Two-loop mixed QCD-electroweak amplitudes for $Z+$jet production at the LHC: bosonic corrections

We present a calculation of the bosonic contribution to the two-loop mixed QCD-electroweak scattering amplitudes for $Z$-boson production in association with one hard jet at hadron colliders. We employ a method to calculate amplitudes in the 't Hooft-Veltman scheme that reduces the amount of spurious non-physical information needed at intermediate stages of the computation, to keep the complexity of the calculation under control. We compute all the relevant Feynman integrals numerically using the Auxiliary Mass Flow method. We evaluate the two-loop scattering amplitudes on a two-dimensional grid in the rapidity and transverse momentum of the $Z$ boson, which has been designed to yield a reliable numerical sampling of the boosted-$Z$ region. This result provides an important building block for improving the theoretical modelling of a key background for monojet searches at the LHC.

==> anc/Fbar_00_ddgZ <==
{{{-4.257428615970394962148091663866`20.*^-8, 
   7.4042236799485129776488550676`20.*^-9}, 
  {-7.019291576661834548138419762229`20.*^-8, 
   1.220746361158579921415377349952`20.*^-8}, 
  {-1.1572778493046355610881470089616`20.*^-7, 
   2.012657129225453149718516537324`20.*^-8}, 
  {-1.9080084764203139593352199061633`20.*^-7, 
   3.318275611165763407539512880283`20.*^-8}, 
  {-3.1457195894773010488891984197887`20.*^-7, 
   5.47081667735182791111164942572`20.*^-8}, 
  {-5.1862663290145924249624029121544`20.*^-7, 
   9.019593615677552043412874629833`20.*^-8}, 
  {-8.5503028930230655344386920951813`20.*^-7, 
   1.4870091987866200929458594948141`20.*^-7}, 
  {-1.40959591715114102576632883940231`20.*^-6, 
   2.4514711602628539578544849380909`20.*^-7}, 
  {-2.32372711012760366190555378987542`20.*^-6, 
   4.0412645393523541946183544171747`20.*^-7}, 
  {-3.83034128780883016066346958757402`20.*^-6, 
   6.6614631092327481055016862392592`20.*^-7}, 
  {-6.3128372430043304761225384508752`20.*^-6, 
   1.09788473791379660454305016536962`20.*^-6}, 
  {-0.00001040154926702767265489681378485268`20., 
   1.80896508991785611389509804953959`20.*^-6}, 
  {-0.00001713041112105183815045884220400066`20., 
   2.9792019340959718522537116876523`20.*^-6}, 
  {-0.00002818769490219087072348360346756957`20., 
   4.9022078090766731693014962552295`20.*^-6}, 
  {-0.00004630437497040572089371849219379374`20., 
   8.05293477746186450325538994674672`20.*^-6}, 
  {-0.00007581029558719947049637415296207769`20., 
   0.00001318439923255642965154333094992657`20.}, 
  {-0.00012327534255654117854972744469567169`20., 
   0.00002143919000983324844343085994707334`20.}, 
  {-0.00019774166287459366762859484744055043`20., 
   0.00003438985441297281176149475607661749`20.}, 
  {-0.00030910399127669073045457428388340802`20., 
   0.00005375721587420708355731726676233182`20.}, 
  {-0.00046243314728521195505193466223499535`20., 
   0.00008042315604960207913946689777999921`20.}, 
  {-0.0006491094334954268437571263425947104`20., 
   0.00011288859712963945108819588566864528`20.}, 
  {-0.00084422347536332922241934109447516002`20., 
   0.00014682147397623116911640714686524523`20.}, 
  {-0.00101882104815493969835875536026905427`20., 
   0.00017718626924433733884500093222070508`20.}, 
  {-0.0011558381760461535265368158976599678`20., 
   0.00020101533496454843939770711263651613`20.}, 
  {-0.00125356406780325719062137278665633836`20., 
   0.00021801114222665342445589091941849364`20.}, 
  {-0.00131901566039714883046539498663943862`20., 
   0.00022939402789515631834180782376338063`20.}, 
  {-0.00136116731413657748843713441892692972`20., 
   0.00023672475028462217190211033372642256`20.}, 
  {-0.00138767498741765163702431492548315794`20., 
   0.00024133478042046115426509824791011442`20.}, 
  {-0.00140410731472080384887601786135301035`20., 
   0.00024419257647318327806539441067008875`20.}, 
  {-0.00141420625438989187657365879452674919`20., 
   0.00024594891380693771766498413817856507`20.}, 
  {-0.00142038059956697080694202915111875897`20., 
   0.00024702271296816883598991811323804504`20.}, 
  {-0.0014241436497809552352010740376267771`20., 
   0.00024767715648364438873062157176117862`20.}, 
  {-0.00142643273976116382565828181374715766`20., 
   0.00024807525908889805663622292412994047`20.}, 
  {-0.00142782360624773342010291372027294944`20., 
   0.00024831714891264929045268064700399119`20.}, 
  {-0.00142866811649422120509247062471676067`20., 
   0.00024846402025986455740738619560291491`20.}, 
  {-0.00142918067174819532946063823978728095`20., 
   0.00024855316030403397034098056344126627`20.}, 
  {-0.00142949167510351083911641518162684655`20., 
   0.00024860724784408884158546350984814722`20.}, 
  {-0.00142968035338831262704180397968679019`20., 
   0.0002486400614588369786159659095107461`20.}, 
  {-0.00142979480918857008153112598097280461`20., 
   0.00024865996681540349244019582277787905`20.}, 
  {-0.00142986423626109427388851189604028865`20., 
   0.00024867204108888596067626293844178932`20.}, 
  {-0.0014299063481608756830243595739314544`20., 
   0.00024867936489754359704771470850981816`20.}, 
  {-3.969910575148208864190918175203`20.*^-8, 
   6.90419230460558063337550986992`20.*^-9}, 
  {-6.545235073645695301970161615266`20.*^-8, 
   1.138301751938381791646984628742`20.*^-8}, 
  {-1.0791142583409084856458853461906`20.*^-7, 
   1.876720449288536496775452775983`20.*^-8}, 
  {-1.7791250593552151009280532087966`20.*^-7, 
   3.094130538009069740744440363123`20.*^-8}, 
  {-2.9331901927194403050772071088247`20.*^-7, 
   5.101200335164244008829925406651`20.*^-8}, 
  {-4.8357652459952845332629650665939`20.*^-7, 
   8.410026514774407883935591420163`20.*^-8}, 
  {-7.9721545886690436918170829782947`20.*^-7, 
   1.3864616675946162942290579092687`20.*^-7}, 
  {-1.3142022505109926694054279292934`20.*^-6, 
   2.285569131323465512009439877032`20.*^-7}, 
  {-2.16625153603421194942293735658565`20.*^-6, 
   3.7673939757116729555181519244967`20.*^-7}, 
  {-3.57017304220982398057409878021267`20.*^-6, 
   6.2089965951475199662158239655873`20.*^-7}, 
  {-5.88245331402983754737458963660407`20.*^-6, 
   1.02303535896171087780427645853984`20.*^-6}, 
  {-9.68812117892160514642613385553777`20.*^-6, 
   1.684890639812453068943675453137`20.*^-6}, 
  {-0.00001594400947322108444652349701935204`20., 
   2.77287121273410164287365165553949`20.*^-6}, 
  {-0.00002620532147399121318093585768906955`20., 
   4.55744721286803707494536655462079`20.*^-6}, 
  {-0.00004296993136756551973121186649582027`20., 
   7.47303154218530777934119417318613`20.*^-6}, 
  {-0.00007015607302601161042534963893623493`20., 
   0.00001220105617843680181310428503238869`20.}, 
  {-0.00011361812584871792533668787846243431`20., 
   0.00001975967406064659571072832668911901`20.}, 
  {-0.000181240153792390775514085506825626`20., 
   0.00003152002674650274356766704466532626`20.}, 
  {-0.00028136853087671997751128149270828233`20., 
   0.00004893365754377738739326634655796215`20.}, 
  {-0.00041784785118711466099510600357705791`20., 
   0.0000726691915108025497382793049699231`20.}, 
  {-0.00058267546300928407678288295100457672`20., 
   0.00010133486313204940465789268713123074`20.}, 
  {-0.00075420573730962572424270375427747418`20., 
   0.00013116621518428273465090500074390854`20.}, 
  {-0.00090760798232579663370973615789669645`20., 
   0.00015784486649144289281908454919942546`20.}, 
  {-0.00102820165138896044316724015643711209`20., 
   0.00017881767850242790315952002720645428`20.}, 
  {-0.00111442656189072133798353096270403424`20., 
   0.00019381331511142979791017929786157116`20.}, 
  {-0.00117230504239085823585816347184001289`20., 
   0.00020387913780710578014924582118956746`20.}, 
  {-0.00120964276175049210408376898932156047`20., 
   0.0002103726542174768876667424329254888`20.}, 
  {-0.00123315053682593185609927096163374429`20., 
   0.0002144609629262490184520471237623903`20.}, 
  {-0.00124773431371945568665938760367060722`20., 
   0.00021699727195120968463641523542097516`20.}, 
  {-0.00125670150696226750896167567239333092`20., 
   0.0002185567838195247841672479430249271`20.}, 
  {-0.00126218556849231160781544213915241941`20., 
   0.00021951053365083680135920732854824686`20.}, 
  {-0.00126552853439322023556082631719700105`20., 
   0.00022009191902490786705405675081686976`20.}, 
  {-0.00126756231501686442458889430561956213`20., 
   0.00022044562000293294340676422706427168`20.}, 
  {-0.0012687981394131166351677296276475643`20., 
   0.00022066054598488984959438776133001118`20.}, 
  {-0.00126954854239949763835595862311140611`20., 
   0.00022079105085208654580103628228024452`20.}, 
  {-0.00127000399317794374650433009572335504`20., 
   0.00022087025968312065156597045143014871`20.}, 
  {-0.0012702803515286133328901385533125938`20., 
   0.00022091832200497623180698061796740763`20.}, 
  {-0.00127044801310286084538639384780669094`20., 
   0.00022094748053962797311067719092290276`20.}, 
  {-0.00127054972035378405195600538873240231`20., 
   0.00022096516875717983512278354586650474`20.}, 
  {-0.00127061141457309015911421777334256133`20., 
   0.00022097589818662437549812483014653242`20.}, 
  {-0.00127064883608846828410753604083064265`20., 
   0.00022098240627625535375783235492706829`20.}, 
  {-3.680687985555553404127467451723`20.*^-8, 
   6.40119649661835374630863904647`20.*^-9}, 
  {-6.068373897017356102894920468299`20.*^-8, 
   1.05536937339432280050346442927`20.*^-8}, 
  {-1.000489710412192703084757189764`20.*^-7, 
   1.739982105064682961886534243068`20.*^-8}, 
  {-1.6494856426512201842881829718488`20.*^-7, 
   2.868670682871687277022926907564`20.*^-8}, 
  {-2.7194252151222351352199148392752`20.*^-7, 
   4.729435156734321974295504068306`20.*^-8}, 
  {-4.4832565251655207655772557557319`20.*^-7, 
   7.796967869853079592308270879534`20.*^-8}, 
  {-7.3907763540095044639004072564575`20.*^-7, 
   1.2853524093929572980696360446013`20.*^-7}, 
  {-1.2182977985741593766209435941172`20.*^-6, 
   2.1187787801289728289059888593344`20.*^-7}, 
  {-2.00799277706676829360669225978202`20.*^-6, 
   3.4921613514204665975768561039687`20.*^-7}, 
  {-3.30887321316406989709761149051744`20.*^-6, 
   5.7545621098505563427784547661174`20.*^-7}, 
  {-5.45063504413718880918755987125611`20.*^-6, 
   9.4793652941516327116305389065325`20.*^-7}, 
  {-8.97348869652111480251466511155572`20.*^-6, 
   1.56060672982975909608950697592274`20.*^-6}, 
  {-0.00001475872309390316847158867011196905`20., 
   2.56673445111359451679802958469028`20.*^-6}, 
  {-0.00002423298048843782425491471874321657`20., 
   4.21443138929353465302864673795071`20.*^-6}, 
  {-0.00003967327253371749697460688712711082`20., 
   6.89969957108130382167076297862796`20.*^-6}, 
  {-0.00006461748978801105185151353456599365`20., 
   0.00001123782431095844380026322340278151`20.}, 
  {-0.0001042783451039606978302573434898305`20., 
   0.00001813536436590620831830562495475314`20.}, 
  {-0.0001655358039804225556517671790516565`20., 
   0.00002878883547485609663508994418289679`20.}, 
  {-0.0002554454328250333061736003564411183`20., 
   0.00004442529266522318368236527938106404`20.}, 
  {-0.00037689858816465401134542912511997145`20., 
   0.00006554758055037461066877028262956025`20.}, 
  {-0.00052251843116069903947986958992908911`20., 
   0.00009087277063664331121389036346592855`20.}, 
  {-0.00067345928167494587851893211151046673`20., 
   0.00011712335333477319626416210634964638`20.}, 
  {-0.00080836702976578232790076729391249911`20., 
   0.00014058557039404910050448126850652158`20.}, 
  {-0.0009145851889818261754684507968497863`20., 
   0.00015905829373596976964668709510431065`20.}, 
  {-0.00099070207775200957060191373336473536`20., 
   0.00017229601352208862097424586667212788`20.}, 
  {-0.0010419008899548371989219860246895926`20., 
   0.00018120015477475429546469322168514654`20.}, 
  {-0.00107498140557944012222969446695115857`20., 
   0.00018695328792685915169212077686107107`20.}, 
  {-0.00109583148356951617415440834146391053`20., 
   0.00019057938844687237811381014634154967`20.}, 
  {-0.00110877568667411702656086137898704767`20., 
   0.00019283055420419426548884545721513871`20.}, 
  {-0.00111673834737518736920046125467988333`20., 
   0.00019421536476090215116529760950954492`20.}, 
  {-0.00112160944074730663319733642663526772`20., 
   0.00019506251143431419707779763941482917`20.}, 
  {-0.00112457927085159845103935609636486119`20., 
   0.00019557900362636494800684453849823672`20.}, 
  {-0.00112638623707751369243346870710165152`20., 
   0.00019589325862217629433625542732202636`20.}, 
  {-0.00112748430936448023433562761951198229`20., 
   0.00019608422771556177988445697730643172`20.}, 
  {-0.0011281510945010638251050421636709613`20., 
   0.00019620019034801110001826820237755847`20.}, 
  {-0.00112855580386673101408512888997552576`20., 
   0.00019627057458551843723219632869139577`20.}, 
  {-0.00112880137693971216027152028489255982`20., 
   0.00019631328294603689743852526693783649`20.}, 
  {-0.00112895036296875114877011450659428987`20., 
   0.00019633919355978280848175904462509388`20.}, 
  {-0.00112904074170386827241787250984721516`20., 
   0.00019635491160067274302919521910386349`20.}, 
  {-0.00112909556438038227551485424652347722`20., 
   0.00019636444597919691748084421678669169`20.}, 
  {-0.0011291288179286068270719272320430599`20., 
   0.00019637022920497510036033517079009736`20.}, 
  {-3.395603997804530625469469999241`20.*^-8, 
   5.90539825705135760951212173781`20.*^-9}, 
  {-5.598340675781140656412415486531`20.*^-8, 
   9.73624465353241853289115736789`20.*^-9}, 
  {-9.229920761651206548057638008748`20.*^-8, 
   1.605203610721948964879589218913`20.*^-8}, 
  {-1.5217074104453620588909649950413`20.*^-7, 
   2.646447670339760102419069556593`20.*^-8}, 
  {-2.5087375637948376757989542421018`20.*^-7, 
   4.363021850077978566606876942787`20.*^-8}, 
  {-4.1358452399158780618686303839736`20.*^-7, 
   7.192774330288483585858487624302`20.*^-8}, 
  {-6.8178669639686348419709118665896`20.*^-7, 
   1.1857159937336756246905933681025`20.*^-7}, 
  {-1.12380715144064564191562067812776`20.*^-6, 
   1.9544472198967750294184707445701`20.*^-7}, 
  {-1.85211251341747705265240067868033`20.*^-6, 
   3.2210652407260470480911316150963`20.*^-7}, 
  {-3.05162352198047138148169974380885`20.*^-6, 
   5.3071713425747328373594778153198`20.*^-7}, 
  {-5.02584167754767059215405634871297`20.*^-6, 
   8.7405942218220358124418371281965`20.*^-7}, 
  {-8.27137193016434484518273004475586`20.*^-6, 
   1.43849946611553823394482261647929`20.*^-6}, 
  {-0.00001359656247498483613597272018489025`20., 
   2.36461956086692802364742959737222`20.*^-6}, 
  {-0.0000223053315594734432766092935046998`20., 
   3.87918809729972926549726843559995`20.*^-6}, 
  {-0.00003646724384248125857424630321021357`20., 
   6.34212936390978409986892229742844`20.*^-6}, 
  {-0.0000592705776144506348743300107345698`20., 
   0.00001030792654164358867379652360601213`20.}, 
  {-0.00009535381264101062074852940625771426`20., 
   0.00001658327176365402099974424456655899`20.}, 
  {-0.00015072618235249137661823402237623114`20., 
   0.00002621324910478110897708417780456193`20.}, 
  {-0.00023136589986695472903179073745652958`20., 
   0.00004023754780294864852726795434026601`20.}, 
  {-0.00033942590573127694521754791095083778`20., 
   0.00005903059230109164264653007146971091`20.}, 
  {-0.00046814524034436861816710424507385656`20., 
   0.00008141656353815106402906160783893157`20.}, 
  {-0.00060108633707697192253273514057632501`20., 
   0.0001045367542742559865274321983611`20.}, 
  {-0.00071983576882618176013337493429732183`20., 
   0.00012518882936107508871884781466040381`20.}, 
  {-0.00081345929150281154935083246862492417`20., 
   0.0001414711811309237477131882554130303`20.}, 
  {-0.000880687103750997194555392364301041`20., 
   0.00015316297456539081644441606335670278`20.}, 
  {-0.00092599216866565693601866144327625718`20., 
   0.00016104211628967946713368025100456647`20.}, 
  {-0.00095530702851448784737283453361471986`20., 
   0.00016614035278512832128223209280255997`20.}, 
  {-0.00097380228240728532969701682164071619`20., 
   0.00016935691867952788342556814289403761`20.}, 
  {-0.00098529215677433045842897146894039846`20., 
   0.00017135515769988355798764721198963451`20.}, 
  {-0.00099236316027400546119734403139821705`20., 
   0.00017258489743895747151258157067795078`20.}, 
  {-0.00099668992693200015551015392062570563`20., 
   0.00017333737859686959226263546445664445`20.}, 
  {-0.0009993283175637274960920667074137734`20., 
   0.00017379622914151782540731594911543884`20.}, 
  {-0.00100093378212006627324451825076468749`20., 
   0.00017407544036870717795556839143733696`20.}, 
  {-0.0010019094634288481753854236266286082`20., 
   0.00017424512407458229137137802202236664`20.}, 
  {-0.00100250195069269503476999277397255933`20., 
   0.00017434816533786000604695526503870596`20.}, 
  {-0.00100286157258676295290449286653207056`20., 
   0.00017441070827595877441817267244036011`20.}, 
  {-0.00100307979006992502494207851177830473`20., 
   0.00017444865914259565651166582813535736`20.}, 
  {-0.00100321218091106857441876380866650034`20., 
   0.00017447168363670757815978501020286962`20.}, 
  {-0.00100329249298470337066245334945474181`20., 
   0.00017448565095386145576738319120952031`20.}, 
  {-0.00100334120949153351414149823290409558`20., 
   0.00017449412338983191550286925789636446`20.}, 
  {-0.001003370759302134162976873231658086`20., 
   0.00017449926248732768051771708376662365`20.}, 
  {-3.119021650656388683860566256271`20.*^-8, 
   5.42438547940241510236620218482`20.*^-9}, 
  {-5.14232790728885837741085552003`20.*^-8, 
   8.9431789691980145694101835131`20.*^-9}, 
  {-8.478069565364019414035520347676`20.*^-8, 
   1.474446880932872941571394843074`20.*^-8}, 
  {-1.3977444264491851294390713005678`20.*^-7, 
   2.430859872085539355546210957508`20.*^-8}, 
  {-2.3043471450753257956288783416823`20.*^-7, 
   4.007560252304914427180657985535`20.*^-8}, 
  {-3.7988352257674206751690402174917`20.*^-7, 
   6.606669957856383782902678639116`20.*^-8}, 
  {-6.2621576720939343023742557776993`20.*^-7, 
   1.0890708994945972699781314395998`20.*^-7}, 
  {-1.03216624031598820961206577850987`20.*^-6, 
   1.7950717222886751471514187452345`20.*^-7}, 
  {-1.70096840102377951724187047308468`20.*^-6, 
   2.9582059148239643778119486488428`20.*^-7}, 
  {-2.80228453108350201892342811771177`20.*^-6, 
   4.8735383149278295981277010742812`20.*^-7}, 
  {-4.6143663386984821166488211537881`20.*^-6, 
   8.0249849368669254202588193978924`20.*^-7}, 
  {-7.59195255156445291106412633493737`20.*^-6, 
   1.32033957418512224540245675390216`20.*^-6}, 
  {-0.00001247379353593438711669842749491645`20., 
   2.16935539755380645507798739042027`20.*^-6}, 
  {-0.00002044780536749168159346237003246646`20., 
   3.55614006391159679886302087521157`20.*^-6}, 
  {-0.00003339012934102462328638709408257437`20., 
   5.80697901583036926719775549262162`20.*^-6}, 
  {-0.00005416911288993185930336130331574249`20., 
   9.42071528520554074841066144621608`20.*^-6}, 
  {-0.00008691023219610957075055967633917874`20., 
   0.00001511482299062775143487994371116152`20.}, 
  {-0.00013686730657177398856653226466400658`20., 
   0.00002380300983856938931591865472417505`20.}, 
  {-0.00020911801266570536303602861587638726`20., 
   0.00003636835002881832400626584623937171`20.}, 
  {-0.00030524553127969682573032822608346324`20., 
   0.00005308617935299075230092664801451535`20.}, 
  {-0.00041908232370822296687519400223103779`20., 
   0.0000728838823840387768478598264749631`20.}, 
  {-0.00053626701127509553706306189755849642`20., 
   0.00009326382804784270209792380827104286`20.}, 
  {-0.00064088160121860796938289201119450038`20., 
   0.0001114576697771492120665899149903479`20.}, 
  {-0.00072346036968243539760815755495222417`20., 
   0.0001258191947273800691492447921656042`20.}, 
  {-0.00078286618618033444844884358944175344`20., 
   0.00013615064107484077364327714598987017`20.}, 
  {-0.00082296894283220092442364140487196685`20., 
   0.00014312503353603494337802459215164641`20.}, 
  {-0.0008489521607432681759935140938469858`20., 
   0.00014764385404230750886843723371251927`20.}, 
  {-0.00086536065536569161003721312009593176`20., 
   0.00015049750528098984522386315132103162`20.}, 
  {-0.00087556040787117125895602723810624751`20., 
   0.00015227137528194282764452647619239088`20.}, 
  {-0.0008818399061156577626166302801376019`20., 
   0.00015336346193315787175941396176306119`20.}, 
  {-0.00088568328614620829179975077295479535`20., 
   0.00015403187585151448553039143877474701`20.}, 
  {-0.00088802726881737313634814027241835124`20., 
   0.00015443952501171706719098091694232195`20.}, 
  {-0.00088945371750797558781366197800089956`20., 
   0.00015468760304486531961976730052189558`20.}, 
  {-0.00089032065527170420379309688040714558`20., 
   0.00015483837482986160065966902267950359`20.}, 
  {-0.0008908471255726760870018796213264879`20., 
   0.00015492993488220453686989210805678051`20.}, 
  {-0.00089116668383771756849676413715402981`20., 
   0.00015498551023264653365161115428765735`20.}, 
  {-0.00089136059329193544171663380264329723`20., 
   0.0001550192336159887724724580526336169`20.}, 
  {-0.00089147823754821711841656467655364914`20., 
   0.00015503969348664645537679385679193897`20.}, 
  {-0.00089154960425501783550012277702122735`20., 
   0.00015505210508782918878263004817760477`20.}, 
  {-0.00089159289471388854293105449385616607`20., 
   0.0001550596338632849639880094771923767`20.}, 
  {-0.00089161915330969197490198417520488385`20., 
   0.0001550642005755986043307798565573711`20.}, 
  {-2.854078569036261705744946994258`20.*^-8, 
   4.96361490267175948825208172914`20.*^-9}, 
  {-4.705507869642423015696993052959`20.*^-8, 
   8.18349194720421394034259661384`20.*^-9}, 
  {-7.757869116488178194202067242438`20.*^-8, 
   1.349194628954465772904707346511`20.*^-8}, 
  {-1.2790017647487301786959737982334`20.*^-7, 
   2.224350895215182919471258779536`20.*^-8}, 
  {-2.1085690115979684602994185891964`20.*^-7, 
   3.667076541909510365738119285558`20.*^-8}, 
  {-3.4760392203015053635913083784097`20.*^-7, 
   6.045285600524357154071840658105`20.*^-8}, 
  {-5.7299233755501947257856179769591`20.*^-7, 
   9.965084131391643001366292133842`20.*^-8}, 
  {-9.4440656825247770805524700997352`20.*^-7, 
   1.6424462056564829705308643651714`20.*^-7}, 
  {-1.55625281863513946060192457479521`20.*^-6, 
   2.7065266411045903662642166518178`20.*^-7}, 
  {-2.56362405405561124133703500786381`20.*^-6, 
   4.4584766157488891153687565354153`20.*^-7}, 
  {-4.22071166634909423461038967887991`20.*^-6, 
   7.3403681153897291036702429197913`20.*^-7}, 
  {-6.94249047322502601090756502255931`20.*^-6, 
   1.20738964751739582798392435174944`20.*^-6}, 
  {-0.00001140194695958945797180480947160991`20., 
   1.98294729731990573422692338636694`20.*^-6}, 
  {-0.00001867824669490135234902109838903334`20., 
   3.24839072954806127809062580678841`20.*^-6}, 
  {-0.00003046829943689384682152456274075932`20., 
   5.29883468467719075156948917230596`20.*^-6}, 
  {-0.00004934880093294730838043076445809186`20., 
   8.58240016225170580529230686227684`20.*^-6}, 
  {-0.00007898756030558610455745052072109457`20., 
   0.00001373696700966714861868704708192949`20.}, 
  {-0.00012398258780263892476257504827502657`20., 
   0.00002156218918306763908914348665652636`20.}, 
  {-0.00018865748487310520297152881355076859`20., 
   0.00003280999736923568747330935887839454`20.}, 
  {-0.00027415777251727368110675506016829737`20., 
   0.0000476796126116997706272617495944865`20.}, 
  {-0.00037487888896370043147238981644777599`20., 
   0.00006519632851542616199519822894743929`20.}, 
  {-0.00047825369855460203726980652557274685`20., 
   0.00008317455627036557169909678705612987`20.}, 
  {-0.00057048854615920590485236352556898392`20., 
   0.00009921539933203580953954148270764937`20.}, 
  {-0.00064337265828853748724723882223972784`20., 
   0.00011189089709365869343430240386777875`20.}, 
  {-0.00069589108768629627193875417335759522`20., 
   0.00012102453698892109077195724754045135`20.}, 
  {-0.00073140000171240371816457158435637519`20., 
   0.00012720000029780934228949071032284787`20.}, 
  {-0.00075443483505904712672643565450128159`20., 
   0.00013120605827113863073503228773935333`20.}, 
  {-0.0007689938395986717844444644762637968`20., 
   0.00013373805906063857120773295239370379`20.}, 
  {-0.00077804903164618326752536370744434696`20., 
   0.00013531287506890143783049803607727772`20.}, 
  {-0.00078362588836271391217275137988739468`20., 
   0.00013628276319351546298656545737172083`20.}, 
  {-0.00078703998486275474982492374668343144`20., 
   0.00013687651910656604344781282551016198`20.}, 
  {-0.00078912244824853620704332726568048989`20., 
   0.00013723868665191934035536126359660694`20.}, 
  {-0.00079038985569569521637108105167303048`20., 
   0.000137459105338381776760188008986614`20.}, 
  {-0.00079116017484144856964922161619611632`20., 
   0.0001375930738854693164607341941210637`20.}, 
  {-0.00079162798586978058265366047234426878`20., 
   0.00013767443232517923176585399519030762`20.}, 
  {-0.00079191194447186179395662784140113077`20., 
   0.00013772381642988900764463092893932708`20.}, 
  {-0.00079208425390715936957661596688149446`20., 
   0.00013775378328820162949158538554460774`20.}, 
  {-0.00079218879424518781728518208011643138`20., 
   0.00013777196421655440300611862262894459`20.}, 
  {-0.00079225221197733883371332437552758761`20., 
   0.00013778299338736327542840423922218916`20.}, 
  {-0.00079229068075438647182167253376482988`20., 
   0.0001377896836094585168385517450025791`20.}, 
  {-0.00079231401471070248601805652386896699`20., 
   0.00013779374168881782365531417806416817`20.}, 
  {-2.602912496169341374454756694871`20.*^-8, 
   4.52680434116407195557348990412`20.*^-9}, 
  {-4.291404446389197385802468169607`20.*^-8, 
   7.46331208067686501878690116454`20.*^-9}, 
  {-7.075127608726364150787236263171`20.*^-8, 
   1.230456975430672026223867176204`20.*^-8}, 
  {-1.1664365668424602601924014139905`20.*^-7, 
   2.028585333639061322073741589549`20.*^-8}, 
  {-1.922979950795254643508249673998`20.*^-7, 
   3.344312957904790684362173346083`20.*^-8}, 
  {-3.170053449341725893656061291306`20.*^-7, 
   5.513136433637784162880106593575`20.*^-8}, 
  {-5.225435135683343560222672109216`20.*^-7, 
   9.087713279449293148213342798637`20.*^-8}, 
  {-8.6122976496826429159172383408964`20.*^-7, 
   1.497790895596981376681258841895`20.*^-7}, 
  {-1.41911564289311225773681163215538`20.*^-6, 
   2.4680272050314995786727158820093`20.*^-7}, 
  {-2.33751918132582795314828578047135`20.*^-6, 
   4.0652507501318747011274535312545`20.*^-7}, 
  {-3.84792181243016475729168990570717`20.*^-6, 
   6.6920379346611560996377215751429`20.*^-7}, 
  {-6.32786823608584835820484881286743`20.*^-6, 
   1.10049882366710406229649544571608`20.*^-6}, 
  {-0.00001038870746474181962290912264477035`20., 
   1.80673173299857732572332567735136`20.*^-6}, 
  {-0.00001700835746668211029124985312664288`20., 
   2.95797521159688874630432228289441`20.*^-6}, 
  {-0.00002771852471975636919472294706332576`20., 
   4.8206129947402381208213820979697`20.*^-6}, 
  {-0.00004483090454805902768513332009175772`20., 
   7.79667905183635264089275132030571`20.*^-6}, 
  {-0.00007160545992292875003132165420949658`20., 
   0.00001245312346485717391849072247121679`20.}, 
  {-0.0001120703768012972577853281149303948`20., 
   0.00001949050031326908831049184607485129`20.}, 
  {-0.00016991654516635313461011358070475947`20., 
   0.00002955070350719184949741105751387122`20.}, 
  {-0.00024595504037157095991904224186350028`20., 
   0.00004277478962983842781200734641104351`20.}, 
  {-0.00033510915122054545383300915015397449`20., 
   0.00005827985238618181805791463480938688`20.}, 
  {-0.00042636583355314613916269596154049463`20., 
   0.00007415057974837324159351234113747731`20.}, 
  {-0.00050774547163981384819416947743410934`20., 
   0.00008830356028518501707724686564071468`20.}, 
  {-0.00057211217897995101708823827706644773`20., 
   0.00009949777025738278558056317862025177`20.}, 
  {-0.00061856229531814220067319044856417469`20., 
   0.00010757605135967690446490268670681299`20.}, 
  {-0.00065001299260680005442933667326593718`20., 
   0.00011304573784466087903118898665494561`20.}, 
  {-0.00067043793769197001152023862783171649`20., 
   0.00011659790220729913243830237005768982`20.}, 
  {-0.00068335748337190358968511606720008519`20., 
   0.00011884477971685279820610714212175397`20.}, 
  {-0.00069139715473647639483667660194409961`20., 
   0.00012024298343243067736290027859897384`20.}, 
  {-0.00069635022003642125221329230481465595`20., 
   0.00012110438609329065255883344431559235`20.}, 
  {-0.00069938306697429668318331979905644196`20., 
   0.00012163183773466029272753387809677251`20.}, 
  {-0.00070123322067275810902228620682681025`20., 
   0.00012195360359526227982996281857857569`20.}, 
  {-0.00070235933086575658316931983923070589`20., 
   0.00012214944884621853620335997204012277`20.}, 
  {-0.0007030438037028669324337427216495544`20., 
   0.00012226848760049859694499873419992251`20.}, 
  {-0.00070345949287041689893617933171629656`20., 
   0.00012234078136876815633672684029848638`20.}, 
  {-0.00070371181829898078504750804895355464`20., 
   0.00012238466405199665826913183460061821`20.}, 
  {-0.00070386493400817904041208352608861349`20., 
   0.00012241129287098765920210148279801975`20.}, 
  {-0.00070395783010038330581635941759160706`20., 
   0.00012242744871311014014197555088549688`20.}, 
  {-0.00070401418426089539687812803988450156`20., 
   0.00012243724943667746032663096345817417`20.}, 
  {-0.00070404836840480654373314153696418633`20., 
   0.00012244319450518374673619852816768458`20.}, 
  {-0.00070406910346718521418693042603478802`20., 
   0.00012244680060298873290207485670170228`20.}, 
  {-2.36685781408176285447066549556`20.*^-8, 
   4.11627445927263105125333129663`20.*^-9}, 
  {-3.902217118669428114299900280464`20.*^-8, 
   6.78646455420770106834765266168`20.*^-9}, 
  {-6.433469963868460904871387595798`20.*^-8, 
   1.118864341542341026934154364487`20.*^-8}, 
  {-1.0606460954227518231285201608271`20.*^-7, 
   1.844601905083046648919165497091`20.*^-8}, 
  {-1.7485636329995323940996353727938`20.*^-7, 
   3.040980231303534598434148474425`20.*^-8}, 
  {-2.8824968594219771674410100829305`20.*^-7, 
   5.013038016386047247723495796401`20.*^-8}, 
  {-4.7513543981098526509045617911537`20.*^-7, 
   8.263225040191048088529672680269`20.*^-8}, 
  {-7.8307252629642648147769016642961`20.*^-7, 
   1.3618652631242199677872872459644`20.*^-7}, 
  {-1.29027116168098009112167315245449`20.*^-6, 
   2.2439498464017045062985620042685`20.*^-7}, 
  {-2.12513213147791691632334429153285`20.*^-6, 
   3.6958819677876815936058161591874`20.*^-7}, 
  {-3.49787122789525345751964646563098`20.*^-6, 
   6.0832543093830494913385155924019`20.*^-7}, 
  {-5.75106400579586258119896842050981`20.*^-6, 
   1.00018504448623697064329885574083`20.*^-6}, 
  {-9.43868504333097109084053962574853`20.*^-6, 
   1.64151044231842975492878950013016`20.*^-6}, 
  {-0.00001544494456007788590387140370237791`20., 
   2.68607731479615407023850499171789`20.*^-6}, 
  {-0.00002514996737912049273513214615621265`20., 
   4.37390737028182482350124280977609`20.*^-6}, 
  {-0.00004062534433620134302344258368621407`20., 
   7.06527727586110313451175368455896`20.*^-6}, 
  {-0.00006476790959271456276265111192245473`20., 
   0.00001126398427699383700220019337781821`20.}, 
  {-0.00010111024286931947152000382693617408`20., 
   0.00001758439006422947330782675251063896`20.}, 
  {-0.00015281116819773662406124126421989823`20., 
   0.00002657585533873680418456369812519971`20.}, 
  {-0.00022042775029607369551547360325706535`20., 
   0.00003833526092105629487225627882731573`20.}, 
  {-0.00029937369434514408578587230949994414`20., 
   0.00005206499032089462361493431469564247`20.}, 
  {-0.00037998493087050259089917962256632512`20., 
   0.00006608433580356566798246602131588264`20.}, 
  {-0.00045183556399640977790375179942794108`20., 
   0.00007858009808633213528760900859616367`20.}, 
  {-0.00050871249445704804860921488137518331`20., 
   0.00008847173816644313888855910980437972`20.}, 
  {-0.00054981260262400475622801888062543894`20., 
   0.0000956195830650443054309598053261633`20.}, 
  {-0.00057767677569883648342425079790374904`20., 
   0.00010046552620849330146508709528760854`20.}, 
  {-0.00059579086325522785683695526804798182`20., 
   0.00010361580230525701858034004661704031`20.}, 
  {-0.00060725689432948539437084898345667419`20., 
   0.00010560989466599745989058243190550857`20.}, 
  {-0.00061439544701008413237389389610721742`20., 
   0.00010685138208871028389111198193169`20.}, 
  {-0.00061879468885801843837139809734944525`20., 
   0.00010761646762748146754285184301729483`20.}, 
  {-0.00062148893300504491034326268543039929`20., 
   0.00010808503182696433223361090181398248`20.}, 
  {-0.00062313271950052258050072762951542874`20., 
   0.00010837090773922131834795263122007457`20.}, 
  {-0.00062413329504586262189050408752986495`20., 
   0.00010854492087754132554617462391823738`20.}, 
  {-0.00062474149221372164873828881373297838`20., 
   0.00010865069429803854760665892412747451`20.}, 
  {-0.00062511086812329368919699584603609307`20., 
   0.00010871493358665977203426014713671183`20.}, 
  {-0.00062533508483861086929006956510439`20., 
   0.00010875392779801928161566427219206783`20.}, 
  {-0.00062547114501631360950463085352374495`20., 
   0.00010877759043761975817471840930847737`20.}, 
  {-0.00062555369392759533202401262031513461`20., 
   0.00010879194677001657948243697744611036`20.}, 
  {-0.00062560377129387500101299505916545168`20., 
   0.00010880065587719565235008609724616553`20.}, 
  {-0.00062563414803419544816237627068293775`20., 
   0.00010880593878855573011519587316225003`20.}, 
  {-0.00062565257366615650897442325633670819`20., 
   0.00010880914324628808851729100110203622`20.}, 
  {-2.146614214120275638618012865841`20.*^-8, 
   3.73324211151352284977045715799`20.*^-9}, 
  {-3.539099040744362500171366524346`20.*^-8, 
   6.15495485346845652203715917277`20.*^-9}, 
  {-5.83479626335761222871445944684`20.*^-8, 
   1.014747176236106474559036425537`20.*^-8}, 
  {-9.619433066204104852500650746964`20.*^-8, 
   1.672944881078974756956634912516`20.*^-8}, 
  {-1.5858351808483257515103065633564`20.*^-7, 
   2.757974227562305654800533153663`20.*^-8}, 
  {-2.6142164214157240182980103508732`20.*^-7, 
   4.546463341592563510083496262389`20.*^-8}, 
  {-4.3090712728578206943945821247358`20.*^-7, 
   7.494036996274470772860142825626`20.*^-8}, 
  {-7.1016233051595700476172673518622`20.*^-7, 
   1.2350649226364469648030030177151`20.*^-7}, 
  {-1.17008978076203467703284322659047`20.*^-6, 
   2.0349387491513646557092925679833`20.*^-7}, 
  {-1.92706103055517028537336365911893`20.*^-6, 
   3.351410487922035278910197668033`20.*^-7}, 
  {-3.17151211342320252955209973537941`20.*^-6, 
   5.5156732407360043992210430180512`20.*^-7}, 
  {-5.21355643476919438431416750043128`20.*^-6, 
   9.0670546691638163205463782616195`20.*^-7}, 
  {-8.55407395725657679429671752076367`20.*^-6, 
   1.48766503604462205118203782969805`20.*^-6}, 
  {-0.00001399098303442426054814549515669027`20., 
   2.43321444076943661706878176638093`20.*^-6}, 
  {-0.00002276587049354626790764098632501114`20., 
   3.95928182496456833176364979565411`20.*^-6}, 
  {-0.00003673331040871207742775331267300329`20., 
   6.38840181021079607439188046487014`20.*^-6}, 
  {-0.0000584670455315104618718881781435807`20., 
   0.00001016818183156703684728490054670969`20.}, 
  {-0.00009106812737840883507277658847444716`20., 
   0.00001583793519624501479526549364772993`20.}, 
  {-0.00013724687384373289500239606518322511`20., 
   0.00002386902153804050347867757655360438`20.}, 
  {-0.00019736884512009016068949712803724255`20., 
   0.00003432501654262437577208645704995523`20.}, 
  {-0.0002673001006777430599166974158923494`20., 
   0.00004648697403091183650725172450301728`20.}, 
  {-0.00033854987585286020807229084803140666`20., 
   0.00005887823927875829705605058226633161`20.}, 
  {-0.00040202687403250944163144446475646087`20., 
   0.00006991771722304512028372947213155841`20.}, 
  {-0.00045231203490951044858051488692790628`20., 
   0.00007866296259295833888356780642224458`20.}, 
  {-0.00048869252431989205301329727139563528`20., 
   0.00008499000422954644400231256893837137`20.}, 
  {-0.00051338574850107931004014781783577668`20., 
   0.00008928447800018770609393875092796117`20.}, 
  {-0.00052945321525347724549395385294710465`20., 
   0.00009207882004408299921633980051253995`20.}, 
  {-0.00053963037732421908276973562041326917`20., 
   0.00009384876127377723178604097746317724`20.}, 
  {-0.00054596924550046942989260166413782469`20., 
   0.00009495117313051642259001768071962169`20.}, 
  {-0.00054987675372711877039127841144283381`20., 
   0.00009563073977862935137239624546831892`20.}, 
  {-0.00055227026012545417345984607289321164`20., 
   0.00009604700176094855190606018659012377`20.}, 
  {-0.00055373072068418361429166297734232235`20., 
   0.00009630099490159715031159356127692564`20.}, 
  {-0.00055461976422786324742362286980248971`20., 
   0.00009645561117006317346497789040043298`20.}, 
  {-0.00055516018880718139607896304632620353`20., 
   0.00009654959805342285149199357327412234`20.}, 
  {-0.00055548841252533680596392446058482705`20., 
   0.00009660668043918900973285642792779602`20.}, 
  {-0.00055568765222713277007448006482769213`20., 
   0.0000966413308221100469694747938830769`20.}, 
  {-0.00055580855684313503374784241680165901`20., 
   0.00009666235771184957108658128987854938`20.}, 
  {-0.0005558819111465003467671155910766989`20., 
   0.0000966751149820000603073244506220346`20.}, 
  {-0.00055592641085673617108357865904762419`20., 
   0.00009668285406204107323192672331263031`20.}, 
  {-0.00055595340426697710091103437750102826`20., 
   0.00009668754856816993059322337000017884`20.}, 
  {-0.00055596977769121519911996494760806299`20., 
   0.00009669039612021133897738520827966313`20.}, 
  {-1.942389398747189847328704293001`20.*^-8, 
   3.37806851956033016926731181391`20.*^-9}, 
  {-3.202392301080057045795751882168`20.*^-8, 
   5.56937791492183834051435109942`20.*^-9}, 
  {-5.279669592018264311043048747597`20.*^-8, 
   9.18203407307524228007486738713`20.*^-9}, 
  {-8.704207846545738546721441052527`20.*^-8, 
   1.513775277660128442908076704787`20.*^-8}, 
  {-1.4349465525639028018421806134212`20.*^-7, 
   2.495559221850265742334227153776`20.*^-8}, 
  {-2.3654608043935669307094932185001`20.*^-7, 
   4.113844877206203357755640380002`20.*^-8}, 
  {-3.8989906735049473459111535920259`20.*^-7, 
   6.780853345225995384193310594828`20.*^-8}, 
  {-6.425645601892725122323760865497`20.*^-7, 
   1.1175035829378652386650018896519`20.*^-7}, 
  {-1.05867556631236466934700308326726`20.*^-6, 
   1.8411748979345472510382662317693`20.*^-7}, 
  {-1.74346735497896137579182026760344`20.*^-6, 
   3.032117139093845870942296117571`20.*^-7}, 
  {-2.86908344115666412780745394493209`20.*^-6, 
   4.989710332446372396186876425969`20.*^-7}, 
  {-4.71566630001782247415120662623819`20.*^-6, 
   8.2011587826396912593934028282402`20.*^-7}, 
  {-7.7352078994676309878012663591587`20.*^-6, 
   1.34525354773350104135674197550587`20.*^-6}, 
  {-0.00001264650942309612239509943400278389`20., 
   2.19939294314715172088685808744069`20.*^-6}, 
  {-0.00002056497122221536690162217903899402`20., 
   3.57651673429832467854298765895548`20.*^-6}, 
  {-0.00003314943251158949579418259094250515`20., 
   5.76511869766773839898827668565307`20.*^-6}, 
  {-0.00005268632103073790682880136693892513`20., 
   9.16283844012833162240023772850872`20.*^-6}, 
  {-0.00008190051515518737687871448684051127`20., 
   0.00001424356785307606554412425858095848`20.}, 
  {-0.00012312330374345533007317562252852113`20., 
   0.00002141274847712266609968271696148193`20.}, 
  {-0.0001765771639399791768129264743840506`20., 
   0.00003070907198956159596746547380592186`20.}, 
  {-0.00023854298268380056022648771950329691`20., 
   0.00004148573611892183656112829904405162`20.}, 
  {-0.00030155244923591116400578411710944172`20., 
   0.00005244390421494107200100593341033769`20.}, 
  {-0.00035766380787755555495401261336708562`20., 
   0.00006220240137000966173113262841166707`20.}, 
  {-0.00040214280877117046032842373694746914`20., 
   0.00006993787978629051483972586729521203`20.}, 
  {-0.00043435733181139458947932438003686162`20., 
   0.00007554040553241645034423032696293245`20.}, 
  {-0.00045624591701515705245167859409382522`20., 
   0.0000793471160026360091220310598424044`20.}, 
  {-0.00047050032286691075971561035222476494`20., 
   0.00008182614310728882777662788734343739`20.}, 
  {-0.00047953442848725184013199801302066834`20., 
   0.00008339729191082640697947791530794231`20.}, 
  {-0.00048516355814140026952299311079424922`20., 
   0.00008437627098111309035182488883378249`20.}, 
  {-0.00048863443507407089707021597227025379`20., 
   0.00008497990175201232992525495169917456`20.}, 
  {-0.00049076082450421571436346385703384974`20., 
   0.00008534970860942881988929806209284345`20.}, 
  {-0.00049205842411175823938126124288939241`20., 
   0.00008557537810639273728369760745902476`20.}, 
  {-0.00049284837502524404832561540048749882`20., 
   0.00008571276087395548666532441747608676`20.}, 
  {-0.00049332858168497453790136119829286846`20., 
   0.00008579627507564774572197586057267279`20.}, 
  {-0.00049362023895289507826333585051336335`20., 
   0.00008584699807876436143710188704580232`20.}, 
  {-0.00049379728435789157975475374100657688`20., 
   0.00008587778858398114430517456365331772`20.}, 
  {-0.00049390472170204563271970531980466277`20., 
   0.00008589647333948619699473135996602832`20.}, 
  {-0.00049396990557607748096601126947860839`20., 
   0.00008590780966540477929843674251801884`20.}, 
  {-0.00049400944889183024134810372941547838`20., 
   0.00008591468676379656371271369207225711`20.}, 
  {-0.00049403343581039697993414917690584165`20., 
   0.00008591885840180817042333029163579856`20.}, 
  {-0.00049404798559986732234049715323732623`20., 
   0.00008592138879997692562443428751953499`20.}, 
  {-1.754018153378613138299714936044`20.*^-8, 
   3.05046635370193589269515641051`20.*^-9}, 
  {-2.891824225306280143543752050911`20.*^-8, 
   5.02925952227179155398913400159`20.*^-9}, 
  {-4.767639653037204243160272224544`20.*^-8, 
   8.29154722267339868375699517312`20.*^-9}, 
  {-7.860040876154786768775237153065`20.*^-8, 
   1.366963630635615090221780374446`20.*^-8}, 
  {-1.2957744689536399900602753603929`20.*^-7, 
   2.25352081557154780880047888764`20.*^-8}, 
  {-2.1360252738791450072616934228632`20.*^-7, 
   3.714826563268078273498597257155`20.*^-8}, 
  {-3.5207710268332047279505163725727`20.*^-7, 
   6.123080046666443005131332821865`20.*^-8}, 
  {-5.8022180787263476823425947980886`20.*^-7, 
   1.0090814049958865534508860518415`20.*^-7}, 
  {-9.5593091089154953438810054816702`20.*^-7, 
   1.6624885406809557119793053011601`20.*^-7}, 
  {-1.57418217226107426573360274758655`20.*^-6, 
   2.7377081256714335056236569523244`20.*^-7}, 
  {-2.59028509650030567856600283366794`20.*^-6, 
   4.5048436460874881366365266672487`20.*^-7}, 
  {-4.25684084808470071289461276882148`20.*^-6, 
   7.403201474929914283294978728385`20.*^-7}, 
  {-6.98102130465623538040598094566975`20.*^-6, 
   1.21409066167934528354886625142083`20.*^-6}, 
  {-0.00001140936206167656959579908193612066`20., 
   1.98423688029157732100853598889054`20.*^-6}, 
  {-0.00001854266706038578369213822606834168`20., 
   3.2248116626757884681979523597116`20.*^-6}, 
  {-0.00002986355895707049550493066216549123`20., 
   5.19366242731660791390098472443326`20.*^-6}, 
  {-0.00004740306919230801036546502093793673`20., 
   8.24401203344487136790696016311943`20.*^-6}, 
  {-0.00007355776226094049243514320155394326`20., 
   0.00001279265430625052042350316548764229`20.}, 
  {-0.00011033776831786585762940873338951205`20., 
   0.0000191891770987592795877232579807847`20.}, 
  {-0.00015785985948441532898403095821358881`20., 
   0.00002745388860598527460591842751540674`20.}, 
  {-0.00021278353962275059078422605022182435`20., 
   0.00003700583297786966796247409569075207`20.}, 
  {-0.00026853307905727543643225724797174439`20., 
   0.00004670140505343920633604473877769469`20.}, 
  {-0.0003181594540242127885965507978642917`20., 
   0.00005533207896073265888635666049813768`20.}, 
  {-0.0003575203360502512462325054012284418`20., 
   0.00006217744974786978195347920021364205`20.}, 
  {-0.00038605552404974300920096468926765062`20., 
   0.00006714009113908574073060255465524359`20.}, 
  {-0.00040546251655586019633350851448764857`20., 
   0.0000705152202705843819710449590413302`20.}, 
  {-0.00041811037063453059997764621910934952`20., 
   0.00007271484706687488695263412506249556`20.}, 
  {-0.00042613057837199312352298529917556808`20., 
   0.00007410966580382489104747570420444664`20.}, 
  {-0.00043112973777348526954208678443472533`20., 
   0.00007497908483017135122471074511908267`20.}, 
  {-0.0004342128880881041569218655184783909`20., 
   0.00007551528488488767946467226408319842`20.}, 
  {-0.00043610201409778368162690832291850507`20., 
   0.00007584382853874498810902753442060958`20.}, 
  {-0.00043725492999484011705473801198907733`20., 
   0.00007604433565127654209647617599810041`20.}, 
  {-0.00043795683907744534637642655253450286`20., 
   0.00007616640679607745154372635696252224`20.}, 
  {-0.00043838353992314879841004361420901776`20., 
   0.00007624061563880848668000758507982919`20.}, 
  {-0.00043864270531437676236558918273741876`20., 
   0.00007628568788076117606358072743259458`20.}, 
  {-0.00043880002905426566920023508160976866`20., 
   0.00007631304853117663812178001419300326`20.}, 
  {-0.00043889549932345425502590512912876286`20., 
   0.00007632965205625291391754871810935008`20.}, 
  {-0.00043895342285640268051772919858049783`20., 
   0.0000763397257141569879161268171444344`20.}, 
  {-0.0004389885618376781509795385588798412`20., 
   0.00007634583684133533060513714067475499`20.}, 
  {-0.00043900987712927643737446273530791791`20., 
   0.00007634954384856981519555873657529007`20.}, 
  {-0.00043902280639829389578440081499147595`20., 
   0.00007635179241709459057120014173764798`20.}, 
  {-1.581060363076747139329085981748`20.*^-8, 
   2.74967019665521241622449735956`20.*^-9}, 
  {-2.606668966397090500134968166022`20.*^-8, 
   4.53333733286450521762603159308`20.*^-9}, 
  {-4.297509154266865518138314743512`20.*^-8, 
   7.47392896394237481415359085828`20.*^-9}, 
  {-7.084956586746721905171286956017`20.*^-8, 
   1.232166362912473374812397731481`20.*^-8}, 
  {-1.1679927877235949205277920371509`20.*^-7, 
   2.031291804736686818309203542873`20.*^-8}, 
  {-1.925370954303968433935207878743`20.*^-7, 
   3.348471224876466841626448484771`20.*^-8}, 
  {-3.1735207331970191713980418449799`20.*^-7, 
   5.519166492516555080692246686922`20.*^-8}, 
  {-5.2298622072672899521145411064449`20.*^-7, 
   9.095412534377895568894854098165`20.*^-8}, 
  {-8.6160973513204464393784000775396`20.*^-7, 
   1.4984517132731211198918956656592`20.*^-7}, 
  {-1.4187935148674904074362702777461`20.*^-6, 
   2.4674669823782441868456874395584`20.*^-7}, 
  {-2.33442100860636639889473093468749`20.*^-6, 
   4.0598626236632459111212711907608`20.*^-7}, 
  {-3.83588727288870392246320309301799`20.*^-6, 
   6.6711083006760068216751358139442`20.*^-7}, 
  {-6.28942752356416007553113015842987`20.*^-6, 
   1.09381348235898436096193567972694`20.*^-6}, 
  {-0.00001027578640114357797360309238031864`20., 
   1.78709328715540486497445084875108`20.*^-6}, 
  {-0.00001669196535111415476631807961428545`20., 
   2.90295049584593995935966601987572`20.*^-6}, 
  {-0.00002686219506956871624633057284459973`20., 
   4.67168609905542891240531701645213`20.*^-6}, 
  {-0.00004259055251685429961611655474931321`20., 
   7.40705261162683471584635734770665`20.*^-6}, 
  {-0.00006598670961627333309032245440553266`20., 
   0.00001147594949848231879831694859226655`20.}, 
  {-0.00009878793857728729707603402250201968`20., 
   0.00001718051105691952992626678652209036`20.}, 
  {-0.00014103404276655945072347318085091217`20., 
   0.00002452765961157555664756055319146299`20.}, 
  {-0.00018972874914254768888759776001260759`20., 
   0.00003299630419870394589349526261088829`20.}, 
  {-0.00023907681907585889162772449812175783`20., 
   0.00004157857723058415506569121706465355`20.}, 
  {-0.00028298865613978827273826574352431553`20., 
   0.00004921541845909361265013317278683749`20.}, 
  {-0.00031783466457565840921331027838634148`20., 
   0.00005527559383924494073274961363240721`20.}, 
  {-0.00034311857077024944524259231892262395`20., 
   0.00005967279491656512091175518589958677`20.}, 
  {-0.00036032900801495096990091886687371171`20., 
   0.00006266591443738277737407284641281943`20.}, 
  {-0.00037155296066659632496908677242988436`20., 
   0.00006461790620288631738592813433563205`20.}, 
  {-0.00037867370019786878492517806561119076`20., 
   0.00006585629568658587563916140271498969`20.}, 
  {-0.00038311364027149607166314126066637269`20., 
   0.00006662845917765149072402456707241265`20.}, 
  {-0.00038585247134531351269698867339781796`20., 
   0.00006710477762527191525165020406918572`20.}, 
  {-0.00038753084358670003444622018540625136`20., 
   0.00006739666844986087555586438007065241`20.}, 
  {-0.0003885552214624611049693720280331788`20., 
   0.00006757482112390627912510817878837891`20.}, 
  {-0.0003891789061100363243470722139476623`20., 
   0.00006768328801913675206036038503437604`20.}, 
  {-0.00038955806471529038377375596731096359`20., 
   0.00006774922864613745804760973344538498`20.}, 
  {-0.00038978835863767266692707984128335524`20., 
   0.00006778927976307350729166605935362701`20.}, 
  {-0.00038992815782097787441851411345874924`20., 
   0.00006781359266451789120321984581891291`20.}, 
  {-0.00039001299407767746633620130021291539`20., 
   0.00006782834679611782023238283481963747`20.}, 
  {-0.00039006446597789619297252079031286861`20., 
   0.00006783729843093846834304709396745542`20.}, 
  {-0.00039009569119183408268361348802658699`20., 
   0.00006784272890292766655367191096114556`20.}, 
  {-0.00039011463242281534742148929844554138`20., 
   0.0000678460230300548430298242258166159`20.}, 
  {-0.00039012612166271367476114294791028597`20., 
   0.00006784802115873281300193790398439755`20.}, 
  {-1.422880609792115089831697412888`20.*^-8, 
   2.47457497355150450405512593546`20.*^-9}, 
  {-2.345878727688673902337397186002`20.*^-8, 
   4.07978909163247635189112554087`20.*^-9}, 
  {-3.867550130900175292105314534036`20.*^-8, 
   6.72617414069595702974837310267`20.*^-9}, 
  {-6.376104841275875593823090838146`20.*^-8, 
   1.108887798482760972838798406634`20.*^-8}, 
  {-1.0511312731503265987677991225108`20.*^-7, 
   1.828054388087524519596172386975`20.*^-8}, 
  {-1.7327216680875008198024204446052`20.*^-7, 
   3.013428987978262295308557294966`20.*^-8}, 
  {-2.8559576757364212060388380446441`20.*^-7, 
   4.966882914324210793111022686337`20.*^-8}, 
  {-4.7064575801028928954590248714635`20.*^-7, 
   8.185143617570248513841782385154`20.*^-8}, 
  {-7.7536066735454957359424249041318`20.*^-7, 
   1.3484533345296514323378130268056`20.*^-7}, 
  {-1.2767172683489722450490685628248`20.*^-6, 
   2.2203778579982126000853366309997`20.*^-7}, 
  {-2.10051520397522160158194398177927`20.*^-6, 
   3.6530699199569071331859895335292`20.*^-7}, 
  {-3.45116183499846751949657542148264`20.*^-6, 
   6.0020205826060304686896963851872`20.*^-7}, 
  {-5.65762464328527981559809305331538`20.*^-6, 
   9.8393472057135301140836400927223`20.*^-7}, 
  {-9.24092319119513902936584150569362`20.*^-6, 
   1.60711707672958939641145069664237`20.*^-6}, 
  {-0.00001500424569953683692586319293135324`20., 
   2.60943403470205859580229442284403`20.*^-6}, 
  {-0.00002412964992514323683819122214712885`20., 
   4.19646085654664988490282124297893`20.*^-6}, 
  {-0.00003821957761104966558628334896969988`20., 
   6.64688306279124618891884329907823`20.*^-6}, 
  {-0.00005913270018019779963398658325680414`20., 
   0.00001028394785742570428417157969683551`20.}, 
  {-0.00008837383677656590064025726178277856`20., 
   0.00001536936291766363489395778465787452`20.}, 
  {-0.00012592781012694348407214731743490029`20., 
   0.00002190048871772930157776475085824353`20.}, 
  {-0.00016911028942844688640142309882111493`20., 
   0.00002941048511799076285242140849062867`20.}, 
  {-0.00021280955533880888966735215074952651`20., 
   0.00003701035745022763298562646099991766`20.}, 
  {-0.0002516817552524613009826506351942632`20., 
   0.00004377074004390631321437402351204578`20.}, 
  {-0.00028254234793659866054978451915371539`20., 
   0.00004913779964114759313909295985282006`20.}, 
  {-0.00030495178491362667963563461291922323`20., 
   0.0000530350930284568138496755848555171`20.}, 
  {-0.00032021729540920527245408900704193962`20., 
   0.00005568996441899222129636330557251125`20.}, 
  {-0.00033017894737231446682799659850530448`20., 
   0.0000574224256299677333613907127835312`20.}, 
  {-0.00033650161982272085104875869909868675`20., 
   0.00005852202083873406105195803462585856`20.}, 
  {-0.000340445101420932208599987235275817`20., 
   0.00005920784372537951453912821483057688`20.}, 
  {-0.00034287814425329787928754728188380363`20., 
   0.0000596309816092691963978343098928354`20.}, 
  {-0.00034436930414347046867258127998415569`20., 
   0.00005989031376408182063870978782333143`20.}, 
  {-0.00034527948560081864789995442753426966`20., 
   0.00006004860619144672137390511783204691`20.}, 
  {-0.00034583366762085283517178592802089406`20., 
   0.00006014498567319179742118016139493808`20.}, 
  {-0.00034617058255953561468196612500383513`20., 
   0.00006020357957557141124903758695718871`20.}, 
  {-0.00034637522189874449065093304715842253`20., 
   0.00006023916902586860706972748646233436`20.}, 
  {-0.0003464994488197423009084216354184571`20., 
   0.0000602607737077812697232037626814708`20.}, 
  {-0.00034657483561500313057007886578199248`20., 
   0.00006027388445478315314262241144034651`20.}, 
  {-0.00034662057450526620273202029277847926`20., 
   0.00006028183904439412221426439874408334`20.}, 
  {-0.00034664832187608857206382414600239384`20., 
   0.00006028666467410236035892593843519893`20.}, 
  {-0.00034666515346900446124325318166124281`20., 
   0.00006028959190765294978143533594108572`20.}, 
  {-0.00034667536306794728032384703392733775`20., 
   0.00006029136749007778788240817981345004`20.}, 
  {-1.278711917134011452278251228577`20.*^-8, 
   2.22384681240697643874478474535`20.*^-9}, 
  {-2.108188850968030349241013050055`20.*^-8, 
   3.66641539298787886824524008705`20.*^-9}, 
  {-3.475677182375930894999421499434`20.*^-8, 
   6.04465596934944503478160260771`20.*^-9}, 
  {-5.730046487427500889401656684064`20.*^-8, 
   9.96529823900434937287244640707`20.*^-9}, 
  {-9.446226579748891958121044782879`20.*^-8, 
   1.642822013869372514455833875283`20.*^-8}, 
  {-1.5571414788825235119873137817709`20.*^-7, 
   2.708072137186997412151850055255`20.*^-8}, 
  {-2.5665369352501305885988284477973`20.*^-7, 
   4.463542496087183632345788604866`20.*^-8}, 
  {-4.2294521176986394236138098872599`20.*^-7, 
   7.355568900345459867154451977842`20.*^-8}, 
  {-6.9676160329201369117692405530835`20.*^-7, 
   1.2117593100730672890033461831448`20.*^-7}, 
  {-1.14725388616669396603765646834338`20.*^-6, 
   1.9952241498551199409350547275536`20.*^-7}, 
  {-1.88740459710860779435464004915949`20.*^-6, 
   3.2824427775801874684428522594078`20.*^-7}, 
  {-3.10072091292840782308895368996709`20.*^-6, 
   5.392558109440709257546006417334`20.*^-7}, 
  {-5.08233932600270443905921448581292`20.*^-6, 
   8.8388510017438338070595034535877`20.*^-7}, 
  {-8.29919661368231175089626644209112`20.*^-6, 
   1.44333854150996726102543764210282`20.*^-6}, 
  {-0.00001346986329294149011195886917127178`20., 
   2.3425849205115634977319772471777`20.*^-6}, 
  {-0.00002164893674562931285449255333028135`20., 
   3.76503247750075006165087884004892`20.*^-6}, 
  {-0.00003425974630829718906838464662629366`20., 
   5.95821674926907635971906897848585`20.*^-6}, 
  {-0.00005294110435392799352283077455913425`20., 
   9.20714858329182496049230861897987`20.*^-6}, 
  {-0.00007899925967040757834719398669154099`20., 
   0.00001373900168181001362559895420722451`20.}, 
  {-0.00011238078497331491668008655360043076`20., 
   0.00001954448434318520290088461801746621`20.}, 
  {-0.00015068327318249478943827418865707249`20., 
   0.00002620578664043387642404768498383869`20.}, 
  {-0.00018939444260533852111141757024498653`20., 
   0.00003293816393136322106285522960782373`20.}, 
  {-0.00022381893570138106373122065253329626`20., 
   0.00003892503229589235890977750478839935`20.}, 
  {-0.00025115927937690086110704378048561013`20., 
   0.00004367987467424362801861630964967132`20.}, 
  {-0.00027102619804429763909060957673453882`20., 
   0.00004713499096422567636358427421470242`20.}, 
  {-0.00028456902824257441277040601123844221`20., 
   0.00004949026578131728917746191499798994`20.}, 
  {-0.00029341140273171388694329504207380205`20., 
   0.00005102807004029806729448609427370469`20.}, 
  {-0.00029902588235009401767642684155795363`20., 
   0.0000520045012782772204654655376622528`20.}, 
  {-0.00030252858561893821907402702035278977`20., 
   0.00005261366706416316853461339484396344`20.}, 
  {-0.00030469004529664673516776516394104036`20., 
   0.00005298957309506899742048089807670269`20.}, 
  {-0.00030601489935687125929251202294825433`20., 
   0.0000532199824968471755291325257301312`20.}, 
  {-0.00030682362386546083245167710038725649`20., 
   0.00005336063023747144912203080006734896`20.}, 
  {-0.00030731605187733636858238054421829181`20., 
   0.0000534462698917106727969357468205725`20.}, 
  {-0.0003076154309281714307945223850770474`20., 
   0.0000534983358135950314425256321873126`20.}, 
  {-0.00030779727404190997466855256617288368`20., 
   0.00005352996070294086515974827237789281`20.}, 
  {-0.00030790766346605136869738527241592266`20., 
   0.00005354915886366110759954526476798654`20.}, 
  {-0.00030797465338709979084770325495479408`20., 
   0.00005356080928471300710394839216605114`20.}, 
  {-0.00030801529784055193385494810682677912`20., 
   0.00005356787788531337980086054031770071`20.}, 
  {-0.00030803995473642854610636066209181901`20., 
   0.00005357216604111800801849750645075112`20.}, 
  {-0.00030805491166180873986026573117951795`20., 
   0.00005357476724553195475830708368339444`20.}, 
  {-0.00030806398414393196997972604491850249`20., 
   0.00005357634506850990782256105129017434`20.}, 
  {-1.14770605217263598851976122388`20.*^-8, 
   1.99601052551762780612132386762`20.*^-9}, 
  {-1.892200742173643593314887553674`20.*^-8, 
   3.29078389943242364054763052813`20.*^-9}, 
  {-3.1195841730323186560889429135`20.*^-8, 
   5.42536377918664114102424854522`20.*^-9}, 
  {-5.142978682217751340950012924459`20.*^-8, 
   8.94431075168304581034784856427`20.*^-9}, 
  {-8.478397777358900884131811660589`20.*^-8, 
   1.474503961279808849414228114885`20.*^-8}, 
  {-1.397595873850475633569817198019`20.*^-7, 
   2.430601519739957623599682083512`20.*^-8}, 
  {-2.3035515489067188357078286533362`20.*^-7, 
   4.006176606794293627317962875369`20.*^-8}, 
  {-3.7960278824276548711126710773388`20.*^-7, 
   6.601787621613312819326384482328`20.*^-8}, 
  {-6.2534696034854049817034195148312`20.*^-7, 
   1.0875599310409399968179860025793`20.*^-7}, 
  {-1.02963309704592357360668459535496`20.*^-6, 
   1.7906662557320409975768427745304`20.*^-7}, 
  {-1.69381208534847325853356943317351`20.*^-6, 
   2.9457601484321274061453381446496`20.*^-7}, 
  {-2.78243985661552262767583524630218`20.*^-6, 
   4.8390258375922132655231917326993`20.*^-7}, 
  {-4.56001831035386356411501408961784`20.*^-6, 
   7.9304666267023714158521984167267`20.*^-7}, 
  {-7.44461815696553067764298510080532`20.*^-6, 
   1.29471620121139663959008436535746`20.*^-6}, 
  {-0.00001207861879406221197455537385423875`20., 
   2.10062935548908034340093458334588`20.*^-6}, 
  {-0.00001940246801153515281041739305747084`20., 
   3.3743422628756787496378074882558`20.*^-6}, 
  {-0.00003068040667655011919101678084597203`20., 
   5.33572290026958594626378797321254`20.*^-6}, 
  {-0.00004735844493742150731915690914555866`20., 
   8.23625129346460996854902767748846`20.*^-6}, 
  {-0.00007057274868710407693847945627019664`20., 
   0.00001227352151080070903277903587307768`20.}, 
  {-0.00010024428544211107708183738944840853`20., 
   0.0000174337887725410568837978068605928`20.}, 
  {-0.00013422486091442737423406596036501892`20., 
   0.00002334345407207432595375060180261197`20.}, 
  {-0.00016852857116513256678036913501009316`20., 
   0.00002930931672437088117919463217566837`20.}, 
  {-0.00019902511763637332125103384565533776`20., 
   0.00003461306393676057760887545141831959`20.}, 
  {-0.00022325428891769786809751474191471793`20., 
   0.00003882683285525180314739386815908139`20.}, 
  {-0.00024087132741672665613396303130619541`20., 
   0.00004189066563769159237112400544455573`20.}, 
  {-0.00025288786778191763691005653333160545`20., 
   0.00004398049874468132815827070144897486`20.}, 
  {-0.00026073758610430035478393665107177339`20., 
   0.00004534566714857397474503246105596059`20.}, 
  {-0.00026572354650102912435121056176367965`20., 
   0.00004621279069583115206108009769803123`20.}, 
  {-0.00026883487586582932684484808009714728`20., 
   0.00004675389145492683945127792697341691`20.}, 
  {-0.00027075511956088274054288371420390197`20., 
   0.00004708784688015352009441455899198296`20.}, 
  {-0.00027193223519924550658301208540190622`20., 
   0.00004729256264334704462313253659163588`20.}, 
  {-0.00027265081939684032293595592239435073`20., 
   0.00004741753380814614311929668215553925`20.}, 
  {-0.00027308837754079594418142480656532476`20., 
   0.00004749363087666016420546518375049126`20.}, 
  {-0.00027335440360571163455575507556074618`20., 
   0.00004753989627925419731404436096708628`20.}, 
  {-0.00027351599029859762732721711098160308`20., 
   0.00004756799831279958736125514973593098`20.}, 
  {-0.0002736140837060389021689966125621436`20., 
   0.0000475850580358328525511298456629815`20.}, 
  {-0.00027367361207979897106816898461347133`20., 
   0.00004759541079648677757707286688929935`20.}, 
  {-0.00027370972953774901633276005220927245`20., 
   0.00004760169209352156805787131342769955`20.}, 
  {-0.00027373164017958282035901432223602858`20., 
   0.00004760550263992744701895901256278759`20.}, 
  {-0.0002737449312364826710343650050251768`20., 
   0.00004760781412808394278858521826524814`20.}, 
  {-0.00027375299325162959528792244028300565`20., 
   0.0000476092162176747122239865113535662`20.}, 
  {-1.028972581710687368814475706835`20.*^-8, 
   1.7895175334098910761990881858005885245386305568767`20.*^-9}, 
  {-1.696446257572913812056772130148`20.*^-8, 
   2.95034131751811097749003848721`20.*^-9}, 
  {-2.79685036938761840144666599112`20.*^-8, 
   4.8640875989349885242550712889`20.*^-9}, 
  {-4.610909834708199031605186747873`20.*^-8, 
   8.018973625579476576704672605`20.*^-9}, 
  {-7.601244008730389229665822177463`20.*^-8, 
   1.32195547977919812689840385695`20.*^-8}, 
  {-1.2529992609363057381178073142033`20.*^-7, 
   2.179129149454444761944012720352`20.*^-8}, 
  {-2.0652107234906216582299447450377`20.*^-7, 
   3.591670823461950709965121295719`20.*^-8}, 
  {-3.4032297683777574207641302073763`20.*^-7, 
   5.918660466743925949155009056306`20.*^-8}, 
  {-5.6062882387017011058093497938606`20.*^-7, 
   9.750066502089914966624956163237`20.*^-8}, 
  {-9.230485766264664021844332707733`20.*^-7, 
   1.6053018723938546124946665578665`20.*^-7}, 
  {-1.51840319176323277626280045083504`20.*^-6, 
   2.6407012030664917848048703492783`20.*^-7}, 
  {-2.49410497152364041617342910604571`20.*^-6, 
   4.3375738635193746368233549670359`20.*^-7}, 
  {-4.08697630408906600382226694637656`20.*^-6, 
   7.1077848766766365283865512110898`20.*^-7}, 
  {-6.67102045762312146696236535265776`20.*^-6, 
   1.16017747089097764642823745263614`20.*^-6}, 
  {-0.00001082011777073759924716239375337599`20., 
   1.88175961230219117341954673971758`20.*^-6}, 
  {-0.00001737258165691911688105055764310776`20., 
   3.02131854902941163148705350314916`20.*^-6}, 
  {-0.00002745135934220377865459332574511257`20., 
   4.77414945081804846166840447741088`20.*^-6}, 
  {-0.00004233320003346363318347716006348055`20., 
   7.36229565799367533625689740234445`20.*^-6}, 
  {-0.00006300820335028810536268986845446833`20., 
   0.00001095794840874575745438084668773361`20.}, 
  {-0.00008938121011756069835306613820111287`20., 
   0.00001554455828131490406140280664367182`20.}, 
  {-0.00011953280842610647381488599276271997`20., 
   0.00002078831450888808240258886830656001`20.}, 
  {-0.00014993986261375868268164827182006942`20., 
   0.00002607649784587107524898230814262077`20.}, 
  {-0.00017696534543489660507004612138203499`20., 
   0.00003077658181476462696870367328383219`20.}, 
  {-0.00019844342200447829020069067732049134`20., 
   0.00003451189947903970264359837866443327`20.}, 
  {-0.00021406873622523957845624253757892587`20., 
   0.00003722934543047644842717261523111754`20.}, 
  {-0.00022473261005559354548842793998453408`20., 
   0.0000390839321835814861719005113016581`20.}, 
  {-0.00023170180671387187002381185353889331`20., 
   0.00004029596638502119478674988757198145`20.}, 
  {-0.00023612989227930640102950818745405569`20., 
   0.00004106606822248806974426229347027057`20.}, 
  {-0.0002388936890678737452992567074560252`20., 
   0.00004154672853354326005204464477496089`20.}, 
  {-0.00024059967866805383214163130748741714`20., 
   0.00004184342237705284037245761869346384`20.}, 
  {-0.00024164554664133075098144400788023959`20., 
   0.00004202531245936186973590330571830253`20.}, 
  {-0.0002422840435249632257019499788267994`20., 
   0.00004213635539564577838294782240466078`20.}, 
  {-0.00024267284801173852072821973690260515`20., 
   0.00004220397356725887317012517163523567`20.}, 
  {-0.00024290923767335192669711694214052106`20., 
   0.0000422450848127568568168899029809602`20.}, 
  {-0.00024305282471257485957283301440460544`20., 
   0.00004227005647175214949092748076601834`20.}, 
  {-0.00024313999183896967868359019231623463`20., 
   0.00004228521597199472672758090301151906`20.}, 
  {-0.00024319288979700533864816419538311884`20., 
   0.00004229441561687049367794159919706414`20.}, 
  {-0.00024322498449313739463704145024404345`20., 
   0.00004229999730315432950209416525983365`20.}, 
  {-0.00024324445476081028273896811281093972`20., 
   0.00004230338343666265786764662831494604`20.}, 
  {-0.00024325626549193521050156418256791952`20., 
   0.0000423054374768582974785329013161599`20.}, 
  {-0.00024326342958376588980609008512032042`20., 
   0.00004230668340587232866192871045570788`20.}, 
  {-9.21608640741171431692369175141`20.*^-9, 
   1.60279763607160248989977247850575721634344206336`20.*^-9}, 
  {-1.519436778026050651515181559503`20.*^-8, 
   2.6424987443931315678524896687`20.*^-9}, 
  {-2.505021335191447369753068530038`20.*^-8, 
   4.35655884381121281696185831311`20.*^-9}, 
  {-4.129792939123816313167036936396`20.*^-8, 
   7.18224858978055010985571641112`20.*^-9}, 
  {-6.808092006909077857619890825983`20.*^-8, 
   1.184016001201578757846937534954`20.*^-8}, 
  {-1.1222511647533708390847361567916`20.*^-7, 
   1.951741156092818850582149837898`20.*^-8}, 
  {-1.8496994314897926365516460749179`20.*^-7, 
   3.216868576503987194002862738987`20.*^-8}, 
  {-3.0480635392579093338498658303107`20.*^-7, 
   5.300980068274624928434549270107`20.*^-8}, 
  {-5.0211305134183115776855219701686`20.*^-7, 
   8.73240089290141143945308168725`20.*^-8}, 
  {-8.266843375475910373775256285776`20.*^-7, 
   1.4377118913871148476130880497001`20.*^-7}, 
  {-1.35982913921471659623871186995059`20.*^-6, 
   2.3649202421125506021542815129576`20.*^-7}, 
  {-2.23348336216156002298210480589517`20.*^-6, 
   3.8843188907157565617080083580786`20.*^-7}, 
  {-3.6595079956296907737827126872268`20.*^-6, 
   6.3643617315298969978829785864813`20.*^-7}, 
  {-5.97223365629163583673061429650721`20.*^-6, 
   1.03864933152898014551836770374038`20.*^-6}, 
  {-9.68403979542355875374779709204623`20.*^-6, 
   1.68418083398670587021700818992107`20.*^-6}, 
  {-0.00001554192995451775924743178123982755`20., 
   2.70294433991613204303161412866567`20.*^-6}, 
  {-0.00002454336673758858197652568348801569`20., 
   4.2684116065371446915696840848723`20.*^-6}, 
  {-0.00003781635022285810988201576042402258`20., 
   6.57675656049706258817665398678653`20.*^-6}, 
  {-0.00005622521808626241498400916754919566`20., 
   9.77829879761085477982768131290361`20.*^-6}, 
  {-0.00007966571712316131586742012459832666`20., 
   0.00001385490732576718536824697819101334`20.}, 
  {-0.00010642399205284438983490856285402654`20., 
   0.000018508520357016415623462358757222`20.}, 
  {-0.00013338419099489713188994194833049422`20., 
   0.00002319725060780819685042468666617289`20.}, 
  {-0.000157340626717124132705973636223619`20., 
   0.00002736358725515202307929976282149895`20.}, 
  {-0.00017638482734881049370923851831274849`20., 
   0.00003067562214761921629725887275004321`20.}, 
  {-0.00019024629981149862348412487566512559`20., 
   0.0000330863130106954127798478044635001`20.}, 
  {-0.00019971107048194531849242023204023272`20., 
   0.00003473236008381657712911656209395351`20.}, 
  {-0.00020589907947735481777185963050688894`20., 
   0.00003580853556127909874293210965337198`20.}, 
  {-0.00020983194023644970658271203856005109`20., 
   0.00003649251134546951418829774583653063`20.}, 
  {-0.0002122871136012787175123428522988455`20., 
   0.00003691949801761369000214658300849486`20.}, 
  {-0.00021380278927851241602229442913146457`20., 
   0.00003718309378756737669952946593590688`20.}, 
  {-0.00021473205659434415267055403292300233`20., 
   0.00003734470549466854829053113616052213`20.}, 
  {-0.00021529939686008120528344303270972216`20., 
   0.00003744337336697064439712052742777777`20.}, 
  {-0.00021564488172240523644435873107354844`20., 
   0.00003750345769085308459901890975192145`20.}, 
  {-0.00021585493726303236931467188014533294`20., 
   0.00003753998908922302075037771828614487`20.}, 
  {-0.00021598252993227774230907270783977625`20., 
   0.00003756217911865699866244742745039587`20.}, 
  {-0.00021605998790819153874659782246987646`20., 
   0.000037575650070989832825495273473022`20.}, 
  {-0.00021610699399570006818740428660768817`20., 
   0.00003758382504273044664128770201872837`20.}, 
  {-0.000216135513997409708398234777677675`20., 
   0.00003758878504302777537360604829176957`20.}, 
  {-0.00021615281570061703877426538267826098`20., 
   0.00003759179403488991978682876220491494`20.}, 
  {-0.00021616331098273199985511667953110971`20., 
   0.00003759361930134469562697681383149736`20.}, 
  {-0.00021616967715989067599669809935720228`20., 
   0.00003759472646258968278203445206212214`20.}, 
  {-8.24721123497223162111592777318`20.*^-9, 
   1.434297606082127238454943960553495842507972563923`20.*^-9}, 
  {-1.35969979119004067749244612393`20.*^-8, 
   2.36469528902615769998686282423`20.*^-9}, 
  {-2.241669233080407716161902108353`20.*^-8, 
   3.89855518796592646289026453627`20.*^-9}, 
  {-3.695624962126035549815529908771`20.*^-8, 
   6.42717384717571399967918245003`20.*^-9}, 
  {-6.092341324823684059030689018655`20.*^-8, 
   1.059537621708466792874902438027`20.*^-8}, 
  {-1.0042632032551717712780796722812`20.*^-7, 
   1.746544701313342210918399430055`20.*^-8}, 
  {-1.6552228211809776607726239952558`20.*^-7, 
   2.878648384662569844821954774359`20.*^-8}, 
  {-2.7275688665969613012227179367242`20.*^-7, 
   4.743598028864280523865596411695`20.*^-8}, 
  {-4.4931126508554387740412561023511`20.*^-7, 
   7.814108958009458737463054091045`20.*^-8}, 
  {-7.3973436864358287990473133199296`20.*^-7, 
   1.28649455416275283461692405564`20.*^-7}, 
  {-1.21675886947687169623993676987885`20.*^-6, 
   2.1161023816989072978085856867459`20.*^-7}, 
  {-1.99837475285254481233360574436274`20.*^-6, 
   3.4754343527870344562323578162828`20.*^-7}, 
  {-3.27397089992261080764386424290571`20.*^-6, 
   5.6938624346480187959023725963577`20.*^-7}, 
  {-5.34221513547639996645945660180893`20.*^-6, 
   9.2908089312633042894947071335809`20.*^-7}, 
  {-8.6603345663667696075993789313231`20.*^-6, 
   1.50614514197682949697380503153446`20.*^-6}, 
  {-0.00001389375812912453937333172204299315`20., 
   2.4163057615868764127533429639988`20.*^-6}, 
  {-0.00002192850557223111386008321703147457`20., 
   3.81365314299671545392751600547383`20.*^-6}, 
  {-0.00003376172539860465627056594948674441`20., 
   5.87160441714863587314190425856425`20.*^-6}, 
  {-0.0000501492082730795828020321074492987`20., 
   8.72160143879644918296210564335631`20.*^-6}, 
  {-0.00007098275731628663207523669835709285`20., 
   0.00001234482735935419688264986058384225`20.}, 
  {-0.00009473294543817707317705268387105962`20., 
   0.00001647529485881340403079177110801037`20.}, 
  {-0.00011864272360788084167192983140679923`20., 
   0.00002063351714919666811685736198379118`20.}, 
  {-0.00013988418098305355390332247893400475`20., 
   0.00002432768364922670502666477894504429`20.}, 
  {-0.00015677418970681630999493287457354307`20., 
   0.00002726507647075066260781441296931182`20.}, 
  {-0.00016907310044857587247587895313429107`20., 
   0.000029404017469317543039283296197268`20.}, 
  {-0.00017747464570837313814110017290144238`20., 
   0.00003086515577536924141584350833068562`20.}, 
  {-0.00018296948595230359683133552241999147`20., 
   0.00003182078016561801684023226476869416`20.}, 
  {-0.000186462691987872833686999843740979`20., 
   0.00003242829425876049281513040760712678`20.}, 
  {-0.00018864377757241239546908618694726512`20., 
   0.00003280761349085432964679759772995914`20.}, 
  {-0.0001899903978809693154121668697454923`20., 
   0.0000330418083271250983325507599557378`20.}, 
  {-0.00019081607448037313548513175858705069`20., 
   0.00003318540425745619747567508844992186`20.}, 
  {-0.00019132019201722055501531065542368567`20., 
   0.00003327307687256009652440185311716273`20.}, 
  {-0.00019162718527206674246376160633960807`20., 
   0.00003332646700383769434152375762427966`20.}, 
  {-0.00019181384088489113426224369284486716`20., 
   0.00003335892884954628421952064223388994`20.}, 
  {-0.00019192722101868006971512695225789163`20., 
   0.00003337864713368349038523946995789419`20.}, 
  {-0.00019199605137539862191194046168639457`20., 
   0.00003339061763050410815859834116285122`20.}, 
  {-0.00019203782186652861403114308082309379`20., 
   0.00003339788206374410678802488362140763`20.}, 
  {-0.00019206316533176231262832442707986607`20., 
   0.00003340228962291518480492598731823758`20.}, 
  {-0.00019207854000508075022545542707039549`20., 
   0.00003340496347914447830007920470789487`20.}, 
  {-0.00019208786635087262201995298232987253`20., 
   0.00003340658545232567339477443170954304`20.}, 
  {-0.0001920935234831528541625567120405392`20., 
   0.00003340756930141788768044464557226767`20.}, 
  {-7.37442766656696846923936771988`20.*^-9, 
   1.2825091594029510381285856904138004794625522401279`20.*^-9}, 
  {-1.215805404433296696790051923407`20.*^-8, 
   2.11444418162312469006965551897`20.*^-9}, 
  {-2.004436526986206466540000124408`20.*^-8, 
   3.48597656867166342006956543375`20.*^-9}, 
  {-3.304518868582826449675390570206`20.*^-8, 
   5.74698933666578512987024446992`20.*^-9}, 
  {-5.447583011425705846757297613218`20.*^-8, 
   9.47405741117514060305616976212`20.*^-9}, 
  {-8.979786339395721552290260498669`20.*^-8, 
   1.561701972068821139528740956291`20.*^-8}, 
  {-1.4800383880536565357019307768566`20.*^-7, 
   2.573979805310707018612053524967`20.*^-8}, 
  {-2.4388722226810231035372447916432`20.*^-7, 
   4.241516909010474962673469202858`20.*^-8}, 
  {-4.0174953249060798833373763937506`20.*^-7, 
   6.986948391141008492760654597828`20.*^-8}, 
  {-6.6141683700098173562885134873403`20.*^-7, 
   1.1502901513060551923980023456243`20.*^-7}, 
  {-1.0879021635375311695265673124443`20.*^-6, 
   1.8920037626739672513505518477292`20.*^-7}, 
  {-1.7866488136911292902986432891631`20.*^-6, 
   3.1072153281584857222585100681097`20.*^-7}, 
  {-2.92684478165829653200880059454037`20.*^-6, 
   5.090164837666602664363131468766`20.*^-7}, 
  {-4.77514190723700757653816040089741`20.*^-6, 
   8.3045946212817523070228876537346`20.*^-7}, 
  {-7.73935978251351977704240741476358`20.*^-6, 
   1.34597561435017735252911433300238`20.*^-6}, 
  {-0.00001241209550393366578400424628935662`20., 
   2.15862530503194187547899935467071`20.*^-6}, 
  {-0.00001958039619953338311165519788451942`20., 
   3.4052862955710231498530778929599`20.*^-6}, 
  {-0.00003012619696306982598801143565689787`20., 
   5.23933860227301321530633663598223`20.*^-6}, 
  {-0.00004471137903119660573015180534720291`20., 
   7.77589200542549664872205310386137`20.*^-6}, 
  {-0.0000632275098784277820754921136594618`20., 
   0.00001099608867450917949138993281034119`20.}, 
  {-0.00008431043324693342521735527669080573`20., 
   0.00001466268404294494351606178725057492`20.}, 
  {-0.0001055194738965624684002802828194386`20., 
   0.00001835121285157608146091831005555455`20.}, 
  {-0.00012435806058207134533835596811488954`20., 
   0.00002162748879688197310232277706345905`20.}, 
  {-0.00013934065032615383363157677968499437`20., 
   0.00002423315657846153628375248342347728`20.}, 
  {-0.00015025488195322473189261925849230385`20., 
   0.00002613128381795212728567291452040068`20.}, 
  {-0.00015771347767962736232509541221045123`20., 
   0.0000274284309008047586652339847322524`20.}, 
  {-0.00016259316202344301190838137031899108`20., 
   0.00002827707165625095859276197744678106`20.}, 
  {-0.00016569601170458489107925253953560924`20., 
   0.00002881669768775389410073957209314944`20.}, 
  {-0.00016763366641120101880331138514969586`20., 
   0.00002915368111499148153101067567820797`20.}, 
  {-0.00016883010987309129941126839280980558`20., 
   0.00002936175823879848685413363353214009`20.}, 
  {-0.00016956375205633713184295942610205254`20., 
   0.00002948934818371080553790598714818307`20.}, 
  {-0.0001700116953749186649251647997965938`20., 
   0.00002956725136955107216089822605158151`20.}, 
  {-0.00017028448667053873151444994888882657`20., 
   0.00002961469333400673591555651285023071`20.}, 
  {-0.00017045034951188310459839309533437937`20., 
   0.00002964353904554488775624227744945727`20.}, 
  {-0.00017055110040311841532675759916618017`20., 
   0.00002966106093967276788291436507237917`20.}, 
  {-0.00017061226418278072997008746761326248`20., 
   0.00002967169811874447477740651610665434`20.}, 
  {-0.00017064938224646760870247750539054185`20., 
   0.00002967815343416827977434391398096381`20.}, 
  {-0.00017067190298347704492675869975817047`20., 
   0.00002968207008408296433508846952316007`20.}, 
  {-0.00017068556525867129228175805327317694`20., 
   0.00002968444613194283344030574839533513`20.}, 
  {-0.00017069385286220950611044706485458617`20., 
   0.0000296858874542973054105125330181889`20.}, 
  {-0.00017069887992120799693584420208889055`20., 
   0.0000296867617254274777279729047111114`20.}, 
  {-6.58943369013071638144766323464`20.*^-9, 
   1.1459884678488202402517675190681085784377987694592`20.*^-9}, 
  {-1.086384839861186750464559626469`20.*^-8, 
   1.88936493888902043559053848081`20.*^-9}, 
  {-1.791066467169418594210644028958`20.*^-8, 
   3.11489820377290190297503309384`20.*^-9}, 
  {-2.952753860740269265866075206112`20.*^-8, 
   5.1352241056352508971583916628`20.*^-9}, 
  {-4.86768238185352423974511811994`20.*^-8, 
   8.46553457713656389520890107815`20.*^-9}, 
  {-8.023859839775017443075877531399`20.*^-8, 
   1.395453885178263903143630875025`20.*^-8}, 
  {-1.3224784026500099907442289354503`20.*^-7, 
   2.299962439391321723033441626869`20.*^-8}, 
  {-2.1792237372065336222872904479449`20.*^-7, 
   3.789954325576580212673548605123`20.*^-8}, 
  {-3.5897440995090888265379303650287`20.*^-7, 
   6.243033216537545785283357156573`20.*^-8}, 
  {-5.9098396422222235692233525559418`20.*^-7, 
   1.0277981986473432294301482705985`20.*^-7}, 
  {-9.720256859202213350602460310657`20.*^-7, 
   1.690479453774297974017819184462`20.*^-7}, 
  {-1.59627097133360430796747376049026`20.*^-6, 
   2.7761234284062683616825630617221`20.*^-7}, 
  {-2.61477249867088030638860527515123`20.*^-6, 
   4.5474304324710961850236613480892`20.*^-7}, 
  {-4.26547344608391316300728260419627`20.*^-6, 
   7.4182146888415881095778827899066`20.*^-7}, 
  {-6.91197311468795386860605245179228`20.*^-6, 
   1.20208228081529632497496564378997`20.*^-6}, 
  {-0.00001108187817173771874514882986106012`20., 
   1.92728316030221195567805736714088`20.*^-6}, 
  {-0.00001747433668008356977992957552986065`20., 
   3.03901507479714257042253487475838`20.*^-6}, 
  {-0.00002686975267791644218516487171843644`20., 
   4.67300046572459864089823855972808`20.*^-6}, 
  {-0.00003984857972104609495427953152573872`20., 
   6.9301877775732339050920924392589`20.*^-6}, 
  {-0.00005630475815932970110333853900187327`20., 
   9.79213185379646975710235460902143`20.*^-6}, 
  {-0.00007502208026071966769136173117174474`20., 
   0.00001304731830621211612023682281247736`20.}, 
  {-0.00009383905731443358788058417963687775`20., 
   0.00001631983605468410224010159645858742`20.}, 
  {-0.00011055010991476741762227551796841113`20., 
   0.00001922610607213346393430878573363673`20.}, 
  {-0.00012384316389348229034759240892956578`20., 
   0.00002153794154669257223436389720514187`20.}, 
  {-0.00013353000299062060778470753161576953`20., 
   0.00002322260921576010570168826636795992`20.}, 
  {-0.00014015215330668354572383240387798577`20., 
   0.00002437428753159713838675346154399752`20.}, 
  {-0.00014448584268609858366795501908957681`20., 
   0.0000251279726410606232466008728851438`20.}, 
  {-0.00014724207724882536300725676479210419`20., 
   0.00002560731778240441095778378518123551`20.}, 
  {-0.00014896351749844374951115700187642784`20., 
   0.00002590669869538152165411426119590051`20.}, 
  {-0.00015002655006780446858469785481810895`20., 
   0.00002609157392483555975386049649010591`20.}, 
  {-0.00015067842329185395007903101518431032`20., 
   0.00002620494318119199131809235046683658`20.}, 
  {-0.00015107645446859785305579574976162929`20., 
   0.0000262741659945387570531818695237616`20.}, 
  {-0.00015131885516987070711824950714116201`20., 
   0.00002631632263823838384665208819846297`20.}, 
  {-0.00015146624182910464685109065677764249`20., 
   0.00002634195510071385162627663596132912`20.}, 
  {-0.00015155577035877753866409866404960932`20., 
   0.00002635752527978739802853889809558423`20.}, 
  {-0.00015161012154022303050597087143443269`20., 
   0.00002636697765916922269669058633642307`20.}, 
  {-0.00015164310538466116621349593099130637`20., 
   0.00002637271397994107238495581408544458`20.}, 
  {-0.0001516631177923473092378475767704877`20., 
   0.0000263761943986690972587561003079109`20.}, 
  {-0.00015167525839501296951187028598777731`20., 
   0.00002637830580782834252380352799787432`20.}, 
  {-0.00015168262294936924669263850339269024`20., 
   0.00002637958659989030377263278319872874`20.}, 
  {-0.00015168709011095136040582943415208984`20., 
   0.00002638036349755675833144859724384171`20.}, 
  {-5.88437187543498915150080381374`20.*^-9, 
   1.0233690218147807220001397936944533122729226797056`20.*^-9}, 
  {-9.70142625895668131086116947558`20.*^-9, 
   1.687204566775075010584551213143642869158626983936`20.*^-9}, 
  {-1.599423184226509425630169474704`20.*^-8, 
   2.7816055377852337837046425647`20.*^-9}, 
  {-2.636808489856476512546959861911`20.*^-8, 
   4.58575389540256784790775628158`20.*^-9}, 
  {-4.346833560941201403891505697707`20.*^-8, 
   7.55971054076730678937653164819`20.*^-9}, 
  {-7.165280297814782569391657491321`20.*^-8, 
   1.246135703967788272937679563708`20.*^-8}, 
  {-1.1809646796975753147281569034096`20.*^-7, 
   2.053851616865348373440272875495`20.*^-8}, 
  {-1.9460214506677416077063313328254`20.*^-7, 
   3.384385131596072361228402317956`20.*^-8}, 
  {-3.2055691533399616170600106111191`20.*^-7, 
   5.574902875373846290539148888904`20.*^-8}, 
  {-5.2772850491642196188324964840714`20.*^-7, 
   9.177887042024729771882602580993`20.*^-8}, 
  {-8.6796347434311159272529391445978`20.*^-7, 
   1.5095016945097592916961633294952`20.*^-7}, 
  {-1.42531918918021900217176075580053`20.*^-6, 
   2.4788159811829895689943665318269`20.*^-7}, 
  {-2.33458629785111048774107610052173`20.*^-6, 
   4.0601500832193225873757845226463`20.*^-7}, 
  {-3.80799144285686126116625782498474`20.*^-6, 
   6.6225938136641065411587092608429`20.*^-7}, 
  {-6.16958848913794517457697607264202`20.*^-6, 
   1.07297191115442524775251757785078`20.*^-6}, 
  {-9.88901882431526540108138709900554`20.*^-6, 
   1.71982936075048093931850210417488`20.*^-6}, 
  {-0.0000155873642403589427824614289136404`20., 
   2.71084595484503352738459633280701`20.*^-6}, 
  {-0.00002395548426431704052058139775808864`20., 
   4.16617117640296356879676482749367`20.*^-6}, 
  {-0.00003550307825780338993808006494975204`20., 
   6.17444839266145911966609825213079`20.*^-6}, 
  {-0.00005012823496591656115371744246686293`20., 
   8.71795390711592367890738129858486`20.*^-6}, 
  {-0.00006674706858236947430621327775626802`20., 
   0.00001160818584041208248803709178369879`20.}, 
  {-0.00008344463987545727244203313920941491`20., 
   0.00001451211128268822129426663290598521`20.}, 
  {-0.0000982712316082817572967190548764282`20., 
   0.00001709064897535334909508157476111795`20.}, 
  {-0.00011006724619024632142154676689879263`20., 
   0.00001914212977221675155157335076500741`20.}, 
  {-0.00011866583464864204859626692816071281`20., 
   0.00002063753646063339975587250924534137`20.}, 
  {-0.00012454588050586105672490650922483987`20., 
   0.00002166015313145409682172287116953736`20.}, 
  {-0.00012839490203390027532255883729818635`20., 
   0.00002232954817980874353435805866055416`20.}, 
  {-0.00013084333756574647147532598513678185`20., 
   0.00002275536305491242982179582350204902`20.}, 
  {-0.0001323727275800646633966934089663592`20., 
   0.00002302134392696776754725102764632333`20.}, 
  {-0.00013331723987593331059060796552956174`20., 
   0.00002318560693494492358097529835296727`20.}, 
  {-0.00013389646325428304742842231671646495`20., 
   0.00002328634143552748650929083768981999`20.}, 
  {-0.00013425014579385455706553402455482069`20., 
   0.00002334785144240948818531026513996883`20.}, 
  {-0.00013446554235267202691169525558236846`20., 
   0.00002338531171350817859333830531867276`20.}, 
  {-0.0001345965112518000048951004785515169`20., 
   0.00002340808891335652259045225713939425`20.}, 
  {-0.00013467606755084976008953833404820013`20., 
   0.00002342192479145213218948492766055655`20.}, 
  {-0.00013472436497899786289127304486465122`20., 
   0.00002343032434417354137239531215037412`20.}, 
  {-0.0001347536750885903390952199247267191`20., 
   0.00002343542175453745027742955212638595`20.}, 
  {-0.00013477145854645471230515999814652522`20., 
   0.00002343851452981821083567999967765654`20.}, 
  {-0.00013478224695884971683953440846207697`20., 
   0.00002344039077545212466774511451514382`20.}, 
  {-0.00013478879127125703003990596948390971`20., 
   0.00002344152891674035305041842947546255`20.}, 
  {-0.0001347927608952261318229956413679924`20., 
   0.00002344221928612628379530358980312913`20.}, 
  {-5.25187368721832894906619812881`20.*^-9, 
   9.133693369075354694028170658801986037385984475135`20.*^-10}, 
  {-8.65863901308581365162884498231`20.*^-9, 
   1.5058502631453588959354513012696880389492821721089`20.*^-9}, 
  {-1.427503726231159960252129834457`20.*^-8, 
   2.48261517605419123522109536427`20.*^-9}, 
  {-2.353380487959719998027923067327`20.*^-8, 
   4.09283563123429564874421403013`20.*^-9}, 
  {-3.87959214183784713631279860651`20.*^-8, 
   6.74711676841364719358747583741`20.*^-9}, 
  {-6.395071710626778932075129936219`20.*^-8, 
   1.112186384456831118621761728038`20.*^-8}, 
  {-1.0540174100839183154824055095581`20.*^-7, 
   1.833073756667684026925922625318`20.*^-8}, 
  {-1.7368257989098114744099432456326`20.*^-7, 
   3.020566606799672129408596948925`20.*^-8}, 
  {-2.8609489523478362533728691868271`20.*^-7, 
   4.975563395387541310213685542308`20.*^-8}, 
  {-4.7098759324608428739378997234375`20.*^-7, 
   8.191088578192770215544173432066`20.*^-8}, 
  {-7.7462312951339041008696413703194`20.*^-7, 
   1.3471706600232876697164593687511`20.*^-7}, 
  {-1.27199376455388845425053637833804`20.*^-6, 
   2.2121630687893712247835415275445`20.*^-7}, 
  {-2.0833228823099801006695682121282`20.*^-6, 
   3.6231702301043132185557708037013`20.*^-7}, 
  {-3.39782179793763224743456356848109`20.*^-6, 
   5.9092553007610995607557627277931`20.*^-7}, 
  {-5.5042050453338754011540021991395`20.*^-6, 
   9.5725305136241311324417429550252`20.*^-7}, 
  {-8.82043646893824283325124504761968`20.*^-6, 
   1.53398895111969440578282522567298`20.*^-6}, 
  {-0.00001389826246377190479933755035646304`20., 
   2.41708912413424431292826962721097`20.*^-6}, 
  {-0.00002134951178561949801018428685379559`20., 
   3.71295857141208661046683249631228`20.*^-6}, 
  {-0.00003162228199694427067087493835865987`20., 
   5.4995273038163948992825979754191`20.*^-6}, 
  {-0.00004461995940402119577814621931282593`20., 
   7.75999293982977317880803814136103`20.*^-6}, 
  {-0.00005937691107966595864714847595733902`20., 
   0.00001032641931820277541689538712301548`20.}, 
  {-0.00007419606830327228903187701935024016`20., 
   0.00001290366405274300678815252510438961`20.}, 
  {-0.00008735293097482286609985692939321945`20., 
   0.00001519181408257788975649685728577729`20.}, 
  {-0.00009782207142138635928669590781871284`20., 
   0.00001701253416024110596290363614238483`20.}, 
  {-0.00010545555381177590503633371739151332`20., 
   0.0000183400963150914617454493421550458`20.}, 
  {-0.00011067708794174402524008581517578709`20., 
   0.00001924818920725983047653666350883255`20.}, 
  {-0.00011409583344383065208201285096130589`20., 
   0.00001984275364240533079687180016718363`20.}, 
  {-0.00011627092000048734358265700983390138`20., 
   0.00002022102956530214671002730605806979`20.}, 
  {-0.00011762971587614637021439323781345082`20., 
   0.00002045734189150371655902491092407842`20.}, 
  {-0.00011846893362715897375143731599252211`20., 
   0.0000206032928047232997828586636508734`20.}, 
  {-0.00011898360819850583026153845050934389`20., 
   0.00002069280142582710091505016530597286`20.}, 
  {-0.00011929788505932380626544265648425172`20., 
   0.00002074745827118674891572915764943508`20.}, 
  {-0.00011948928642185264041707875832322125`20., 
   0.00002078074546467002442036152318664718`20.}, 
  {-0.00011960566659955354235292945767684413`20., 
   0.00002080098549557452910485729698727723`20.}, 
  {-0.00011967636151828938434906812139913842`20., 
   0.00002081328026405032771288141241724145`20.}, 
  {-0.0001197192795039205842550594455071897`20., 
   0.00002082074426155140595740164269690258`20.}, 
  {-0.00011974532506985427344872021816389317`20., 
   0.00002082527392519204755629916837632923`20.}, 
  {-0.00011976112783888574156136756058847902`20., 
   0.00002082802223284969418458566271103982`20.}, 
  {-0.00011977071466613814007049162713186478`20., 
   0.00002082968950715445914269419602293299`20.}, 
  {-0.00011977653009324212547824406160986706`20., 
   0.00002083070088578123921360766288867253`20.}, 
  {-0.00011978005759389046434763239556431632`20., 
   0.00002083131436415486336480563401118546`20.}, 
  {-4.6850811655786295170182626286`20.*^-9, 
   8.147967244484573073075239354083321355377362075647`20.*^-10}, 
  {-7.72417988166913854610624902789`20.*^-9, 
   1.3433356315946327906271737439804181915791922298879`20.*^-9}, 
  {-1.27344394545577545777418759216`20.*^-8, 
   2.21468512253178340482467407332`20.*^-9}, 
  {-2.099396462295298568535584021057`20.*^-8, 
   3.65112428225269316267058090619`20.*^-9}, 
  {-3.460891139228333576624671789046`20.*^-8, 
   6.01894111170144969847769006791`20.*^-9}, 
  {-5.704880528620924000382565569515`20.*^-8, 
   9.92153135412334608762185316436`20.*^-9}, 
  {-9.402594615610854941386408226567`20.*^-8, 
   1.63523384619319216371937534375`20.*^-8}, 
  {-1.54936664330996710328236825346`20.*^-7, 
   2.694550684017334092664988266889`20.*^-8}, 
  {-2.5521416766669802023180752186052`20.*^-7, 
   4.438507263768661221422739510617`20.*^-8}, 
  {-4.2014458257705833741523408028431`20.*^-7, 
   7.306862305687971085482331831031`20.*^-8}, 
  {-6.9098872869869981809588275132034`20.*^-7, 
   1.2017195281716518575580569588179`20.*^-7}, 
  {-1.13462181196829525207695935583657`20.*^-6, 
   1.9732553251622526123077554014551`20.*^-7}, 
  {-1.85822995160912922588753200698375`20.*^-6, 
   3.2317042636680508276304904469284`20.*^-7}, 
  {-3.03044317468167485710332263131506`20.*^-6, 
   5.2703359559681301862666480544608`20.*^-7}, 
  {-4.90841553940456319735784436015254`20.*^-6, 
   8.5363748511383707780136423654827`20.*^-7}, 
  {-7.86405628727997934879498913423851`20.*^-6, 
   1.36766196300521379979043289291104`20.*^-6}, 
  {-0.00001238752887198789749681499336616677`20., 
   2.15435284730224304292434667237683`20.*^-6}, 
  {-0.00001902086379207525720419280146342227`20., 
   3.30797631166526212246831329798648`20.*^-6}, 
  {-0.00002815842590033052819816280357252437`20., 
   4.89711754788357012141961801261292`20.*^-6}, 
  {-0.00003970958163672650021829172597877948`20., 
   6.90601419769156525535508277891817`20.*^-6}, 
  {-0.0000528143055694806438234852834994075`20., 
   9.18509662077924240408439713033175`20.*^-6}, 
  {-0.00006596817020225706607002462005031358`20., 
   0.00001147272525256644627304776000875017`20.}, 
  {-0.00007764511242442315223900135924303639`20., 
   0.00001350349781294315691113067117270199`20.}, 
  {-0.00008693788241551368333161479072474787`20., 
   0.00001511963172443716231854170273473877`20.}, 
  {-0.00009371528914154394035595057957328221`20., 
   0.00001629831115505112006190444862144038`20.}, 
  {-0.00009835240163007650747884429128290911`20., 
   0.00001710476550088287086588596370137549`20.}, 
  {-0.00010138912106280108716466187045436663`20., 
   0.00001763289061961758037646293399206377`20.}, 
  {-0.00010332143747939071522672171206904044`20., 
   0.00001796894564858968960464725427287661`20.}, 
  {-0.00010452869214939918575355780386881951`20., 
   0.00001817890298250420621801005284675123`20.}, 
  {-0.00010527436289895084364264152347971942`20., 
   0.00001830858485199145106828548234429904`20.}, 
  {-0.00010573168549676827386358508358315438`20., 
   0.00001838811921682926501975392757967902`20.}, 
  {-0.00010601094838422980591132435261952921`20., 
   0.0000184366866755182271150129308903529`20.}, 
  {-0.00010618102810252128536074070688585751`20., 
   0.00001846626575696022354099838380623608`20.}, 
  {-0.00010628444478656442393698774615230215`20., 
   0.00001848425126722859546730221672213952`20.}, 
  {-0.00010634726541628059995459512907012715`20., 
   0.00001849517659413575651384263114263081`20.}, 
  {-0.00010638540315446784962301347450566715`20., 
   0.00001850180924425527819530669121837688`20.}, 
  {-0.00010640854778878802580121746494399909`20., 
   0.00001850583439805009144368999390330419`20.}, 
  {-0.00010642259047777730383019479567266019`20., 
   0.00001850827660483083544872952968220176`20.}, 
  {-0.00010643110955051466024654560346484162`20., 
   0.00001850975818269820178200793103736375`20.}, 
  {-0.00010643627727375754755920981446688334`20., 
   0.00001851065691717522566247127208119711`20.}, 
  {-0.00010643941189345349982986028056791841`20., 
   0.00001851120206842669562258439662050756`20.}, 
  {-4.17765164281979918494544722732`20.*^-9, 
   7.26548111794747684338338648229912655933487161795`20.*^-10}, 
  {-6.88759168305321433315967819547`20.*^-9, 
   1.1978420318353416231582049035583552166138166116352`20.*^-9}, 
  {-1.13551977539296225181930566447`20.*^-8, 
   1.97481700068341261185966202516`20.*^-9}, 
  {-1.872013992130935818791970430163`20.*^-8, 
   3.25567650805380142398603553072`20.*^-9}, 
  {-3.086044422873449446317987273376`20.*^-8, 
   5.36703377891034686316171699718`20.*^-9}, 
  {-5.086981252592485870736835102372`20.*^-8, 
   8.84692391755214934041188713456`20.*^-9}, 
  {-8.384172842088477771359154434672`20.*^-8, 
   1.458117016015387438497244249508`20.*^-8}, 
  {-1.3815447165960658749803368224494`20.*^-7, 
   2.402686463645331956487542299911`20.*^-8}, 
  {-2.2756874769229723612997042530285`20.*^-7, 
   3.957717351170386715303833483528`20.*^-8}, 
  {-3.74629383019954424694898595588`20.*^-7, 
   6.515293617738337820780845140661`20.*^-8}, 
  {-6.1612128938539948187693227130286`20.*^-7, 
   1.0715152858876512728294474283529`20.*^-7}, 
  {-1.01165777879997112745197681024043`20.*^-6, 
   1.7594048326956019607860466265049`20.*^-7}, 
  {-1.65676639168870574911057135133636`20.*^-6, 
   2.8813328551107926071488197414545`20.*^-7}, 
  {-2.70168558705391308231027660057372`20.*^-6, 
   4.6985836296589792735830897401283`20.*^-7}, 
  {-4.37539961998748621424295445951065`20.*^-6, 
   7.6093906434564977639007903643665`20.*^-7}, 
  {-7.00878781375546251296570322770733`20.*^-6, 
   1.21891961978355869790707882220998`20.*^-6}, 
  {-0.00001103731448942172410428267527664148`20., 
   1.9195329546820389746578565698507`20.*^-6}, 
  {-0.00001694132804464252792314614575748246`20., 
   2.94631792080739616054715578391001`20.*^-6}, 
  {-0.00002506824377969854058516061532088152`20., 
   4.35969457038235488437575918624028`20.*^-6}, 
  {-0.00003533374733623581830321000024863901`20., 
   6.14499953673666405273217395628503`20.*^-6}, 
  {-0.00004697207142561670084346149457297931`20., 
   8.16905590010725232060199905617032`20.*^-6}, 
  {-0.00005864921248829137498569346209412931`20., 
   0.00001019986304144197825838147166854422`20.}, 
  {-0.00006901410368885288142166021996678896`20., 
   0.00001200245281545267502985395129857201`20.}, 
  {-0.00007726368068066908987609408036344533`20., 
   0.0000134371618575076678045381009327731`20.}, 
  {-0.00008328158116183255670144893043967837`20., 
   0.00001448375324553609681764329225037884`20.}, 
  {-0.00008739995673477543727235587547074528`20., 
   0.00001519999247561311952562710877752091`20.}, 
  {-0.00009009745913137142176062322726368593`20., 
   0.00001566912332719502987141273517629321`20.}, 
  {-0.00009181415106365808482667322639255063`20., 
   0.00001596767844585357996985621328566099`20.}, 
  {-0.00009288678464666718013183614800934903`20., 
   0.00001615422341681168350118889530597374`20.}, 
  {-0.00009354934341722581429628302910453417`20., 
   0.00001626945102908275031239704853991897`20.}, 
  {-0.00009395570776437220043928171291285114`20., 
   0.0000163401230894560348590055152891915`20.}, 
  {-0.00009420385867196512104053600269372418`20., 
   0.0000163832797690374123548758265554303`20.}, 
  {-0.00009435499231255050385322423365761971`20., 
   0.00001640956388044356588751725802741213`20.}, 
  {-0.00009444688963932553184072637144479116`20., 
   0.00001642554602423052727664806459909412`20.}, 
  {-0.00009450271310343213396748487348853298`20., 
   0.00001643525445277080590738867365017965`20.}, 
  {-0.00009453660304234246556940320232329975`20., 
   0.00001644114835518999401207012214318256`20.}, 
  {-0.00009455716985537734771101926595476784`20., 
   0.00001644472519223953873235117668778572`20.}, 
  {-0.00009456964850107905037284773567096138`20., 
   0.00001644689539149200876049525837755851`20.}, 
  {-0.00009457721874384313821753507786422066`20., 
   0.00001644821195545098055957131788942968`20.}, 
  {-0.00009458181090278886225875383418860353`20., 
   0.00001644901059178936734934849290236583`20.}, 
  {-0.00009458459639940038272348721744989867`20., 
   0.00001644949502598267525625864651302586`20.}, 
  {-3.72375003115024974599579055977`20.*^-9, 
   6.476087010696086514775287930028106589460079050751`20.*^-10}, 
  {-6.13925410856633588799472443319`20.*^-9, 
   1.0676963667071888500860390318598603830658152267777`20.*^-9}, 
  {-1.012145130375993939154091396709`20.*^-8, 
   1.7602524006539025028766806899264940591715331342337`20.*^-9}, 
  {-1.668618159171642677559486639015`20.*^-8, 
   2.90194462464633509140780285046`20.*^-9}, 
  {-2.750740979167251157619985433192`20.*^-8, 
   4.78389735507348027412171379685`20.*^-9}, 
  {-4.534266923556824081370730536231`20.*^-8, 
   7.88568160618578101107953136736`20.*^-9}, 
  {-7.473193291500499924734369401579`20.*^-8, 
   1.299685789826173899953803374188`20.*^-8}, 
  {-1.2314289796115014209975733950297`20.*^-7, 
   2.141615616715654645213171121792`20.*^-8}, 
  {-2.0284040183814064311926733742553`20.*^-7, 
   3.527659162402445967291605868269`20.*^-8}, 
  {-3.3391770032270387471997345237769`20.*^-7, 
   5.807264353438328255999538302221`20.*^-8}, 
  {-5.4915744315941125512595748501497`20.*^-7, 
   9.550564228859326176103608435044`20.*^-8}, 
  {-9.0168106811263197562088314066332`20.*^-7, 
   1.5681409880219686532537098098493`20.*^-7}, 
  {-1.47659784992043110536991328627356`20.*^-6, 
   2.5679962607311845310781100630845`20.*^-7}, 
  {-2.4077217856941953032467522307994`20.*^-6, 
   4.187342235989904875211743010086`20.*^-7}, 
  {-3.8989062803139687892486775108715`20.*^-6, 
   6.780706574459076155215091323255`20.*^-7}, 
  {-6.24448788379328620226503656808298`20.*^-6, 
   1.08599789283361499169826722923182`20.*^-6}, 
  {-9.83134445810298313600689321127536`20.*^-6, 
   1.70979903619182315408815534109136`20.*^-6}, 
  {-0.00001508528423933395679901785768226343`20., 
   2.62352769379720987809006220561101`20.*^-6}, 
  {-0.0000223126344578756989738094546673387`20., 
   3.88045816658707808240164428997196`20.*^-6}, 
  {-0.0000314354899746984758063692333961713`20., 
   5.46704173473016970545551885150806`20.*^-6}, 
  {-0.00004177216817012415119316311961277778`20., 
   7.26472489915202629446315123700482`20.*^-6}, 
  {-0.00005213950636110495728245896834458769`20., 
   9.06774023671390561434069014688482`20.*^-6}, 
  {-0.00006134088574979337431025598141171119`20., 
   0.00001066798013039884770613147502812367`20.}, 
  {-0.00006866516669161188134475382781913596`20., 
   0.00001194176812028032719039197005550192`20.}, 
  {-0.00007400912212517957132759165297134828`20., 
   0.00001287115167394427327436376573414752`20.}, 
  {-0.00007766700748890933457469856269998894`20., 
   0.00001350730565024510166516496742608505`20.}, 
  {-0.00008006328050560350791860678787133603`20., 
   0.00001392404878358321876845335441240626`20.}, 
  {-0.00008158844833429759892652173168365691`20., 
   0.0000141892953624865389437429098580273`20.}, 
  {-0.00008254148784673270568796272963147175`20., 
   0.0000143550413646491662066022138489516`20.}, 
  {-0.00008313020415219892948934096831528221`20., 
   0.00001445742680907807469379842927222299`20.}, 
  {-0.0000834912906204990048774407170905046`20., 
   0.00001452022445573895736998968992878341`20.}, 
  {-0.00008371179648854881167241850799013962`20., 
   0.00001455857330235631507346408834611123`20.}, 
  {-0.00008384609486415802549639458442081962`20., 
   0.00001458192954159270008632949294275125`20.}, 
  {-0.00008392775606393088307800519730958709`20., 
   0.00001459613148937928401356612127123253`20.}, 
  {-0.00008397736177165838143979627856193269`20., 
   0.00001460475856898406633735587453251004`20.}, 
  {-0.00008400747704874325306696710439974375`20., 
   0.00001460999600847708748990732250430326`20.}, 
  {-0.00008402575316083216578425278186985985`20., 
   0.00001461317446275342013639178815127996`20.}, 
  {-0.00008403684196499965253378568223572146`20., 
   0.00001461510295043472217978881430186459`20.}, 
  {-0.00008404356905653777993499675019314248`20., 
   0.00001461627287939787477130378264228564`20.}, 
  {-0.00008404764975596163947738125269799195`20., 
   0.00001461698256625419816997934829530294`20.}, 
  {-0.00008405012501371382764556670702976716`20., 
   0.0000146174130458632743731420360051769`20.}, 
  {-3.31803227016060690218761580776`20.*^-9, 
   5.770490904627142438587157926534930836417747986949`20.*^-10}, 
  {-5.47035642499819820109669833817`20.*^-9, 
   9.513663347822953393211649283788200426594560376831`20.*^-10}, 
  {-9.01867403136148969235318227877`20.*^-9, 
   1.568465048932432989974466483262736931750478067605`20.*^-9}, 
  {-1.486814119251787843127056410397`20.*^-8, 
   2.5857636856552832054383589746`20.*^-9}, 
  {-2.45103265024027723593924297686`20.*^-8, 
   4.26266547867874301902477039454`20.*^-9}, 
  {-4.040228870765666900010154756385`20.*^-8, 
   7.02648499263594243480026914153`20.*^-9}, 
  {-6.658926994685161252591795985842`20.*^-8, 
   1.158074259945245435233355823624`20.*^-8}, 
  {-1.0972510722367089573733263443609`20.*^-7, 
   1.908262734324711230214480598888`20.*^-8}, 
  {-1.8073772579215285840363317813729`20.*^-7, 
   3.143264796385267102671881358909`20.*^-8}, 
  {-2.9752949521580749027925567772783`20.*^-7, 
   5.174426003753173743987055264832`20.*^-8}, 
  {-4.8930684167088507282757342246012`20.*^-7, 
   8.50968420297191431004475517322`20.*^-8}, 
  {-8.0339161759756230550936814926841`20.*^-7, 
   1.3972028132131518356684663465537`20.*^-7}, 
  {-1.31558906436449912676885133289758`20.*^-6, 
   2.2879809815034767422066979702567`20.*^-7}, 
  {-2.14505361850781921536192888901384`20.*^-6, 
   3.7305280321875116788903111113283`20.*^-7}, 
  {-3.47322886300130084389309049917772`20.*^-6, 
   6.0403980226109579893792878246567`20.*^-7}, 
  {-5.56191338407447108335707388549735`20.*^-6, 
   9.6728928418686453623601284965172`20.*^-7}, 
  {-8.75482670893899824692884214221177`20.*^-6, 
   1.52257855807634752120501602473249`20.*^-6}, 
  {-0.00001342952741034515420844059143688351`20., 
   2.33556998440785290581575503250148`20.*^-6}, 
  {-0.00001985633153457919858019746471563332`20., 
   3.45327504949203453568651560271884`20.*^-6}, 
  {-0.00002796365626588162391454197493393177`20., 
   4.8632445679794128547029521624229`20.*^-6}, 
  {-0.00003714479403306096009577579639041535`20., 
   6.45996417966277566883057328528961`20.*^-6}, 
  {-0.00004635014734047474900971696075404745`20., 
   8.06089518964778243647251491374739`20.*^-6}, 
  {-0.00005451950826306415142669578612473802`20., 
   9.48165361096767850899057149995446`20.*^-6}, 
  {-0.00006102290383203439229909462931879244`20., 
   0.00001061267892731032909549471814239869`20.}, 
  {-0.0000657687450557835256118248885466033`20., 
   0.00001143804261839713488901302409506143`20.}, 
  {-0.00006901780226159062820351634258079657`20., 
   0.000012003096045494022296263711753182`20.}, 
  {-0.00007114656002731345460731316360750995`20., 
   0.00001237331478735886167083707193174087`20.}, 
  {-0.00007250160246531436177432666036853572`20., 
   0.00001260897434179380204770898441191924`20.}, 
  {-0.00007334839440790177396505017514918686`20., 
   0.0000127562425057220476460956826346412`20.}, 
  {-0.00007387150272922103403348394387721569`20., 
   0.00001284721786595148417973633806560274`20.}, 
  {-0.00007419235804059909589782153617165788`20., 
   0.00001290301878966940798222983237767963`20.}, 
  {-0.00007438829930444731915709778749552903`20., 
   0.00001293709553120822941862570217313548`20.}, 
  {-0.0000745076379960282565928896777032252`20., 
   0.00001295785008626578375528516133969135`20.}, 
  {-0.00007458020332690307542274117993634917`20., 
   0.00001297047014380923050830281390197377`20.}, 
  {-0.00007462428386107797503740932889966789`20., 
   0.0000129781363236657347891146658955944`20.}, 
  {-0.00007465104491062237732549970532982908`20., 
   0.00001298279041923867431747820962257898`20.}, 
  {-0.00007466728546118722929666999992310054`20., 
   0.00001298561486281517031246434781271313`20.}, 
  {-0.00007467713922270859124718784895132052`20., 
   0.0000129873285604710593473370172089253`20.}, 
  {-0.00007468311707132714071884798829818557`20., 
   0.0000129883681863177636032779110083801`20.}, 
  {-0.00007468674327613205304512456348631334`20., 
   0.00001298899883063166139915209799761971`20.}, 
  {-0.00007468894284842660094719764935582173`20., 
   0.00001298938136494375668646915640970812`20.}, 
  {-2.95562274376851434738779859621`20.*^-9, 
   5.140213467423503212848345384715836483094925451198`20.*^-10}, 
  {-4.87286023619258806703109900109`20.*^-9, 
   8.474539541204500986141041741028819252707619504128`20.*^-10}, 
  {-8.03361323854841947823120609317`20.*^-9, 
   1.397150128443203387518470624899339650909658148125`20.*^-9}, 
  {-1.324416973871970135365198166258`20.*^-8, 
   2.30333386760342632237425768045`20.*^-9}, 
  {-2.183317424747763696413058471378`20.*^-8, 
   3.79707378217002381984879734152`20.*^-9}, 
  {-3.598929135169233345500427090283`20.*^-8, 
   6.25900719159866668782682972223`20.*^-9}, 
  {-5.931585960857853329432910883239`20.*^-8, 
   1.031580167105713622510071457955`20.*^-8}, 
  {-9.773977845164727304113289425895`20.*^-8, 
   1.699822233941691705063180769722`20.*^-8}, 
  {-1.6099489758072119549606081985826`20.*^-7, 
   2.799911262273412095583666432316`20.*^-8}, 
  {-2.6502691283457584646859477942406`20.*^-7, 
   4.609163701470884286410343989983`20.*^-8}, 
  {-4.3584870271310855456780647277785`20.*^-7, 
   7.579977438488844427266199526572`20.*^-8}, 
  {-7.1560409785793423805820068830536`20.*^-7, 
   1.2445288658398856314055664144442`20.*^-7}, 
  {-1.17179401531349396178580480561947`20.*^-6, 
   2.0379026353278155857144431402078`20.*^-7}, 
  {-1.91049505959376071150899659665089`20.*^-6, 
   3.32260010364132297653738538548`20.*^-7}, 
  {-3.09317523578457372487896137554745`20.*^-6, 
   5.3794351926688238693547154357349`20.*^-7}, 
  {-4.95266768211925363608182197701171`20.*^-6, 
   8.6133350993378324105770816991509`20.*^-7}, 
  {-7.79435402961241681670048378857194`20.*^-6, 
   1.35553983123694205507834500670816`20.*^-6}, 
  {-0.00001195308849424004183874893034829639`20., 
   2.07879799899826814586937919100806`20.*^-6}, 
  {-0.00001766758295464728993918405660565279`20., 
   3.07262312254735477203200984446134`20.*^-6}, 
  {-0.00002487236788699906625395856337735749`20., 
   4.32562919773896804416670667432304`20.*^-6}, 
  {-0.00003302756135418094960285372422071505`20., 
   5.74392371377059993093108247316785`20.*^-6}, 
  {-0.00004120187927652778266625864165233663`20., 
   7.16554422200483176804498115692811`20.*^-6}, 
  {-0.00004845567204395775053317798749166193`20., 
   8.42707339894917400577008478115861`20.*^-6}, 
  {-0.00005423068215652893809090138206621955`20., 
   9.43142298374416314624371862021211`20.*^-6}, 
  {-0.00005844563468447976649937949339984792`20., 
   0.00001016445820599648113032686841736485`20.}, 
  {-0.00006133169442941809036926665333041687`20., 
   0.00001066638163989879832508985275311596`20.}, 
  {-0.00006322286220523100640114651205302242`20., 
   0.00001099528038351843589585156731356912`20.}, 
  {-0.00006442678075145765973121186629913301`20., 
   0.00001120465752199263647499336805202314`20.}, 
  {-0.00006517917967300061290302991593583763`20., 
   0.0000113355095083479326787878114671022`20.}, 
  {-0.00006564399526986516693979786139771233`20., 
   0.00001141634700345481164170397589525432`20.}, 
  {-0.00006592910327097808745535672755853954`20., 
   0.00001146593100364836303571421348844165`20.}, 
  {-0.00006610321698352453816417610999423549`20., 
   0.00001149621164930861533290019304247572`20.}, 
  {-0.00006620926256732914064056356222688085`20., 
   0.00001151465435953550272009801082206625`20.}, 
  {-0.00006627374524924919968827226235120963`20., 
   0.00001152586873899986081535169780021038`20.}, 
  {-0.00006631291604049260511601747490713604`20., 
   0.00001153268105052045306365521302732802`20.}, 
  {-0.0000663366964648957454103204191463296`20., 
   0.00001153681677650360789744702941675299`20.}, 
  {-0.00006635112817487014097530389455129965`20., 
   0.0000115393266391078506044006773132695`20.}, 
  {-0.0000663598844509755072578524515946929`20., 
   0.0000115408494697348708274526002773379`20.}, 
  {-0.00006636519650555649698035339152722954`20., 
   0.00001154177330531417338788754635256164`20.}, 
  {-0.00006636841883601055725621755977055731`20., 
   0.00001154233371061053169673348865574908`20.}, 
  {-0.00006637037342778581532909768780387369`20., 
   0.00001154267363961492440506046744415194`20.}, 
  {-2.6320878404156981647937029763`20.*^-9, 
   4.5775440702881707213803530022683318758575441942`20.*^-10}, 
  {-4.33945588734542939054127635316`20.*^-9, 
   7.546879804079007635723958875067606491871467012096`20.*^-10}, 
  {-7.15421771446499280682545569661`20.*^-9, 
   1.2442117764286944011870357733252721918899686211584`20.*^-9}, 
  {-1.179439915270503323237270497974`20.*^-8, 
   2.05119985264435360563003564865`20.*^-9}, 
  {-1.944319884954390376328095590787`20.*^-8, 
   3.38142588687720065448364450572`20.*^-9}, 
  {-3.204968211893437438682190475094`20.*^-8, 
   5.5738577598146738064038095219`20.*^-9}, 
  {-5.282269939076081069503640944082`20.*^-8, 
   9.1865564157844888165280712071`20.*^-9}, 
  {-8.704022642341647157622302415036`20.*^-8, 
   1.51374306823332994045605259392`20.*^-8}, 
  {-1.4337022391633638468256176896242`20.*^-7, 
   2.493395198544980603174987286302`20.*^-8}, 
  {-2.3601187518163632774038964899521`20.*^-7, 
   4.104554350984979612876341721656`20.*^-8}, 
  {-3.8812781165287160860404346925708`20.*^-7, 
   6.750048898310810584418147291427`20.*^-8}, 
  {-6.3724124196138172336586182954379`20.*^-7, 
   1.1082456381937073449841075296413`20.*^-7}, 
  {-1.04344472227615364893992818105569`20.*^-6, 
   1.8146864735237454764172664018359`20.*^-7}, 
  {-1.7011532085804534237464491009228`20.*^-6, 
   2.9585273192703537804286071320397`20.*^-7}, 
  {-2.75403514229216528549222441819201`20.*^-6, 
   4.7896263344211570182473468142469`20.*^-7}, 
  {-4.40914368157232229028380594952797`20.*^-6, 
   7.6680759679518648526674886078748`20.*^-7}, 
  {-6.93780353460316741116817621788187`20.*^-6, 
   1.20657452775707259324663934224031`20.*^-6}, 
  {-0.00001063705679526561713980214134362171`20., 
   1.84992292091575950257428545106463`20.*^-6}, 
  {-0.0000157178446312920672246452697990027`20., 
   2.73353819674644647385135126939179`20.*^-6}, 
  {-0.00002212052095354567493055919323753058`20., 
   3.84704712235576955314072925870096`20.*^-6}, 
  {-0.00002936474494356921054162444026524975`20., 
   5.10691216409899313767381569830429`20.*^-6}, 
  {-0.00003662407173862008645511971603556029`20., 
   6.36940378062958025306429844096702`20.*^-6}, 
  {-0.00004306546182749898642484726004073206`20., 
   7.48964553521721503040821913751863`20.*^-6}, 
  {-0.000048194060603359504264224737040475`20., 
   8.38157575710600074160430209399566`20.*^-6}, 
  {-0.00005193773594990337888219614683752729`20., 
   9.03264973041797893603411249348301`20.*^-6}, 
  {-0.00005450146294819024468097898955884898`20., 
   9.47851529533743385756156340153896`20.*^-6}, 
  {-0.00005618160605882046907168730808689536`20., 
   9.77071409718616853420648836293833`20.*^-6}, 
  {-0.00005725127483105331736669670903657774`20., 
   9.95674344887883780290377548462222`20.*^-6}, 
  {-0.00005791981061181309977382273939793701`20., 
   0.00001007301054118488691718656337355426`20.}, 
  {-0.00005833283232913502216894318524788892`20., 
   0.00001014484040506696037720751047789372`20.}, 
  {-0.00005858617684328014775361402432900999`20., 
   0.00001018890032057046047888939553548`20.}, 
  {-0.00005874089497972202317870786149400037`20., 
   0.00001021580782256035185716658460765224`20.}, 
  {-0.00005883512832776793070898568016995361`20., 
   0.00001023219623091616186243229220347019`20.}, 
  {-0.00005889242869979750443442632974135994`20., 
   0.00001024216151300826164076979647675825`20.}, 
  {-0.00005892723662248966138410365951597193`20., 
   0.00001024821506478081067549628861147338`20.}, 
  {-0.00005894836840934472504623491881710959`20., 
   0.00001025189015814690870369302935949732`20.}, 
  {-0.00005896119274673028547008378024063732`20., 
   0.00001025412047769222356001457047663259`20.}, 
  {-0.00005896897377345434412015762641070374`20., 
   0.00001025547369973119028176654372360066`20.}, 
  {-0.00005897369418844229949880460801014656`20., 
   0.00001025629464146822599979210574089507`20.}, 
  {-0.00005897655762684055419511778378129495`20., 
   0.00001025679263075487899045526674457304`20.}, 
  {-0.00005897829452320635678662814384623367`20., 
   0.00001025709469968806204984837284282325`20.}, 
  {-2.34340731616034777736352385365`20.*^-9, 
   4.07549098462669178671917191939086185622605380882`20.*^-10}, 
  {-3.86351524799222159461483091417`20.*^-9, 
   6.719156953029950599330140720304185791249607819264`20.*^-10}, 
  {-6.36955988079168348164820823037`20.*^-9, 
   1.1077495444855101707214275183243506878740181286912`20.*^-9}, 
  {-1.050081388394554270884786218933`20.*^-8, 
   1.8262285015557465580604977720560062439847503069184`20.*^-9}, 
  {-1.731070035119783691028269908178`20.*^-8, 
   3.01055658281701511483177375335`20.*^-9}, 
  {-2.853450129799273954824978285139`20.*^-8, 
   4.96252196486830253013039701763`20.*^-9}, 
  {-4.70290880522321435406424620574`20.*^-8, 
   8.1789718351708075722856455752`20.*^-9}, 
  {-7.749345075767911660587898853982`20.*^-8, 
   1.347712187090071593145721539823`20.*^-8}, 
  {-1.2764456951771621360526878741419`20.*^-7, 
   2.219905556829847193135109346333`20.*^-8}, 
  {-2.1012348380989532958480563448759`20.*^-7, 
   3.654321457563397036257489295435`20.*^-8}, 
  {-3.4555021850026243981844945307415`20.*^-7, 
   6.009569017395868518581729618683`20.*^-8}, 
  {-5.6732669605688589434900373262273`20.*^-7, 
   9.866551235771928597373977958656`20.*^-8}, 
  {-9.289393120670252182484121359433`20.*^-7, 
   1.6155466296817829882581080625101`20.*^-7}, 
  {-1.51440824711133491575266693892439`20.*^-6, 
   2.6337534732371042013089859807379`20.*^-7}, 
  {-2.45154623900141954961143567613222`20.*^-6, 
   4.2635586765242079123677142193605`20.*^-7}, 
  {-3.92446570537557583257683455377994`20.*^-6, 
   6.8251577484792623175249296587477`20.*^-7}, 
  {-6.17423648329084203897811750346948`20.*^-6, 
   1.07378025796362470243097695712512`20.*^-6}, 
  {-9.46440772302042286121092242235685`20.*^-6, 
   1.64598395182963875847146476910554`20.*^-6}, 
  {-0.00001398149087463810358119285622958637`20., 
   2.43156363037184410107701847471067`20.*^-6}, 
  {-0.00001967132348794078619989792033515138`20., 
   3.42109973703318020867789918872199`20.*^-6}, 
  {-0.00002610659904862860411444467967465733`20., 
   4.54027809541367028077298776950563`20.*^-6}, 
  {-0.00003255380075827612826483561842020768`20., 
   5.66153056665671795910184668177526`20.*^-6}, 
  {-0.00003827421405048095126243758972344298`20., 
   6.65638505225755674129349386494662`20.*^-6}, 
  {-0.00004282906851066692824111554085028436`20., 
   7.44853365402903099845487666961466`20.*^-6}, 
  {-0.00004615433838254045692800838876572506`20., 
   8.02684145783312294400145891577825`20.*^-6}, 
  {-0.0000484318194011313591792672104184742`20., 
   8.42292511324023637900299311625637`20.*^-6}, 
  {-0.00004992452298996724206670890454096058`20., 
   8.68252573738560731594937470277575`20.*^-6}, 
  {-0.00005087492793215736103417958580433247`20., 
   8.84781355341867148420514535727522`20.*^-6}, 
  {-0.00005146895421149908985666148050505171`20., 
   8.95112247156505910550634443566117`20.*^-6}, 
  {-0.00005183595574987610322485167315835387`20., 
   9.01494882606540925649594315797459`20.*^-6}, 
  {-0.00005206107639637573181020434754259332`20., 
   9.05410024284795335829640826827711`20.*^-6}, 
  {-0.0000521985598806546436940951055963369`20., 
   9.07801041402689455549480097327599`20.*^-6}, 
  {-0.0000522822968615953611794769696146786`20., 
   9.09257336723397585730034254168324`20.*^-6}, 
  {-0.00005233321496075950855551831483677095`20., 
   9.10142868882774061835101127596017`20.*^-6}, 
  {-0.00005236414597100874628447830534091071`20., 
   9.10680799495804283208318353754968`20.*^-6}, 
  {-0.00005238292412889885559367808052179747`20., 
   9.11007376154762705977010096031261`20.*^-6}, 
  {-0.00005239432012167143971547652210719691`20., 
   9.11205567333416342877852558386032`20.*^-6}, 
  {-0.00005240123452039122123528302076131254`20., 
   9.11325817745934282352748187153262`20.*^-6}, 
  {-0.00005240542919101707672229713980517861`20., 
   9.11398768539427421257341561829193`20.*^-6}, 
  {-0.00005240797370963394395926468549727712`20., 
   9.1144302103711206885677713908308`20.*^-6}, 
  {-0.00005240951715676501236319831418740254`20., 
   9.11469863595913258490405464128739`20.*^-6}, 
  {-2.0859447082959613242492937347`20.*^-9, 
   3.627729927471237085650945625569183223600120254568`20.*^-10}, 
  {-3.43904293043411920835865098637`20.*^-9, 
   5.980944226841946449319393019780814358642742525952`20.*^-10}, 
  {-5.66975535968254943731068419361`20.*^-9, 
   9.860444103795738151844668162795073086546050547712`20.*^-10}, 
  {-9.34711828567743572283652564478`20.*^-9, 
   1.6255857888134670822324392425696729174570812047359`20.*^-9}, 
  {-1.540881432000927064401324681768`20.*^-8, 
   2.67979379478422098156752118569`20.*^-9}, 
  {-2.539946384978334872478338412163`20.*^-8, 
   4.41729806083188673474493636898`20.*^-9}, 
  {-4.186203071808509756947338133056`20.*^-8, 
   7.28035316836262566425624023139`20.*^-9}, 
  {-6.897915436564988933374325443102`20.*^-8, 
   1.199637467228693727543360946626`20.*^-8}, 
  {-1.1361973686343082010126255463845`20.*^-7, 
   1.975995423711840349587174863277`20.*^-8}, 
  {-1.8703534323920929507066523481163`20.*^-7, 
   3.252788578073205131663743214115`20.*^-8}, 
  {-3.0757881090439070740274878184536`20.*^-7, 
   5.349196711380707954830413597311`20.*^-8}, 
  {-5.0497768314302750600633178726015`20.*^-7, 
   8.782220576400478365327509343654`20.*^-8}, 
  {-8.2682982583081912383378052311053`20.*^-7, 
   1.4379649144883810849283139532356`20.*^-7}, 
  {-1.34789308764211339757532578189962`20.*^-6, 
   2.3441618915515015610005665772167`20.*^-7}, 
  {-2.1818599372460954018708461517187`20.*^-6, 
   3.7945390212975572206449498290759`20.*^-7}, 
  {-3.49243181943915185640532712911474`20.*^-6, 
   6.0737944685898293154875254419386`20.*^-7}, 
  {-5.49380055833213588974436801074143`20.*^-6, 
   9.5544357536211058952075965404198`20.*^-7}, 
  {-8.4198381084983044465851056837648`20.*^-6, 
   1.46431967104318338201480098848084`20.*^-6}, 
  {-0.00001243554323006211747982412310207039`20., 
   2.16270317044558564866506488731657`20.*^-6}, 
  {-0.00001749187022554099764003088614868564`20., 
   3.04206438705060828522276280846707`20.*^-6}, 
  {-0.00002320873832335584716598157487606792`20., 
   4.03630231710536472451853476105529`20.*^-6}, 
  {-0.00002893502351692663299723154664029164`20., 
   5.0321780029437622603880950678768`20.*^-6}, 
  {-0.00003401550582266787696049698171853028`20., 
   5.91574014307267425399947508148353`20.*^-6}, 
  {-0.00003806104928788575677828666830587119`20., 
   6.61931291963230552665855100971674`20.*^-6}, 
  {-0.00004101481704580091594298623726023744`20., 
   7.13301166013928972921499778438912`20.*^-6}, 
  {-0.00004303808086315337184814569311226812`20., 
   7.48488362837449945185142488909011`20.*^-6}, 
  {-0.00004436428622664911146591596758610351`20., 
   7.71552803941723677668103784106149`20.*^-6}, 
  {-0.0000452087372148858449024398628972922`20., 
   7.86238908084971215694606311257257`20.*^-6}, 
  {-0.00004573656310741441637917603755435612`20., 
   7.95418488824598545724800653119237`20.*^-6}, 
  {-0.00004606267405932601797857729336228915`20., 
   8.0108998364045248658395292803981`20.*^-6}, 
  {-0.00004626271582998687005068028594323859`20., 
   8.0456897095629339218574410336067`20.*^-6}, 
  {-0.00004638488476180535523094398293945398`20., 
   8.06693648031397482277286659816592`20.*^-6}, 
  {-0.00004645929463261748382447488913242437`20., 
   8.07987732741173631729998071868249`20.*^-6}, 
  {-0.00004650454137043047524432976864985072`20., 
   8.08774632529225656423126411301754`20.*^-6}, 
  {-0.00004653202729286239074495761194485273`20., 
   8.09252648571519839042741077301786`20.*^-6}, 
  {-0.00004654871397065876236877640925515807`20., 
   8.09542851663630649891763639220141`20.*^-6}, 
  {-0.00004655884070631676963234992357598763`20., 
   8.09718968805509037084346496973697`20.*^-6}, 
  {-0.00004656498500019767624462640748977648`20., 
   8.0982582609039436947176360851785`20.*^-6}, 
  {-0.00004656871248239414295594786730461731`20., 
   8.09890651867724225320832474862911`20.*^-6}, 
  {-0.00004657097360149357832860542273558016`20., 
   8.09929975678149188323572569314438`20.*^-6}, 
  {-0.00004657234514509949780159590412759578`20., 
   8.09953828610426048723407028306016`20.*^-6}, 
  {-1.856417719845944605130467550855760314128354246656`20.*^-9, 
   3.228552556253816704574726175400879353113180640023`20.*^-10}, 
  {-3.06062746080369433798700677567`20.*^-9, 
   5.322830366615120587803490044645279541359034499985`20.*^-10}, 
  {-5.04588246535102295071761035332`20.*^-9, 
   8.775447765827866001248018005771849493048226480127`20.*^-10}, 
  {-8.31860387042569541411527889023`20.*^-9, 
   1.446713716595773115498309372213630924042144841728`20.*^-9}, 
  {-1.371329296666008850287958329738`20.*^-8, 
   2.38492051594088495702253622563`20.*^-9}, 
  {-2.260459846929579570197512109819`20.*^-8, 
   3.93123451639926881773480366925`20.*^-9}, 
  {-3.725564362210909299882744319947`20.*^-8, 
   6.47924236906245095631781620861`20.*^-9}, 
  {-6.138876157423436263202337574203`20.*^-8, 
   1.067630636073641089252580447687`20.*^-8}, 
  {-1.0111684610000316268488864175276`20.*^-7, 
   1.758553845217446307563280726135`20.*^-8}, 
  {-1.6645288651127409719802352307938`20.*^-7, 
   2.89483280889172342953084387964`20.*^-8}, 
  {-2.7372889574650174380000483074432`20.*^-7, 
   4.760502534721769457391388360771`20.*^-8}, 
  {-4.4939769458632837151243322733208`20.*^-7, 
   7.81561207976223254804231699708`20.*^-8}, 
  {-7.3581010779208360464569857112061`20.*^-7, 
   1.2796697526818845298186062106444`20.*^-7}, 
  {-1.199473250739777255190236235969`20.*^-6, 
   2.0860404360691778351134543234244`20.*^-7}, 
  {-1.9415078598012532235200086932239`20.*^-6, 
   3.3765354083500056061217542490851`20.*^-7}, 
  {-3.10745774659108392930637592961467`20.*^-6, 
   5.4042743418975372683589146601995`20.*^-7}, 
  {-4.88763606677790450279976289602511`20.*^-6, 
   8.5002366378746165266082832974349`20.*^-7}, 
  {-7.48961058468033314601457809787599`20.*^-6, 
   1.30254097124875359061123097354366`20.*^-6}, 
  {-0.00001105941846917381960054743318846147`20., 
   1.92337712507370775661694490234113`20.*^-6}, 
  {-0.00001555275346901658707006960387792196`20., 
   2.70482669026375427305558328311688`20.*^-6}, 
  {-0.00002063157811085173341657579761147562`20., 
   3.58810054101769276810013871503924`20.*^-6}, 
  {-0.00002571783820853680400633899384093748`20., 
   4.47266751452813982718939023320652`20.*^-6}, 
  {-0.00003023025256455411972143299035988755`20., 
   5.25743522861810777764052006258914`20.*^-6}, 
  {-0.00003382363089307555306684603717594622`20., 
   5.88237059010009618553844124799066`20.*^-6}, 
  {-0.00003644751281256598257330695478415978`20., 
   6.33869788044625783883599213637561`20.*^-6}, 
  {-0.00003824499020249259702772970405660874`20., 
   6.6513026439117560048225572272363`20.*^-6}, 
  {-0.00003942329276484092939717923352588087`20., 
   6.85622482866798772124856235232712`20.*^-6}, 
  {-0.00004017361172185939800337126825686309`20., 
   6.98671508206250400058630752293271`20.*^-6}, 
  {-0.00004064261871913603870924313114010871`20., 
   7.06828151637148499291184889393195`20.*^-6}, 
  {-0.00004093239652436070826494474870845315`20., 
   7.11867765641055795912082586233968`20.*^-6}, 
  {-0.00004111015381747363679513903454366978`20., 
   7.14959196825628466002417992063822`20.*^-6}, 
  {-0.00004121871432496825070098027832645021`20., 
   7.1684720565162175132139614480783`20.*^-6}, 
  {-0.00004128483607135709683842170092769705`20., 
   7.17997149067079945016029581351254`20.*^-6}, 
  {-0.00004132504316448198321048861547361638`20., 
   7.18696402860556229747628095193328`20.*^-6}, 
  {-0.00004134946772274847459193628996246782`20., 
   7.19121177786929992903239825434222`20.*^-6}, 
  {-0.00004136429586997147368620524855812071`20., 
   7.19379058608199542368786931445579`20.*^-6}, 
  {-0.00004137329471664081954255569075528493`20., 
   7.19535560289405557261838100091911`20.*^-6}, 
  {-0.00004137875467816674090088797853736896`20., 
   7.19630516142030276537182235432504`20.*^-6}, 
  {-0.00004138206700601990051995799982066911`20., 
   7.19688121843824356868834779489896`20.*^-6}, 
  {-0.00004138407628971381004953675118778364`20., 
   7.19723065908066261731073933700586`20.*^-6}, 
  {-0.00004138529507581025978705841563187061`20., 
   7.19744262188004518035798532728185`20.*^-6}, 
  {-1.6518692376172162824410010900889009529017132384256`20.*^-9, 
   2.87281606542124570859304537406659682074896379125`20.*^-10}, 
  {-2.72339349519218530265247336622`20.*^-9, 
   4.73633651337771356983038846298366977672971470335`20.*^-10}, 
  {-4.48990341998443131714972526445`20.*^-9, 
   7.808527686929445768956043938188300736775210401792`20.*^-10}, 
  {-7.4020194120538645436177464366`20.*^-9, 
   1.287307723835454703237868945495690179297671118848`20.*^-9}, 
  {-1.220229096596355318547755633495`20.*^-8, 
   2.12213755929800924964827066695`20.*^-9}, 
  {-2.011389442759631484429954917055`20.*^-8, 
   3.49806859610370692944339985575`20.*^-9}, 
  {-3.315057174859787332845927756075`20.*^-8, 
   5.76531682584310840494943957578`20.*^-9}, 
  {-5.462445771174454961037485099434`20.*^-8, 
   9.49990568899905210615214799901`20.*^-9}, 
  {-8.997475086406176336122490653246`20.*^-8, 
   1.56477827589672631932565054839`20.*^-8}, 
  {-1.4811076138435949352305723813671`20.*^-7, 
   2.575839328423643365618386750204`20.*^-8}, 
  {-2.4356388455367084797436690095518`20.*^-7, 
   4.235893644411666921293337407917`20.*^-8}, 
  {-3.998693630866543188038261832559`20.*^-7, 
   6.95424979281137945745784666532`20.*^-8}, 
  {-6.5470402035216307493145214264138`20.*^-7, 
   1.1386156875689792607503515524196`20.*^-7}, 
  {-1.0672273511522767002367599942223`20.*^-6, 
   1.8560475672213507830204521638648`20.*^-7}, 
  {-1.72736947985750839857503214608125`20.*^-6, 
   3.0041208345347972149130993844892`20.*^-7}, 
  {-2.76452316066031128514623378639891`20.*^-6, 
   4.8078663663657587567760587589545`20.*^-7}, 
  {-4.34778702529182091491361818945883`20.*^-6, 
   7.5613687396379494172410751121024`20.*^-7}, 
  {-6.66140789467025349320787219402314`20.*^-6, 
   1.15850572081221799881876038156923`20.*^-6}, 
  {-9.83469584063321788040045288490846`20.*^-6, 
   1.71038188532751615311312224085364`20.*^-6}, 
  {-0.00001382770827511546126842218352174152`20., 
   2.40481883045486282929081452552028`20.*^-6}, 
  {-0.00001833982938832195845024218306454875`20., 
   3.18953554579512320873777096774762`20.*^-6}, 
  {-0.00002285782095183299208574690817796201`20., 
   3.97527320901443340621685359616729`20.*^-6}, 
  {-0.00002686590299603329028970829777015948`20., 
   4.67233095583187657212318222089731`20.*^-6}, 
  {-0.00003005780938510113581979197640345764`20., 
   5.22744511045237144692034372234047`20.*^-6}, 
  {-0.00003238873663362389461725502947719742`20., 
   5.63282376236937297691391816994737`20.*^-6}, 
  {-0.00003398566747126888882421498912686226`20., 
   5.91055086456850240421130245684562`20.*^-6}, 
  {-0.00003503258085283765790994837226036669`20., 
   6.09262275701524485390406474093333`20.*^-6}, 
  {-0.00003569926861688844986482375066654221`20., 
   6.20856845511103475909978272461602`20.*^-6}, 
  {-0.0000361160143535463900797399494370662`20., 
   6.28104597452980697038955642383762`20.*^-6}, 
  {-0.00003637350819622869097474206601657689`20., 
   6.32582751238759843038992452462208`20.*^-6}, 
  {-0.00003653146392955334289289390940039095`20., 
   6.35329807470492919876415815658974`20.*^-6}, 
  {-0.00003662793202499105721185036438856045`20., 
   6.37007513478105342814788945888006`20.*^-6}, 
  {-0.00003668668887955401647028291024629924`20., 
   6.38029371818330721222311482544336`20.*^-6}, 
  {-0.00003672241767357020042870959447528592`20., 
   6.38650742149046963977558164787582`20.*^-6}, 
  {-0.00003674412184888769272181727729577175`20., 
   6.39028206067612047335952648622117`20.*^-6}, 
  {-0.00003675729846827443465515985205248992`20., 
   6.39257364665642341828866992217215`20.*^-6}, 
  {-0.00003676529504839229826963454258522023`20., 
   6.39396435624213882950165958003829`20.*^-6}, 
  {-0.00003677014689679720478361684030147556`20., 
   6.39480815596473126671597222634358`20.*^-6}, 
  {-0.00003677309030894762595132961572350691`20., 
   6.39532005373002190457906360408816`20.*^-6}, 
  {-0.00003677487580582537149168727169398867`20., 
   6.3956305749261515637716994250415`20.*^-6}, 
  {-0.00003677595884800604143262042256086445`20., 
   6.39581893008800720567311696710686`20.*^-6}, 
  {-1.4696394455291262717269953277353467653695446450176`20.*^-9, 
   2.555894687876741342133904917799227462768861375464`20.*^-10}, 
  {-2.42295584195421730416760875172`20.*^-9, 
   4.213836246876899659421928263859571983903325166405`20.*^-10}, 
  {-3.9945885485236676889275947433`20.*^-9, 
   6.947110519171595980743643031819640558422427959296`20.*^-10}, 
  {-6.58544596181472213868622335765`20.*^-9, 
   1.1452949498808212415106475404611014997667651518464`20.*^-9}, 
  {-1.085615938699362097136397012199`20.*^-8, 
   1.888027719477151473280690456`20.*^-9}, 
  {-1.789496180330089024905902908829`20.*^-8, 
   3.11216727013928526070591810231`20.*^-9}, 
  {-2.949342860343347379637314914862`20.*^-8, 
   5.12929193103190848632576506933`20.*^-9}, 
  {-4.859826532442941267417238283565`20.*^-8, 
   8.4518722303355500302908491888`20.*^-9}, 
  {-8.004851489331019229971065666738`20.*^-8, 
   1.392148085101046822603663594215`20.*^-8}, 
  {-1.3177031781830752224946115901247`20.*^-7, 
   2.291657701187956908686281026303`20.*^-8}, 
  {-2.1669114878054117569581259648138`20.*^-7, 
   3.768541717922455229492392982283`20.*^-8}, 
  {-3.5574762337179870779962068670257`20.*^-7, 
   6.186915189074760135645577160044`20.*^-8}, 
  {-5.8245415381945138600955061590521`20.*^-7, 
   1.01296374577295893219052281027`20.*^-7}, 
  {-9.4942845190284145019355318329539`20.*^-7, 
   1.6511799163527677394670490144268`20.*^-7}, 
  {-1.5366413232116508208374256420598`20.*^-6, 
   2.6724196925420014275433489427128`20.*^-7}, 
  {-2.45912087367962857437797737895351`20.*^-6, 
   4.2767319542254409989182215286146`20.*^-7}, 
  {-3.86711770890869461959013274364267`20.*^-6, 
   6.7254221024499036862437091193786`20.*^-7}, 
  {-5.92419752336301417535334471858127`20.*^-6, 
   1.03029522145443724788753821192718`20.*^-6}, 
  {-8.7449032292427702234763921865929`20.*^-6, 
   1.52085273552048177799589429332051`20.*^-6}, 
  {-0.00001229328998850278678513745235196303`20., 
   2.13796347626135422350216562642836`20.*^-6}, 
  {-0.00001630204385114829631299903997152214`20., 
   2.8351380610692689239998330385256`20.*^-6}, 
  {-0.00002031543226200632586609849376107723`20., 
   3.5331186542619697158432163062743`20.*^-6}, 
  {-0.00002387572126691693361188242765267512`20., 
   4.15229935076816236728390046133481`20.*^-6}, 
  {-0.0000267111332734040397866707392383512`20., 
   4.64541448233113735420360682406108`20.*^-6}, 
  {-0.00002878188413042094697584131213605797`20., 
   5.00554506616016469145066298018399`20.*^-6}, 
  {-0.00003020067784412328892245165909831479`20., 
   5.25229179897796329086115810405476`20.*^-6}, 
  {-0.00003113086794530964973215856219189691`20., 
   5.4140639904886347360275760333734`20.*^-6}, 
  {-0.00003172325231893083550574304300343784`20., 
   5.51708735981405834882487704407614`20.*^-6}, 
  {-0.00003209356268942124215782893664540124`20., 
   5.58148916337760733179633680789586`20.*^-6}, 
  {-0.00003232237024317905281706011975762576`20., 
   5.62128178142244396818436865350013`20.*^-6}, 
  {-0.00003246273059734359379865582593846847`20., 
   5.6456922777988858780271001632119`20.*^-6}, 
  {-0.00003254845337088686881067563395305978`20., 
   5.66060058624119457576967547009735`20.*^-6}, 
  {-0.00003260066571245053166800861072473539`20., 
   5.66968099346965768139280186517136`20.*^-6}, 
  {-0.00003263241502217922364160947062806826`20., 
   5.67520261255290845941034271792493`20.*^-6}, 
  {-0.00003265170181480101180437857474748822`20., 
   5.67855683735669770510931734738925`20.*^-6}, 
  {-0.00003266341085252147520223679213617348`20., 
   5.68059319174286525256292037150842`20.*^-6}, 
  {-0.00003267051679666456224580949868385412`20., 
   5.68182900811557604274947803197461`20.*^-6}, 
  {-0.00003267482826198623596576933657692459`20., 
   5.68257882817151929839466723076948`20.*^-6}, 
  {-0.00003267744384712167523425111816970065`20., 
   5.68303371254290004073932489907838`20.*^-6}, 
  {-0.00003267903048180219894228034816067774`20., 
   5.6833096490090780769183214192483`20.*^-6}, 
  {-0.00003267999289874223477596109732725144`20., 
   5.68347702586821474364540823082633`20.*^-6}, 
  {-1.307339339773416185125244578476602215305201057792`20.*^-9, 
   2.273633634388549887174338397352137045915978523756`20.*^-10}, 
  {-2.15537579551635780978743006887`20.*^-9, 
   3.748479644376274451804226206723394071749215266454`20.*^-10}, 
  {-3.55344428518926540573698842867`20.*^-9, 
   6.179903104676983314325197267245844351854206517247`20.*^-10}, 
  {-5.85817815087865823223188716124`20.*^-9, 
   1.0188135914571579534316325497822896217648885923841`20.*^-9}, 
  {-9.65724999321979583691498789019`20.*^-9, 
   1.6795217379512688412026065895968370896081115938815`20.*^-9}, 
  {-1.591870882584560632585086638056`20.*^-8, 
   2.76847110014706196971319415314`20.*^-9}, 
  {-2.623626423724271955335420517631`20.*^-8, 
   4.56282856299873383536594872631`20.*^-9}, 
  {-4.323116707985857783882227208387`20.*^-8, 
   7.5184638399754048415343081885`20.*^-9}, 
  {-7.120796590091259268996678603404`20.*^-8, 
   1.238399406972392916347248452766`20.*^-8}, 
  {-1.1721722362783910064851884800045`20.*^-7, 
   2.038560410918940880843806052181`20.*^-8}, 
  {-1.9275808850812999491354873860264`20.*^-7, 
   3.352314582750086868061717193088`20.*^-8}, 
  {-3.1645323036969018665485370110515`20.*^-7, 
   5.503534441212003246171368714873`20.*^-8}, 
  {-5.1811114031768564437709953788097`20.*^-7, 
   9.010628527264098163079991963147`20.*^-8}, 
  {-8.4452645274790154708591198978094`20.*^-7, 
   1.4687416569528722558015860691841`20.*^-7}, 
  {-1.36680797145735002597598059355263`20.*^-6, 
   2.3770573416649565669147488583525`20.*^-7}, 
  {-2.18720921866764934466687014030792`20.*^-6, 
   3.8038421194219988602902089396659`20.*^-7}, 
  {-3.4392349555581577512789833992094`20.*^-6, 
   5.9812781835794047848330146073208`20.*^-7}, 
  {-5.26810670506051544557981058362396`20.*^-6, 
   9.1619247044530703401388010149983`20.*^-7}, 
  {-7.77532155098889608503336099084133`20.*^-6, 
   1.35222983495459062348406278101587`20.*^-6}, 
  {-0.00001092858198856166302054274250019327`20., 
   1.90062295453246313400743347829447`20.*^-6}, 
  {-0.00001449020480201694524107793102806132`20., 
   2.52003561774207743323094452661936`20.*^-6}, 
  {-0.00001805548620883622098718088271520846`20., 
   3.1400845580584732151618926461232`20.*^-6}, 
  {-0.00002121814703253237762371922656927008`20., 
   3.69011252739693523890769157726438`20.*^-6}, 
  {-0.00002373697769424872900720928920641625`20., 
   4.12817003378238765342770247068108`20.*^-6}, 
  {-0.00002557664833927404911802155459241583`20., 
   4.44811275465635636835157471172449`20.*^-6}, 
  {-0.00002683720317212135462160795205765412`20., 
   4.66733968210806167332312209698332`20.*^-6}, 
  {-0.00002766369572871915515679017096065461`20., 
   4.81107751803811394031133408011385`20.*^-6}, 
  {-0.00002819006285108342550209053484154656`20., 
   4.90261962627537834818965823331244`20.*^-6}, 
  {-0.00002851911379317766991637324397520438`20., 
   4.95984587707437737676056416960076`20.*^-6}, 
  {-0.00002872243161793979667912768212871724`20., 
   4.9952054987721385528917708049943`20.*^-6}, 
  {-0.00002884715689961641537407301252161909`20., 
   5.0168968521072026737518282646294`20.*^-6}, 
  {-0.00002892333134863332903409770432497092`20., 
   5.03014458237101374506047031738626`20.*^-6}, 
  {-0.00002896972816343641660759740927096848`20., 
   5.03821359364111593175607117755973`20.*^-6}, 
  {-0.00002899794123949520661389994268403147`20., 
   5.0431202155643837589391204667881`20.*^-6}, 
  {-0.00002901507989966786305428605298391104`20., 
   5.04610085211615009639757443198452`20.*^-6}, 
  {-0.0000290254848135654932619854407888801`20., 
   5.04791040235921621947572883284871`20.*^-6}, 
  {-0.0000290317993189161845291637891245335`20., 
   5.0490085772028147007241372390493`20.*^-6}, 
  {-0.00002903563058752954264185626078748333`20., 
   5.04967488478774654640978448477972`20.*^-6}, 
  {-0.00002903795485798140014721683542827999`20., 
   5.05007910573589567777684094404869`20.*^-6}, 
  {-0.00002903936477905443328340850735298669`20., 
   5.05032430940077100581017519182375`20.*^-6}, 
  {-0.00002904022000556116955008918706053269`20., 
   5.05047304444542079131985861922307`20.*^-6}, 
  {-1.1628258339249343353955168108757182953961975447553`20.*^-9, 
   2.022305798130320583296550975435071215884402061054`20.*^-10}, 
  {-1.91712009176940638219035234082`20.*^-9, 
   3.334121898729402403809308418820221487255260177384`20.*^-10}, 
  {-3.16064550278555206160963755631`20.*^-9, 
   5.496774787453134020190674010969498564302829816355`20.*^-10}, 
  {-5.21061262133249913219862451321`20.*^-9, 
   9.06193499362173762121499915339817517180221715126`20.*^-10}, 
  {-8.58973129934749844084539502793`20.*^-9, 
   1.4938663129299997288426773961614062481709346062337`20.*^-9}, 
  {-1.415903861272947291452715363865`20.*^-8, 
   2.46244149786599528948298324151`20.*^-9}, 
  {-2.333606527214961572082521388691`20.*^-8, 
   4.05844613428688969057829806729`20.*^-9}, 
  {-3.845228151213215845827555444573`20.*^-8, 
   6.68735330645776668839574859926`20.*^-9}, 
  {-6.333633677918856949954480019429`20.*^-8, 
   1.101501509203279469557300872943`20.*^-8}, 
  {-1.0425922467846825981252683507042`20.*^-7, 
   1.813203907451621909783075392529`20.*^-8}, 
  {-1.7144844095935172740025803228399`20.*^-7, 
   2.981712016684377867830574474503`20.*^-8}, 
  {-2.8146667678432762171713039689962`20.*^-7, 
   4.895072639727436899428354728688`20.*^-8}, 
  {-4.608236367504763500574668260875`20.*^-7, 
   8.014324117399588696651596975435`20.*^-8}, 
  {-7.5113160886516492454729523961841`20.*^-7, 
   1.3063158415046346513866004167277`20.*^-7}, 
  {-1.21561499593346556894971446002702`20.*^-6, 
   2.1141130364060270764342860174384`20.*^-7}, 
  {-1.94516777266985805001280484713854`20.*^-6, 
   3.3829004742084487826309649515454`20.*^-7}, 
  {-3.05841630628468530516896479834045`20.*^-6, 
   5.3189848804951048785547213884184`20.*^-7}, 
  {-4.68430761228026868758988665113698`20.*^-6, 
   8.1466219344004672827650202628469`20.*^-7}, 
  {-6.9128064973590661408579348836093`20.*^-6, 
   1.20222721693201150275790171888858`20.*^-6}, 
  {-9.71493145530574335090894465171275`20.*^-6, 
   1.68955329657491188711459906986308`20.*^-6}, 
  {-0.00001287935974118789516881526968330859`20., 
   2.2398886506413730728374382057928`20.*^-6}, 
  {-0.00001604667597789705240498864797852094`20., 
   2.7907262570255743313023735614819`20.*^-6}, 
  {-0.00001885622520106565721906717485203329`20., 
   3.27934351322880995114211736557102`20.*^-6}, 
  {-0.000021093898614000929386298695961302`20., 
   3.6685041067827703280519471237047`20.*^-6}, 
  {-0.00002272831976793353467910889279401716`20., 
   3.95275126398844081375806831200297`20.*^-6}, 
  {-0.00002384830565037370291197968955296534`20., 
   4.1475314174562961586051634005157`20.*^-6}, 
  {-0.00002458267030831940413138193834778109`20., 
   4.27524701014250506632729362570107`20.*^-6}, 
  {-0.00002505038124662944901485089854018683`20., 
   4.35658804289207808953928670264118`20.*^-6}, 
  {-0.00002534277135750065677061277952481129`20., 
   4.40743849695663596010657035214109`20.*^-6}, 
  {-0.00002552343966084915345565260800274281`20., 
   4.43885907145202668793958400047702`20.*^-6}, 
  {-0.00002563427172002340188390357978054729`20., 
   4.45813421217798293633105735313865`20.*^-6}, 
  {-0.00002570196147809234699131276770876127`20., 
   4.46990634401606034631526394934978`20.*^-6}, 
  {-0.00002574319054329003648209148257005442`20., 
   4.47707661622435417079851870783555`20.*^-6}, 
  {-0.00002576826126230401047420662718886552`20., 
   4.48143674127026269116636994588964`20.*^-6}, 
  {-0.00002578349104983520400217497676362895`20., 
   4.48408539997133982646521335019635`20.*^-6}, 
  {-0.00002579273709156746446947839707965456`20., 
   4.48569340722912425556146036167905`20.*^-6}, 
  {-0.0000257983483067821870944397684269931`20., 
   4.4866692707447281903373510307814`20.*^-6}, 
  {-0.00002580175286161470345686791589425969`20., 
   4.48726136723733973162920276421907`20.*^-6}, 
  {-0.00002580381826306656739166514040541956`20., 
   4.48762056748983780724611137485558`20.*^-6}, 
  {-0.0000258050711522803513140830271238071`20., 
   4.48783846126614805462313515196646`20.*^-6}, 
  {-0.00002580583112683762376579488898118392`20., 
   4.48797063075436935057302417064067`20.*^-6}, 
  {-1.0341785529119467031759252792122142864147440730112`20.*^-9, 
   1.79857139636860296204508744210746901837534673462`20.*^-10}, 
  {-1.7050226480578684458124613517271622647687321485311`20.*^-9, 
   2.965256779231075557934715394309107477923328960385`20.*^-10}, 
  {-2.81097243338886522033897082566`20.*^-9, 
   4.888647710241504731024297088102539366459335675805`20.*^-10}, 
  {-4.6341440280747789177836474753`20.*^-9, 
   8.059380918390919857015039087489281511652419698688`20.*^-10}, 
  {-7.6394171131309125253351288497`20.*^-9, 
   1.328594280544506526145239799948360394857891700927`20.*^-9}, 
  {-1.259256649826071186950796088946`20.*^-8, 
   2.19001156491490641208834102425`20.*^-9}, 
  {-2.075428889788768789693015736844`20.*^-8, 
   3.60944154745872832990089693364`20.*^-9}, 
  {-3.419809482650422737205267520736`20.*^-8, 
   5.94749475243551780383524786215`20.*^-9}, 
  {-5.632899937410913947204280539583`20.*^-8, 
   9.7963477172363720820944009384`20.*^-9}, 
  {-9.272405809533306532519001171061`20.*^-8, 
   1.612592314701444614351130638445`20.*^-8}, 
  {-1.5247884233459598493530200660933`20.*^-7, 
   2.651805953645147564092208810599`20.*^-8}, 
  {-2.5032253110195865827522462066442`20.*^-7, 
   4.35343532351232449174303688112`20.*^-8}, 
  {-4.0982900820925069858790811665967`20.*^-7, 
   7.127461012334794758050575941907`20.*^-8}, 
  {-6.6799922295940804849803379853921`20.*^-7, 
   1.1617377790598400843444066061551`20.*^-7}, 
  {-1.08104387186470917925153372347789`20.*^-6, 
   1.8800762988951463986983195190919`20.*^-7}, 
  {-1.72975644850532350549106703994522`20.*^-6, 
   3.0082720843570843573757687651221`20.*^-7}, 
  {-2.71954390739095876912161247970832`20.*^-6, 
   4.7296415780712326419506303994927`20.*^-7}, 
  {-4.16491235882453007655163008196745`20.*^-6, 
   7.2433258414339653505245740555955`20.*^-7}, 
  {-6.14562660897433526942855863509747`20.*^-6, 
   1.06880462764771048163974932784305`20.*^-6}, 
  {-8.63571096698643459384555491555185`20.*^-6, 
   1.50186277686720601632096607226987`20.*^-6}, 
  {-0.00001144729080855275970244678505011771`20., 
   1.9908331840961321221646582695857`20.*^-6}, 
  {-0.00001426115011067385620375857908666616`20., 
   2.48020001924762716587105723246369`20.*^-6}, 
  {-0.00001675709791920595163063155375724204`20., 
   2.91427789899233941402287891430295`20.*^-6}, 
  {-0.00001874505831106798168394192651602574`20., 
   3.26001014105530116242468287235231`20.*^-6}, 
  {-0.00002019716411438771805483413340773857`20., 
   3.51255028076308140084071885351974`20.*^-6}, 
  {-0.00002119227337130939113690392123691352`20., 
   3.6856127602277201977224210846806`20.*^-6}, 
  {-0.00002184478697045856192879227059466956`20., 
   3.7990933861667064223986557555947`20.*^-6}, 
  {-0.00002226038120709853840216040280444241`20., 
   3.87137064471278928733224396598999`20.*^-6}, 
  {-0.0000225201962249879976256964896343776`20., 
   3.91655586521530393490373732771785`20.*^-6}, 
  {-0.00002268073862024480486253352690384041`20., 
   3.94447628178170519348409163545051`20.*^-6}, 
  {-0.00002277922520709880654613628506312818`20., 
   3.96160438384327070367587566315272`20.*^-6}, 
  {-0.00002283937540727750145883445758606247`20., 
   3.97206528822217416675381871061957`20.*^-6}, 
  {-0.00002287601233930854158378929387496387`20., 
   3.97843692857539853631118154347198`20.*^-6}, 
  {-0.00002289829070433259788433837689276631`20., 
   3.98231142684045180597189163352457`20.*^-6}, 
  {-0.00002291182422930484522244293907118733`20., 
   3.98466508335736438651181549064128`20.*^-6}, 
  {-0.00002292004047226049259498586700522426`20., 
   3.98609399517573784260623774003902`20.*^-6}, 
  {-0.00002292502672807925702984411446571699`20., 
   3.98696117010074035301636773316818`20.*^-6}, 
  {-0.00002292805209523998921606184354532498`20., 
   3.98748732091130247235858148614347`20.*^-6}, 
  {-0.00002292988745966441821327812987512509`20., 
   3.98780651472424664578750084784784`20.*^-6}, 
  {-0.00002293100080667647406766562647665941`20., 
   3.98800014029156070742010895246251`20.*^-6}, 
  {-0.00002293167613810070145457613510878894`20., 
   3.9881175892349046007958495841372`20.*^-6}, 
  {-9.196783486296076500038458288534764497568320716799`20.*^-10, 
   1.599440606312361130441471006701484965954595241469`20.*^-10}, 
  {-1.51624914177176579223946177174359463523357032448`20.*^-9, 
   2.636955029168288334329498733466375598372492648234`20.*^-10}, 
  {-2.49975226933835498648865885438`20.*^-9, 
   4.347395251023226063458537138056328540538640866534`20.*^-10}, 
  {-4.12106875787903274101988561531`20.*^-9, 
   7.167076100659187375686757591838991587520284721153`20.*^-10}, 
  {-6.79360780242195707363921455712`20.*^-9, 
   1.1814970091168620997633416621074317423311996321792`20.*^-9}, 
  {-1.119835834749573839338606718928`20.*^-8, 
   1.94754058217317189450192472857`20.*^-9}, 
  {-1.84564314797361436853510222229`20.*^-8, 
   3.20981417038889455397409082138`20.*^-9}, 
  {-3.041174980470976683335614052758`20.*^-8, 
   5.28899996603648118840976357001`20.*^-9}, 
  {-5.009229249875038219158701799428`20.*^-8, 
   8.71170304326093603331948139031`20.*^-9}, 
  {-8.245752110381875478799232459245`20.*^-8, 
   1.434043845283804431095518688564`20.*^-8}, 
  {-1.3559564693123068754514475563069`20.*^-7, 
   2.358185164021403261654691402274`20.*^-8}, 
  {-2.2260420161560213920195397798993`20.*^-7, 
   3.871377419401776333947025704172`20.*^-8}, 
  {-3.6444471852838632247169320303195`20.*^-7, 
   6.338169017884979521246838313598`20.*^-8}, 
  {-5.9401551529961368031148686728512`20.*^-7, 
   1.0330704613906324874982380300611`20.*^-7}, 
  {-9.6128886355318445088256358023684`20.*^-7, 
   1.6718067192229294797957627482379`20.*^-7}, 
  {-1.53807789992446707459986600370028`20.*^-6, 
   2.6749180868251601297388973977398`20.*^-7}, 
  {-2.41804399260186142837845486224934`20.*^-6, 
   4.2052939001771503102233997604336`20.*^-7}, 
  {-3.70287733547528921541725036051205`20.*^-6, 
   6.4397866703918073311604354095863`20.*^-7}, 
  {-5.46331658641934670290185985210541`20.*^-6, 
   9.5014201502945160050467127862704`20.*^-7}, 
  {-7.67610379510679876229591383461478`20.*^-6, 
   1.33497457306205195866015892775908`20.*^-6}, 
  {-0.00001017421949477089979964605775868818`20., 
   1.76942947735146083472105352325012`20.*^-6}, 
  {-0.00001267413422379304853736022666951481`20., 
   2.20419725631183452823656115991561`20.*^-6}, 
  {-0.00001489155212496312730735421713365582`20., 
   2.58983515216750040127899428411407`20.*^-6}, 
  {-0.00001665771432952030671655754584716313`20., 
   2.89699379643831421157522536472401`20.*^-6}, 
  {-0.00001794786905784970500562675195343125`20., 
   3.12136853179994869663073947016195`20.*^-6}, 
  {-0.0000188320386685656146851672970444068`20., 
   3.27513715975054168437692122511423`20.*^-6}, 
  {-0.00001941183011053440800547579678574394`20., 
   3.37597045400598400095231248447719`20.*^-6}, 
  {-0.00001978111740980821838059556048188308`20., 
   3.44019433214055971836444530119704`20.*^-6}, 
  {-0.00002001198747681006879849429334756327`20., 
   3.4803456481408815301729205821849`20.*^-6}, 
  {-0.00002015464629877516830591069798946068`20., 
   3.50515587804785535754968660686273`20.*^-6}, 
  {-0.00002024216270241976544321469114401328`20., 
   3.52037612215995920751559845982841`20.*^-6}, 
  {-0.00002029561318309215376612356999562802`20., 
   3.52967185792907022019540347750052`20.*^-6}, 
  {-0.00002032816947752789049678226625749941`20., 
   3.53533382217876356465778543608686`20.*^-6}, 
  {-0.00002034796650557722836826282242628873`20., 
   3.53877678357864841187179520457194`20.*^-6}, 
  {-0.00002035999269688366558328172390802961`20., 
   3.54086829511020271013595198400515`20.*^-6}, 
  {-0.00002036729383820078018018844708347559`20., 
   3.54213805881752698785886036234357`20.*^-6}, 
  {-0.00002037172474098240735577793046037527`20., 
   3.54290865060563606187442268876093`20.*^-6}, 
  {-0.00002037441315322930259530489462386405`20., 
   3.54337620056161784266172080415026`20.*^-6}, 
  {-0.00002037604410137637166820875034387987`20., 
   3.54365984371762985534065223371824`20.*^-6}, 
  {-0.00002037703344790279939015551892715276`20., 
   3.54383190398309554611400329167874`20.*^-6}, 
  {-0.00002037763356343716180617789031142608`20., 
   3.54393627190211509672658961937846`20.*^-6}, 
  {-8.177875219524736251514997967573321325726912217088`20.*^-10, 
   1.422239168612997608959130081317295857056594550552`20.*^-10}, 
  {-1.3482644023726957364780507438940051779596299796481`20.*^-9, 
   2.344807656300340411266175206772251745515612580193`20.*^-10}, 
  {-2.22280540294237859479855481402`20.*^-9, 
   3.865748526856310599649660546125846833854416082835`20.*^-10}, 
  {-3.66449629680918126924234257675`20.*^-9, 
   6.373037037929010903030161003056969265200840572928`20.*^-10}, 
  {-6.04094417331558575343415691934`20.*^-9, 
   1.0505989866635801310320272903196909884625492377599`20.*^-9}, 
  {-9.957689665335503388580765539`20.*^-9, 
   1.7317721157105223284488287893907494419719883063295`20.*^-9}, 
  {-1.641163145994042153014385950529`20.*^-8, 
   2.8541967756418124400250190444`20.*^-9}, 
  {-2.704239127251531150840531128074`20.*^-8, 
   4.70302456913309765363570630969`20.*^-9}, 
  {-4.454244326100057591458241763356`20.*^-8, 
   7.74651187147836102862302915367`20.*^-9}, 
  {-7.332169387767554826086475855839`20.*^-8, 
   1.27515989352479214366721319232`20.*^-8}, 
  {-1.2057200060061639471044808181799`20.*^-7, 
   2.096904358271589473225184031617`20.*^-8}, 
  {-1.9793912089236084023690421323463`20.*^-7, 
   3.442419493780188525859203708428`20.*^-8}, 
  {-3.2406041689561792695547855668783`20.*^-7, 
   5.635833337315094381834409681526`20.*^-8}, 
  {-5.2818464846032256255199565088296`20.*^-7, 
   9.185819973223001087860793928399`20.*^-8}, 
  {-8.5473582984121428143729550199469`20.*^-7, 
   1.4864970953760248372822530469473`20.*^-7}, 
  {-1.36754312634392166597094643290417`20.*^-6, 
   2.3783358719024724625581677093984`20.*^-7}, 
  {-2.14983169032894168907257902658608`20.*^-6, 
   3.7388377223112029375175287418888`20.*^-7}, 
  {-3.2919163258251970432172909764647`20.*^-6, 
   5.7250718710003426838561582199387`20.*^-7}, 
  {-4.85654471929809129612931596610652`20.*^-6, 
   8.4461647292140718193553321149678`20.*^-7}, 
  {-6.82291084816919063406194998364368`20.*^-6, 
   1.18659319098594619722816521454672`20.*^-6}, 
  {-9.04254230837121794475371828611114`20.*^-6, 
   1.57261605362977703387021187584542`20.*^-6}, 
  {-0.00001126359349619399219844889362980175`20., 
   1.9588858254250421214693728051829`20.*^-6}, 
  {-0.00001323361668684754409390322265557463`20., 
   2.30149855423435549459186480966514`20.*^-6}, 
  {-0.00001480276494058446578291881079572741`20., 
   2.57439390271034187529022796447434`20.*^-6}, 
  {-0.00001594905247682311412336110321726132`20., 
   2.77374825683880245623671360300196`20.*^-6}, 
  {-0.0000167346611644516099147770674206051`20., 
   2.91037585468723650691775085575739`20.*^-6}, 
  {-0.00001724983996297410631962205142031122`20., 
   2.99997216747375762080383502961933`20.*^-6}, 
  {-0.00001757798193106779247479781016834998`20., 
   3.05704033583787695213874959449565`20.*^-6}, 
  {-0.00001778313244867894245264112686477043`20., 
   3.09271868672677260045932641126443`20.*^-6}, 
  {-0.00001790990012471027986922276559469437`20., 
   3.11476523908004867290830705994686`20.*^-6}, 
  {-0.0000179876683976046259008091912782197`20., 
   3.1282901561051523305755115266469`20.*^-6}, 
  {-0.00001803516543591480726310925605893324`20., 
   3.13655051059387952401900105372752`20.*^-6}, 
  {-0.00001806409561126776365844580055817382`20., 
   3.14158184543787194059926966229111`20.*^-6}, 
  {-0.00001808168767627444027311589373713378`20., 
   3.14464133500425048228102499776241`20.*^-6}, 
  {-0.00001809237441944962299828130605795117`20., 
   3.14649989903471704317935757529586`20.*^-6}, 
  {-0.00001809886238130191871945247113523712`20., 
   3.14762824022642064686129932786732`20.*^-6}, 
  {-0.00001810279978475443517434371717948174`20., 
   3.14831300604424959553803777034465`20.*^-6}, 
  {-0.00001810518877106303723848814558692709`20., 
   3.14872848192400647625880792816124`20.*^-6}, 
  {-0.00001810663807011974955119932889748271`20., 
   3.14898053393386948716510067782309`20.*^-6}, 
  {-0.00001810751722689164778111792211447519`20., 
   3.14913343076376483149876906338699`20.*^-6}, 
  {-0.00001810805050380604217404544794900019`20., 
   3.149226174574963856355730078087`20.*^-6}, 
  {-7.271317019477797361909526228647913286719900745728`20.*^-10, 
   1.26457687295266041076687412672131214098262110355`20.*^-10}, 
  {-1.1988025357137324632069770659140638023737994641408`20.*^-9, 
   2.084873975154317327316481853762756599995863928517`20.*^-10}, 
  {-1.97639617105378978221842184822`20.*^-9, 
   3.43721073226746049081464669256361635808453416162`20.*^-10}, 
  {-3.25826802512316365339147093362`20.*^-9, 
   5.666553087170719397202558145420882004661660226917`20.*^-10}, 
  {-5.37127359473789351889274676984`20.*^-9, 
   9.341345382152858293726516121452270276951242964993`20.*^-10}, 
  {-8.85382489817974949235304918584`20.*^-9, 
   1.5397956344660433899744433366685190847372155944961`20.*^-9}, 
  {-1.459230555533209100583982927804`20.*^-8, 
   2.53779227049253756623301378749`20.*^-9}, 
  {-2.404456647503587920191432393742`20.*^-8, 
   4.18166373478884855685466503259`20.*^-9}, 
  {-3.960457895012731740149989947625`20.*^-8, 
   6.88775286089170737417389556109`20.*^-9}, 
  {-6.519331177705485785138464327355`20.*^-8, 
   1.133796726557475788719732926496`20.*^-8}, 
  {-1.0720516072859291649622132616324`20.*^-7, 
   1.864437577888572460803849150665`20.*^-8}, 
  {-1.7599433726339245273815538268796`20.*^-7, 
   3.060771082841607873707050133704`20.*^-8}, 
  {-2.8813069697280737882449419590473`20.*^-7, 
   5.010968643005345718686855580953`20.*^-8}, 
  {-4.6961686426723488227920341275937`20.*^-7, 
   8.167249813343215343986146308858`20.*^-8}, 
  {-7.5994287050733695606697349157349`20.*^-7, 
   1.3216397747953686192469104201277`20.*^-7}, 
  {-1.21584012415584753820148765680034`20.*^-6, 
   2.1145045637493000664373698379137`20.*^-7}, 
  {-1.91126085481426966741074957237787`20.*^-6, 
   3.3239319214161211607143470823963`20.*^-7}, 
  {-2.92642181175217063465040676284796`20.*^-6, 
   5.0894292378298619733050552397357`20.*^-7}, 
  {-4.31699332063374387204756154983585`20.*^-6, 
   7.5078144706673806470392374779754`20.*^-7}, 
  {-6.06437732232639507132382201163827`20.*^-6, 
   1.05467431692632957762153426289361`20.*^-6}, 
  {-8.03659435127768426514611681539792`20.*^-6, 
   1.39766858283090161132975944615616`20.*^-6}, 
  {-0.00001000993166540284657982355006846034`20., 
   1.74085768093962549214322609886267`20.*^-6}, 
  {-0.00001176020377247473814633264422078953`20., 
   2.04525282999560663414480769057209`20.*^-6}, 
  {-0.00001315434490252485729549664272982968`20., 
   2.28771215696084474704289438779647`20.*^-6}, 
  {-0.00001417282529092429380655299089392334`20., 
   2.46483918103031196635704189459537`20.*^-6}, 
  {-0.00001487086833065605735947826120807563`20., 
   2.58623797054887954077882803618706`20.*^-6}, 
  {-0.00001532863869952967741243020158719049`20., 
   2.6658502086138569412922089716853`20.*^-6}, 
  {-0.00001562022120108817106735492754727624`20., 
   2.71656020888489931606172652996107`20.*^-6}, 
  {-0.00001580251799820646832994170978139865`20., 
   2.74826399968808144868551474459108`20.*^-6}, 
  {-0.00001591516491631607369063556811001343`20., 
   2.76785476805496933750183793217624`20.*^-6}, 
  {-0.00001598427095415070282932899995322713`20., 
   2.77987320941751353553547825273516`20.*^-6}, 
  {-0.00001602647769134338327364025999036635`20., 
   2.78721351153797969976352347658545`20.*^-6}, 
  {-0.00001605218563675471644149997603738479`20., 
   2.79168445856603764199999583258866`20.*^-6}, 
  {-0.00001606781832864811370713043990433307`20., 
   2.79440318759097629689225041814487`20.*^-6}, 
  {-0.0000160773148098428377423623448291107`20., 
   2.7960547495378848247586686659323`20.*^-6}, 
  {-0.00001608308016235708239352070695110793`20., 
   2.79705741954036215539490555671442`20.*^-6}, 
  {-0.0000160865790310317894337989871313572`20., 
   2.79766591844031120587808471849691`20.*^-6}, 
  {-0.00001608870194049690025824503404900245`20., 
   2.79803512008641743621652766069608`20.*^-6}, 
  {-0.00001608998982191066749872522138182593`20., 
   2.79825909946272478238699502292625`20.*^-6}, 
  {-0.00001609077106146628343739117228653271`20., 
   2.79839496721152755432889952809266`20.*^-6}, 
  {-0.00001609124494399991653347110375675423`20., 
   2.79847738156520287538627891421811`20.*^-6}, 
  {-6.464833099854159000706069488399413652438564995071`20.*^-10, 
   1.124318799974636347948881650157623262344595119602`20.*^-10}, 
  {-1.0658396614246335014976743210011292882199000383488`20.*^-9, 
   1.853634193781971306952477080000749525476936189294`20.*^-10}, 
  {-1.757187907888698544375993990356863809464710895461`20.*^-9, 
   3.055978970241214859784337374533676190373410252984`20.*^-10}, 
  {-2.89688311534561565618796863576`20.*^-9, 
   5.038057591905418532500815018704399197445340777339`20.*^-10}, 
  {-4.77552783438793728604201067943`20.*^-9, 
   8.305265798935543106160018572928826701047337582591`20.*^-10}, 
  {-7.87181604490220333232383814173`20.*^-9, 
   1.3690114860699484056215370681282594966962589138945`20.*^-9}, 
  {-1.297381679215671949628988554743`20.*^-8, 
   2.25631596385334252109389313868`20.*^-9}, 
  {-2.137767794681055591750864102708`20.*^-8, 
   3.71785703422792276826237235254`20.*^-9}, 
  {-3.521182548342229690842307769163`20.*^-8, 
   6.12379573624735598407357872898`20.*^-9}, 
  {-5.796228032849006554051981108475`20.*^-8, 
   1.008039657886783748530779323213`20.*^-8}, 
  {-9.531405163064735351048187180867`20.*^-8, 
   1.657635680532997452356206466238`20.*^-8}, 
  {-1.5647249462586882084996494770866`20.*^-7, 
   2.721260776102066449564607786239`20.*^-8}, 
  {-2.5616849663548505397058044442123`20.*^-7, 
   4.455104289312783547314442511675`20.*^-8}, 
  {-4.1751767766854044925591565011595`20.*^-7, 
   7.261177002931138247928967828102`20.*^-8}, 
  {-6.7562271569988103043834638363133`20.*^-7, 
   1.1749960273041409225014719715328`20.*^-7}, 
  {-1.0809054071684776309495186456983`20.*^-6, 
   1.8798354907277871842600324273014`20.*^-7}, 
  {-1.69907859380967326324453952168319`20.*^-6, 
   2.9549192935820404578165904724926`20.*^-7}, 
  {-2.60139386436566571342004552350118`20.*^-6, 
   4.5241632423750708059479052582629`20.*^-7}, 
  {-3.8372510831684606138083501989036`20.*^-6, 
   6.6734801446408010674927829546151`20.*^-7}, 
  {-5.39003723672127551177978583310663`20.*^-6, 
   9.3739778029935226291822362314898`20.*^-7}, 
  {-7.14243801233373278904456137251954`20.*^-6, 
   1.24216313257977961548601067348165`20.*^-6}, 
  {-8.89572269064424022163490272026275`20.*^-6, 
   1.54708220706856351680607003830657`20.*^-6}, 
  {-0.00001045078965247231393059535271206969`20., 
   1.81752863521257633575571351514256`20.*^-6}, 
  {-0.0000116894659839729418567294420670503`20., 
   2.03295060590833771421381601166093`20.*^-6}, 
  {-0.00001259440287324082221766998300558973`20., 
   2.19033093447666473350782313140692`20.*^-6}, 
  {-0.00001321464716946037066778503555261518`20., 
   2.29819950773223837700609313958525`20.*^-6}, 
  {-0.00001362140928882710688001878257759976`20., 
   2.36894074588297510956848392653908`20.*^-6}, 
  {-0.00001388050675079694573632094067828576`20., 
   2.41400117405164273675146794404971`20.*^-6}, 
  {-0.00001404249620247075657544397838863896`20., 
   2.44217325260360983920764841541548`20.*^-6}, 
  {-0.00001414259546843855159780439238391197`20., 
   2.45958182059800897353119867546296`20.*^-6}, 
  {-0.00001420400418503199447377404953671997`20., 
   2.47026159739686860413461731073391`20.*^-6}, 
  {-0.00001424150988965170365786018608589153`20., 
   2.47678432863507889701916279754634`20.*^-6}, 
  {-0.00001426435450522353288393092475700102`20., 
   2.48075730525626658850972604469582`20.*^-6}, 
  {-0.0000142782460590628686337429704911956`20., 
   2.4831732276631075884770383462949`20.*^-6}, 
  {-0.00001428668484790502810794265352267118`20., 
   2.48464084311391793181611365611672`20.*^-6}, 
  {-0.00001429180807358054376163214679834618`20., 
   2.48553183888357282810993857362543`20.*^-6}, 
  {-0.00001429491725018643865035657839073617`20., 
   2.48607256524981541745331798099759`20.*^-6}, 
  {-0.00001429680371757100709188944507745814`20., 
   2.4864006465340881898938165352101`20.*^-6}, 
  {-0.00001429794815947424632262575307345208`20., 
   2.48659967990856457784795705625255`20.*^-6}, 
  {-0.00001429864238747835416226552896569698`20., 
   2.48672041521362681082878764620819`20.*^-6}, 
  {-0.00001429906349075764934225959829950459`20., 
   2.4867936505665477116973214433921`20.*^-6}}, 
 {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}}, {{0.00142990903014035556214562136282097486`20., 
   -0.00024867983132875748906880371527321302`20.}, 
  {0.00142986261476141051214133597521177993`20., 
   -0.00024867175908894095863327582177596175`20.}, 
  {0.0014297946825553929341995106527662709`20., 
   -0.00024865994479224224942600185265500364`20.}, 
  {0.00142968049055340709331578637554812685`20., 
   -0.00024864008531363601622883241313880468`20.}, 
  {0.00142949187560638023491855360970094901`20., 
   -0.00024860728271415308433366149733929546`20.}, 
  {0.00142918080412391132305814695427639122`20., 
   -0.00024855318332589762140141686161328542`20.}, 
  {0.00142866801447157264409844157547446536`20., 
   -0.00024846400251679524245190288269121136`20.}, 
  {0.00142782350239355299030287885119104147`20., 
   -0.00024831713085105269396571806107670285`20.}, 
  {0.00142643280131319050730185029516761847`20., 
   -0.00024807526979359834909597396437697712`20.}, 
  {0.00142414364471605902215859199999223169`20., 
   -0.00024767715560279287341888556521604029`20.}, 
  {0.00142038058571386208853087177473983352`20., 
   -0.00024702271055893253713580378691127538`20.}, 
  {0.0014142062416588469778402512758588222`20., 
   -0.00024594891159284295266786978710588214`20.}, 
  {0.00140410731527411367185071493384748255`20., 
   -0.00024419257656941107336534172762564913`20.}, 
  {0.00138767498431076833009542418469080868`20., 
   -0.00024133477988013362262529116255492326`20.}, 
  {0.00136116731273757296218209128367078505`20., 
   -0.00023672475004131703690123326672535391`20.}, 
  {0.00131901566032931470747887637467543018`20., 
   -0.00022939402788335907956154371733485742`20.}, 
  {0.00125356406869483436438565518412754457`20., 
   -0.00021801114238171032424098351028305124`20.}, 
  {0.00115583817609329136539504470881985858`20., 
   -0.00020101533497274632441652951457736671`20.}, 
  {0.00101882104826972496916075414215375034`20., 
   -0.00017718626926429999463665289428760875`20.}, 
  {0.00084422347528153382063439976296837748`20., 
   -0.00014682147396200588184946082834232651`20.}, 
  {0.00064910864945034047148539140436984687`20., 
   -0.0001128884607739722559105028529338864`20.}, 
  {0.00046243314725473773430310035597991346`20., 
   -0.00008042315604430221466140875756172407`20.}, 
  {0.00030910399129375333050780155247598158`20., 
   -0.00005375721587717449226222635695234463`20.}, 
  {0.0001977416628777006807652016609363188`20., 
   -0.00003438985441351316187220898451066415`20.}, 
  {0.00012327534258543362195093727475611796`20., 
   -0.00002143919001485802120885865647932487`20.}, 
  {0.000075810295586030352604595766421176`20., 
   -0.00001318439923235310480079926372542192`20.}, 
  {0.0000463043749568993842556971588397576`20., 
   -8.05293477511293639229515805908828`20.*^-6}, 
  {0.00002818769488484441207492961815876764`20., 
   -4.90220780605989775216167272326392`20.*^-6}, 
  {0.00001713041112287290821105917066115287`20., 
   -2.979201934412679688879855767157`20.*^-6}, 
  {0.00001040154924204469359921919339275606`20., 
   -1.80896508557299019116855537265324`20.*^-6}, 
  {6.31283722668486128644641929145859`20.*^-6, 
   -1.09788473507562804981676857242758`20.*^-6}, 
  {3.83034128421231868393552102080337`20.*^-6, 
   -6.6614631029779455372791669927014`20.*^-7}, 
  {2.32372713653788462810009555786224`20.*^-6, 
   -4.0412645852832776140871227093255`20.*^-7}, 
  {1.40959589018499782675859082311685`20.*^-6, 
   -2.4514711133652136117540709967249`20.*^-7}, 
  {8.5503027325709968994149781100398`20.*^-7, 
   -1.4870091708819125042460831495722`20.*^-7}, 
  {5.1862664551818980931016436629999`20.*^-7, 
   -9.019593835098953205394162892174`20.*^-8}, 
  {3.1457197053261698215066341318528`20.*^-7, 
   -5.470816878828121428707189794526`20.*^-8}, 
  {1.9080085244748218166284383230952`20.*^-7, 
   -3.318275694738820550658153605383`20.*^-8}, 
  {1.1572778224010683123506356129759`20.*^-7, 
   -2.01265708243664054321849671822`20.*^-8}, 
  {7.019289487447884756869178308047`20.*^-8, 
   -1.220745997817023435977248401399`20.*^-8}, 
  {4.257430711744615153804159127477`20.*^-8, 
   -7.40422732477324374574636369996`20.*^-9}, 
  {0.00127065117367803663997535063540523405`20., 
   -0.0002209828128135715895609305452878668`20.}, 
  {0.00127061000128756756943820954837824654`20., 
   -0.00022097565239783783816316687797882549`20.}, 
  {0.00127054960998128458961099589347740978`20., 
   -0.0002209651495619625373236514597352017`20.}, 
  {0.0012704481326550525834452636194659553`20., 
   -0.00022094750133131349277308932512451397`20.}, 
  {0.00127028052628596514873858716315900518`20., 
   -0.0002209183523975591563023629848972183`20.}, 
  {0.00127000410855639768825808028802447456`20., 
   -0.00022087027974893872839270961530860428`20.}, 
  {0.00126954845347620993945489192684377205`20., 
   -0.00022079103538716694599215511771196036`20.}, 
  {0.00126879804889259213030510672193147558`20., 
   -0.00022066053024218993570523595164025662`20.}, 
  {0.00126756236866718273436669844086803666`20., 
   -0.00022044562933342308423768668536835421`20.}, 
  {0.0012655285299784121425933605810005238`20., 
   -0.00022009191825711515523362792713052588`20.}, 
  {0.0012621855564167525254946011922937917`20., 
   -0.00021951053155073956965123498996413769`20.}, 
  {0.00125670149586400420052922890358582841`20., 
   -0.00021855678188939203487464850497144844`20.}, 
  {0.0012477343142018594268236085690381416`20., 
   -0.00021699727203510598727367105548489418`20.}, 
  {0.00123315053411666089362583457706498561`20., 
   -0.00021446096245507145976101470905478009`20.}, 
  {0.00120964276053013057605814823266441797`20., 
   -0.0002103726540052401001840257795938118`20.}, 
  {0.00117230504233165381798813553304568173`20., 
   -0.00020387913779680935965011052748620551`20.}, 
  {0.00111442656266957676357960783322024499`20., 
   -0.00019381331524688291540514918838612956`20.}, 
  {0.00102820165143019873652316501422364646`20., 
   -0.00017881767850959978026489826334324286`20.}, 
  {0.00090760798242643495512952141834562368`20., 
   -0.0001578448665089452095877428553644563`20.}, 
  {0.00075420573723772147128910051388652038`20., 
   -0.00013116621517177764718071313284982962`20.}, 
  {0.00058267477269889526766623300932105036`20., 
   -0.00010133474307806874220282313205583484`20.}, 
  {0.00041784785116036242910975287643860712`20., 
   -0.00007266919150614998767126136981540993`20.}, 
  {0.00028136853089153808336550299213042587`20., 
   -0.00004893365754635444928095704210963929`20.}, 
  {0.00018124015379504104959213453781282228`20., 
   -0.00003152002674696366079863209353266473`20.}, 
  {0.0001136181258728677885399620068654745`20., 
   -0.00001975967406484657191999339249834339`20.}, 
  {0.00007015607302505173791631157031824438`20., 
   -0.00001220105617826986746370636005534685`20.}, 
  {0.00004296993135662542448146290226212241`20., 
   -7.47303154028268251851528734993435`20.*^-6}, 
  {0.00002620532146007087638334073242559041`20., 
   -4.55744721044710893623317085662442`20.*^-6}, 
  {0.00001594400947467360950762257679119138`20., 
   -2.77287121298671469697783944194633`20.*^-6}, 
  {9.68812115907128928647473839825851`20.*^-6, 
   -1.68489063636022422373473711274061`20.*^-6}, 
  {5.88245330109421183723888748955699`20.*^-6, 
   -1.02303535671203684125893695470555`20.*^-6}, 
  {3.57017303936325869083341618073986`20.*^-6, 
   -6.2089965901969716362320281404172`20.*^-7}, 
  {2.16625155691850931199595232379882`20.*^-6, 
   -3.7673940120321901078190475196502`20.*^-7}, 
  {1.3142022291989010144388106629185`20.*^-6, 
   -2.2855690942589582859805402833365`20.*^-7}, 
  {7.9721544619018912474626630019604`20.*^-7, 
   -1.3864616455481549995587240003409`20.*^-7}, 
  {4.8357653456549932254279115196753`20.*^-7, 
   -8.410026688095640392048541773348`20.*^-8}, 
  {2.9331902842172629267089260090832`20.*^-7, 
   -5.101200494290892046450306102755`20.*^-8}, 
  {1.7791250973059706550329176121623`20.*^-7, 
   -3.094130604010383747883334977675`20.*^-8}, 
  {1.079114237094949496122677097395`20.*^-7, 
   -1.876720412339042601952481908512`20.*^-8}, 
  {6.545233423822638588403423813896`20.*^-8, 
   -1.138301465012632797983204141546`20.*^-8}, 
  {3.969912230123920148218286728243`20.*^-8, 
   -6.90419518282420895342310735347`20.*^-9}, 
  {0.0011291308590940513121089692267950991`20., 
   -0.00019637058419026979341025551770349549`20.}, 
  {0.00112909433030960000359161916612675639`20., 
   -0.00019636423135819130497245550715247937`20.}, 
  {0.0011290406453273252297816824963335038`20., 
   -0.0001963548948395348225707273906666963`20.}, 
  {0.00112895046736106567637324897171758167`20., 
   -0.00019633921171496794371708677769001422`20.}, 
  {0.00112880152953716844938387861354626585`20., 
   -0.00019631330948472494771893541105152451`20.}, 
  {0.00112855590461508633593360356031601602`20., 
   -0.00019627059210697153668410496701148106`20.}, 
  {0.00112815101685291820864319003910680127`20., 
   -0.00019620017684398577541620696332292196`20.}, 
  {0.00112748423032092323319079982079326996`20., 
   -0.0001960842139688562144679651862249165`20.}, 
  {0.00112638628392626777971242922025281234`20., 
   -0.00019589326676978570081955290787005431`20.}, 
  {0.00112457926699638862319048341809460857`20., 
   -0.00019557900295589367359834494227732322`20.}, 
  {0.00112160943020196404317139949111884165`20., 
   -0.00019506250960034157272546078106414635`20.}, 
  {0.00111673833768266077917478725041646098`20., 
   -0.00019421536307524535289996300007242801`20.}, 
  {0.00110877568709546400834132189726839734`20., 
   -0.00019283055427747200145066467778580823`20.}, 
  {0.0010958314812027243870470770292200069`20., 
   -0.00019057938803525641513862209203826208`20.}, 
  {0.00107498140451302461162895630709078996`20., 
   -0.00018695328774139558463112283601578955`20.}, 
  {0.00104190088990307546720885102973299986`20., 
   -0.00018120015476575225516675670082313041`20.}, 
  {0.00099070207843351514126286966364841893`20., 
   -0.00017229601364061132891528168063450763`20.}, 
  {0.0009145851890179578387082837186983788`20., 
   -0.00015905829374225353716665803803450065`20.}, 
  {0.0008083670298541315955756954938406361`20., 
   -0.00014058557040941419053490356414619758`20.}, 
  {0.00067345928161167269047180524915497255`20., 
   -0.00011712335332376916356031395637477784`20.}, 
  {0.00052251782287022410291315967824580987`20., 
   -0.00009087266484699549615881037882535824`20.}, 
  {0.0003768985881411419550436512668099118`20., 
   -0.00006554758054628555739889587248868032`20.}, 
  {0.00025544543283793016366706185769681784`20., 
   -0.00004442529266746611542035858394727265`20.}, 
  {0.00016553580398269073507646688131497063`20., 
   -0.00002878883547525056262199424022869056`20.}, 
  {0.00010427834512422271286207931642265185`20., 
   -0.00001813536436943003701949205503002639`20.}, 
  {0.0000646174897872202790429954552220095`20., 
   -0.0000112378243108209180944339922125234`20.}, 
  {0.00003967327252483251518297317917140991`20., 
   -6.89969956953608959703881376894085`20.*^-6}, 
  {0.00002423298047724599804728793968448245`20., 
   -4.21443138734713009518051124947519`20.*^-6}, 
  {0.00001475872309506317498516683738348371`20., 
   -2.56673445131533478002901519712762`20.*^-6}, 
  {8.97348868073640298028577891673311`20.*^-6, 
   -1.5606067270845918226583963333449`20.*^-6}, 
  {5.45063503387864099230602818062032`20.*^-6, 
   -9.4793652763106799866191794445572`20.*^-7}, 
  {3.30887321091037466641991140628955`20.*^-6, 
   -5.7545621059310863763824546196339`20.*^-7}, 
  {2.00799279358445431856538291565784`20.*^-6, 
   -3.4921613801468770757658833315788`20.*^-7}, 
  {1.21829778172866658261683427968347`20.*^-6, 
   -2.118778750832463621942320486406`20.*^-7}, 
  {7.3907762538484562933326393799228`20.*^-7, 
   -1.2853523919736445727535025008564`20.*^-7}, 
  {4.4832566038902320906853325036628`20.*^-7, 
   -7.796968006765621027278839136805`20.*^-8}, 
  {2.7194252873894086815457772478955`20.*^-7, 
   -4.729435282416362924427438691994`20.*^-8}, 
  {1.6494856726230742488271143133467`20.*^-7, 
   -2.868670734996650867525416197124`20.*^-8}, 
  {1.0004896936339299830418321829463`20.*^-7, 
   -1.73998207588509562268144727469`20.*^-8}, 
  {6.068372594167538560254704313001`20.*^-8, 
   -1.055369146811745836566035532696`20.*^-8}, 
  {3.680689292449347928613741321343`20.*^-8, 
   -6.40119876947712683237172403712`20.*^-9}, 
  {0.00100337254464577390726774230831659364`20., 
   -0.00017449957298187372300308561883766846`20.}, 
  {0.0010033401300878910555551011670409656`20., 
   -0.00017449393566745931400958281165929837`20.}, 
  {0.00100329240868705973745660558966055514`20., 
   -0.00017448563629340169347071401559314002`20.}, 
  {0.00100321227221996473041149410009404244`20., 
   -0.00017447169951651560528895549566852913`20.}, 
  {0.00100307992354268645874842536479210943`20., 
   -0.0001744486823552498189127696286594973`20.}, 
  {0.00100286166070881723524716682982226393`20., 
   -0.00017441072360153343221689857909952416`20.}, 
  {0.00100250188277547925567468918843313314`20., 
   -0.00017434815352617030533472855451011011`20.}, 
  {0.00100190939429053403666015024789289673`20., 
   -0.00017424511205052765854959134745963422`20.}, 
  {0.00100093382309857685372320038910909959`20., 
   -0.00017407544749540467021273050245375645`20.}, 
  {0.00099932831419150873331223350894520411`20., 
   -0.00017379622855504499709777974068612246`20.}, 
  {0.00099668991770746989371069625491358963`20., 
   -0.00017333737699260345977577326172410256`20.}, 
  {0.00099236315179496397411791903905518212`20., 
   -0.00017258489596434156071615983287916209`20.}, 
  {0.00098529215714296242873299153390094225`20., 
   -0.0001713551577639934658666072232871204`20.}, 
  {0.00097380228033626178882047190253266742`20., 
   -0.00016935691831934987631660380913611606`20.}, 
  {0.00095530702758108145631273922559505818`20., 
   -0.00016614035262279677501091116966870575`20.}, 
  {0.00092599216862033054624292612898884519`20., 
   -0.00016104211628179661673790019634588611`20.}, 
  {0.00088068710434822164298173917756395054`20., 
   -0.00015316297466925593790986768305460011`20.}, 
  {0.00081345929153451281995871838973305505`20., 
   -0.00014147118113643701216673363299705305`20.}, 
  {0.00071983576890383476172931845757420935`20., 
   -0.00012518882937457995856162060131725382`20.}, 
  {0.00060108633702124176443729699696957886`20., 
   -0.00010453675426456378511952991251644851`20.}, 
  {0.00046814470391144522451207779360151924`20., 
   -0.00008141647024546873469775265975678595`20.}, 
  {0.0003394259057105905960412117973120252`20., 
   -0.00005903059229749401670281944301078699`20.}, 
  {0.00023136589987820192445920196040492513`20., 
   -0.00004023754780490468251464381920085654`20.}, 
  {0.00015072618235443865676575576063871702`20., 
   -0.00002621324910511976639404448011108122`20.}, 
  {0.00009535381265807407225928675017177206`20., 
   -0.00001658327176662157778422378263856905`20.}, 
  {0.00005927057761379688735620486422842574`20., 
   -0.00001030792654152989345325301986581318`20.}, 
  {0.00003646724383524509286766038919541461`20., 
   -6.34212936265132049872354594702862`20.*^-6}, 
  {0.00002230533155045714393215735160151731`20., 
   -3.8791880957316772055925828872204`20.*^-6}, 
  {0.00001359656247591249371782711677859476`20., 
   -2.36461956102825977701341161366866`20.*^-6}, 
  {8.27137191760150481563294901488236`20.*^-6, 
   -1.43849946393069648967529548084912`20.*^-6}, 
  {5.02584166940765496468210860257802`20.*^-6, 
   -8.7405942076654868950993193088314`20.*^-7}, 
  {3.0516235201955509676451030400229`20.*^-6, 
   -5.3071713394705234219914835478659`20.*^-7}, 
  {1.85211252648431856866195744243488`20.*^-6, 
   -3.2210652634509888150642738129301`20.*^-7}, 
  {1.12380713812391222911014375786307`20.*^-6, 
   -1.9544471967372386593219891441097`20.*^-7}, 
  {6.8178668848232963230341772165063`20.*^-7, 
   -1.1857159799692689257450742985229`20.*^-7}, 
  {4.135845302106291609350202713984`20.*^-7, 
   -7.192774438445724538000352546059`20.*^-8}, 
  {2.5087376208748533196746023008622`20.*^-7, 
   -4.363021949347570990738438784109`20.*^-8}, 
  {1.5217074341162476668466753224362`20.*^-7, 
   -2.646447711506517681472478821627`20.*^-8}, 
  {9.229920629149239843745872584632`20.*^-8, 
   -1.605203587678128668477543058197`20.*^-8}, 
  {5.598339646926119043624726369664`20.*^-8, 
   -9.73624286421933746717343716464`20.*^-9}, 
  {3.395605029830658787818364271194`20.*^-8, 
   -5.90540005187940658751019873251`20.*^-9}, 
  {0.0008916207173156522828082246960421927`20., 
   -0.00015506447257663517961882168626820742`20.}, 
  {0.00089159194912874691907880653502162602`20., 
   -0.00015505946941369511636153157130810888`20.}, 
  {0.00089154953040808622629400291477802367`20., 
   -0.00015505209224488456109460920257009108`20.}, 
  {0.00089147831753726894468863619877238873`20., 
   -0.00015503970739778590342411064326476325`20.}, 
  {0.00089136071021786205305608290075997637`20., 
   -0.00015501925395093253096627528708869154`20.}, 
  {0.00089116676103534876234373668277539221`20., 
   -0.00015498552365832152388586724917832907`20.}, 
  {0.0008908470660748472772527035141846383`20., 
   -0.00015492992453475604821786148072776318`20.}, 
  {0.00089032059470369040085375511878750422`20., 
   -0.00015483836429629398275717480326739205`20.}, 
  {0.00088945375340728045303102808623050297`20., 
   -0.00015468760928822268748365705847487009`20.}, 
  {0.00088802726586307448509308840474452098`20., 
   -0.00015443952449792599740749363560774277`20.}, 
  {0.000885683278064606982254825617841795`20., 
   -0.0001540318744460186056095348900594426`20.}, 
  {0.00088183989868676837876437946773423421`20., 
   -0.00015336346064117710935032686395377985`20.}, 
  {0.00087556040819417665928937949371181013`20., 
   -0.00015227137533811767987641382499335826`20.}, 
  {0.00086536065355072970168776124226812377`20., 
   -0.00015049750496534429594569760735097803`20.}, 
  {0.00084895215992506305746898746787831734`20., 
   -0.00014764385390001096651634564658753345`20.}, 
  {0.00082296894279245222158283374711592645`20., 
   -0.00014312503352912212549266673862885678`20.}, 
  {0.0007828661867044238072924502589716841`20., 
   -0.00013615064116598674909433917547333637`20.}, 
  {0.00072346036971028474250448496407645369`20., 
   -0.00012581919473222343347904086331764412`20.}, 
  {0.00064088160128693383269793125650260814`20., 
   -0.00011145766978903197090398804460914925`20.}, 
  {0.0005362670112259670325079648514443924`20., 
   -0.00009326382803929861434921127851206826`20.}, 
  {0.00041908185030353194311240668799043484`20., 
   -0.00007288380005278816401954898921572779`20.}, 
  {0.00030524553126147880776010492795162397`20., 
   -0.00005308617934982240134958346573071722`20.}, 
  {0.00020911801267553193890200402131990174`20., 
   -0.00003636835003052729372208765588172203`20.}, 
  {0.00013686730657345072988721938115886773`20., 
   -0.00002380300983886099650212510976675959`20.}, 
  {0.00008691023221053191017655249448029359`20., 
   -0.00001511482299313598437853086860526843`20.}, 
  {0.0000541691128893894629079173675020926`20., 
   -9.42071528511121094050736826123349`20.*^-6}, 
  {0.00003339012933511392512093440963915188`20., 
   -5.80697901480242176016250602420033`20.*^-6}, 
  {0.00002044780536021225106859301014792161`20., 
   -3.55614006264560888149443654746462`20.*^-6}, 
  {0.00001247379353667733686337436828557595`20., 
   -2.16935539768301510667380318010016`20.*^-6}, 
  {7.59195254155615949304890215499078`20.*^-6, 
   -1.32033957244454947705198298347665`20.*^-6}, 
  {4.61436633223551677897372231394364`20.*^-6, 
   -8.0249849256269857025629953285977`20.*^-7}, 
  {2.80228452966930744210099557811061`20.*^-6, 
   -4.8735383124683607688712966575837`20.*^-7}, 
  {1.70096841136316746979542788258686`20.*^-6, 
   -2.958205932805508643122483274064`20.*^-7}, 
  {1.03216622978728997467145445884756`20.*^-6, 
   -1.7950717039778956081242686240828`20.*^-7}, 
  {6.2621576095492168260723266027999`20.*^-7, 
   -1.0890708886172551001864915830957`20.*^-7}, 
  {3.79883527489882946936329565117`20.*^-7, 
   -6.606670043302312120631818523773`20.*^-8}, 
  {2.3043471901612862594517837538956`20.*^-7, 
   -4.007560330715280451220493485036`20.*^-8}, 
  {1.3977444451441236264782903046653`20.*^-7, 
   -2.430859904598475872136157051591`20.*^-8}, 
  {8.478069460722772916661312321771`20.*^-8, 
   -1.474446862734395289854141273351`20.*^-8}, 
  {5.142327094800405757153193173535`20.*^-8, 
   -8.94317755617461870809250986702`20.*^-9}, 
  {3.119022465629015998170231557407`20.*^-8, 
   -5.42438689674611477942648966506`20.*^-9}, 
  {0.00079231538676206415934409188561882127`20., 
   -0.00013779398030644594075549424097718631`20.}, 
  {0.00079228985122310528494221157742297036`20., 
   -0.000137789539343148745207341143899647`20.}, 
  {0.00079225214719377751239750325229252948`20., 
   -0.00013778298212065695867782665257261382`20.}, 
  {0.00079218886441709966588067279985245648`20., 
   -0.00013777197642036515928359526953955765`20.}, 
  {0.0007920843564828001172965249797480891`20., 
   -0.0001377538011274434986602652138692329`20.}, 
  {0.00079191201219521856053369190171659897`20., 
   -0.00013772382820786409748412033073332155`20.}, 
  {0.00079162793367374931352751901677860266`20., 
   -0.00013767442324760857626565548117888743`20.}, 
  {0.00079116012170621816377271503954714409`20., 
   -0.00013759306464455968065612435470385115`20.}, 
  {0.00079038988718986287004710713397643996`20., 
   -0.00013745911081562832522558384938720693`20.}, 
  {0.00078912244565670620804169251742068726`20., 
   -0.00013723868620116629705072913346446735`20.}, 
  {0.00078703997777248468827222604354093223`20., 
   -0.00013687651787347559796038713800711865`20.}, 
  {0.00078362588184476248373391320082157808`20., 
   -0.00013628276205995869282328925231679618`20.}, 
  {0.00077804903192960502082959534412471468`20., 
   -0.00013531287511819217753558179897821124`20.}, 
  {0.00076899383800591013632709478466001475`20., 
   -0.00013373805878363654544819039733217648`20.}, 
  {0.00075443483434084836082397397910318721`20., 
   -0.00013120605814623449753460417027881516`20.}, 
  {0.00073140000167750018599703967832773627`20., 
   -0.00012720000029173916278209385710047587`20.}, 
  {0.00069589108814678598485270183621360317`20., 
   -0.00012102453706900625823525249325453968`20.}, 
  {0.00064337265831303117431890507450932021`20., 
   -0.00011189089709791846509894001295814264`20.}, 
  {0.00057048854621938450362303177803051249`20., 
   -0.00009921539934250165280400552661400217`20.}, 
  {0.00047825369851125909932759216660006628`20., 
   -0.00008317455626282766944827689853914197`20.}, 
  {0.00037487847090429220819274155104040847`20., 
   -0.00006519625580944212316395505235485366`20.}, 
  {0.00027415777250121514623653808491514996`20., 
   -0.00004767961260890698195418053650698261`20.}, 
  {0.00018865748488170503261364544731068176`20., 
   -0.000032809997370731310019764425619249`20.}, 
  {0.00012398258780408673163182583926572065`20., 
   -0.00002156218918331943158814362422012533`20.}, 
  {0.00007898756031781952283145203405498483`20., 
   -0.00001373696701179469962286122331391041`20.}, 
  {0.00004934880093249567031353837522546016`20., 
   -8.58240016217316005452841308268873`20.*^-6}, 
  {0.00003046829943205095006847347052281843`20., 
   -5.29883468383494783799538617788146`20.*^-6}, 
  {0.00001867824668901054452176603952526537`20., 
   -3.24839072852357296030713730874181`20.*^-6}, 
  {0.00001140194696018543958555601486042266`20., 
   -1.9829472974235547105314808452909`20.*^-6}, 
  {6.94249046524332076683944884569247`20.*^-6, 
   -1.20738964612927317684164327751175`20.*^-6}, 
  {4.22071166121416284898699264041355`20.*^-6, 
   -7.3403681064594136504121611137627`20.*^-7}, 
  {2.56362405293466442814622096829205`20.*^-6, 
   -4.4584766137994163967760364665949`20.*^-7}, 
  {1.55625282681853963919165744843454`20.*^-6, 
   -2.70652665533659067685505643206`20.*^-7}, 
  {9.4440655992675228533654436545382`20.*^-7, 
   -1.6424461911769604962374684616588`20.*^-7}, 
  {5.7299233261193291576640035350354`20.*^-7, 
   -9.965084045424920274198267017452`20.*^-8}, 
  {3.4760392591184370733315613753214`20.*^-7, 
   -6.045285668032064475359237174473`20.*^-8}, 
  {2.1085690472114564137369668085365`20.*^-7, 
   -3.66707660384601115432515966702`20.*^-8}, 
  {1.279001779514063994562381671087`20.*^-7, 
   -2.224350920894024338369359427976`20.*^-8}, 
  {7.757869033848357895121239250892`20.*^-8, 
   -1.34919461458232311219499813059`20.*^-8}, 
  {4.705507228013737740474116502443`20.*^-8, 
   -8.18349083132823954865063739555`20.*^-9}, 
  {2.854079212608820856095947606585`20.*^-8, 
   -4.96361602192838409755816975059`20.*^-9}, 
  {0.00070407030867922795159017477532223083`20., 
   -0.00012244701020508312201568256962125754`20.}, 
  {0.00070404763974299647693291944316880178`20., 
   -0.00012244306778139069164050772924674813`20.}, 
  {0.00070401412735486720328682508005715285`20., 
   -0.00012243723953997690491944784000993963`20.}, 
  {0.00070395789173960355624618209458985043`20., 
   -0.00012242745943297453152107514688519136`20.}, 
  {0.00070386502411105529696692020686129746`20., 
   -0.0001224113085410530951246817751063126`20.}, 
  {0.00070371187778759589241493455285071762`20., 
   -0.00012238467439784276389824948745229872`20.}, 
  {0.00070345944702092647832545642824716834`20., 
   -0.0001223407733949437353609489440429858`20.}, 
  {0.00070304375702808671374027259523260222`20., 
   -0.00012226847948314551543309088612740907`20.}, 
  {0.00070235935853098583503044331020140543`20., 
   -0.00012214945365756275391833796699154879`20.}, 
  {0.00070123321839599444166286887427116324`20., 
   -0.00012195360319930338115875980422107186`20.}, 
  {0.00069938306074575651966367860336752823`20., 
   -0.00012163183665143591646324845275957013`20.}, 
  {0.00069635021431037941403470973225172726`20., 
   -0.00012110438509745728939734082300030038`20.}, 
  {0.00069139715498548220523057416294773529`20., 
   -0.00012024298347573603569227376746917137`20.}, 
  {0.00068335748197237579115887378116310838`20., 
   -0.00011884477947345665933197804889793188`20.}, 
  {0.00067043793706077220910019833309651783`20., 
   -0.0001165979020975256015826431883646118`20.}, 
  {0.00065001299257611415447902789156043307`20., 
   -0.0001130457378393242007789613724452927`20.}, 
  {0.00061856229572321393847007028158071928`20., 
   -0.00010757605143012416321218613592708162`20.}, 
  {0.0005721121790015159779597898918726248`20., 
   -0.00009949777026113321355822432902132605`20.}, 
  {0.00050774547169286444020525880701797487`20., 
   -0.00008830356029441120699221892295964782`20.}, 
  {0.0004263658335148799535013387024868942`20., 
   -0.00007415057974171825278284151347598162`20.}, 
  {0.00033510878181087904219011061282859125`20., 
   -0.00005827978814102244212001923701366803`20.}, 
  {0.00024595504035740441627622444702939191`20., 
   -0.00004277478962737468109151729513554641`20.}, 
  {0.00016991654517389090722223537466352382`20., 
   -0.00002955070350850276647343223907191718`20.}, 
  {0.00011207037680255063536456237492098224`20., 
   -0.00001949050031348706701992389129060559`20.}, 
  {0.00007160545993334121111075934353785826`20., 
   -0.00001245312346666803671491466844136667`20.}, 
  {0.00004483090454768159483488039905686947`20., 
   -7.79667905177071214519659114032514`20.*^-6}, 
  {0.00002771852471577565981217212507544171`20., 
   -4.82061299404794083689950001312031`20.*^-6}, 
  {0.00001700835746190321393306984034035269`20., 
   -2.95797521076577633618605918962656`20.*^-6}, 
  {0.00001038870746522074536965244142888116`20., 
   -1.80673173308186875993955503110976`20.*^-6}, 
  {6.32786822971289601588413434801862`20.*^-6, 
   -1.1004988225587645245015885822641`20.*^-6}, 
  {3.84792180834729481599392166325072`20.*^-6, 
   -6.6920379275605127234676898491317`20.*^-7}, 
  {2.33751918043689843591271913613497`20.*^-6, 
   -4.0652507485859103233264680628435`20.*^-7}, 
  {1.41911564937200580750087710585843`20.*^-6, 
   -2.468027216299140534784134097145`20.*^-7}, 
  {8.6122975838337829383761239579863`20.*^-7, 
   -1.497790884145005728413238949215`20.*^-7}, 
  {5.2254350966123598566880392984161`20.*^-7, 
   -9.08771321149975627250093791029`20.*^-8}, 
  {3.1700534800116500688000669958301`20.*^-7, 
   -5.513136486976782728347942601443`20.*^-8}, 
  {1.9229799789275756182662731616736`20.*^-7, 
   -3.344313006830566292636996802912`20.*^-8}, 
  {1.1664365785044670699818651005398`20.*^-7, 
   -2.028585353920812295620634957462`20.*^-8}, 
  {7.075127543461052314394340040827`20.*^-8, 
   -1.230456964080183011199015659275`20.*^-8}, 
  {4.291403939685174261854246949517`20.*^-8, 
   -7.46331119945247697713782078177`20.*^-9}, 
  {2.602913004392491369584966344841`20.*^-8, 
   -4.52680522503041977319124581711`20.*^-9}, 
  {0.00062565363357103383047633414045693729`20., 
   -0.00010880932757757110095240593747077169`20.}, 
  {0.00062563350722376853047610205528834273`20., 
   -0.00010880582734326409225671340091971177`20.}, 
  {0.00062560372124872077513295747629402197`20., 
   -0.00010880064717369056958834043065982991`20.}, 
  {0.00062555374813532616064401255445853421`20., 
   -0.00010879195619744802793808913990583205`20.}, 
  {0.00062547122425609781329923960607989463`20., 
   -0.00010877760421845179361725906192693819`20.}, 
  {0.00062533513715519797831524536513556132`20., 
   -0.00010875393689655617014178180263227155`20.}, 
  {0.00062511082780134456573851445701435254`20., 
   -0.00010871492657414688099800251426336567`20.}, 
  {0.00062474145116574802036106209335971741`20., 
   -0.00010865068715926052528018471188864652`20.}, 
  {0.00062413331937617771134650215803081036`20., 
   -0.00010854492510890047153852211444014094`20.}, 
  {0.00062313271749818156499561410139166567`20., 
   -0.00010837090739098809826010680024202882`20.}, 
  {0.0006214889275271044921182715709558794`20., 
   -0.00010808503087427904210752549060102249`20.}, 
  {0.00061879468382181084600679090473081127`20., 
   -0.00010761646675161927756639841821405414`20.}, 
  {0.00061439544722910649014256039278896168`20., 
   -0.00010685138212680112872044528570242812`20.}, 
  {0.00060725689309833849412255127421452103`20., 
   -0.00010560989445188495549957413464600365`20.}, 
  {0.00059579086269986675312722745283911607`20., 
   -0.00010361580220867247880473520918941148`20.}, 
  {0.00057767677567182904706124013563058471`20., 
   -0.00010046552620379635601065045837053648`20.}, 
  {0.00054981260298069839834675780558395718`20., 
   -0.00009561958312707798232117527053634039`20.}, 
  {0.00050871249447605253679722348301843459`20., 
   -0.00008847173816974826726908234487277122`20.}, 
  {0.00045183556404321490949740132140828401`20., 
   -0.00007858009809447215817346109937535374`20.}, 
  {0.00037998493083669639576310861838581319`20., 
   -0.00006608433579768632969793193363231535`20.}, 
  {0.00029937336774158955303564771385243328`20., 
   -0.00005206493352027644400619960240911882`20.}, 
  {0.00022042775028356698782699665340052151`20., 
   -0.0000383352609188812152742602875479168`20.}, 
  {0.00015281116820435271809034325522633041`20., 
   -0.00002657585533988742923310317482197052`20.}, 
  {0.00010111024287040714946014308593077166`20., 
   -0.00001758439006441863468872053668361247`20.}, 
  {0.00006476790960160647665410782497140956`20., 
   -0.00001126398427854025680941005651676688`20.}, 
  {0.0000406253443358847785058961831801906`20., 
   -7.06527727580604843580803185742444`20.*^-6}, 
  {0.00002514996737583764357929227033564743`20., 
   -4.37390736971089453552909049315607`20.*^-6}, 
  {0.00001544494455619081928259081150787005`20., 
   -2.6860773141201424839288367839774`20.*^-6}, 
  {9.43868504371656334404889072147097`20.*^-6, 
   -1.64151044238548927722589403851669`20.*^-6}, 
  {5.75106400070086068764686209292054`20.*^-6, 
   -1.00018504360014968480814992920357`20.*^-6}, 
  {3.49787122464618076702075403100461`20.*^-6, 
   -6.0832543037324882904708765756602`20.*^-7}, 
  {2.12513213077260806069206114362982`20.*^-6, 
   -3.6958819665610574968557585106606`20.*^-7}, 
  {1.2902711668120847910358586748397`20.*^-6, 
   -2.2439498553253648539754063910256`20.*^-7}, 
  {7.8307252108732831853338084203007`20.*^-7, 
   -1.3618652540649188148406623339653`20.*^-7}, 
  {4.7513543672236560116327470322264`20.*^-7, 
   -8.263224986475923498491733969089`20.*^-8}, 
  {2.8824968836566318499251569490714`20.*^-7, 
   -5.013038058533272782478533824471`20.*^-8}, 
  {1.7485636552232471798890506951466`20.*^-7, 
   -3.040980269953473356328783817647`20.*^-8}, 
  {1.060646104633936662130142853754`20.*^-7, 
   -1.844601921102498542835031050008`20.*^-8}, 
  {6.433469912323897243638327805314`20.*^-8, 
   -1.118864332578069085850143966141`20.*^-8}, 
  {3.90221671851334521386216301738`20.*^-8, 
   -6.78646385828407863280376176935`20.*^-9}, 
  {2.366858215423286119449303184509`20.*^-8, 
   -4.1162751572578889033900924948`20.*^-9}, 
  {0.00055597071080233760020422305662932895`20., 
   -0.00009669055840040653916595183593553547`20.}, 
  {0.00055595284011493278539834273226380565`20., 
   -0.00009668745045477091919971177952414012`20.}, 
  {0.00055592636679832794880127399244986143`20., 
   -0.00009668284639970920848717808564345417`20.}, 
  {0.00055588195886956061848166462408835808`20., 
   -0.00009667512328166271625768080418927968`20.}, 
  {0.00055580862660383803668023479888211534`20., 
   -0.00009666236984414574550960605197949832`20.}, 
  {0.00055568769828541976164984968052946744`20., 
   -0.00009664133883224691506953907487469`20.}, 
  {0.00055548837702673613640545169430096067`20., 
   -0.00009660667426551932807051333813929751`20.}, 
  {0.0005551601526692201688279861958647807`20., 
   -0.00009654959176856002936138890362865751`20.}, 
  {0.0005546197856480523361726886304672578`20., 
   -0.00009645561489531344976916324008126223`20.}, 
  {0.00055373071892131632460528147560764285`20., 
   -0.00009630099459501153471396199575785091`20.}, 
  {0.00055227025530254818904973199011047109`20., 
   -0.00009604700092218229374777947654095149`20.}, 
  {0.00054987674929295748393112967685696214`20., 
   -0.00009563073900747086677063124814903688`20.}, 
  {0.00054596924569332107838955028100090346`20., 
   -0.00009495117316405583971992178800015711`20.}, 
  {0.00053963037624006882929706174053349318`20., 
   -0.00009384876108522936161688030270147707`20.}, 
  {0.0005294532147643420795560122467145186`20., 
   -0.00009207881995901601383582821681991626`20.}, 
  {0.00051338574847728581306691740597320835`20., 
   -0.00008928447799604970662033346190838407`20.}, 
  {0.00048869252463428122836346855241230624`20., 
   -0.00008499000428422282232408148737605327`20.}, 
  {0.00045231203492627289900291954069846834`20., 
   -0.00007866296259587354765268165925190753`20.}, 
  {0.00040202687407383495877931567135514458`20., 
   -0.00006991771723023216674422881240959035`20.}, 
  {0.00033854987582297641035893954993082041`20., 
   -0.00005887823927356111484503296520536009`20.}, 
  {0.00026729981177294191264375101659021387`20., 
   -0.00004648692378659859350326104636351546`20.}, 
  {0.00019736884510904140480518799790078201`20., 
   -0.00003432501654070285300959791267839686`20.}, 
  {0.0001372468738495473600622961698401311`20., 
   -0.00002386902153905171479344281214610976`20.}, 
  {0.00009106812737935482777791039415505643`20., 
   -0.00001583793519640953526572354680957503`20.}, 
  {0.00005846704553912792209582049621815962`20., 
   -0.00001016818183289181253840356455967994`20.}, 
  {0.0000367333104084456090408036374376848`20., 
   -6.38840181016445374622671955437998`20.*^-6}, 
  {0.00002276587049082973175509456469805167`20., 
   -3.95928182449212726175557646922637`20.*^-6}, 
  {0.00001399098303125379822447241517422622`20., 
   -2.43321444021805186512563742160456`20.*^-6}, 
  {8.55407395756766124842636058425747`20.*^-6, 
   -1.48766503609872369537849749291433`20.*^-6}, 
  {5.21355643069013934788653019753515`20.*^-6, 
   -9.0670546620698075615417916478872`20.*^-7}, 
  {3.17151211083526134574056736276346`20.*^-6, 
   -5.5156732362352371230270736743711`20.*^-7}, 
  {1.92706102999522358708595097382545`20.*^-6, 
   -3.35141048694821493406252343274`20.*^-7}, 
  {1.17008978482722100110412655268206`20.*^-6, 
   -2.0349387562212539149636983524906`20.*^-7}, 
  {7.1016232639426659348000809232881`20.*^-7, 
   -1.2350649154682897277913184214416`20.*^-7}, 
  {4.3090712484384226022872370506936`20.*^-7, 
   -7.494036953805952351803890522945`20.*^-8}, 
  {2.6142164405670132711116049969927`20.*^-7, 
   -4.546463374899153514976704342595`20.*^-8}, 
  {1.585835198405322200586074417074`20.*^-7, 
   -2.757974258096212522758390290564`20.*^-8}, 
  {9.619433138960562048806681962457`20.*^-8, 
   -1.672944893732271660662031645644`20.*^-8}, 
  {5.834796222648498239893959613218`20.*^-8, 
   -1.014747169156260563459819063168`20.*^-8}, 
  {3.539098724728027851421877409526`20.*^-8, 
   -6.154954303874831045951091147`20.*^-9}, 
  {2.146614531060095274491420098232`20.*^-8, 
   -3.73324266271320917302855669258`20.*^-9}, 
  {0.00049404880787865593368927642293212477`20., 
   -0.00008592153180498364064161329094471736`20.}, 
  {0.00049403293866663239093566041983738498`20., 
   -0.0000859187719420230245105496382325887`20.}, 
  {0.00049400941006653209530403826592785223`20., 
   -0.00008591468001157079918331100277006125`20.}, 
  {0.00049396994763077810275323514504248843`20., 
   -0.00008590781697926575700056263392043277`20.}, 
  {0.00049390478317690646114300383714009009`20., 
   -0.00008589648403076634106834849341566785`20.}, 
  {0.00049379732494566451010709641642301112`20., 
   -0.0000858777956427242626273211158996541`20.}, 
  {0.00049362020767050796317837356477766253`20., 
   -0.0000858469926383492109875432286569848`20.}, 
  {0.00049332854983901805823076122750420787`20., 
   -0.00008579626953722053186621934391377529`20.}, 
  {0.00049284839390156025470048136438134589`20., 
   -0.00008571276415679308777399675902284276`20.}, 
  {0.00049205842255823055430804024304112939`20., 
   -0.00008557537783621400944487656400715295`20.}, 
  {0.00049076082025393964239008668714230775`20., 
   -0.00008534970787025037258958029341605352`20.}, 
  {0.00048863443116625018361681116510440963`20., 
   -0.00008497990107239133628118455045294081`20.}, 
  {0.00048516355831136974836066132015460134`20., 
   -0.00008437627101067299971489762089645241`20.}, 
  {0.00047953442753164898220593073670059898`20., 
   -0.00008339729174463460560103143246966937`20.}, 
  {0.00047050032243570604807340320614798298`20., 
   -0.00008182614303229670401276577498225791`20.}, 
  {0.00045624591699417623428009975281520598`20., 
   -0.00007934711599898717117914778309829668`20.}, 
  {0.00043435733208873252354667793531313875`20., 
   -0.00007554040558064913452985703222837194`20.}, 
  {0.00040214280878596687763231242557906295`20., 
   -0.00006993787978886380480561955227461965`20.}, 
  {0.00035766380791406740452896054401297453`20., 
   -0.00006220240137635954861373226852399556`20.}, 
  {0.00030155244920948040908892182892829924`20., 
   -0.00005244390421034441897198640503100857`20.}, 
  {0.00023854272700783228215855949635037337`20., 
   -0.00004148569165353604907105382545223883`20.}, 
  {0.00017657716393021248604408228729298522`20., 
   -0.00003070907198786304105114474561617133`20.}, 
  {0.00012312330374857115201951751295506191`20., 
   -0.00002141274847801237426426391529653251`20.}, 
  {0.0000819005151560118350925017075816771`20., 
   -0.0000142435678532194495813046447968134`20.}, 
  {0.00005268632103728321838965847654917046`20., 
   -9.16283844126664667646234374768182`20.*^-6}, 
  {0.00003314943251136439995975324490363237`20., 
   -5.76511869762859129734839041802301`20.*^-6}, 
  {0.00002056497121995964986922758043043594`20., 
   -3.57651673390602606421349224877147`20.*^-6}, 
  {0.00001264650942050259263410515373100818`20., 
   -2.19939294269610306680089630104492`20.*^-6}, 
  {7.735207899719158167125297440934`20.*^-6, 
   -1.34525354777724489863048651146678`20.*^-6}, 
  {4.71566629674710870558238901669369`20.*^-6, 
   -8.2011587769514934010128504638151`20.*^-7}, 
  {2.8690834390932237067173072019602`20.*^-6, 
   -4.9897103288577803595083603512353`20.*^-7}, 
  {1.7434673545341276826901684389086`20.*^-6, 
   -3.0321171383202220568524668502757`20.*^-7}, 
  {1.05867556953438302193990580101199`20.*^-6, 
   -1.8411749035380574294607057408904`20.*^-7}, 
  {6.4256455692716395817733293071271`20.*^-7, 
   -1.1175035772646329707431877055875`20.*^-7}, 
  {3.8989906541953516877462716478532`20.*^-7, 
   -6.780853311644089891732646344093`20.*^-8}, 
  {2.3654608195291995328819339630623`20.*^-7, 
   -4.113844903529042665881624283588`20.*^-8}, 
  {1.4349465664349421971566714800102`20.*^-7, 
   -2.495559245973812516794211269582`20.*^-8}, 
  {8.70420790401595204048894857493`20.*^-8, 
   -1.513775287654948180954599752161`20.*^-8}, 
  {5.27966955986614099833549217844`20.*^-8, 
   -9.18203401715850608406172552772`20.*^-9}, 
  {3.202392051508380606324107590692`20.*^-8, 
   -5.56937748088414018491149146207`20.*^-9}, 
  {1.942389649036873988019838881354`20.*^-8, 
   -3.37806895484673737046928501105`20.*^-9}, 
  {0.00043902353164148786376249269220349411`20., 
   -0.00007635191854634571543695525081799898`20.}, 
  {0.00043900943865242631535521024614610089`20., 
   -0.00007634946759172631571394960802540885`20.}, 
  {0.00043898852759406246839252745268074129`20., 
   -0.00007634583088592390754652651350969414`20.}, 
  {0.00043895345994834835138541359963817936`20., 
   -0.00007633973216493014806702845211098771`20.}, 
  {0.00043889555354389173853794372498648528`20., 
   -0.00007632966148589421539790325651938874`20.}, 
  {0.00043880006485248044185950498388868315`20., 
   -0.00007631305475695312032339217111107534`20.}, 
  {0.00043864267772339802329352623653738119`20., 
   -0.00007628568308233009100756978026737065`20.}, 
  {0.00043838351183498681774954421151056929`20., 
   -0.0000762406107539107509129642106974903`20.}, 
  {0.00043795685572648704559237134993015816`20., 
   -0.00007616640969156296445084719129220143`20.}, 
  {0.00043725492862460245664189864728925626`20., 
   -0.00007604433541297434028554759083291414`20.}, 
  {0.00043610201034889853061611929845541132`20., 
   -0.00007584382788676496184628161712268022`20.}, 
  {0.00043421288464117003411226450947515214`20., 
   -0.00007551528428542087549778513208263514`20.}, 
  {0.00043112973792341623878946277197016454`20., 
   -0.00007497908485624630239816743860350687`20.}, 
  {0.00042613057752898014659956668312282306`20., 
   -0.00007410966565721393853905507532570836`20.}, 
  {0.0004181103702540781531303385013523522`20., 
   -0.000072714847000709244022667565452583`20.}, 
  {0.00040546251653734459121127465704061761`20., 
   -0.00007051522026736427673239559252880307`20.}, 
  {0.00038605552429458410988762340024773729`20., 
   -0.00006714009118166680171958667830395431`20.}, 
  {0.00035752033606332138654910141430369438`20., 
   -0.00006217744975014284983462633292238164`20.}, 
  {0.00031815945405649116697869759468477123`20., 
   -0.00005533207896634628990933871211909066`20.}, 
  {0.0002685330790338873143983069220451707`20., 
   -0.00004670140504937170685187946470350794`20.}, 
  {0.0002127833132585275288993739870576949`20., 
   -0.00003700579361017870067815199774916433`20.}, 
  {0.0001578598594757771988715604556766295`20., 
   -0.00002745388860448299110809747055245729`20.}, 
  {0.0001103377683223716456020427613595541`20., 
   -0.00001918917709954289488731178458427027`20.}, 
  {0.00007355776226166038921027370998770427`20., 
   -0.00001279265430637571986265629738916597`20.}, 
  {0.00004740306919794807845205899427725699`20., 
   -8.24401203442575277427112943952295`20.*^-6}, 
  {0.00002986355895687968806371419585098358`20., 
   -5.19366242728342401108072971321455`20.*^-6}, 
  {0.00001854266705850612285610211123709004`20., 
   -3.22481166234889093149601934558087`20.*^-6}, 
  {0.00001140936205954850096907403115629578`20., 
   -1.9842368799214784294041793315297`20.*^-6}, 
  {6.98102130486008772388804338837743`20.*^-6, 
   -1.21409066171479786502400754580477`20.*^-6}, 
  {4.25684084545774542081421471111842`20.*^-6, 
   -7.4032014703612963840247212367276`20.*^-7}, 
  {2.59028509485321712660538736329834`20.*^-6, 
   -4.5048436432229863071398041100841`20.*^-7}, 
  {1.57418217190743260704872528848034`20.*^-6, 
   -2.7377081250564045339977831104005`20.*^-7}, 
  {9.559309134464500713008496632161`20.*^-7, 
   -1.6624885451242609935666950664629`20.*^-7}, 
  {5.8022180529010881357861761808312`20.*^-7, 
   -1.0090814005045370670932480314488`20.*^-7}, 
  {3.5207710115615095456074538340246`20.*^-7, 
   -6.123080020106973122795571885259`20.*^-8}, 
  {2.1360252858423979146761227954169`20.*^-7, 
   -3.714826584073735503784561383333`20.*^-8}, 
  {1.2957744799132749436620809606082`20.*^-7, 
   -2.253520834631782510716662540188`20.*^-8}, 
  {7.860040921552209020511903777536`20.*^-8, 
   -1.366963638530818960089026743919`20.*^-8}, 
  {4.767639627642788431833342284551`20.*^-8, 
   -8.29154717850919727275363875575`20.*^-9}, 
  {2.891824028205919263710660116164`20.*^-8, 
   -5.02925917948855524123593063681`20.*^-9}, 
  {1.754018351035955749759731165102`20.*^-8, 
   -3.05046669745383608653866289583`20.*^-9}, 
  {0.00039012676182486085344565374142017562`20., 
   -0.00006784813249128014842533108546437837`20.}, 
  {0.00039011424538527893626908645146237601`20., 
   -0.0000678459557191789454381019915586741`20.}, 
  {0.00039009566096545255569572330053206974`20., 
   -0.0000678427236461656618601257913968817`20.}, 
  {0.00039006449871847724716248213677272944`20., 
   -0.00006783730412495256472390993683003991`20.}, 
  {0.00039001304193739678568681057967188718`20., 
   -0.00006782835511954726707596705733424125`20.}, 
  {0.00038992818941966773006034728101425229`20., 
   -0.00006781359815994221392353865756769605`20.}, 
  {0.00038978833428336319779024498607012679`20., 
   -0.00006778927552754142570265130192523944`20.}, 
  {0.00038955803992202894528188703515769375`20., 
   -0.00006774922433426590352728470176655542`20.}, 
  {0.00038917892080614178728801423692334937`20., 
   -0.00006768329057498118039791551946493033`20.}, 
  {0.00038855522025294031016459742467067788`20., 
   -0.00006757482091355483655036476950794397`20.}, 
  {0.00038753084027747067744825494361754712`20., 
   -0.00006739666787434272651273999019435601`20.}, 
  {0.00038585246830253913346044687793076021`20., 
   -0.00006710477709609376234094728311839307`20.}, 
  {0.00038311364040385339665915169034839574`20., 
   -0.00006662845920067015594072203310406884`20.}, 
  {0.00037867369945361049252839145841747794`20., 
   -0.00006585629555714965087450286233347444`20.}, 
  {0.0003715529603306701421017744662839515`20., 
   -0.00006461790614446437253943903761460027`20.}, 
  {0.00036032900799859900183675486813426939`20., 
   -0.00006266591443453895684117475967552511`20.}, 
  {0.00034311857098655100974883551556213794`20., 
   -0.00005967279495418278430414530705428485`20.}, 
  {0.00031783466458721096956695637100197031`20., 
   -0.00005527559384125408166381849930469049`20.}, 
  {0.00028298865616833957655492718579684567`20., 
   -0.00004921541846405905679216124970379924`20.}, 
  {0.00023907681905515401644887700278473293`20., 
   -0.00004157857722698330720850034831038835`20.}, 
  {0.00018972854865326420298047995484137796`20., 
   -0.00003299626933100247008356173127676138`20.}, 
  {0.00014103404275891569251500178693408952`20., 
   -0.00002452765961024620739391335424940687`20.}, 
  {0.0000987879385812595030537759370572778`20., 
   -0.00001718051105761034835717842383604832`20.}, 
  {0.00006598670961690301804118278674325119`20., 
   -0.00001147594949859182922455352812926108`20.}, 
  {0.00004259055252172732714383159813748089`20., 
   -7.40705261247431776414462576304014`20.*^-6}, 
  {0.00002686219506940642758243661290139597`20., 
   -4.67168609902720479694549789589496`20.*^-6}, 
  {0.00001669196534954230373996294081654155`20., 
   -2.90295049557257456347181579418115`20.*^-6}, 
  {0.00001027578639939188415692162286138348`20., 
   -1.78709328685076246207332571502322`20.*^-6}, 
  {6.28942752372978977747284536285505`20.*^-6, 
   -1.09381348238778952651701658484435`20.*^-6}, 
  {3.83588727077496041904400818901401`20.*^-6, 
   -6.6711082969999311635547968504592`20.*^-7}, 
  {2.33442100728999666366150886809787`20.*^-6, 
   -4.0598626213739072411504502053876`20.*^-7}, 
  {1.41879351458612023601218392879775`20.*^-6, 
   -2.4674669818889047582820590066048`20.*^-7}, 
  {8.6160973715898557365727614986964`20.*^-7, 
   -1.4984517167982357802735237389036`20.*^-7}, 
  {5.2298621868156208569519295525727`20.*^-7, 
   -9.095412498809775403394660091432`20.*^-8}, 
  {3.173520721116481304372678528869`20.*^-7, 
   -5.519166471506924007604658311076`20.*^-8}, 
  {1.925370963760906993470156772229`20.*^-7, 
   -3.348471241323316510382881343006`20.*^-8}, 
  {1.1679927963835359819350846904749`20.*^-7, 
   -2.031291819797453881626234244303`20.*^-8}, 
  {7.084956622609093000140036473731`20.*^-8, 
   -1.232166369149407478285223734562`20.*^-8}, 
  {4.297509134209284479273817585005`20.*^-8, 
   -7.47392892905962518134576971305`20.*^-9}, 
  {2.606668810733630216841223504156`20.*^-8, 
   -4.5333370621454438553760408768`20.*^-9}, 
  {1.58106051917113528288820416153`20.*^-8, 
   -2.74967046812371353545774636788`20.*^-9}, 
  {0.00034667592853085494003326661318723756`20., 
   -0.00006029146583145303304926375881517175`20.}, 
  {0.00034666481159404063029250841213315023`20., 
   -0.00006028953245113750092043624558837396`20.}, 
  {0.00034664829517675110028082286210768657`20., 
   -0.00006028666003073932178796919341003244`20.}, 
  {0.00034662060342544012737367176969588553`20., 
   -0.00006028184407398958736933422081667573`20.}, 
  {0.00034657487789013732752408221413011611`20., 
   -0.00006027389180698040478679690680523757`20.}, 
  {0.00034649947673132570135980949105170101`20., 
   -0.00006026077856196968719301034626986106`20.}, 
  {0.00034637520038618431980031814009930573`20., 
   -0.00006023916528455379474788141566944449`20.}, 
  {0.00034617056065916822958235835543813285`20., 
   -0.00006020357576681186601432319225011006`20.}, 
  {0.00034583368060227913316836360038182555`20., 
   -0.00006014498793083115359449801745770879`20.}, 
  {0.00034527948453240981546844527388163981`20., 
   -0.00006004860600563648964668613458811129`20.}, 
  {0.00034436930122027699186139461212277228`20., 
   -0.00005989031325570034641067732384743864`20.}, 
  {0.00034287814156540924528122222909774484`20., 
   -0.00005963098114181030352716908332134694`20.}, 
  {0.00034044510153785720637117881374733645`20., 
   -0.0000592078437457142967602050110864933`20.}, 
  {0.00033650161916519541889699583569019789`20., 
   -0.00005852202072438181198208623229394744`20.}, 
  {0.0003301789470755025703208209771869782`20., 
   -0.00005742242557834827309927321342382228`20.}, 
  {0.00032021729539475463272680232666925025`20., 
   -0.00005568996441647906656118301333378265`20.}, 
  {0.00030495178510483426473604676732539276`20., 
   -0.0000530350930617103069106168291000683`20.}, 
  {0.00028254234794681564971067364552197324`20., 
   -0.00004913779964292446081924759052556058`20.}, 
  {0.00025168175527772825190765500042029637`20., 
   -0.00004377074004830056554915739137744284`20.}, 
  {0.0002128095553204721324180896193329368`20., 
   -0.00003701035744703863172488515118833683`20.}, 
  {0.00016911011179525108455617228941832812`20., 
   -0.00002941045422526105818368213729014402`20.}, 
  {0.00012592781012017661653600600251511206`20., 
   -0.00002190048871655245504974017435045426`20.}, 
  {0.0000883738367800706597368028705795328`20., 
   -0.00001536936291827315821509615140513613`20.}, 
  {0.00005913270018074944819808592851398305`20., 
   -0.00001028394785752164316488450930677965`20.}, 
  {0.00003821957761527051199835141073799753`20., 
   -6.64688306352530643449589751965175`20.*^-6}, 
  {0.00002412964992500475361206171585454727`20., 
   -4.19646085652256584557595058339952`20.*^-6}, 
  {0.00001500424569821772606754434706304786`20., 
   -2.60943403447264801174684296748658`20.*^-6}, 
  {9.24092318974851780258855942936733`20.*^-6, 
   -1.60711707647800309610235816162912`20.*^-6}, 
  {5.65762464342021305981413646625747`20.*^-6, 
   -9.8393472059481966257637155934912`20.*^-7}, 
  {3.45116183329432425286297704100493`20.*^-6, 
   -6.0020205796423030484573513756607`20.*^-7}, 
  {2.10051520292174059378756794203491`20.*^-6, 
   -3.6530699181247662500653355513651`20.*^-7}, 
  {1.27671726812490473067508919387577`20.*^-6, 
   -2.22037785760852996639145946761`20.*^-7}, 
  {7.7536066896354336794888730346629`20.*^-7, 
   -1.3484533373279015094763257451587`20.*^-7}, 
  {4.7064575639009617550430701801736`20.*^-7, 
   -8.18514358939297696529229596552`20.*^-8}, 
  {2.8559576661781258330684638227694`20.*^-7, 
   -4.966882897701088405336458822207`20.*^-8}, 
  {1.7327216755641987814968615791413`20.*^-7, 
   -3.013429000981215272168454920246`20.*^-8}, 
  {1.0511312799936886907201276621298`20.*^-7, 
   -1.828054399989023809948048108052`20.*^-8}, 
  {6.376104869607316786971866792663`20.*^-8, 
   -1.108887803409968136864672485681`20.*^-8}, 
  {3.867550115057368546180028157501`20.*^-8, 
   -6.72617411314324964553048375217`20.*^-9}, 
  {2.345878604748460252172042878633`20.*^-8, 
   -4.07978887782340913421224848458`20.*^-9}, 
  {1.422880733064699533190881620352`20.*^-8, 
   -2.47457518793860788381022890496`20.*^-9}, 
  {0.00030806448394258765169927549425931102`20., 
   -0.00005357643199001524377378704247988018`20.}, 
  {0.00030805460948694784302043260093839655`20., 
   -0.00005357471469338223356877088711972115`20.}, 
  {0.00030803993113753560767284567968786121`20., 
   -0.0000535721619369627143778862051631063`20.}, 
  {0.0003080153234023980958257281060335787`20., 
   -0.00005356788233085184275230054017975281`20.}, 
  {0.00030797469075309976435797236840353142`20., 
   -0.0000535608157831477851057343249397446`20.}, 
  {0.00030790768813647231108964991497541025`20., 
   -0.00005354916315416909758080868086528875`20.}, 
  {0.00030779725502740652296869728580058706`20., 
   -0.00005352995739607069964672996274792819`20.}, 
  {0.00030761541157083467784821868199544294`20., 
   -0.00005349833244710168310403803165138137`20.}, 
  {0.00030731606335144043521830279789432269`20., 
   -0.0000534462718872070322118787474598822`20.}, 
  {0.00030682362292110119405838620440098889`20., 
   -0.0000533606300732349902710236877219111`20.}, 
  {0.00030601489677304441859603499360836608`20., 
   -0.0000532199820474859858427886945405854`20.}, 
  {0.00030469004292075392077259780182094261`20., 
   -0.00005298957268187024709088657422972916`20.}, 
  {0.00030252858572229500507058608561279937`20., 
   -0.00005261366708213826175140627575874773`20.}, 
  {0.00029902588176883372027431599016034798`20., 
   -0.000052004501177188473091185389593104`20.}, 
  {0.00029341140246930229829463738077095849`20., 
   -0.00005102806999466126926863258796016669`20.}, 
  {0.00028456902822979649268148686557353193`20., 
   -0.00004949026577909504220547597662148381`20.}, 
  {0.00027102619821341696439297977830898483`20., 
   -0.00004713499099363773293790952666243213`20.}, 
  {0.00025115927938594129317995856753531746`20., 
   -0.00004367987467581587707477540304962043`20.}, 
  {0.00022381893572375131208094069264910792`20., 
   -0.00003892503229978283688364185959114922`20.}, 
  {0.00018939444258909321522518767547913889`20., 
   -0.00003293816392853795047394568269202417`20.}, 
  {0.00015068311575084051090822520712040093`20., 
   -0.00002620575926101574102751742732528713`20.}, 
  {0.00011238078496732194171294014254322999`20., 
   -0.00001954448434214294638485915522490956`20.}, 
  {0.00007899925967350224042866306620206705`20., 
   -0.00001373900168234821572672401151340297`20.}, 
  {0.00005294110435441197233288356829263594`20., 
   -9.20714858337599518832757709437147`20.*^-6}, 
  {0.00003425974631196166779833169789899721`20., 
   -5.95821674990637700840551267808648`20.*^-6}, 
  {0.00002164893674551077239312551202377106`20., 
   -3.76503247748013432923921948239497`20.*^-6}, 
  {0.00001346986329183057753452602132917524`20., 
   -2.34258492031836131035235153550874`20.*^-6}, 
  {8.29919661248360275045240748900217`20.*^-6, 
   -1.44333854130149613051346217200039`20.*^-6}, 
  {5.08233932611294014027770409903001`20.*^-6, 
   -8.8388510019355480700481810417915`20.*^-7}, 
  {3.10072091155157635781458652324338`20.*^-6, 
   -5.3925581070462197527210200404231`20.*^-7}, 
  {1.88740459626426499033666613740529`20.*^-6, 
   -3.2824427761117652005855063259223`20.*^-7}, 
  {1.14725388598808363367666226542424`20.*^-6, 
   -1.9952241495444932759594126355204`20.*^-7}, 
  {6.9676160457004500125534713270933`20.*^-7, 
   -1.2117593122957304369658211003639`20.*^-7}, 
  {4.22945210485829211281610724403`20.*^-7, 
   -7.355568878014421065767143033095`20.*^-8}, 
  {2.5665369276856141629114118943358`20.*^-7, 
   -4.463542482931502892019846772758`20.*^-8}, 
  {1.5571414847945290673591138355957`20.*^-7, 
   -2.708072147468746204102806670602`20.*^-8}, 
  {9.446226633832289751341720443155`20.*^-8, 
   -1.642822023275180826320299207505`20.*^-8}, 
  {5.730046509810723039018789571224`20.*^-8, 
   -9.96529827793169224177180794995`20.*^-9}, 
  {3.475677169861809763298729939125`20.*^-8, 
   -6.04465594758575611008474772022`20.*^-9}, 
  {2.108188753870035160886013552462`20.*^-8, 
   -3.66641522412180027980176269993`20.*^-9}, 
  {1.27871201448742537617489157994`20.*^-8, 
   -2.22384698171726152378242013902`20.*^-9}, 
  {0.00027375343526428255853260627157768947`20., 
   -0.00004760929308944044496219239505698946`20.}, 
  {0.00027374466399860572250632655545380137`20., 
   -0.00004760776765193143000110027051370459`20.}, 
  {0.00027373161930915234385898197719233302`20., 
   -0.0000476054990102873641493881699464927`20.}, 
  {0.00027370975214418804382438424944096675`20., 
   -0.00004760169602507618153467552164190726`20.}, 
  {0.00027367364512563994637551579990994899`20., 
   -0.00004759541654358955589139405215825199`20.}, 
  {0.00027361410552415223259144275221637986`20., 
   -0.00004758506183028734479851178299415301`20.}, 
  {0.00027351597348245590765667271113029723`20., 
   -0.00004756799538825320133159525410961692`20.}, 
  {0.00027335438648632758714531573978970626`20., 
   -0.00004753989330197001515570708518081849`20.}, 
  {0.0002730883876883940663100958164325918`20., 
   -0.00004749363264145983761914709851001597`20.}, 
  {0.00027265081856165067798997554012155385`20., 
   -0.00004741753366289577008521313741244414`20.}, 
  {0.00027193223291408672448217116119371512`20., 
   -0.00004729256224592812599689933238151567`20.}, 
  {0.00027075511745958036364963325444824606`20., 
   -0.00004708784651470962846080578338230365`20.}, 
  {0.00026883487595724383090761774577612895`20., 
   -0.0000467538914708250140708900427436746`20.}, 
  {0.00026572354598690199158514332793668304`20., 
   -0.00004621279060641773766698144833681444`20.}, 
  {0.00026073758587217532599224914314174656`20., 
   -0.00004534566710820440452039115532899941`20.}, 
  {0.00025288786777061283150694328231357108`20., 
   -0.00004398049874271527504468578822844715`20.}, 
  {0.00024087132756638437033215604838897645`20., 
   -0.00004189066566371902092733148667634372`20.}, 
  {0.00022325428892570089398437439016662376`20., 
   -0.00003882683285664363373641293742028238`20.}, 
  {0.0001990251176561867785824129864995644`20., 
   -0.00003461306394020639627520225852166336`20.}, 
  {0.00016852857115073553384659762720295316`20., 
   -0.00002930931672186704936462567429616575`20.}, 
  {0.00013422472134780793597247327966502942`20., 
   -0.00002334342979961877147347361385478772`20.}, 
  {0.00010024428543680157751981130788276107`20., 
   -0.00001743378877161766565561935789265409`20.}, 
  {0.00007057274868983848616389793624071193`20., 
   -0.00001227352151127625846328659760708034`20.}, 
  {0.00004735844493784667237552620402828788`20., 
   -8.23625129353855171748281809187614`20.*^-6}, 
  {0.00003068040667973845235860819867261465`20., 
   -5.33572290082407867106229542132428`20.*^-6}, 
  {0.00001940246801143337916602150571208016`20., 
   -3.37434226285797898539504447166612`20.*^-6}, 
  {0.00001207861879312338047824133530612793`20., 
   -2.10062935532580530056371048802225`20.*^-6}, 
  {7.44461815596883045519252430437064`20.*^-6, 
   -1.29471620103805747046826509641229`20.*^-6}, 
  {4.56001831044418879733972839011111`20.*^-6, 
   -7.9304666268594587779821363306281`20.*^-7}, 
  {2.78243985550060142815669417011131`20.*^-6, 
   -4.8390258356532198750551202958458`20.*^-7}, 
  {1.69381208467065566205807255492133`20.*^-6, 
   -2.9457601472533141948836044433414`20.*^-7}, 
  {1.02963309690339393873777448985674`20.*^-6, 
   -1.7906662554841633717178686780117`20.*^-7}, 
  {6.2534696136439827950625347495245`20.*^-7, 
   -1.0875599328076491817500060433956`20.*^-7}, 
  {3.7960278722469297372363788178477`20.*^-7, 
   -6.601787603907703890845876204954`20.*^-8}, 
  {2.3035515429184579549719911124581`20.*^-7, 
   -4.006176596379926878212158456449`20.*^-8}, 
  {1.3975958785260300715602443540236`20.*^-7, 
   -2.430601527871356646191729311346`20.*^-8}, 
  {8.478397820105683149311292994628`20.*^-8, 
   -1.474503968714031852054137912109`20.*^-8}, 
  {5.142978699902701771897384341685`20.*^-8, 
   -8.94431078243948134243023363771`20.*^-9}, 
  {3.119584163147120768577063914598`20.*^-8, 
   -5.42536376199499264100358941669`20.*^-9}, 
  {1.892200665484003978299496062478`20.*^-8, 
   -3.29078376605913735356434097822`20.*^-9}, 
  {1.147706129057707937705341075724`20.*^-8, 
   -1.99601065923079641340059317517`20.*^-9}, 
  {0.00024326382069240840489035312037611462`20., 
   -0.00004230675142476667911136576006541124`20.}, 
  {0.00024325602903024941271786547738937045`20., 
   -0.00004230539635308685438571573519815138`20.}, 
  {0.00024324443629389907945752414945899807`20., 
   -0.00004230338022502592686217811294939097`20.}, 
  {0.00024322500449613808416139915298303008`20., 
   -0.00004230000078193705811502593964922262`20.}, 
  {0.00024319291903718531166202372158916333`20., 
   -0.00004229442070211918463687369071115884`20.}, 
  {0.00024314001114445906605082476347133081`20., 
   -0.00004228521932947114192188256756023144`20.}, 
  {0.00024305280983299728174916478968937773`20., 
   -0.00004227005388399952726072431125032657`20.}, 
  {0.00024290922252541609338963478388726734`20., 
   -0.00004224508217833323363297996241517692`20.}, 
  {0.00024267285699078719711889641365075581`20., 
   -0.00004220397512883255602067763715665318`20.}, 
  {0.00024228404278594517735743337748248767`20., 
   -0.00004213635526712090040998841347521524`20.}, 
  {0.00024164554461928456516940205434295087`20., 
   -0.00004202531210770166350772209640746971`20.}, 
  {0.0002405996768086613601698378351562844`20., 
   -0.00004184342205368023655127614524457119`20.}, 
  {0.00023889368914876666952054080161777959`20., 
   -0.00004154672854761159469922448723787471`20.}, 
  {0.00023612989182433171113192216956182433`20., 
   -0.00004106606814336203671859515992379555`20.}, 
  {0.00023170180650843721580885478226515781`20., 
   -0.00004029596634929342883632257082872309`20.}, 
  {0.00022473261004558727852943394639975347`20., 
   -0.00003908393218184126583120590372169627`20.}, 
  {0.00021406873635773478515582150422482931`20., 
   -0.00003722934545351909307057765290866596`20.}, 
  {0.00019844342201156586099344148916060163`20., 
   -0.00003451189948027232365103330246271333`20.}, 
  {0.00017696534545245171166858042089396127`20., 
   -0.00003077658181781768898584007319894978`20.}, 
  {0.00014993986260099595250894929727116738`20., 
   -0.00002607649784365147000155639952542042`20.}, 
  {0.00011953268466607664907244912184097506`20., 
   -0.00002078829298540463462129549945060436`20.}, 
  {0.00008938121011285520700600906494575191`20., 
   -0.00001554455828049655774017548955578295`20.}, 
  {0.0000630082033527056731561415751564511`20., 
   -0.00001095794840916620402715505654894802`20.}, 
  {0.00004233320003383757405117890001654447`20., 
   -7.36229565805870853063980869852948`20.*^-6}, 
  {0.00002745135934498338140368813441208736`20., 
   -4.77414945130145763542402337601518`20.*^-6}, 
  {0.00001737258165683148989682600562333012`20., 
   -3.02131854901417215596974010840524`20.*^-6}, 
  {0.00001082011776994148495175479178421552`20., 
   -1.88175961216373651334865944073312`20.*^-6}, 
  {6.67102045679149695865526886268054`20.*^-6, 
   -1.16017747074634729715743806307488`20.*^-6}, 
  {4.08697630416330562385265184834338`20.*^-6, 
   -7.1077848768057489110480901710318`20.*^-7}, 
  {2.49410497061860727272694946373485`20.*^-6, 
   -4.3375738619454039525686077630171`20.*^-7}, 
  {1.51840319121813994412048714323519`20.*^-6, 
   -2.6407012021185042506443254664959`20.*^-7}, 
  {9.2304857651259301121662816756282`20.*^-7, 
   -1.6053018721958139325506576827179`20.*^-7}, 
  {5.606288246782643868463294188535`20.*^-7, 
   -9.750066516143728466892685545279`20.*^-8}, 
  {3.403229760301786240467716857135`20.*^-7, 
   -5.918660452698758679074290186322`20.*^-8}, 
  {2.0652107187486974135366942506537`20.*^-7, 
   -3.591670815215125936585555218528`20.*^-8}, 
  {1.252999264634704309116672859381`20.*^-7, 
   -2.179129155886442276724648451097`20.*^-8}, 
  {7.601244042520788649293569026151`20.*^-8, 
   -1.321955485655789330311925048026`20.*^-8}, 
  {4.61090984868204867582770291168`20.*^-8, 
   -8.01897364988182378404817897684`20.*^-9}, 
  {2.796850361578731707865092870344`20.*^-8, 
   -4.86408758535431601367842238321`20.*^-9}, 
  {1.696446197000549149699501962765`20.*^-8, 
   -2.95034121217486808643391645698`20.*^-9}, 
  {1.028972642431808914407705526094`20.*^-8, 
   -1.789517639011841590274270480164124699108634001408`20.*^-9}, 
  {0.00021617002338620814770672223756588255`20., 
   -0.00003759478667586228655769082392450131`20.}, 
  {0.00021616310165657666929671062428858491`20., 
   -0.00003759358289679594248638445639801475`20.}, 
  {0.00021615279935290223919297058128439108`20., 
   -0.0000375917911918090850770383619625028`20.}, 
  {0.00021613553170494310018946994948674645`20., 
   -0.00003758878812259880003295129556291242`20.}, 
  {0.00021610701988040223395705252442509218`20., 
   -0.00003758382954441777981861783033479864`20.}, 
  {0.00021606000499827962905950473729891848`20., 
   -0.00003757565304317906592339212822589888`20.}, 
  {0.00021598251676018873531667614120145888`20., 
   -0.00003756217682785891048985672020894936`20.}, 
  {0.00021585492385335098005951803156891388`20., 
   -0.00003753998675710451827122052722937633`20.}, 
  {0.00021564488967111960331740905933537128`20., 
   -0.00003750345907323819188128853205832543`20.}, 
  {0.00021529939620586064680853102906190805`20., 
   -0.00003744337325319315596670104853250574`20.}, 
  {0.00021473205480429702846997278238192948`20., 
   -0.0000373447051833560049512996143272921`20.}, 
  {0.00021380278763243039289537156520244789`20., 
   -0.00003718309350129224224267331568738223`20.}, 
  {0.00021228711367289347095621862035878591`20., 
   -0.00003691949803006842973151628180152797`20.}, 
  {0.00020983193983364154503760355839326379`20., 
   -0.00003649251127541592087610496667708935`20.}, 
  {0.00020589907929546178113971469927208297`20., 
   -0.00003580853552964552715473299117775355`20.}, 
  {0.00019971107047308466667627134531730934`20., 
   -0.00003473236008227559420456892962040161`20.}, 
  {0.0001902462999288467144317437026569404`20., 
   -0.00003308631303110377642291194828816355`20.}, 
  {0.00017638482735508963304879163409517206`20., 
   -0.00003067562214871124053022463201655165`20.}, 
  {0.00015734062673268322978958290568430365`20., 
   -0.00002736358725785795300688398359727021`20.}, 
  {0.00013338419098358025141947244441408284`20., 
   -0.00002319725060584004372512564250679703`20.}, 
  {0.00010642388228440911793652210283177472`20., 
   -0.00001850850126685375964113427875335214`20.}, 
  {0.00007966571711898991349190794155287157`20., 
   -0.00001385490732504172408554920722658635`20.}, 
  {0.00005622521808840102312904506328654219`20., 
   -9.77829879798278663113827187592037`20.*^-6}, 
  {0.00003781635022318735041110361809933246`20., 
   -6.57675656055432181062671619118826`20.*^-6}, 
  {0.00002454336674001631261264387886500391`20., 
   -4.26841160695935871524241371565285`20.*^-6}, 
  {0.00001554192995444210979886296624882871`20., 
   -2.70294433990297561719355934762237`20.*^-6}, 
  {9.68403979474622133575732015083952`20.*^-6, 
   -1.68418083386890805839257741753731`20.*^-6}, 
  {5.97223365559531087867728446816118`20.*^-6, 
   -1.03864933140788015281344077707151`20.*^-6}, 
  {3.65950799569090503748439100741674`20.*^-6, 
   -6.3643617316363565869293756650727`20.*^-7}, 
  {2.23348336142499802351548194231563`20.*^-6, 
   -3.8843188894347791713312729431577`20.*^-7}, 
  {1.35982913877552302201041243768016`20.*^-6, 
   -2.3649202413487356904528911959654`20.*^-7}, 
  {8.2668433745649302237775157443385`20.*^-7, 
   -1.4377118912286835171786983903198`20.*^-7}, 
  {5.0211305198520794882284597081693`20.*^-7, 
   -8.732400904090573023006016883774`20.*^-8}, 
  {3.048063532848036394015217391226`20.*^-7, 
   -5.300980057127019815678638941264`20.*^-8}, 
  {1.8496994277335181638914357594531`20.*^-7, 
   -3.216868569971335937202496972962`20.*^-8}, 
  {1.1222511676794521105211464553849`20.*^-7, 
   -1.951741161181655844384602531103`20.*^-8}, 
  {6.808092033623133684091352620069`20.*^-8, 
   -1.184016005847501510276756977403`20.*^-8}, 
  {4.129792950166198229095294761709`20.*^-8, 
   -7.18224860898469257233964306384`20.*^-9}, 
  {2.505021329022459212582326162056`20.*^-8, 
   -4.3565588330825377610127411514`20.*^-9}, 
  {1.519436730182306719450103344127`20.*^-8, 
   -2.64249866118662038165235364196`20.*^-9}, 
  {9.21608688697433903274234269773`20.*^-9, 
   -1.602797719473798092650842208301016372121989808128`20.*^-9}, 
  {0.00019209383010407600801414579674319792`20., 
   -0.0000334076226267958274807210081292518`20.}, 
  {0.0001920876809698586694613667077616195`20., 
   -0.00003340655321214933381936812308897729`20.}, 
  {0.00019207852552740395648705114936053491`20., 
   -0.00003340496096128764460644367814965824`20.}, 
  {0.00019206318101371028062838198661852695`20., 
   -0.00003340229235021048358754469332496121`20.}, 
  {0.00019203784479025945726547568681783927`20., 
   -0.00003339788605047990561138707596831989`20.}, 
  {0.00019199606651054882570522388620041063`20., 
   -0.00003339062026270414360090850194789749`20.}, 
  {0.00019192720935333441665145197634790517`20., 
   -0.00003337864510492772463503512632137482`20.}, 
  {0.00019181382900910943371441878566282912`20., 
   -0.00003335892678419294499381196272397029`20.}, 
  {0.00019162719231157127991462396609475534`20., 
   -0.00003332646822809935302863025497300094`20.}, 
  {0.00019132019143783006870759776958695484`20., 
   -0.00003327307677179653368827787297164431`20.}, 
  {0.00019081607289505737546755385615971286`20., 
   -0.00003318540398174910877696588802777615`20.}, 
  {0.00018999039642313201295273907990111479`20., 
   -0.00003304180807358817616569375302628083`20.}, 
  {0.00018864377763583884967579707110271882`20., 
   -0.00003280761350188501733492122975699459`20.}, 
  {0.00018646269163110701135814968488390878`20., 
   -0.00003242829419671426284489559737111457`20.}, 
  {0.00018296948579119115265138339122235485`20., 
   -0.0000318207801375984613306753723864965`20.}, 
  {0.00017747464570052395495910033585878894`20., 
   -0.00003086515577400416607984353667109373`20.}, 
  {0.00016907310055254593491535064436675193`20., 
   -0.00002940401748739929302875663380291337`20.}, 
  {0.00015677418971238105866538206870360546`20., 
   -0.00002726507647171844498528383803540964`20.}, 
  {0.00013988418099684750097689055906517685`20., 
   -0.00002432768365162565234380705375046554`20.}, 
  {0.00011864272359784368457865577103258224`20., 
   -0.00002063351714745107557889665583175344`20.}, 
  {0.00009473284805976956340874920675865097`20., 
   -0.00001647527792343818494065203595802625`20.}, 
  {0.00007098275731258773913698499850062118`20., 
   -0.00001234482735871091115425826060880367`20.}, 
  {0.00005014920827497234632449141829086245`20., 
   -8.72160143912562544773763796362827`20.*^-6}, 
  {0.00003376172539889482019245983867485358`20., 
   -5.87160441719909916390605889997453`20.*^-6}, 
  {0.00002192850557435509745631460498715879`20., 
   -3.81365314336610390544601825863631`20.*^-6}, 
  {0.0000138937581290590653923632389286189`20., 
   -2.41630576157548963345447633541197`20.*^-6}, 
  {8.66033456578863304753715260418712`20.*^-6, 
   -1.5061451418762840082673308876847`20.*^-6}, 
  {5.34221513489131591967112519208017`20.*^-6, 
   -9.2908089302457668168193481601394`20.*^-7}, 
  {3.27397089997325190158673665305106`20.*^-6, 
   -5.6938624347360902636291072226975`20.*^-7}, 
  {1.99837475225144784302791400150409`20.*^-6, 
   -3.4754343517416484226572417417462`20.*^-7}, 
  {1.21675886912227414783831519031418`20.*^-6, 
   -2.1161023810822159092840264179379`20.*^-7}, 
  {7.3973436857059857686873598958853`20.*^-7, 
   -1.2864945540358236119456278079802`20.*^-7}, 
  {4.493112655982668914845280341998`20.*^-7, 
   -7.814108966926380721470052768692`20.*^-8}, 
  {2.7275688615063314687577964651941`20.*^-7, 
   -4.743598020011011250013559069903`20.*^-8}, 
  {1.6552228182043339211404105690195`20.*^-7, 
   -2.878648379485798123722453163513`20.*^-8}, 
  {1.0042632055707677867668410624729`20.*^-7, 
   -1.74654470534046571611624532604`20.*^-8}, 
  {6.092341345946404810171875767759`20.*^-8, 
   -1.059537625381983445247282742219`20.*^-8}, 
  {3.695624970852700437661560362456`20.*^-8, 
   -6.4271738623525225002809745434`20.*^-9}, 
  {2.241669228206666985506773676785`20.*^-8, 
   -3.89855517948985562696830204658`20.*^-9}, 
  {1.359699753398883770175834185198`20.*^-8, 
   -2.36469522330240655682753771339`20.*^-9}, 
  {8.24721161372831425919805160013`20.*^-9, 
   -1.4342976719527503059474872348036151577011329957888`20.*^-9}, 
  {0.00017069915156744342773047990071548978`20., 
   -0.00002968680896825103090964867838530258`20.}, 
  {0.00017069368862664852247254214502454615`20., 
   -0.00002968585889159104738652906869992106`20.}, 
  {0.00017068555243238636549331404188558816`20., 
   -0.00002968444390128458530318505076271099`20.}, 
  {0.00017067191687667159274308337926103886`20., 
   -0.00002968207250029071178140580508887633`20.}, 
  {0.00017064940255542266364838911196993336`20., 
   -0.00002967815696616046324319810642955362`20.}, 
  {0.000170612277591561564842346773723251`20., 
   -0.00002967170045070635910301683021273931`20.}, 
  {0.00017055109006835256000009533823018155`20., 
   -0.00002966105914232218434784266751829243`20.}, 
  {0.00017045033899066347418550667516318621`20., 
   -0.00002964353721576756072791420437620631`20.}, 
  {0.00017028449290712766960802417776725273`20., 
   -0.00002961469441863089906226507439430481`20.}, 
  {0.00017001169486160977475023573302177596`20., 
   -0.0000295672512802799608261279535690045`20.}, 
  {0.00016956375065182249762911602690223033`20., 
   -0.00002948934793944739089202017859169225`20.}, 
  {0.00016883010858149985332829387570487279`20., 
   -0.0000293617580141738875353554566443257`20.}, 
  {0.00016763366646739577417556839671510068`20., 
   -0.00002915368112476448246531624290697404`20.}, 
  {0.0001656960113884853715348527761309302`20., 
   -0.00002881669763278006461475700454450961`20.}, 
  {0.00016259316188068689360056225847228106`20., 
   -0.00002827707163142380758270647973430974`20.}, 
  {0.00015771347767267181990370076311013722`20., 
   -0.00002742843089959509911368708923654561`20.}, 
  {0.00015025488204537156973693113294343768`20., 
   -0.00002613128383397766430207497964233698`20.}, 
  {0.00013934065033108691850297552811556925`20., 
   -0.0000242331565793194640874740048896642`20.}, 
  {0.00012435806059430349914105168465039083`20., 
   -0.00002162748879900930419844377124354624`20.}, 
  {0.00010551947388765847150222173862512633`20., 
   -0.00001835121285002756026125595454350025`20.}, 
  {0.00008431034684432608549434947820210314`20., 
   -0.00001466266901640453660771295273080054`20.}, 
  {0.00006322750987514711501369409667089963`20., 
   -0.00001099608867393862869803375594276515`20.}, 
  {0.00004471137903287251962827286608624578`20., 
   -7.77589200571695993535180279760796`20.*^-6}, 
  {0.00003012619696332577404759168556900336`20., 
   -5.23933860231752592132029314243537`20.*^-6}, 
  {0.0000195803962013944938414753583388983`20., 
   -3.40528629589469458112614927633013`20.*^-6}, 
  {0.00001241209550387686480578959185947906`20., 
   -2.15862530502206344448514641034418`20.*^-6}, 
  {7.73935978201852748645505611874918`20.*^-6, 
   -1.34597561426409173677479236847811`20.*^-6}, 
  {4.77514190674367995749769424090779`20.*^-6, 
   -8.3045946204237912304307725928832`20.*^-7}, 
  {2.92684478170033261274459990019681`20.*^-6, 
   -5.0901648377397088917297389568639`20.*^-7}, 
  {1.78664881319916546581816938078276`20.*^-6, 
   -3.1072153273028964622924684883179`20.*^-7}, 
  {1.08790216325060012543311657835674`20.*^-6, 
   -1.8920037621749567398836810058378`20.*^-7}, 
  {6.614168369424201923546678213514`20.*^-7, 
   -1.1502901512042090301820309936546`20.*^-7}, 
  {4.0174953289964020786048018373002`20.*^-7, 
   -6.986948398254612310617046673566`20.*^-8}, 
  {2.4388722186354151907975594886961`20.*^-7, 
   -4.24151690197463511443053824121`20.*^-8}, 
  {1.4800383856938179687329912939075`20.*^-7, 
   -2.573979801206639945622593554622`20.*^-8}, 
  {8.979786357725398347561846755905`20.*^-8, 
   -1.561701975256591016967277696679`20.*^-8}, 
  {5.447583028130116489199358527385`20.*^-8, 
   -9.47405744022628954643366700414`20.*^-9}, 
  {3.304518875480100044951699645394`20.*^-8, 
   -5.74698934866104355643773851373`20.*^-9}, 
  {2.00443652313552575370110124556`20.*^-8, 
   -3.48597656197482739774104564445`20.*^-9}, 
  {1.21580537458143562694980219328`20.*^-8, 
   -2.11444412970684456860835164049`20.*^-9}, 
  {7.37442796571334483551230459117`20.*^-9, 
   -1.2825092114284077974804007984651496236862448599039`20.*^-9}, 
  {0.00015168733085126108674530930680292615`20., 
   -0.00002638040536543671073831466205268282`20.}, 
  {0.00015168247739931913459757228176667533`20., 
   -0.00002637956128683811036479517943768265`20.}, 
  {0.00015167524702800672145362621066233433`20., 
   -0.00002637830383095769068758716707171032`20.}, 
  {0.00015166313010488078474762525785006804`20., 
   -0.00002637619653997926691263047962609879`20.}, 
  {0.00015164312338302541425135794028196427`20., 
   -0.0000263727171100913763915405113533851`20.}, 
  {0.00015161013342346663216110385927247492`20., 
   -0.00002636697972582028385410501900390869`20.}, 
  {0.00015155576119980518184444826063903451`20., 
   -0.00002635752368692264032077361054591906`20.}, 
  {0.00015146623250487769183919731685859162`20., 
   -0.00002634195347910916379812127249714635`20.}, 
  {0.00015131886069694160056027895428265501`20., 
   -0.00002631632359946810444526590509263567`20.}, 
  {0.00015107645401368464683342503919488786`20., 
   -0.00002627416591542341684059565899041528`20.}, 
  {0.00015067842204711274227957799757545295`20., 
   -0.00002620494296471525952688313001312224`20.}, 
  {0.00015002654892312742842284961226136244`20., 
   -0.00002609157372576129189962601952371522`20.}, 
  {0.00014896351754824747857116606066430445`20., 
   -0.00002590669870404303975150714098509641`20.}, 
  {0.0001472420769686670403698041425735487`20., 
   -0.00002560731773368122441213985088235628`20.}, 
  {0.00014448584255958155244929300127959887`20., 
   -0.00002512797261905766129552921761384329`20.}, 
  {0.0001401521533005180275774652656319005`20., 
   -0.00002437428753052487436129830706641748`20.}, 
  {0.00013353000307231223255342046607752351`20., 
   -0.00002322260922996734479189921149174322`20.}, 
  {0.00012384316389785656072108631008737994`20., 
   -0.00002153794154745331490801501044997912`20.}, 
  {0.00011055010992566134930563570911878566`20., 
   -0.00001922610607402806074880621028152794`20.}, 
  {0.00009383905730653335230736032004682596`20., 
   -0.00001631983605331014822736701218205669`20.}, 
  {0.00007502200358431240978963060435192508`20., 
   -0.00001304730497118476691993575727859566`20.}, 
  {0.00005630475815641936863143144137889452`20., 
   -9.79213185329032497937938110937297`20.*^-6}, 
  {0.00003984857972251494971724643829119694`20., 
   -6.93018777782868690734720665933858`20.*^-6}, 
  {0.00002686975267814238613122966240303719`20., 
   -4.67300046576389324021385433096299`20.*^-6}, 
  {0.00001747433668171663958989592356234909`20., 
   -3.03901507508115471128624757606071`20.*^-6}, 
  {0.00001108187817168833360860068202854211`20., 
   -1.92728316029362323627837948322471`20.*^-6}, 
  {6.91197311426225421237248721289978`20.*^-6, 
   -1.20208228074126160215173690659128`20.*^-6}, 
  {4.26547344566652260213261997559562`20.*^-6, 
   -7.4182146881156914819697738706011`20.*^-7}, 
  {2.6147724987058938498720302569601`20.*^-6, 
   -4.5474304325319893041252700121045`20.*^-7}, 
  {1.59627097092974131429495353742546`20.*^-6, 
   -2.7761234277038979379042670216094`20.*^-7}, 
  {9.7202568568749267420119559356677`20.*^-7, 
   -1.6904794533695524768716445105509`20.*^-7}, 
  {5.9098396417515191367752691693769`20.*^-7, 
   -1.0277981985654815890043946381527`20.*^-7}, 
  {3.5897441027759916789103967620571`20.*^-7, 
   -6.243033222219115963322429151404`20.*^-8}, 
  {2.1792237339889536846078852813865`20.*^-7, 
   -3.789954319980789016709365706759`20.*^-8}, 
  {1.3224784007782652500399661935599`20.*^-7, 
   -2.299962436136113478330375988799`20.*^-8}, 
  {8.023859854288660782732955673927`20.*^-8, 
   -1.395453887702375788301383595466`20.*^-8}, 
  {4.867682395066249381157684689867`20.*^-8, 
   -8.4655346001152163150568429389`20.*^-9}, 
  {2.952753866192266056922109321183`20.*^-8, 
   -5.13522411511698444682105968901`20.*^-9}, 
  {1.791066464126835193406596162396`20.*^-8, 
   -3.11489819848145251027234115199`20.*^-9}, 
  {1.086384816279719366784573084376`20.*^-8, 
   -1.88936489787777281179925753804`20.*^-9}, 
  {6.58943392640635191964734872894`20.*^-9, 
   -1.1459885089402351164604084745972933829486316617727`20.*^-9}, 
  {0.00013479297430873159856987078342300902`20., 
   -0.00002344225640151853888171665798661027`20.}, 
  {0.00013478866224280816283599349796587166`20., 
   -0.00002344150647701011527582495616797768`20.}, 
  {0.00013478223688212800741439888473321584`20., 
   -0.00002344038902297878389815632777968972`20.}, 
  {0.00013477146946137754331947753210358515`20., 
   -0.00002343851642806565970773522297453656`20.}, 
  {0.0001347536910439434335560301113771081`20., 
   -0.00002343542452938146670539654110906229`20.}, 
  {0.00013472437551336877749425289887847257`20., 
   -0.00002343032617623804825987006937016915`20.}, 
  {0.00013467605943150989658878339582935907`20., 
   -0.00002342192337939302549370146014423637`20.}, 
  {0.00013459650298595200897511241282196601`20., 
   -0.00002340808747581774069132389788208104`20.}, 
  {0.00013446554725238469159346591435577499`20., 
   -0.00002338531256563212027712450684448261`20.}, 
  {0.0001342501453905743846975807267920001`20., 
   -0.00002334785137227380603436186552904348`20.}, 
  {0.00013389646215081692064604523496705427`20., 
   -0.00002328634124362033402539917129861812`20.}, 
  {0.00013331723886116385256092117576480938`20., 
   -0.00002318560675846327870624716100257554`20.}, 
  {0.00013237272762421699655443496256011011`20., 
   -0.00002302134393464643418337999348871481`20.}, 
  {0.00013084333731737169926311793380770396`20., 
   -0.00002275536301171681726315094501003546`20.}, 
  {0.00012839490192171890950171845834514331`20., 
   -0.00002232954816029894078290755797306839`20.}, 
  {0.00012454588050039434612323540517594829`20., 
   -0.00002166015313050336454317137481320841`20.}, 
  {0.00011866583472108334702491436710981136`20., 
   -0.00002063753647323188643911554210605414`20.}, 
  {0.00011006724619412598845743573343861621`20., 
   -0.0000191421297728914762534670840762811`20.}, 
  {0.00009827123161790710966193585649661208`20., 
   -0.00001709064897702732341946710547767167`20.}, 
  {0.00008344463986844647732884258573416366`20., 
   -0.00001451211128146895257892914534507195`20.}, 
  {0.00006674700052738465137839398618736351`20., 
   -0.0000116081740047625480658076497717154`20.}, 
  {0.00005012823496333428010506397428243163`20., 
   -8.71795390666683132261982161433594`20.*^-6}, 
  {0.00003550307825911877961689039675047059`20., 
   -6.17444839289022254206789508703836`20.*^-6}, 
  {0.00002395548426451663821908238456396573`20., 
   -4.16617117643767621201432775025492`20.*^-6}, 
  {0.00001558736424179375010860613932691296`20., 
   -2.71084595509456523627932857859355`20.*^-6}, 
  {9.88901882427224043687138212827829`20.*^-6, 
   -1.71982936074299833684719689187448`20.*^-6}, 
  {6.16958848877191021205957720336636`20.*^-6, 
   -1.07297191109076699340166560058546`20.*^-6}, 
  {3.80799144250253006597747731586393`20.*^-6, 
   -6.6225938130478783756130040275896`20.*^-7}, 
  {2.3345862978803763157027248350785`20.*^-6, 
   -4.0601500832702196794829997131801`20.*^-7}, 
  {1.42531918884763552594610459922687`20.*^-6, 
   -2.4788159806045835233845297377859`20.*^-7}, 
  {8.6796347415386812055765542607888`20.*^-7, 
   -1.5095016941806402096654876975284`20.*^-7}, 
  {5.2772850487852133093581581127406`20.*^-7, 
   -9.177887041365588364101144543898`20.*^-8}, 
  {3.2055691559525388484085126772125`20.*^-7, 
   -5.574902879917458866797413351673`20.*^-8}, 
  {1.9460214481065793643019842221833`20.*^-7, 
   -3.384385127141877155307798647274`20.*^-8}, 
  {1.1809646782121786442943025533965`20.*^-7, 
   -2.053851614282049816164004440689`20.*^-8}, 
  {7.165280309310686534881910795412`20.*^-8, 
   -1.246135705967075919109897529637`20.*^-8}, 
  {4.346833571394257583234067673141`20.*^-8, 
   -7.55971055894653492736359595329`20.*^-9}, 
  {2.63680849416659140307071267439`20.*^-8, 
   -4.58575390289841983142732639024`20.*^-9}, 
  {1.599423181822251450456304813307`20.*^-8, 
   -2.78160553360391556601096489271`20.*^-9}, 
  {9.70142607266617796478886626898`20.*^-9, 
   -1.687204534376726602571976742431610163744642356748`20.*^-9}, 
  {5.88437206205859343826173982906`20.*^-9, 
   -1.0233690542710597283933460572261720323170104246273`20.*^-9}, 
  {0.00011978024683227969605445136852015827`20., 
   -0.00002083134727517907757468719452524492`20.}, 
  {0.00011977641568090715583852643587972631`20., 
   -0.00002083068098798385318930894537038719`20.}, 
  {0.00011977070573088871720974966314779145`20., 
   -0.00002082968795319803777560863706918114`20.}, 
  {0.00011976113751738812195914474629219136`20., 
   -0.00002082802391606749947115560805081588`20.}, 
  {0.00011974533921782098614195585187013658`20., 
   -0.00002082527638570799758990536554263247`20.}, 
  {0.00011971928884498601935714079047695278`20., 
   -0.00002082074588608452510558970269164396`20.}, 
  {0.00011967635431868126632978634018938616`20., 
   -0.00002081327901194456805735414611989325`20.}, 
  {0.00011960565927002413262571482049233469`20., 
   -0.00002080098422087376219577649052040604`20.}, 
  {0.00011948929076655651021810649668619104`20., 
   -0.00002078074622027069742923591246716366`20.}, 
  {0.00011929788470172382980209912635651623`20., 
   -0.00002074745820899544866123463067069847`20.}, 
  {0.00011898360722002467070929748745703524`20., 
   -0.00002069280125565646447118217173165831`20.}, 
  {0.00011846893272731990487466705903886766`20., 
   -0.00002060329264822954867385514070241177`20.}, 
  {0.00011762971591529870836360414987620896`20., 
   -0.00002045734189831281884584419997847112`20.}, 
  {0.0001162709197802340682657414668438883`20., 
   -0.00002022102952699722926360721162502403`20.}, 
  {0.00011409583334434660686944555457613247`20., 
   -0.0000198427536251037577164253138393274`20.}, 
  {0.00011067708793689574345972573666626307`20., 
   -0.00001924818920641665103647404115935011`20.}, 
  {0.00010545555387602906908008845385930881`20., 
   -0.00001834009632626592505740668762770587`20.}, 
  {0.00009782207142482806818066485710555186`20., 
   -0.00001701253416083966403141997514879162`20.}, 
  {0.00008735293098336361570419941461344349`20., 
   -0.00001519181408406323751377381123712062`20.}, 
  {0.00007419606829704987365699784503389192`20., 
   -0.00001290366405166084759252136435372034`20.}, 
  {0.00005937685066885018342408806803975617`20., 
   -0.00001032640881197394494331966400691413`20.}, 
  {0.0000446199594017296092856107865334094`20., 
   -7.75999293943123639749752809276686`20.*^-6}, 
  {0.00003162228199811018711133919807239892`20., 
   -5.49952730401916297588507792563459`20.*^-6}, 
  {0.00002134951178579593310574901872818097`20., 
   -3.71295857144277097491287282229236`20.*^-6}, 
  {0.00001389826246503398605468038680792765`20., 
   -2.41708912435373670516180640137873`20.*^-6}, 
  {8.82043646890068842671034033911413`20.*^-6, 
   -1.53398895111316320464527658071549`20.*^-6}, 
  {5.50420504501783045550988957175706`20.*^-6, 
   -9.5725305130744877487128514291426`20.*^-7}, 
  {3.39782179763584806654319968278063`20.*^-6, 
   -5.9092553002362575070316516222271`20.*^-7}, 
  {2.08332288233452732433252730042636`20.*^-6, 
   -3.6231702301470040423174387833502`20.*^-7}, 
  {1.27199376427911180933007151620262`20.*^-6, 
   -2.2121630683114987988349069847`20.*^-7}, 
  {7.7462312935909340377404735120438`20.*^-7, 
   -1.3471706597549450500418214803555`20.*^-7}, 
  {4.709875932155015968245380814002`20.*^-7, 
   -8.191088577660897336078923154786`20.*^-8}, 
  {2.8609489544400688878025727010387`20.*^-7, 
   -4.975563399026206761395778610502`20.*^-8}, 
  {1.7368257968692591638336681025211`20.*^-7, 
   -3.020566603250885502319422786993`20.*^-8}, 
  {1.0540174089044220939809565826033`20.*^-7, 
   -1.833073754616386250401663621919`20.*^-8}, 
  {6.39507171973580608859675546252`20.*^-8, 
   -1.112186386041009754538566167394`20.*^-8}, 
  {3.879592150109544691130880764856`20.*^-8, 
   -6.74711678279920815848848828671`20.*^-9}, 
  {2.353380491367594556086183661698`20.*^-8, 
   -4.09283563716103401058466723774`20.*^-9}, 
  {1.427503724331143247157053340337`20.*^-8, 
   -2.48261517274981434288183189624`20.*^-9}, 
  {8.6586388659109639608966093764`20.*^-9, 
   -1.505850237549732862764627717635532612495174795264`20.*^-9}, 
  {5.2518738346287549127091331684`20.*^-9, 
   -9.13369362544131289166805768416536383705586128501`20.*^-10}, 
  {0.0001064395797346460497921301515164116`20., 
   -0.00001851123125819931300732698287241941`20.}, 
  {0.00010643617579802646544921318706483731`20., 
   -0.00001851063926922199399116751079388474`20.}, 
  {0.00010643110162557322079771579863109969`20., 
   -0.00001850975680444751666047231280540864`20.}, 
  {0.00010642259906193335214833751796971594`20., 
   -0.0000185082780977275395040586987773419`20.}, 
  {0.00010640856033705009131257115812691147`20., 
   -0.00001850583658035653761957759271772375`20.}, 
  {0.00010638541143934634365055345595499497`20., 
   -0.00001850181068510371193922668799217305`20.}, 
  {0.00010634725903072222114469492711578402`20., 
   -0.00001849517548360386454690346558535375`20.}, 
  {0.00010628443828576755450233330935069638`20., 
   -0.00001848425013665522686997101032186026`20.}, 
  {0.00010618103195598682883167181960598203`20., 
   -0.00001846626642712814414463857732277949`20.}, 
  {0.00010601094806706176678458957404239042`20., 
   -0.00001843668662035856813645036070302442`20.}, 
  {0.00010573168462891313269549877748411035`20., 
   -0.00001838811906589793612095630912767137`20.}, 
  {0.00010527436210084005234234313278368223`20., 
   -0.00001830858471318957432040750135368387`20.}, 
  {0.00010452869218412575794235135905998625`20., 
   -0.00001817890298854361007693067114086716`20.}, 
  {0.00010332143728403043655939276353630748`20., 
   -0.0000179689456146139889668509153976187`20.}, 
  {0.00010138912097455748695747451014161358`20., 
   -0.00001763289060427086729695208872028061`20.}, 
  {0.00009835240162577576399406030536240711`20., 
   -0.0000171047655001349154772278791934621`20.}, 
  {0.0000937152891985461465209498892861572`20., 
   -0.00001629831116496454722103476335411431`20.}, 
  {0.00008693788241856744298428515099972722`20., 
   -0.00001511963172496825095378872191299602`20.}, 
  {0.00007764511243200273666260520175213955`20., 
   -0.00001350349781426134550654003508732863`20.}, 
  {0.00006596817019673364313798568122212553`20., 
   -0.00001147272525160585098051924890819575`20.}, 
  {0.00005281425193797329467333976472972834`20., 
   -9.18508729356057298666778517038754`20.*^-6}, 
  {0.00003970958163469258373093063751574748`20., 
   -6.90601419733784064885750217665174`20.*^-6}, 
  {0.00002815842590136424481669825819497423`20., 
   -4.89711754806334692464317533825639`20.*^-6}, 
  {0.00001902086379223130608908852034907282`20., 
   -3.30797631169240105897191658244745`20.*^-6}, 
  {0.00001238752887309921538478832414061711`20., 
   -2.15435284749551571909362158967254`20.*^-6}, 
  {7.86405628724714320212321322835893`20.*^-6, 
   -1.36766196299950316558664577884503`20.*^-6}, 
  {4.90841553913099821561538458540098`20.*^-6, 
   -8.5363748506626055923745818876539`20.*^-7}, 
  {3.03044317442383100494370369472614`20.*^-6, 
   -5.2703359555197060955542672951759`20.*^-7}, 
  {1.85822995162979045760156685071418`20.*^-6, 
   -3.2317042637039834045244640881985`20.*^-7}, 
  {1.1346218117405178944838774163679`20.*^-6, 
   -1.9732553247661180773632650719443`20.*^-7}, 
  {6.9098872857253914247046576388593`20.*^-7, 
   -1.2017195279522419869051578502363`20.*^-7}, 
  {4.2014458255232623629966521757468`20.*^-7, 
   -7.306862305257847587820264653474`20.*^-8}, 
  {2.5521416783450722768787454406427`20.*^-7, 
   -4.438507266687082220658687722857`20.*^-8}, 
  {1.5493666416825320982988807334913`20.*^-7, 
   -2.694550681187012344867618666943`20.*^-8}, 
  {9.40259460623872837503100526637`20.*^-8, 
   -1.635233844563257108701044394151`20.*^-8}, 
  {5.70488053584167054942575871182`20.*^-8, 
   -9.92153136668116617291436297708`20.*^-9}, 
  {3.460891145775579174089690317287`20.*^-8, 
   -6.01894112308796378102554837789`20.*^-9}, 
  {2.099396464990230746750296703034`20.*^-8, 
   -3.65112428693953173347877687484`20.*^-9}, 
  {1.273443943954100370193890720939`20.*^-8, 
   -2.21468511992017455685894038424`20.*^-9}, 
  {7.72417976538985479945351621052`20.*^-9, 
   -1.3433356113721486607745245583512337977157997297665`20.*^-9}, 
  {4.68508128201953312029579408528`20.*^-9, 
   -8.147967446990492383123120148308751878217009201152`20.*^-10}, 
  {0.00009458474529396070033531929965820641`20., 
   -0.00001644952092068881744962074776664461`20.}, 
  {0.00009458172088206778063350994452189596`20., 
   -0.00001644899493601178793626259904728627`20.}, 
  {0.00009457721171350210323965332227583101`20., 
   -0.00001644821073278297447646144735231844`20.}, 
  {0.000094569656116220895034403410420228`20., 
   -0.00001644689671586450348424407137743094`20.}, 
  {0.00009455718098714333477486797638583878`20., 
   -0.00001644472712819884083041182198014587`20.}, 
  {0.00009453661039199467970281194745535166`20., 
   -0.00001644114963339037907874990390527856`20.}, 
  {0.00009450270743869461941431437594177202`20., 
   -0.00001643525346759906424596771755509078`20.}, 
  {0.00009444688387235234384062309644694854`20., 
   -0.00001642554502127866849402140807773017`20.}, 
  {0.0000943549957310342996708883145506923`20., 
   -0.00001640956447496248689928492426968561`20.}, 
  {0.00009420385839059846299057766016052163`20., 
   -0.00001638327972010408052010046263661246`20.}, 
  {0.00009395570699447563219082320341576384`20., 
   -0.00001634012295556097951144751363752416`20.}, 
  {0.00009354934270919606594877180748407866`20., 
   -0.00001626945090594714190413422738853541`20.}, 
  {0.00009288678467747461073764825662365144`20., 
   -0.00001615422342216949751959100115193938`20.}, 
  {0.00009181415089034216514194938105691992`20., 
   -0.00001596767841571168089425206627076869`20.}, 
  {0.00009009745905308263283469817409922258`20., 
   -0.00001566912331357958831907794332160394`20.}, 
  {0.00008739995673095966029133475533721697`20., 
   -0.00001519999247494950613762343571082036`20.}, 
  {0.00008328158121241130088632342245532551`20., 
   -0.00001448375325433240015414320390527401`20.}, 
  {0.00007726368068337908076593384916088969`20., 
   -0.0000134371618579789705679884955062417`20.}, 
  {0.00006901410369558043665984282860399636`20., 
   -0.00001200245281662268463649440497460806`20.}, 
  {0.00005864921248338784341391101914451746`20., 
   -0.00001019986304058919015894104680774216`20.}, 
  {0.00004697202380769496321785962030771978`20., 
   -8.1690476187295588204973252709078`20.*^-6}, 
  {0.00003533374733443036119372153962874677`20., 
   -6.14499953642267151195157210934726`20.*^-6}, 
  {0.00002506824378061527508072013232348041`20., 
   -4.35969457054178697056002301277919`20.*^-6}, 
  {0.00001694132804478061624247041722719885`20., 
   -2.94631792083141152042963777864328`20.*^-6}, 
  {0.00001103731449040121995165296323631839`20., 
   -1.91953295485238607854834143240321`20.*^-6}, 
  {7.008787813726706276194886480792`20.*^-6, 
   -1.21891961977855761325128460535513`20.*^-6}, 
  {4.37539961975013687260869069229083`20.*^-6, 
   -7.6093906430437163001890272909407`20.*^-7}, 
  {2.70168558683294144932729424784993`20.*^-6, 
   -4.6985836292746807814387726049566`20.*^-7}, 
  {1.65676639170615623006200714569643`20.*^-6, 
   -2.8813328551411412696730559055591`20.*^-7}, 
  {1.01165777861050868181653088642416`20.*^-6, 
   -1.7594048323661020553330971937812`20.*^-7}, 
  {6.1612128928193743540292377884226`20.*^-7, 
   -1.0715152857077172789616065718997`20.*^-7}, 
  {3.7462938299990855325903361488403`20.*^-7, 
   -6.515293617389713969722323737115`20.*^-8}, 
  {2.2756874782711490003667624874319`20.*^-7, 
   -3.957717353515041739768282586838`20.*^-8}, 
  {1.3815447152966424292689882412457`20.*^-7, 
   -2.402686461385465094380849115208`20.*^-8}, 
  {8.384172834636031786694837996364`20.*^-8, 
   -1.458117014719309875946928347194`20.*^-8}, 
  {5.086981258319055684518396776964`20.*^-8, 
   -8.84692392751140119046677700342`20.*^-9}, 
  {3.086044428057253751674979953618`20.*^-8, 
   -5.36703378792565869856518252803`20.*^-9}, 
  {1.872013994262456704980249832064`20.*^-8, 
   -3.25567651176079426953086927316`20.*^-9}, 
  {1.135519774205984886189772048689`20.*^-8, 
   -1.97481699861910414989525573685`20.*^-9}, 
  {6.88759159117762458700106147831`20.*^-9, 
   -1.1978420158569781890436628657926907738355551698944`20.*^-9}, 
  {4.17765173480132878156690689729`20.*^-9, 
   -7.265481277915354402725055473534848364211335069697`20.*^-10}, 
  {0.00008405025712508890663732708197642939`20., 
   -0.00001461743602175459245866557947416164`20.}, 
  {0.00008404756988224574401346462372969138`20., 
   -0.00001461696867517317287190689108342458`20.}, 
  {0.0000840435628186461776941032569079535`20., 
   -0.00001461627179454716133810491424486149`20.}, 
  {0.00008403684872177502311425771785763801`20., 
   -0.00001461510412552609097639264658393703`20.}, 
  {0.00008402576303784545745885187976902318`20., 
   -0.0000146131761804948621667568486554823`20.}, 
  {0.00008400748356995797098675263560604512`20., 
   -0.00001460999714260138625856567575757307`20.}, 
  {0.00008397735674543574431004720611527315`20., 
   -0.00001460475769485839031479081845483012`20.}, 
  {0.00008392775094699164704571870800998895`20., 
   -0.00001459613059947680818186412313217199`20.}, 
  {0.00008384609789732616334436702386353854`20., 
   -0.00001458193006910020232075948241105018`20.}, 
  {0.00008371179623889590065803917275031931`20., 
   -0.00001455857325893841750574594308701205`20.}, 
  {0.00008349128993737726794416248106651125`20., 
   -0.00001452022433693517703376738801156718`20.}, 
  {0.00008313020352396692086148314982418455`20., 
   -0.00001445742669982033406286663475203211`20.}, 
  {0.00008254148787406831156760861104946231`20., 
   -0.00001435504136940318462045367148686301`20.}, 
  {0.00008158844818051068879917069376431641`20., 
   -0.00001418929533574098935637751195901154`20.}, 
  {0.00008006328043613417724526016872126305`20., 
   -0.00001392404877150159604265394238630663`20.}, 
  {0.0000776670074855232555259186683338254`20., 
   -0.00001350730564965621835233368144936093`20.}, 
  {0.00007400912217006599916315547639457886`20., 
   -0.00001287115168175060855011399589470936`20.}, 
  {0.00006866516669401715899556127125894404`20., 
   -0.00001194176812069863634705413413199026`20.}, 
  {0.00006134088575576544364306295477715465`20., 
   -0.00001066798013143746845966312256993992`20.}, 
  {0.0000521395063567512875749685226098637`20., 
   -9.06774023595674566521191697562848`20.*^-6}, 
  {0.00004177212588757654337665948168168429`20., 
   -7.26471754566548580463643159681467`20.*^-6}, 
  {0.00003143548997309562819365627769698293`20., 
   -5.46704173445141359889674394730139`20.*^-6}, 
  {0.00002231263445868887010284134785966478`20., 
   -3.88045816672849914832023441037648`20.*^-6}, 
  {0.00001508528423945620729785848163007648`20., 
   -2.62352769381847083441017071827418`20.*^-6}, 
  {9.83134445896703500338860240886179`20.*^-6, 
   -1.70979903634209304406758302762815`20.*^-6}, 
  {6.24448788376806641509655201833635`20.*^-6, 
   -1.08599789282922894175592209014547`20.*^-6}, 
  {3.89890628010759144478639611421804`20.*^-6, 
   -6.7807065741001590344111236769008`20.*^-7}, 
  {2.40772178550427280154753924508226`20.*^-6, 
   -4.1873422356596048722565899914476`20.*^-7}, 
  {1.47659784993521984294041734594862`20.*^-6, 
   -2.5679962607569040746789866886064`20.*^-7}, 
  {9.0168106795449323818293027270863`20.*^-7, 
   -1.5681409877469447620572700394933`20.*^-7}, 
  {5.4915744307430052231665822213371`20.*^-7, 
   -9.550564227379139518550577776238`20.*^-8}, 
  {3.3391770030641593929094164173102`20.*^-7, 
   -5.807264353155059813755506812713`20.*^-8}, 
  {2.0284040194664971698291483905384`20.*^-7, 
   -3.527659164289560295355040679198`20.*^-8}, 
  {1.2314289785726863945248528610377`20.*^-7, 
   -2.141615614909019816564961497455`20.*^-8}, 
  {7.47319328556967365702067545658`20.*^-8, 
   -1.299685788794725853394900079406`20.*^-8}, 
  {4.53426692810076573301380917385`20.*^-8, 
   -7.8856816140882882313283637806`20.*^-9}, 
  {2.750740983272880279573503253623`20.*^-8, 
   -4.78389736221370483404087522369`20.*^-9}, 
  {1.668618160857880129442094182025`20.*^-8, 
   -2.90194462757892196424712031656`20.*^-9}, 
  {1.012145129437649214814038373855`20.*^-8, 
   -1.7602523990219986344591971719213328093042230427648`20.*^-9}, 
  {6.13925403596733902122318396361`20.*^-9, 
   -1.0676963540812763515170754719319882544187139162112`20.*^-9}, 
  {3.7237501038136261411440701536`20.*^-9, 
   -6.476087137067175897641861136695817003241761144831`20.*^-10}, 
  {0.00007468906008790728724998024864332266`20., 
   -0.00001298940175441865865217047802492568`20.}, 
  {0.0000746866723938679985836222761013176`20., 
   -0.0000129889865032813910580212654089248`20.}, 
  {0.0000746831115356399158071548045002401`20., 
   -0.00001298836722358955057515735730438959`20.}, 
  {0.00007467714521886905239365827477444265`20., 
   -0.00001298732960328157432933187387381611`20.}, 
  {0.00007466729422633982734438497510531647`20., 
   -0.00001298561638718953519032782175744634`20.}, 
  {0.00007465105069774213821131478668850233`20., 
   -0.00001298279142569428490631561507626128`20.}, 
  {0.00007462427940065643320689291601253399`20., 
   -0.00001297813554794024925337268104565808`20.}, 
  {0.00007458019878597350174468835746302942`20., 
   -0.00001297046935408234812951101868922252`20.}, 
  {0.00007450764068775876927924607661443509`20., 
   -0.00001295785055439282943986888288946697`20.}, 
  {0.00007438829908289686575398766342935154`20., 
   -0.0000129370954926777157833022023355394`20.}, 
  {0.00007419235743437156785920189362770919`20., 
   -0.00001290301868423853354073076410916681`20.}, 
  {0.00007387150217170145222175720483801282`20., 
   -0.00001284721776899155690813168779791528`20.}, 
  {0.00007334839443216077603918698524708805`20., 
   -0.00001275624250994100452855425830384141`20.}, 
  {0.00007250160232883391041141999680363653`20., 
   -0.0000126089743180580713758991298788933`20.}, 
  {0.00007114655996566028053506089423790547`20., 
   -0.00001237331477663657052783667725876619`20.}, 
  {0.00006901780225858539804281533277801264`20., 
   -0.00001200309604497137357266353613530654`20.}, 
  {0.00006576874509562404386023108663333544`20., 
   -0.00001143804262532592067134453680579746`20.}, 
  {0.00006102290383416950099544563599818056`20., 
   -0.00001061267892768165234703402365185749`20.}, 
  {0.00005451950826836617968443027776368355`20., 
   -9.48165361188977037990091787194496`20.*^-6}, 
  {0.00004635014733660891825956523245672466`20., 
   -8.06089518897546404514177955769125`20.*^-6}, 
  {0.00003714475648497679102558382985105683`20., 
   -6.45995764956118104792762258279249`20.*^-6}, 
  {0.00002796365626445849988477043396455732`20., 
   -4.86324456773191302343833634166216`20.*^-6}, 
  {0.00001985633153530064845857155819756637`20., 
   -3.45327504961750407975157533870719`20.*^-6}, 
  {0.00001342952741045342738855149706889971`20., 
   -2.3355699844266830240959125337217`20.*^-6}, 
  {8.75482670970180226275940709003894`20.*^-6, 
   -1.52257855820900908917554905913721`20.*^-6}, 
  {5.56191338405232358567932709498494`20.*^-6, 
   -9.6728928418301279750944819043216`20.*^-7}, 
  {3.4732288628214907667335188312224`20.*^-6, 
   -6.0403980222982448117104675325608`20.*^-7}, 
  {2.14505361834413267881583795564198`20.*^-6, 
   -3.7305280319028394414188486185078`20.*^-7}, 
  {1.31558906437707369716431716728579`20.*^-6, 
   -2.2879809815253455602857689865841`20.*^-7}, 
  {8.0339161746510788119375415614992`20.*^-7, 
   -1.3972028129827963151195724454782`20.*^-7}, 
  {4.8930684160064535128665335172181`20.*^-7, 
   -8.509684201750353935420058290814`20.*^-8}, 
  {2.9752949520253807509441492540608`20.*^-7, 
   -5.174426003522401305989824789671`20.*^-8}, 
  {1.8073772587965891032939526053797`20.*^-7, 
   -3.143264797907111483989482791966`20.*^-8}, 
  {1.0972510714050987065045535160738`20.*^-7, 
   -1.908262732878432533051397419259`20.*^-8}, 
  {6.658926989961021996482958851801`20.*^-8, 
   -1.158074259123655999388340669879`20.*^-8}, 
  {4.040228874373299121866249345608`20.*^-8, 
   -7.02648499891008542933260755758`20.*^-9}, 
  {2.451032653493160818969380016573`20.*^-8, 
   -4.26266548433593185907718263752`20.*^-9}, 
  {1.486814120586063474596583575442`20.*^-8, 
   -2.58576368797576256451579752251`20.*^-9}, 
  {9.018674023942543639239361022`20.*^-9, 
   -1.5684650476421815024764106125230856381796391583744`20.*^-9}, 
  {5.47035636762648978024052632904`20.*^-9, 
   -9.51366324804606918302700231137081491185633347825`20.*^-10}, 
  {3.31803232756602618475382186902`20.*^-9, 
   -5.77049100446265423435447281568455440879760337841`20.*^-10}, 
  {0.00006637047748494690587512623418035612`20., 
   -0.00001154269173651250536958717116180107`20.}, 
  {0.00006636835592369291247257564081926695`20., 
   -0.00001154232276933789782131750275117684`20.}, 
  {0.0000663651915922973325661054115981209`20., 
   -0.00001154177245083431870714876723445582`20.}, 
  {0.0000663598897729331726974157723182186`20., 
   -0.00001154085039529272568650709083795106`20.}, 
  {0.00006635113595447816707795896052450142`20., 
   -0.00001153932799208315949181894965643504`20.}, 
  {0.00006633670160131919888948197819272064`20., 
   -0.00001153681766979464328512730055525578`20.}, 
  {0.00006631291208159344834243761649159932`20., 
   -0.00001153268036201625188564132460723467`20.}, 
  {0.00006627374121889129306988309563355572`20., 
   -0.00001152586803806805096867532097974882`20.}, 
  {0.00006620926495641030983340292613628086`20., 
   -0.00001151465477502787997102659584978798`20.}, 
  {0.00006610321678688411008866485658740651`20., 
   -0.00001149621161511028001541997505867939`20.}, 
  {0.00006592910273291007111854173010426705`20., 
   -0.00001146593091007131671626812697465513`20.}, 
  {0.0000656439947750261816906798750117674`20., 
   -0.00001141634691739585768533563043682913`20.}, 
  {0.00006517917969453241704343686183673455`20., 
   -0.00001133550951209259426842380205856254`20.}, 
  {0.00006442678063031864362845496391752598`20., 
   -0.00001120465750092498150060086329000452`20.}, 
  {0.00006322286215050685338096162698690406`20., 
   -0.00001099528037400119189234115251946157`20.}, 
  {0.00006133169442675050909045174764627548`20., 
   -0.00001066638163943487114616552132978703`20.}, 
  {0.00005844563471984617618481524320213626`20., 
   -0.0000101644582121471610756200422960237`20.}, 
  {0.00005423068215842444722940711640300364`20., 
   -9.43142298407381690946210720052239`20.*^-6}, 
  {0.00004845567204866539272916750213396263`20., 
   -8.42707339976789438768130471895002`20.*^-6}, 
  {0.00004120187927309483955126716961220186`20., 
   -7.16554422140779818282907297603511`20.*^-6}, 
  {0.00003302752800797314223530703069888241`20., 
   -5.74391791443011169309687490415345`20.*^-6}, 
  {0.00002487236788573539596635668539987618`20., 
   -4.32562919751919929849681485215237`20.*^-6}, 
  {0.00001766758295528747695306910077909241`20., 
   -3.07262312265869164401201752679867`20.*^-6}, 
  {0.00001195308849433597062128266312602794`20., 
   -2.07879799901495141239698489148313`20.*^-6}, 
  {7.79435403028630575430813113418892`20.*^-6, 
   -1.35553983135414013118402280594591`20.*^-6}, 
  {4.95266768209978077573130496736055`20.*^-6, 
   -8.6133350993039665664892260301923`20.*^-7}, 
  {3.09317523562761794099113525175415`20.*^-6, 
   -5.379435192395857288680235220442`20.*^-7}, 
  {1.91049505945231830503848344887043`20.*^-6, 
   -3.3226001033953361826756233893399`20.*^-7}, 
  {1.17179401532422028763792840534057`20.*^-6, 
   -2.0379026353464700654572667918967`20.*^-7}, 
  {7.1560409774660535968038926117036`20.*^-7, 
   -1.2445288656462701907485030629052`20.*^-7}, 
  {4.3584870265494917489695924699444`20.*^-7, 
   -7.579977437477376954729726034686`20.*^-8}, 
  {2.6502691282373539160593072462511`20.*^-7, 
   -4.609163701282354636624882167394`20.*^-8}, 
  {1.6099489765143967569681859827532`20.*^-7, 
   -2.799911263503298707770758230876`20.*^-8}, 
  {9.773977838497435118532813259084`20.*^-8, 
   -1.69982223278216262931005447984`20.*^-8}, 
  {5.931585957091119783404277893449`20.*^-8, 
   -1.031580166450629527548570068426`20.*^-8}, 
  {3.598929138035336594227272553611`20.*^-8, 
   -6.25900719658319407691699574541`20.*^-9}, 
  {2.18331742732606779791059470143`20.*^-8, 
   -3.7970737866540309528879907851`20.*^-9}, 
  {1.324416974928013897794284153598`20.*^-8, 
   -2.3033338694400241700770159193`20.*^-9}, 
  {8.03361323268178010215003290265`20.*^-9, 
   -1.3971501274229182786347883308944949248664780406785`20.*^-9}, 
  {4.8728601908500128822438110732`20.*^-9, 
   -8.474539462347848490858801866438708644519899824127`20.*^-10}, 
  {2.95562278912248892944499501204`20.*^-9, 
   -5.140213546299980746860860890511521083743500486459`20.*^-10}, 
  {0.00005897838689246068100315854156835215`20., 
   -0.00001025711076390620539185365940319169`20.}, 
  {0.00005897650178095735288974272801489466`20., 
   -0.00001025678291842736571995525704606862`20.}, 
  {0.00005897368982704979032678533648022949`20., 
   -0.0000102562938829651809263974498226486`20.}, 
  {0.00005896897849763995133685894566099271`20., 
   -0.00001025547452132868718901894707147698`20.}, 
  {0.00005896119965251944880199977372313011`20., 
   -0.00001025412167869903457426083021271828`20.}, 
  {0.00005894837296883731647157462242451797`20., 
   -0.0000102518909511021419950564560738292`20.}, 
  {0.00005892723310825869843451237889253398`20., 
   -0.00001024821445361020842339345719870155`20.}, 
  {0.00005889242512213188146030109766099289`20., 
   -0.00001024216089080554460179149524539005`20.}, 
  {0.00005883513044850821359987822089722328`20., 
   -0.00001023219659974055888693534276473448`20.}, 
  {0.00005874089480516789323495737980862717`20., 
   -0.00001021580779220311186694910953193515`20.}, 
  {0.00005858617636564562378287009461476922`20., 
   -0.00001018890023750358674484697297648159`20.}, 
  {0.00005833283188987220357516055026197058`20., 
   -0.00001014484032867342670872357395860358`20.}, 
  {0.00005791981063092677746954388568293428`20., 
   -0.00001007301054450900477731198011877118`20.}, 
  {0.00005725127472351745697604699753115686`20., 
   -9.95674343017694903931252130976642`20.*^-6}, 
  {0.00005618160601024049937087553797410184`20., 
   -9.7707140887374781514566152998438`20.*^-6}, 
  {0.00005450146294582208831370611729865034`20., 
   -9.47851529492558057629671605193919`20.*^-6}, 
  {0.00005193773598130173368111275142789164`20., 
   -9.03264973587856237932395677006812`20.*^-6}, 
  {0.00004819406060504247784765699391877525`20., 
   -8.38157575739869179959252068152614`20.*^-6}, 
  {0.00004306546183167925544442955249506836`20., 
   -7.48964553594421833816166130349014`20.*^-6}, 
  {0.00003662407173557132938943489608035074`20., 
   -6.36940378009936163294519931832186`20.*^-6}, 
  {0.0000293647153270733154088488721543744`20., 
   -5.10690701340405485371284733119556`20.*^-6}, 
  {0.00002212052095242349918616949780751307`20., 
   -3.84704712216060855411643440130662`20.*^-6}, 
  {0.00001571784463186023380293751980597689`20., 
   -2.73353819684525805268478605321339`20.*^-6}, 
  {0.00001063705679535063651293157676399383`20., 
   -1.84992292093054548050983943721633`20.*^-6}, 
  {6.93780353519887780190729084301287`20.*^-6, 
   -1.2065745278606744003317027553066`20.*^-6}, 
  {4.40914368155518239193758663714134`20.*^-6, 
   -7.6680759679220563338044984993763`20.*^-7}, 
  {2.75403514215492314061032306373224`20.*^-6, 
   -4.7896263341824750271483879369256`20.*^-7}, 
  {1.70115320845793309489735312909177`20.*^-6, 
   -2.95852731905727494764757065929`20.*^-7}, 
  {1.0434447222853317882983038219379`20.*^-6, 
   -1.8146864735397074579100936033703`20.*^-7}, 
  {6.3724124186748466386965394578023`20.*^-7, 
   -1.1082456380304081110776590361396`20.*^-7}, 
  {3.881278116045515449959976237337`20.*^-7, 
   -6.750048897470461652104306499716`20.*^-8}, 
  {2.3601187517275423738124067945063`20.*^-7, 
   -4.104554350830508476195490077401`20.*^-8}, 
  {1.433702239736181191802077377021`20.*^-7, 
   -2.493395199541184681394917177428`20.*^-8}, 
  {8.704022636987516949038995452137`20.*^-8, 
   -1.513743067302176860702433991676`20.*^-8}, 
  {5.282269936069406247806536090033`20.*^-8, 
   -9.18655641055548912662006276528`20.*^-9}, 
  {3.204968214172064165155157711169`20.*^-8, 
   -5.57385776377750289592201341073`20.*^-9}, 
  {1.944319886998934158550757999394`20.*^-8, 
   -3.38142589043292897139262260764`20.*^-9}, 
  {1.179439916106570335320691934707`20.*^-8, 
   -2.05119985409838319186207292993`20.*^-9}, 
  {7.15421770982505290837270104982`20.*^-9, 
   -1.244211775621748331890904530405242211571990478386`20.*^-9}, 
  {4.33945585150601339715250789524`20.*^-9, 
   -7.546879741749588516786970252592138966108169306112`20.*^-10}, 
  {2.63208787625058937462367189935`20.*^-9, 
   -4.577544132609720651519429390177485719027845515469`20.*^-10}, 
  {0.00005240959916056892286645598406354923`20., 
   -9.11471289749024745503582331539987`20.*^-6}, 
  {0.00005240792413063685263199539221240691`20., 
   -9.11442158793684393599919864563597`20.*^-6}, 
  {0.00005240542531904900884794423045479989`20., 
   -9.11398701200852327790334442692172`20.*^-6}, 
  {0.00005240123871444097268795191460830812`20., 
   -9.11325890685929959790468080144491`20.*^-6}, 
  {0.00005239432625251159705707981750669568`20., 
   -9.11205673956723427079649000116446`20.*^-6}, 
  {0.0000523829281767383434136976585766329`20., 
   -9.11007446551971189803437540463179`20.*^-6}, 
  {0.00005236414285113359044219780957237546`20., 
   -9.10680745237105920733874949084789`20.*^-6}, 
  {0.00005233321178456636254858813230998433`20., 
   -9.10142813644632392149358822782337`20.*^-6}, 
  {0.00005228229874435569543987724123841556`20., 
   -9.09257369467055572867430282407226`20.*^-6}, 
  {0.0000521985597256879599646647271287105`20., 
   -9.07801038707616695037647428325401`20.*^-6}, 
  {0.00005206107597233751138766285488039712`20., 
   -9.05410016910217589350658345746039`20.*^-6}, 
  {0.00005183595535990222240273211188765907`20., 
   -9.01494875824386476569254119785375`20.*^-6}, 
  {0.00005146895422846816896205469132259483`20., 
   -8.95112247451620329774864196914692`20.*^-6}, 
  {0.00005087492783668620787462058018992773`20., 
   -8.84781353681499267384705742433525`20.*^-6}, 
  {0.00004992452294683678771976852375547956`20., 
   -8.68252572988465873387278674008341`20.*^-6}, 
  {0.00004843181939902879096179393518414993`20., 
   -8.42292511287457234118155394506955`20.*^-6}, 
  {0.0000461543384104188195105518671860341`20., 
   -8.02684146268153382792206385844071`20.*^-6}, 
  {0.00004282906851216133645598200778044502`20., 
   -7.4485336542889280793012187444252`20.*^-6}, 
  {0.00003827421405419322571072339283275509`20., 
   -6.65638505290316968882145962308784`20.*^-6}, 
  {0.00003255380075556838223030845721225276`20., 
   -5.66153056618580560527103603691351`20.*^-6}, 
  {0.00002610657274314237696830788487548777`20., 
   -4.5402735205465003423144147609544`20.*^-6}, 
  {0.0000196713234869441879693456071275638`20., 
   -3.42109973685985877727749689175021`20.*^-6}, 
  {0.00001398149087514242240107359260241315`20., 
   -2.43156363045955172192584219172402`20.*^-6}, 
  {9.4644077230957953161259375549417`20.*^-6, 
   -1.64598395184274701150016305303333`20.*^-6}, 
  {6.17423648381773894084025317378875`20.*^-6, 
   -1.07378025805525894623308750848501`20.*^-6}, 
  {3.92446570536047449901774559007521`20.*^-6, 
   -6.8251577484529991287265140696962`20.*^-7}, 
  {2.45154623888122551425404020123522`20.*^-6, 
   -4.263558676315174807398330784757`20.*^-7}, 
  {1.51440824700496238113432037483892`20.*^-6, 
   -2.6337534730521084889292528258068`20.*^-7}, 
  {9.2893931207490198542948305919596`20.*^-7, 
   -1.6155466296954817137904053203408`20.*^-7}, 
  {5.6732669597742043451094268947971`20.*^-7, 
   -9.866551234389920600190307643126`20.*^-8}, 
  {3.4555021845997862179921778962907`20.*^-7, 
   -6.009569016695280379116831123983`20.*^-8}, 
  {2.1012348380259550879905036356216`20.*^-7, 
   -3.654321457436443631287832409775`20.*^-8}, 
  {1.2764456956422739418450917795758`20.*^-7, 
   -2.219905557638737290165377007958`20.*^-8}, 
  {7.749345071460664664141460829886`20.*^-8, 
   -1.347712186340985158981123622588`20.*^-8}, 
  {4.702908802820314716633906952022`20.*^-8, 
   -8.17897183099185168110244687309`20.*^-9}, 
  {2.853450131612281862267857514744`20.*^-8, 
   -4.96252196802135976046583915608`20.*^-9}, 
  {1.731070036741888073215336387384`20.*^-8, 
   -3.01055658563806621428754154328`20.*^-9}, 
  {1.05008138905667547576202112398`20.*^-8, 
   -1.8262285027072616969774280417023599716258793127937`20.*^-9}, 
  {6.36955987712122754964420728376`20.*^-9, 
   -1.107749543847170008633775179784847493747160645632`20.*^-9}, 
  {3.86351521966084510724640155008`20.*^-9, 
   -6.719156903757991490863307043618421682375248314367`20.*^-10}, 
  {2.34340734447613008819258568013`20.*^-9, 
   -4.075491033871530588161018574133547806323384748628`20.*^-10}, 
  {0.00004657241795426448599638112860260242`20., 
   -8.09955094856773669502280497436564`20.*^-6}, 
  {0.00004657092958151761678056097674944532`20., 
   -8.09929210113349857053234378251223`20.*^-6}, 
  {0.00004656870904456848891164917320988036`20., 
   -8.09890592079451981072159534084876`20.*^-6}, 
  {0.0000465649887239920292894757812177339`20., 
   -8.09825890852035291990883151612763`20.*^-6}, 
  {0.00004655884614974062051708264284888013`20., 
   -8.09719063473749922036219875632698`20.*^-6}, 
  {0.00004654871756463765947422623512710787`20., 
   -8.09542914167611469116978002210572`20.*^-6}, 
  {0.00004653202452279979350102046689218391`20., 
   -8.09252600396518147843834206820588`20.*^-6}, 
  {0.00004650453855036308474674557975029408`20., 
   -8.08774583484575386899923126092071`20.*^-6}, 
  {0.00004645929630427758458881961200685851`20., 
   -8.07987761813523210240341078380148`20.*^-6}, 
  {0.00004638488462421377444259095735777259`20., 
   -8.06693645638500425088538388830828`20.*^-6}, 
  {0.00004626271545349144007353247703875256`20., 
   -8.04568964408546783887521339804393`20.*^-6}, 
  {0.00004606267371307457461541934487915322`20., 
   -8.01089977618688254181205997898316`20.*^-6}, 
  {0.00004573656312248107550722889069130443`20., 
   -7.95418489086627400125719838109643`20.*^-6}, 
  {0.00004520873713011721508672126920297155`20., 
   -7.86238906610734175421239464399506`20.*^-6}, 
  {0.0000443642861883530514932128027512131`20., 
   -7.71552803275705243360222656542837`20.*^-6}, 
  {0.00004303808086128642626135169033876201`20., 
   -7.48488362804981326284377223282819`20.*^-6}, 
  {0.00004101481707055615927028051285278808`20., 
   -7.13301166444454943830965440918052`20.*^-6}, 
  {0.00003806104928921283728736281676866794`20., 
   -6.61931291986310213693266378585528`20.*^-6}, 
  {0.00003401550582596478725830606606569276`20., 
   -5.91574014364604995796627235925091`20.*^-6}, 
  {0.00002893502351452161257792345502519142`20., 
   -5.03217800252549783963886174351156`20.*^-6}, 
  {0.00002320871495750209925367384668900651`20., 
   -4.03629825347862595716066898939243`20.*^-6}, 
  {0.00001749187022465586582024656736823038`20., 
   -3.04206438689667231656462041186616`20.*^-6}, 
  {0.00001243554323050981911590022269787968`20., 
   -2.16270317052344680276525612137037`20.*^-6}, 
  {8.41983810856514186373396199626546`20.*^-6, 
   -1.46431967105480728064938469500268`20.*^-6}, 
  {5.49380055879840269507389736706828`20.*^-6, 
   -9.554435754432004687085038899249`20.*^-7}, 
  {3.49243181942583475865902973661825`20.*^-6, 
   -6.073794468566669145493964759336`20.*^-7}, 
  {2.18185993714067975365090940310428`20.*^-6, 
   -3.794539021114225658523320701051`20.*^-7}, 
  {1.34789308754956370666239590278863`20.*^-6, 
   -2.3441618913905455768041667874584`20.*^-7}, 
  {8.268298258375981919050716374464`20.*^-7, 
   -1.4379649145001707685305593694721`20.*^-7}, 
  {5.0497768307555033101627740944484`20.*^-7, 
   -8.782220575226962278543954946865`20.*^-8}, 
  {3.0757881087069092278004769356812`20.*^-7, 
   -5.349196710794624744000829453357`20.*^-8}, 
  {1.8703534323319077043519952664795`20.*^-7, 
   -3.25278857796853513800347002866`20.*^-8}, 
  {1.1361973690129464066232798726862`20.*^-7, 
   -1.97599542437034157673613890902`20.*^-8}, 
  {6.897915433093251018173539525002`20.*^-8, 
   -1.199637466624913220551919917391`20.*^-8}, 
  {4.186203069885575270414459451868`20.*^-8, 
   -7.28035316501839177463384252498`20.*^-9}, 
  {2.539946386422140674890994412839`20.*^-8, 
   -4.41729806334285334763651202233`20.*^-9}, 
  {1.540881433288601462068913266392`20.*^-8, 
   -2.67979379702365471664158828938`20.*^-9}, 
  {9.34711829092294235607549552964`20.*^-9, 
   -1.6255857897257291054044340051547702759783726579713`20.*^-9}, 
  {5.66975535677837388141797269986`20.*^-9, 
   -9.860444098744998054639952521487653357224758083584`20.*^-10}, 
  {3.43904290803490062606888258348`20.*^-9, 
   -5.980944187886783697511100145197726712352814923776`20.*^-10}, 
  {2.08594473067218527140788822489`20.*^-9, 
   -3.62772996638640916766589256503504957326569229739`20.*^-10}, 
  {0.00004138535972730881852833705264138513`20., 
   -7.19745386561892496144992219850175`20.*^-6}, 
  {0.00004138403720181216094685481093409158`20., 
   -7.19722386118472364293127146679853`20.*^-6}, 
  {0.00004138206395337408320626034281937654`20., 
   -7.19688068754331881848005962076115`20.*^-6}, 
  {0.00004137875798474104166584388383493702`20., 
   -7.1963057364767028984076319712934`20.*^-6}, 
  {0.00004137329955017498011443566603178165`20., 
   -7.19535644350869219381489844030986`20.*^-6}, 
  {0.00004136429906127589074284731751275516`20., 
   -7.19379114109145925962562043700091`20.*^-6}, 
  {0.00004134946526304699163501060843014621`20., 
   -7.19121135009512898000184494437326`20.*^-6}, 
  {0.00004132504066037716369478973954090786`20., 
   -7.18696359310907194691995470276658`20.*^-6}, 
  {0.00004128483755572416146768089058634418`20., 
   -7.17997174882159329872711140632072`20.*^-6}, 
  {0.00004121871420279230396448417390421484`20., 
   -7.16847203526822677643203024421129`20.*^-6}, 
  {0.00004111015348315991880173270607231412`20., 
   -7.14959191011476848725786192561985`20.*^-6}, 
  {0.00004093239621690135049522343113146691`20., 
   -7.11867760293936530351711845764642`20.*^-6}, 
  {0.00004064261873251478489523641255698691`20., 
   -7.06828151869822346004111522730207`20.*^-6}, 
  {0.00004017361164658670606903669127067866`20., 
   -6.98671506897160105548464196011802`20.*^-6}, 
  {0.00003942329273083437214642440950096171`20., 
   -6.85622482275380385155207121755857`20.*^-6}, 
  {0.00003824499020083472704446304273280472`20., 
   -6.65130264362343079034139873613996`20.*^-6}, 
  {0.00003644751283454976168433010228306292`20., 
   -6.3386978842695237711878438753153`20.*^-6}, 
  {0.00003382363089425412855049990426520836`20., 
   -5.88237059030506583486954856786233`20.*^-6}, 
  {0.00003023025256748232799900005942336933`20., 
   -5.2574352291273613911304451171077`20.*^-6}, 
  {0.00002571783820640055184668680690662606`20., 
   -4.47266751415661771246727076636975`20.*^-6}, 
  {0.00002063155735516280170952409704396235`20., 
   -3.58809693133266116687375600764563`20.*^-6}, 
  {0.00001555275346823040839435100159869861`20., 
   -2.70482669012702754684365245194758`20.*^-6}, 
  {0.00001105941846957130416404392161547437`20., 
   -1.92337712514283550679024723747382`20.*^-6}, 
  {7.48961058473961567875846122519191`20.*^-6, 
   -1.30254097125906359630581934351163`20.*^-6}, 
  {4.88763606719070377994705467467982`20.*^-6, 
   -8.5002366385925283129513994342258`20.*^-7}, 
  {3.10745774657933080993888844627008`20.*^-6, 
   -5.4042743418770970607632842543827`20.*^-7}, 
  {1.94150785970867712770015253033156`20.*^-6, 
   -3.3765354081890037003480913570985`20.*^-7}, 
  {1.19947325065909520042729292013481`20.*^-6, 
   -2.0860404359288612181344224697996`20.*^-7}, 
  {7.3581010779793360437710788058894`20.*^-7, 
   -1.279669752692058442394970227111`20.*^-7}, 
  {4.4939769452884417501823885803729`20.*^-7, 
   -7.815612078762507391621545357169`20.*^-8}, 
  {2.7372889571820936152415527323765`20.*^-7, 
   -4.760502534229728026507048230221`20.*^-8}, 
  {1.664528865062956586314235081808`20.*^-7, 
   -2.894832808805141889242147968363`20.*^-8}, 
  {1.0111684613091205557534605695187`20.*^-7, 
   -1.758553845754992270875583599163`20.*^-8}, 
  {6.138876154619311871548795895002`20.*^-8, 
   -1.067630635585967282008486242609`20.*^-8}, 
  {3.725564360669814466260549941422`20.*^-8, 
   -6.47924236638228602827921728943`20.*^-9}, 
  {2.260459848080490768984451137397`20.*^-8, 
   -3.93123451840085351127730632591`20.*^-9}, 
  {1.371329297688845166578774883879`20.*^-8, 
   -2.38492051771973072448482588501`20.*^-9}, 
  {8.31860387458297563885739309095`20.*^-9, 
   -1.4467137173187783719751987984246075156315699675136`20.*^-9}, 
  {5.04588246305258656076959379626`20.*^-9, 
   -8.775447761830585323077554428287038857214200643585`20.*^-10}, 
  {3.06062744309185687900947012414`20.*^-9, 
   -5.322830335811925006972991520243023745818238933777`20.*^-10}, 
  {1.856417737530132227815749599320989212206663941841`20.*^-9, 
   -3.228552587008925613592607998819111673402893811899`20.*^-10}, 
  {0.0000367760162606012608746431646326929`20., 
   -6.39582891488717580428576776220747`20.*^-6}, 
  {0.00003677484109451979415398384718689766`20., 
   -6.3956245381773555050406690759822`20.*^-6}, 
  {0.00003677308759810051985586350833171668`20., 
   -6.39531958227835127928061014464638`20.*^-6}, 
  {0.00003677014983314107735148668169864863`20., 
   -6.39480866663323084373681420846064`20.*^-6}, 
  {0.00003676529934072579979759277866229732`20., 
   -6.39396510273492170392917889779085`20.*^-6}, 
  {0.00003675730130225562488788833258815274`20., 
   -6.39257413952271737180666653707004`20.*^-6}, 
  {0.00003674411966459295172932963324986669`20., 
   -6.39028168079877421379645795649856`20.*^-6}, 
  {0.00003672241544984301569726647276419016`20., 
   -6.38650703475530707778547352420699`20.*^-6}, 
  {0.00003668669019772156835039804122918365`20., 
   -6.38029394742983797398226803985804`20.*^-6}, 
  {0.00003662793191649462446108753604262815`20., 
   -6.37007511591210860192826713784838`20.*^-6}, 
  {0.00003653146363267076899313803483966628`20., 
   -6.35329802307317721619791910255065`20.*^-6}, 
  {0.00003637350792319296166984074934638304`20., 
   -6.32582746490312376866795640806663`20.*^-6}, 
  {0.00003611601436542728769432393786881422`20., 
   -6.28104597659605003379546745544595`20.*^-6}, 
  {0.00003569926855004256192292058679291238`20., 
   -6.20856844348566294311662379007173`20.*^-6}, 
  {0.00003503258082263775750102116160176891`20., 
   -6.09262275176308826104715853943809`20.*^-6}, 
  {0.00003398566746979656812427282546772085`20., 
   -5.91055086431244663030831747264709`20.*^-6}, 
  {0.00003238873665314789643022413654527666`20., 
   -5.63282376576485155308245852961334`20.*^-6}, 
  {0.00003005780938614789337642491190372803`20., 
   -5.22744511063441623937824554847442`20.*^-6}, 
  {0.00002686590299863417748019054671578494`20., 
   -4.67233095628420477916357334187563`20.*^-6}, 
  {0.0000228578209499353834378558117767882`20., 
   -3.97527320868441451093144552639794`20.*^-6}, 
  {0.00001833981095045751646137819126507615`20., 
   -3.18953233921000286284838108957845`20.*^-6}, 
  {0.00001382770827441713684935085716540929`20., 
   -2.40481883033341510423493168094075`20.*^-6}, 
  {9.83469584098615280985042571549566`20.*^-6, 
   -1.71038188538889614084355229834706`20.*^-6}, 
  {6.66140789472284590287820436287999`20.*^-6, 
   -1.15850572082136450484838336745738`20.*^-6}, 
  {4.34778702565743116524621413174725`20.*^-6, 
   -7.5613687402737933308629810986909`20.*^-7}, 
  {2.76452316064993095297832254707415`20.*^-6, 
   -4.807866366347706005179691386216`20.*^-7}, 
  {1.72736947977611060962191541053397`20.*^-6, 
   -3.0041208343932358428207224531024`20.*^-7}, 
  {1.06722735108181231333262036127579`20.*^-6, 
   -1.8560475670988040231871658456971`20.*^-7}, 
  {6.5470402035722409832611786427946`20.*^-7, 
   -1.1386156875777810405671615030946`20.*^-7}, 
  {3.9986936303752889875494111589464`20.*^-7, 
   -6.954249791957024326172888972079`20.*^-8}, 
  {2.4356388452983654656625877700184`20.*^-7, 
   -4.23589364399715733158710916525`20.*^-8}, 
  {1.4811076138022751752799776273556`20.*^-7, 
   -2.575839328351782913530395873661`20.*^-8}, 
  {8.997475088936607200162151043714`20.*^-8, 
   -1.564778276336801252202113224994`20.*^-8}, 
  {5.462445768904489603804561823224`20.*^-8, 
   -9.49990568505128626748619447517`20.*^-9}, 
  {3.315057173622739435119578567039`20.*^-8, 
   -5.76531682369172075672970185572`20.*^-9}, 
  {2.011389443678054262905603005293`20.*^-8, 
   -3.4980685977009639354880052266`20.*^-9}, 
  {1.2202290974093916428808262744`20.*^-8, 
   -2.12213756071198546587969786852`20.*^-9}, 
  {7.40201941535013771288349812693`20.*^-9, 
   -1.2873077244087196022406083699019856890673573658624`20.*^-9}, 
  {4.48990341816489187883707901328`20.*^-9, 
   -7.808527683765029354499267849166345021648548134912`20.*^-10}, 
  {2.72339348118444799834837267396`20.*^-9, 
   -4.736336489016431301475430737319791763677981864246`20.*^-10}, 
  {1.651869251594684355362316366680364963847494403014`20.*^-9, 
   -2.872816089729885835412724115965852111039120700895`20.*^-10}, 
  {0.00003268004388672473374335785442671427`20., 
   -5.683485893343431955366583378559`20.*^-6}, 
  {0.00003267899965477777737401776844502406`20., 
   -5.68330428778743954330743799043896`20.*^-6}, 
  {0.00003267744143962501563588731288775404`20., 
   -5.68303329384782880624127180656593`20.*^-6}, 
  {0.00003267483086974614944288378588593403`20., 
   -5.68257928169498251180587580624939`20.*^-6}, 
  {0.00003267052060867589493697024613294275`20., 
   -5.68182967107406868469047758833787`20.*^-6}, 
  {0.00003266341336937384094188644776802783`20., 
   -5.68059362945632016380633874226573`20.*^-6}, 
  {0.0000326516998749333033527459589946234`20., 
   -5.67855649998840058308625373819539`20.*^-6}, 
  {0.00003263241304729095453126121866153585`20., 
   -5.67520226909407904891499454983232`20.*^-6}, 
  {0.00003260066688311346066289910601563849`20., 
   -5.66968119706321055006940974185016`20.*^-6}, 
  {0.00003254845327453119523261402680809091`20., 
   -5.66060056948368612741113509705929`20.*^-6}, 
  {0.00003246273033368188049049591646348855`20., 
   -5.645692231944674867912333297998`20.*^-6}, 
  {0.00003232237000069512155514757112096377`20., 
   -5.62128173925132548785175149929806`20.*^-6}, 
  {0.00003209356269997275128392410888773507`20., 
   -5.58148916521265239720419285004089`20.*^-6}, 
  {0.00003172325225956411534508964878584994`20., 
   -5.51708734948941136436341718014781`20.*^-6}, 
  {0.00003113086791848841003017968783925894`20., 
   -5.41406398582407130959646745030589`20.*^-6}, 
  {0.00003020067784281566199654811905802007`20., 
   -5.25229179875054991244315114052523`20.*^-6}, 
  {0.00002878188414776151047208307721920416`20., 
   -5.00554506917591486471010038594857`20.*^-6}, 
  {0.00002671113327433377702296987584136395`20., 
   -4.6454144824928307866034566680633`20.*^-6}, 
  {0.00002387572126922720532495322540211389`20., 
   -4.15229935116994875216577833080242`20.*^-6}, 
  {0.00002031543226032063112530088666054285`20., 
   -3.53311865396880541309580637574658`20.*^-6}, 
  {0.00001630202747166969124391600429643539`20., 
   -2.83513521246429412937669639938006`20.*^-6}, 
  {0.00001229328998788247024219692742930168`20., 
   -2.13796347615347308559946563987855`20.*^-6}, 
  {8.7449032295561760676890679810931`20.*^-6, 
   -1.52085273557498714220679443149445`20.*^-6}, 
  {5.92419752340967999577047158253449`20.*^-6, 
   -1.03029522146255304274269071000601`20.*^-6}, 
  {3.86711770923262693674459468959538`20.*^-6, 
   -6.7254221030132642378166864166876`20.*^-7}, 
  {2.45912087367045471189459527306097`20.*^-6, 
   -4.2767319542094864554688613444538`20.*^-7}, 
  {1.53664132314000378486122222664948`20.*^-6, 
   -2.6724196924173978867151690898252`20.*^-7}, 
  {9.4942845184119759354684001251902`20.*^-7, 
   -1.6511799162455610322553739348156`20.*^-7}, 
  {5.8245415382384021810507685401601`20.*^-7, 
   -1.0129637457805916836610032243755`20.*^-7}, 
  {3.5574762332968952870012611772369`20.*^-7, 
   -6.186915188342426586089149873455`20.*^-8}, 
  {2.16691148760393493198325476307`20.*^-7, 
   -3.768541717572060751275225674904`20.*^-8}, 
  {1.3177031781486644436345770727279`20.*^-7, 
   -2.291657701128112075886220996049`20.*^-8}, 
  {8.004851491408922396640315016132`20.*^-8, 
   -1.392148085462421286372228698458`20.*^-8}, 
  {4.859826530600978934934332664117`20.*^-8, 
   -8.45187222713213727814666550281`20.*^-9}, 
  {2.949342859348630515753585555995`20.*^-8, 
   -5.12929192930196611435406183651`20.*^-9}, 
  {1.789496181063858138103813466601`20.*^-8, 
   -3.11216727141540545757184950714`20.*^-9}, 
  {1.085615939346132879659374133442`20.*^-8, 
   -1.88802772060197022549456371033`20.*^-9}, 
  {6.58544596442959769949547836968`20.*^-9, 
   -1.1452949503355822086079092816843630156515976937472`20.*^-9}, 
  {3.9945885470827996662120171765`20.*^-9, 
   -6.947110516665738549933942915639310007540773814272`20.*^-10}, 
  {2.42295583087383078022135214965`20.*^-9, 
   -4.21383622760666222647191678199614389063158574852`20.*^-10}, 
  {1.4696394565781152857249789498308252546690147418112`20.*^-9, 
   -2.555894707092374409956485130141700375201835718181`20.*^-10}, 
  {0.00002904026529083587323961199176012383`20., 
   -5.05048092014536925906295508871721`20.*^-6}, 
  {0.00002903933739985203791658960712899382`20., 
   -5.05031954780035442027645341373804`20.*^-6}, 
  {0.0000290379527197490717356747277490828`20., 
   -5.05007873386940378011734395636222`20.*^-6}, 
  {0.00002903563290362695361982460995080897`20., 
   -5.04967528758729628170862781753201`20.*^-6}, 
  {0.00002903180270457684999739376350676861`20., 
   -5.04900916601336521693804582726411`20.*^-6}, 
  {0.00002902548704892321925812018235801186`20., 
   -5.04791079111708161010785780139336`20.*^-6}, 
  {0.00002901507817676223409854635501362822`20., 
   -5.04610055248038853887762695889186`20.*^-6}, 
  {0.00002899793948548530367518452264324587`20., 
   -5.04311991051918324785817785099929`20.*^-6}, 
  {0.0000289697292031689015122729298855863`20., 
   -5.03821377446415678474311824097153`20.*^-6}, 
  {0.00002892333126305432200075175865939223`20., 
   -5.03014456748770817404378411467691`20.*^-6}, 
  {0.00002884715666544290139736196617621396`20., 
   -5.01689681138137415606295063934155`20.*^-6}, 
  {0.00002872243140257502608319737971025584`20., 
   -4.99520546131739584055606603656623`20.*^-6}, 
  {0.00002851911380254894243078645674825262`20., 
   -4.95984587870416390100634030404393`20.*^-6}, 
  {0.00002819006279835569326322392272368161`20., 
   -4.90261961710533795882155177803158`20.*^-6}, 
  {0.00002766369570489709528515116393068659`20., 
   -4.81107751389514700611324590098898`20.*^-6}, 
  {0.00002683720317095992173973042920331628`20., 
   -4.66733968190607334604007464405501`20.*^-6}, 
  {0.0000255766483546762354756789244820587`20., 
   -4.4481127573349974740311173012276`20.*^-6}, 
  {0.00002373697769507457098856938543889414`20., 
   -4.1281700339260123458381539893729`20.*^-6}, 
  {0.00002121814703458459882933490391992295`20., 
   -3.69011252775384327466693981216051`20.*^-6}, 
  {0.00001805548620733871917115100166795057`20., 
   -3.14008455779803811672191333355661`20.*^-6}, 
  {0.00001449019025065110085403769767269755`20., 
   -2.52003308706975667026742568220827`20.*^-6}, 
  {0.00001092858198801061754733388921733931`20., 
   -1.90062295443662913866676334214596`20.*^-6}, 
  {7.77532155126722185108773378756227`20.*^-6, 
   -1.3522298350029951045369971804456`20.*^-6}, 
  {5.26810670510192929301713999438195`20.*^-6, 
   -9.1619247045250944226385043380555`20.*^-7}, 
  {3.43923495584525564921337644391775`20.*^-6, 
   -5.9812781840787054768928285981179`20.*^-7}, 
  {2.18720921865953754504739739900178`20.*^-6, 
   -3.8038421194078913826911259113075`20.*^-7}, 
  {1.3668079713942236066196328621347`20.*^-6, 
   -2.377057341555171489773274542843`20.*^-7}, 
  {8.4452645269389121875401305444875`20.*^-7, 
   -1.4687416568589412500069792251282`20.*^-7}, 
  {5.1811114032150361573133149627634`20.*^-7, 
   -9.01062852733049766489272167437`20.*^-8}, 
  {3.1645323033349082392198038454697`20.*^-7, 
   -5.503534440582449111686615383425`20.*^-8}, 
  {1.9275808849104122946423950842238`20.*^-7, 
   -3.352314582452890947204165363867`20.*^-8}, 
  {1.1721722362496322274709999023132`20.*^-7, 
   -2.03856041086892561299304330837`20.*^-8}, 
  {7.120796591802921705274169612916`20.*^-8, 
   -1.238399407270073340047681671811`20.*^-8}, 
  {4.323116706487378458060188078888`20.*^-8, 
   -7.5184638373693538401046749198`20.*^-9}, 
  {2.62362642292290289835085962844`20.*^-8, 
   -4.56282856160504851887106022337`20.*^-9}, 
  {1.591870883171567262659010336415`20.*^-8, 
   -2.76847110116794306549393101985`20.*^-9}, 
  {9.65724999836929107279015891434`20.*^-9, 
   -1.679521738846833230050462419886754070096506781696`20.*^-9}, 
  {5.85817815295413336851620289689`20.*^-9, 
   -1.0188135918181101510462961559822470324009381658624`20.*^-9}, 
  {3.55344428404786994491164803547`20.*^-9, 
   -6.179903102691947730281127018211118965085171613695`20.*^-10}, 
  {2.15537578674969261269857645656`20.*^-9, 
   -3.748479629129900195997524272278464217433985944904`20.*^-10}, 
  {1.3073393485086272821221625711984342108016532783104`20.*^-9, 
   -2.273633649580221360212456645562315861390942361896`20.*^-10}, 
  {0.00002580587134956946056071705500462216`20., 
   -4.48797762601208009751600956602125`20.*^-6}, 
  {0.00002580504683386031170659746966138345`20., 
   -4.48783423197570638375608168024061`20.*^-6}, 
  {0.00002580381636387197072694812427525867`20., 
   -4.48762023719512534381706509134933`20.*^-6}, 
  {0.00002580175491879050465742131432588374`20., 
   -4.48726172500704428824718510015369`20.*^-6}, 
  {0.00002579835131395262815346055278839666`20., 
   -4.48666979373089185277574831102551`20.*^-6}, 
  {0.00002579273907702999267726431469798748`20., 
   -4.4856937525269552482198808170413`20.*^-6}, 
  {0.00002578348951953645712257643876316675`20., 
   -4.48408513383242732566546761098553`20.*^-6}, 
  {0.00002576825970437776081309293109728021`20., 
   -4.48143647032656709792920540822263`20.*^-6}, 
  {0.00002574319146678951346325139391819166`20., 
   -4.47707677683295886317415546403333`20.*^-6}, 
  {0.0000257019614020802665955675185278599`20., 
   -4.46990633079656810357695974397563`20.*^-6}, 
  {0.00002563427151202802309863593294868528`20., 
   -4.45813417600487358237146659977137`20.*^-6}, 
  {0.00002552343946955950847808848575661814`20., 
   -4.43885903818426234401538882723794`20.*^-6}, 
  {0.00002534277136582454373936516179903849`20., 
   -4.40743849840426847641133248678929`20.*^-6}, 
  {0.00002505038119979561087837948375195179`20., 
   -4.35658803474706276145730152207857`20.*^-6}, 
  {0.00002458267028715997693403817142815281`20., 
   -4.27524700646260468418055155272223`20.*^-6}, 
  {0.0000238483056493420763264465390797703`20., 
   -4.14753141727688283938200679648178`20.*^-6}, 
  {0.00002272831978161471607725320635143753`20., 
   -3.95275126636777670908751414807608`20.*^-6}, 
  {0.00002109389861473452005662581415512383`20., 
   -3.6685041069103513141957937661085`20.*^-6}, 
  {0.00001885622520288872444833999132913559`20., 
   -3.27934351354586512145043327463229`20.*^-6}, 
  {0.00001604667597656668943839909024605358`20., 
   -2.79072625679420685885201569496585`20.*^-6}, 
  {0.00001287934681352230923673392622597554`20., 
   -2.23988640235170595421459586538706`20.*^-6}, 
  {9.71493145481621542181244655963686`20.*^-6, 
   -1.68955329648977659509781679298032`20.*^-6}, 
  {6.91280649760625555501826512469797`20.*^-6, 
   -1.20222721697500096609013306516486`20.*^-6}, 
  {4.68430761231702698125124389730565`20.*^-6, 
   -8.1466219344643947500021632996621`20.*^-7}, 
  {3.05841630653921040015303812522728`20.*^-6, 
   -5.3189848809377572176574576090908`20.*^-7}, 
  {1.94516777266268059905475066355149`20.*^-6, 
   -3.3829004741959662592256533279156`20.*^-7}, 
  {1.21561499587779697136767420876023`20.*^-6, 
   -2.1141130363092121241176942761048`20.*^-7}, 
  {7.5113160881777637845551419700395`20.*^-7, 
   -1.3063158414222197886182855600067`20.*^-7}, 
  {4.608236367537982007526278574298`20.*^-7, 
   -8.014324117457360013089180129214`20.*^-8}, 
  {2.8146667675312324806651571851108`20.*^-7, 
   -4.89507263918475214028722988715`20.*^-8}, 
  {1.7144844094480975827615858078186`20.*^-7, 
   -2.981712016431474056976670970118`20.*^-8}, 
  {1.042592246760564513817281798862`20.*^-7, 
   -1.813203907409677415334403128456`20.*^-8}, 
  {6.333633679333438404269558339025`20.*^-8, 
   -1.1015015094492936355251405807`20.*^-8}, 
  {3.845228149990866174235681703383`20.*^-8, 
   -6.68735330433194117258379426675`20.*^-9}, 
  {2.333606526568039548792200893008`20.*^-8, 
   -4.0584461331618079109429580748`20.*^-9}, 
  {1.415903861743217082732443206335`20.*^-8, 
   -2.46244149868385579605642296754`20.*^-9}, 
  {8.58973130345135820697545591568`20.*^-9, 
   -1.493866313643714470778340159248644234765637176528`20.*^-9}, 
  {5.2106126229808554693006197597`20.*^-9, 
   -9.06193499648844429443586045164665461010384027648`20.*^-10}, 
  {3.16064550188103798266661231913`20.*^-9, 
   -5.496774785880066056811499685443033536680867405704`20.*^-10}, 
  {1.91712008483167119971652746612`20.*^-9, 
   -3.334121886663775999507004288902709131142457490882`20.*^-10}, 
  {1.1628258408319119395525782879132071040708773937153`20.*^-9, 
   -2.022305810142455547047962239850550614923098963676`20.*^-10}, 
  {0.00002293171186609967437428064068565804`20., 
   -3.98812380279994336944011142359271`20.*^-6}, 
  {0.00002293097920574440704592573482246716`20., 
   -3.9879963836077229645088234473856`20.*^-6}, 
  {0.00002292988577269733942511179743668603`20., 
   -3.98780622133866772610639955420625`20.*^-6}, 
  {0.00002292805392253457604288800034430788`20., 
   -3.98748763870166539876313049466224`20.*^-6}, 
  {0.0000229250293992104840162568860115215`20., 
   -3.9869616346453015680446758280907`20.*^-6}, 
  {0.00002292004223585572107436893655580312`20., 
   -3.98609430188795149119459766187881`20.*^-6}, 
  {0.00002291182287001050396976997002094247`20., 
   -3.98466484695834851648173391668564`20.*^-6}, 
  {0.00002289828932049768922733568601217088`20., 
   -3.98231118617351116997142365429058`20.*^-6}, 
  {0.00002287601315961138646114643747843794`20., 
   -3.97843707123676286280807608320661`20.*^-6}, 
  {0.00002283937533975936027141202423727672`20., 
   -3.9720652764798887428542650847438`20.*^-6}, 
  {0.00002277922502234558410425464245534745`20., 
   -3.96160435171227549639211173136478`20.*^-6}, 
  {0.0000226807384503302490170988472080855`20., 
   -3.94447625223134765514762560140617`20.*^-6}, 
  {0.00002252019623238165151611100772023276`20., 
   -3.91655586650115678541061003830136`20.*^-6}, 
  {0.0000222603811654976786430356720710111`20., 
   -3.87137063747785715531055166452366`20.*^-6}, 
  {0.00002184478695166323154320090038483811`20., 
   -3.7990933828979533118610261538849`20.*^-6}, 
  {0.00002119227337039301392552958080237175`20., 
   -3.68561276006835024791818796562987`20.*^-6}, 
  {0.0000201971641265407446469059223000307`20., 
   -3.51255028287665124294016040000533`20.*^-6}, 
  {0.00001874505831171965288569199055366723`20., 
   -3.260010141168635284468172270203`20.*^-6}, 
  {0.00001675709792082551026800697035361766`20., 
   -2.91427789927400178574034267019439`20.*^-6}, 
  {0.00001426115010949194265084116080478381`20., 
   -2.4802000190420769827549844877885`20.*^-6}, 
  {0.00001144727932311045632550696274001096`20., 
   -1.99083118662790544791425438956714`20.*^-6}, 
  {8.63571096655154230602391788462089`20.*^-6, 
   -1.50186277679157257496068137123841`20.*^-6}, 
  {6.14562660919388510957186025905744`20.*^-6, 
   -1.06880462768589306253423656679259`20.*^-6}, 
  {4.16491235885716039272345984875704`20.*^-6, 
   -7.2433258414907137264755823456645`20.*^-7}, 
  {2.71954390761666453030101605129393`20.*^-6, 
   -4.7296415784637644005235061761634`20.*^-7}, 
  {1.72975644849897023303689342719254`20.*^-6, 
   -3.0082720843460351878902494385958`20.*^-7}, 
  {1.08104387181557792712436018209819`20.*^-6, 
   -1.8800762988097007428249742297359`20.*^-7}, 
  {6.6799922291777621505471403139088`20.*^-7, 
   -1.161737778987436895747328750245`20.*^-7}, 
  {4.0982900821215145084745391688942`20.*^-7, 
   -7.127461012385242623433981163295`20.*^-8}, 
  {2.5032253107499032073823609151844`20.*^-7, 
   -4.353435323043309925882366809016`20.*^-8}, 
  {1.5247884232218179191235787922147`20.*^-7, 
   -2.651805953429248554997528334286`20.*^-8}, 
  {9.272405809330339859981693188852`20.*^-8, 
   -1.612592314666146062605511858931`20.*^-8}, 
  {5.632899938583890810796251167113`20.*^-8, 
   -9.79634771927633184486304550803`20.*^-9}, 
  {3.41980948165046766140678281264`20.*^-8, 
   -5.94749475069646549809875271764`20.*^-9}, 
  {2.07542888926537867066897360838`20.*^-8, 
   -3.60944154654848464464169323197`20.*^-9}, 
  {1.25925665020340960475767372109`20.*^-8, 
   -2.19001156557114713870899777581`20.*^-9}, 
  {7.63941711640490554890029124229`20.*^-9, 
   -1.3285942811138966172000506508334955748311808606209`20.*^-9}, 
  {4.63414402938480304581250538709`20.*^-9, 
   -8.059380920669222688369574586229860544570588135424`20.*^-10}, 
  {2.81097243267176039060367822274`20.*^-9, 
   -4.888647708994365896702049083025781920340392647964`20.*^-10}, 
  {1.7050226425660353988656967083718028313191883210753`20.*^-9, 
   -2.965256769680061563244689927602902282591299841364`20.*^-10}, 
  {1.0341785583742324510667830846836398310283571888128`20.*^-9, 
   -1.798571405868230349681361886405398532211947201306`20.*^-10}, 
  {0.00002037766530043914587214932099558992`20., 
   -3.54394179138072102124336017314608`20.*^-6}, 
  {0.00002037701425990314770183217785029422`20., 
   -3.54382856693967786118820484352944`20.*^-6}, 
  {0.00002037604260285194328427807833496655`20., 
   -3.54365958310468578857010057999417`20.*^-6}, 
  {0.00002037441477640599425139480939889914`20., 
   -3.54337648285321639154692337372159`20.*^-6}, 
  {0.00002037172711373511308401384645887201`20., 
   -3.54290906325828053635023416676036`20.*^-6}, 
  {0.00002036729540479386004099436520478604`20., 
   -3.54213833126849739843380264431061`20.*^-6}, 
  {0.00002035999148942894524203059485867479`20., 
   -3.54086808511807743339662519281301`20.*^-6}, 
  {0.00002034796527632296384060301490352361`20., 
   -3.53877656979529805923530693974323`20.*^-6}, 
  {0.00002032817020619944065912666889760296`20., 
   -3.53533394890425054941333372132225`20.*^-6}, 
  {0.00002029561312311602406748647330583134`20., 
   -3.52967184749843896825851709666633`20.*^-6}, 
  {0.00002024216253830400088531740870287916`20., 
   -3.52037609361808711048998412223987`20.*^-6}, 
  {0.00002015464614784030592867424591408635`20., 
   -3.50515585179831407455204276766721`20.*^-6}, 
  {0.00002001198748337797175352345556296132`20., 
   -3.48034564928312552235190531529761`20.*^-6}, 
  {0.00001978111737285397311880732850832917`20., 
   -3.44019432571373445544475278405725`20.*^-6}, 
  {0.00001941183009383830525763815186396933`20., 
   -3.37597045110231395785011336764684`20.*^-6}, 
  {0.00001883203866775157703622007989275092`20., 
   -3.27513715960896991934262259004364`20.*^-6}, 
  {0.00001794786906864570169602518625193193`20., 
   -3.12136853367751333843916282642295`20.*^-6}, 
  {0.00001665771433009922753280455276856557`20., 
   -2.89699379653899609266166135105487`20.*^-6}, 
  {0.00001489155212640194057580054261239025`20., 
   -2.58983515241772879579139871519831`20.*^-6}, 
  {0.00001267413422274299209810831243534065`20., 
   -2.20419725612921601706231520614622`20.*^-6}, 
  {0.00001017420929042054265188374909308902`20., 
   -1.76942770268183350467543462488505`20.*^-6}, 
  {7.67610379472043306369170648329572`20.*^-6, 
   -1.33497457299485792412029677970362`20.*^-6}, 
  {5.46331658661435820110422858456173`20.*^-6, 
   -9.5014201506336664367030062340203`20.*^-7}, 
  {3.70287733550425846384548842598758`20.*^-6, 
   -6.4397866704421886327747624799783`20.*^-7}, 
  {2.4180439928020568297910203876111`20.*^-6, 
   -4.2052939005253162257235137175846`20.*^-7}, 
  {1.53807789991884097215038303532784`20.*^-6, 
   -2.6749180868153756037397965831789`20.*^-7}, 
  {9.6128886350979149483381271711072`20.*^-7, 
   -1.6718067191474634692761960297576`20.*^-7}, 
  {5.9401551526299667707589142783228`20.*^-7, 
   -1.0330704613269507427406807440562`20.*^-7}, 
  {3.6444471853091976799097186953373`20.*^-7, 
   -6.338169017929039443321249904935`20.*^-8}, 
  {2.2260420159223804115187932200971`20.*^-7, 
   -3.8713774189954441939457273393`20.*^-8}, 
  {1.3559564692060039532596735010627`20.*^-7, 
   -2.358185163836528614364649567066`20.*^-8}, 
  {8.245752110210484746312760351644`20.*^-8, 
   -1.434043845253997347184827887242`20.*^-8}, 
  {5.009229250850998569055627437251`20.*^-8, 
   -8.71170304495825838096630858652`20.*^-9}, 
  {3.041174979650506349145089957011`20.*^-8, 
   -5.28899996460957625938276514263`20.*^-9}, 
  {1.845643147549168841996738637717`20.*^-8, 
   -3.20981416965072842086389328298`20.*^-9}, 
  {1.119835835052861255127141575164`20.*^-8, 
   -1.9475405827006282697863331742`20.*^-9}, 
  {6.79360780503692369225531314363`20.*^-9, 
   -1.1814970095716389030009240249791589965639840694272`20.*^-9}, 
  {4.12106875892095918968331061767`20.*^-9, 
   -7.167076102471233373362279335068884030874131103744`20.*^-10}, 
  {2.49975226876955766868376557761`20.*^-9, 
   -4.347395250034013336841331439314944405799056397207`20.*^-10}, 
  {1.5162491374231894523110747163735674216924208693248`20.*^-9, 
   -2.636955021605546873584477767605505458850018331864`20.*^-10}, 
  {9.196783529501775869882333291957824716494285570048`20.*^-10, 
   -1.599440613826395803457797094254815175313113118985`20.*^-10}, 
  {0.00001810807869678437078763738776760619`20., 
   -3.14923107770162970219780656827936`20.*^-6}, 
  {0.0000181075001815871029734050232114821`20., 
   -3.1491304663629744301573953411273`20.*^-6}, 
  {0.0000181066367389332678466345709614975`20., 
   -3.14898030242317701680601234113`20.*^-6}, 
  {0.00001810519021298208928922692183599854`20., 
   -3.14872873269253726769163858017366`20.*^-6}, 
  {0.00001810280189254559498274838620337689`20., 
   -3.14831337261662521439102368754381`20.*^-6}, 
  {0.00001809886377295611511904759087290785`20., 
   -3.14762848225323741200827667354918`20.*^-6}, 
  {0.00001809237334682926379211412766714699`20., 
   -3.14649971249204587688941350732991`20.*^-6}, 
  {0.00001808168658428863937784302247491357`20., 
   -3.14464114509367641353791695215887`20.*^-6}, 
  {0.00001806409625857016640190423150141907`20., 
   -3.14158195801220285250508373937723`20.*^-6}, 
  {0.00001803516538263606480426706782566549`20., 
   -3.13655050132801127030731614359399`20.*^-6}, 
  {0.00001798766825181510364548729596239567`20., 
   -3.12829013075045280791083408041662`20.*^-6}, 
  {0.00001790989999062960160050103401023543`20., 
   -3.11476521576166984356539721917138`20.*^-6}, 
  {0.0000177831324545134524481151992811456`20., 
   -3.09271868774146999097655639672098`20.*^-6}, 
  {0.00001757798189823984831870628532640742`20., 
   -3.05704033012866927281848440459261`20.*^-6}, 
  {0.00001724983994814219136358572931985603`20., 
   -2.99997216489429415018882249040974`20.*^-6}, 
  {0.00001673466116372845538030307779480406`20., 
   -2.91037585456147050092227439909635`20.*^-6}, 
  {0.00001594905248641395205222523599350281`20., 
   -2.7737482585067742699522149553918`20.*^-6}, 
  {0.00001480276494109877457242046784267721`20., 
   -2.57439390279978688216008136394387`20.*^-6}, 
  {0.0000132336166881258194976181272640379`20., 
   -2.30149855445666426045532648070225`20.*^-6}, 
  {0.00001126359349526106086663055952051687`20., 
   -1.95888582526279319419661904704643`20.*^-6}, 
  {9.04253324203309495796047963552399`20.*^-6, 
   -1.572614476875320862253996458352`20.*^-6}, 
  {6.82291084782592790785438912776087`20.*^-6, 
   -1.18659319092624833180076332656711`20.*^-6}, 
  {4.85654471947131547445490012962456`20.*^-6, 
   -8.4461647295153312599215654428255`20.*^-7}, 
  {3.2919163258509186255700925672181`20.*^-6, 
   -5.7250718710450758705566827255966`20.*^-7}, 
  {2.14983169050654628537101403280472`20.*^-6, 
   -3.7388377226200804962974157092255`20.*^-7}, 
  {1.36754312633893762692613771056757`20.*^-6, 
   -2.3783358718938045685671960183785`20.*^-7}, 
  {8.5473582980286449551617264802198`20.*^-7, 
   -1.4864970953093295574194306922121`20.*^-7}, 
  {5.2818464842808232654956424992744`20.*^-7, 
   -9.185819972662301331296769563956`20.*^-8}, 
  {3.2406041689783589521993528676601`20.*^-7, 
   -5.635833337353667742955396291582`20.*^-8}, 
  {1.979391208720732114282709331157`20.*^-7, 
   -3.442419493427360198752537967231`20.*^-8}, 
  {1.2057200059148691317559549525565`20.*^-7, 
   -2.096904358112815881314704265317`20.*^-8}, 
  {7.332169387622326372691939194331`20.*^-8, 
   -1.275159893499535021337728555535`20.*^-8}, 
  {4.454244326914906347424225578086`20.*^-8, 
   -7.74651187289548929986821839667`20.*^-9}, 
  {2.704239126576227252921188185909`20.*^-8, 
   -4.70302456795865609203684901897`20.*^-9}, 
  {1.641163145648970178576840954732`20.*^-8, 
   -2.85419677504168726709015818214`20.*^-9}, 
  {9.95768966777771049165103298335`20.*^-9, 
   -1.731772116135253998548005736233565024080116346488`20.*^-9}, 
  {6.04094417540684707267226164969`20.*^-9, 
   -1.050598987027277751769088982554498761384362066846`20.*^-9}, 
  {3.66449629763857120658077032551`20.*^-9, 
   -6.373037039371428185357861435666803171867886616577`20.*^-10}, 
  {2.22280540249097504392256775649`20.*^-9, 
   -3.865748526071260945952291750413557148110094155705`20.*^-10}, 
  {1.3482643989282239859134394383934400622923930927104`20.*^-9, 
   -2.344807650309954758110329458076113917892202139719`20.*^-10}, 
  {8.177875253706768258960012095418817610027758518272`20.*^-10, 
   -1.422239174557698827645219494855243934117380782118`20.*^-10}, 
  {0.0000160912699896259241399641687794568`20., 
   -2.79848173732624767651550761381859`20.*^-6}, 
  {0.00001609075591903181552863643736898018`20., 
   -2.79839233374466357019764128156178`20.*^-6}, 
  {0.00001608998863933254236524866859228123`20., 
   -2.79825889379696388960846410300542`20.*^-6}, 
  {0.00001608870322144588589225188876382327`20., 
   -2.79803534286015406821771978501276`20.*^-6}, 
  {0.00001608658090351766039204544618928194`20., 
   -2.7976662440900278942687732503099`20.*^-6}, 
  {0.00001608308139865270871467996568216951`20., 
   -2.79705763454829716777042881429035`20.*^-6}, 
  {0.00001607731385696532388256772051913732`20., 
   -2.79605458382005632740308182941519`20.*^-6}, 
  {0.0000160678173585668619857611057470928`20., 
   -2.79440301888119338882801839079875`20.*^-6}, 
  {0.00001605218621179525652387377634477594`20., 
   -2.79168455857308809110848284256974`20.*^-6}, 
  {0.00001602647764401241255506974916490055`20., 
   -2.78721350330650653131647811563487`20.*^-6}, 
  {0.00001598427082463629781028022529139453`20., 
   -2.77987318689326918439656092024251`20.*^-6}, 
  {0.00001591516479720324627414079130255575`20., 
   -2.76785474733969500419839848740099`20.*^-6}, 
  {0.00001580251800338966437859258140022312`20., 
   -2.74826400058950684845088372177793`20.*^-6}, 
  {0.00001562022117192475226608763874289473`20., 
   -2.71656020381300039410219804224256`20.*^-6}, 
  {0.00001532863868635334820598485007159037`20., 
   -2.66585020632232142712780001245051`20.*^-6}, 
  {0.0000148708683300136177211041460242114`20., 
   -2.58623797043715090801811235203675`20.*^-6}, 
  {0.00001417282529944477567393923468057336`20., 
   -2.46483918251213489981551907488233`20.*^-6}, 
  {0.00001315434490298177848998281001337316`20., 
   -2.2877121570403093026057060892823`20.*^-6}, 
  {0.00001176020377361041641285286599779102`20., 
   -2.04525283019311589788745495613757`20.*^-6}, 
  {0.00001000993166457395886589541255418444`20., 
   -1.7408576807954711071122456615973`20.*^-6}, 
  {8.03658629589105886616812741506854`20.*^-6, 
   -1.39766718189409719411619607218584`20.*^-6}, 
  {6.06437732202141973741577468707057`20.*^-6, 
   -1.05467431687329038911578690209921`20.*^-6}, 
  {4.31699332078762155922971105417412`20.*^-6, 
   -7.5078144709349940160516713985638`20.*^-7}, 
  {2.92642181177501072106288880302187`20.*^-6, 
   -5.0894292378695838627180674835162`20.*^-7}, 
  {1.9112608549718613620548758129074`20.*^-6, 
   -3.3239319216901936731389144572302`20.*^-7}, 
  {1.21584012415143080125269789600909`20.*^-6, 
   -2.1145045637416187847873006887114`20.*^-7}, 
  {7.5994287047342442143750287461489`20.*^-7, 
   -1.3216397747363902981521789123738`20.*^-7}, 
  {4.6961686423882114797713425400532`20.*^-7, 
   -8.167249812849063443080595721831`20.*^-8}, 
  {2.881306969747520141031701096496`20.*^-7, 
   -5.010968643039165462663827993907`20.*^-8}, 
  {1.7599433724573888219996855773692`20.*^-7, 
   -3.060771082534589255651627091076`20.*^-8}, 
  {1.0720516072073040091156047802456`20.*^-7, 
   -1.864437577751833059331486574342`20.*^-8}, 
  {6.519331177582022001205169146327`20.*^-8, 
   -1.133796726536003826296551155883`20.*^-8}, 
  {3.960457895695437294505759973012`20.*^-8, 
   -6.88775286207902138174914777915`20.*^-9}, 
  {2.404456646945968765429015397791`20.*^-8, 
   -4.18166373381907611378959199616`20.*^-9}, 
  {1.459230555251917847735897817371`20.*^-8, 
   -2.53779227000333538736677881282`20.*^-9}, 
  {8.85382490015026432040296653033`20.*^-9, 
   -1.5397956348087416209396463531017713270483629113345`20.*^-9}, 
  {5.37127359641267700461535093587`20.*^-9, 
   -9.341345385065525225418001627586177136605544841216`20.*^-10}, 
  {3.25826802578398579322249444985`20.*^-9, 
   -5.666553088319975292560859912781393059734993136933`20.*^-10}, 
  {1.97639617069533636486799747684`20.*^-9, 
   -3.437210731644063243248691264075199064605360300339`20.*^-10}, 
  {1.1988025329843704728626154812571333490618413350912`20.*^-9, 
   -2.084873970407600822369766054361714947283473530941`20.*^-10}, 
  {7.271317046527077879580981909774421867635371147265`20.*^-10, 
   -1.264576877656883109492344679959926821603781281231`20.*^-10}, 
  {0.00001429908574111243032513137583390092`20., 
   -2.48679752019346614350110884067844`20.*^-6}, 
  {0.00001429862893504789856856512164853791`20., 
   -2.48671807566050409888089072148485`20.*^-6}, 
  {0.00001429794710888028850167226601469115`20., 
   -2.48659949719657191333430713298975`20.*^-6}, 
  {0.00001429680485555695954600588207521643`20., 
   -2.48640084444468861669667514351589`20.*^-6}, 
  {0.00001429491891368959834445699513326097`20., 
   -2.48607285455471275555773828404539`20.*^-6}, 
  {0.00001429180917189686947307173077765941`20., 
   -2.48553202989510773444725752654946`20.*^-6}, 
  {0.00001428668400137527982232401784700611`20., 
   -2.48464069589135301257809006034889`20.*^-6}, 
  {0.00001427824519724930808681303477647904`20., 
   -2.48317307778248836292400604808332`20.*^-6}, 
  {0.00001426435501608575086162193398840765`20., 
   -2.48075739410186971506468417189698`20.*^-6}, 
  {0.0000142415098476031619993318530821005`20., 
   -2.47678432132228904336206140558269`20.*^-6}, 
  {0.00001420400406997211951264321623385998`20., 
   -2.47026157738645556741621151893217`20.*^-6}, 
  {0.00001414259536261926506288036876869936`20., 
   -2.45958180219465479354441195977381`20.*^-6}, 
  {0.0000140424962070754926392430042526528`20., 
   -2.44217325340443350247704421785265`20.*^-6}, 
  {0.00001388050672488817098181109116807941`20., 
   -2.41400116954576886640192889879641`20.*^-6}, 
  {0.00001362140927712119996118785826139613`20., 
   -2.36894074384716521064136665415584`20.*^-6}, 
  {0.00001321464716888961988109040113911539`20., 
   -2.29819950763297737062441758941136`20.*^-6}, 
  {0.00001259440288081061560999103824839328`20., 
   -2.19033093579315054086800665189448`20.*^-6}, 
  {0.00001168946598437888932941469416738579`20., 
   -2.03295060597893727468081637693665`20.*^-6}, 
  {0.00001045078965348132486894014063966619`20., 
   -1.81752863538805649894611141559412`20.*^-6}, 
  {8.89572268990777928230811153452097`20.*^-6, 
   -1.5470822069404833534448889625254`20.*^-6}, 
  {7.14243085505522361334504669709231`20.*^-6, 
   -1.24216188783569106319044290384214`20.*^-6}, 
  {5.39003723645031147069425096894216`20.*^-6, 
   -9.3739778025222808185986973372907`20.*^-7}, 
  {3.83725108330515779206380284001582`20.*^-6, 
   -6.6734801448785352905457440695928`20.*^-7}, 
  {2.60139386438594875319277824749334`20.*^-6, 
   -4.5241632424103456577265708652057`20.*^-7}, 
  {1.6990785939495298304249059292655`20.*^-6, 
   -2.9549192938252692703041842248097`20.*^-7}, 
  {1.0809054071645624454859554310498`20.*^-6, 
   -1.8798354907209781660625311844343`20.*^-7}, 
  {6.7562271566987661943475348415835`20.*^-7, 
   -1.1749960272519593381473973637537`20.*^-7}, 
  {4.1751767764347744938061819192422`20.*^-7, 
   -7.261177002495259989228142468248`20.*^-8}, 
  {2.5616849663719233246081861787552`20.*^-7, 
   -4.455104289342475347144671615225`20.*^-8}, 
  {1.5647249461047715859675887013609`20.*^-7, 
   -2.721260775834385366900154263237`20.*^-8}, 
  {9.531405162385813866313819411577`20.*^-8, 
   -1.657635680414924150663272941144`20.*^-8}, 
  {5.796228032743708443040611803463`20.*^-8, 
   -1.008039657868471033572280313646`20.*^-8}, 
  {3.521182548916216799344566309418`20.*^-8, 
   -6.12379573724559443364272401638`20.*^-9}, 
  {2.137767794219079225832854522552`20.*^-8, 
   -3.71785703342448561014409482183`20.*^-9}, 
  {1.297381678985725897475314304068`20.*^-8, 
   -2.25631596345343634343532922447`20.*^-9}, 
  {7.87181604649556669132288019657`20.*^-9, 
   -1.3690114863470550767518052515766226535328677625855`20.*^-9}, 
  {4.77552783573124173031153057067`20.*^-9, 
   -8.305265801271724748367879253345606933644037849089`20.*^-10}, 
  {2.89688311587267158084804858261`20.*^-9, 
   -5.038057592822037531909649708883895647240476802356`20.*^-10}, 
  {1.7571879076038664837359956294735628741374457675777`20.*^-9, 
   -3.05597896974585475432347065995321248153667714581`20.*^-10}, 
  {1.06583965926100985545087457969956641946953067624`20.*^-9, 
   -1.853634190019147574697173182086202468642662045633`20.*^-10}, 
  {6.464833121264657757816917407076730342244651892735`20.*^-10, 
   -1.124318803698201349185550853405160003071911455645`20.*^-10}}, 
 {{-0.00142992020225156683083397690931322784`20., 
   0.00024868177430462031840590902770664831`20.}, 
  {-0.00142988103341181707111124813780862538`20., 
   0.00024867496233248992541065185005367397`20.}, 
  {-0.00142982504711279075272567689699926502`20., 
   0.00024866522558483317438707424295639391`20.}, 
  {-0.00142973054592959755850921655785423884`20., 
   0.00024864879059645174930595070571378065`20.}, 
  {-0.00142957438306827395275381928235044484`20., 
   0.00024862163183796068743544683171312083`20.}, 
  {-0.00142931678184112308614476011969154067`20., 
   0.00024857683162454314541648002081592011`20.}, 
  {-0.00142889205688320813729791298950552274`20., 
   0.00024850296641447098039963704165313439`20.}, 
  {-0.00142819248703538086519553846102242039`20., 
   0.00024838130209310971568618060191694268`20.}, 
  {-0.00142704007220301689419154059704830357`20., 
   0.00024818088212226380768548532122579192`20.}, 
  {-0.00142514193359881459043196262335983641`20., 
   0.00024785077106066340703164567362779762`20.}, 
  {-0.00142201856039662428092033570625333206`20., 
   0.00024730757572115204885571055760927515`20.}, 
  {-0.00141688545383543813792561535966097276`20., 
   0.00024641486153659793703054180168016918`20.}, 
  {-0.00140846739777772933886232592339258146`20., 
   0.00024495085178743118936736103015523156`20.}, 
  {-0.00139471179012572898592747708298987042`20., 
   0.00024255857219577895407434384051997746`20.}, 
  {-0.00137237249809763306493151526720355383`20., 
   0.00023867347793002314172722004647018328`20.}, 
  {-0.00133647899452927853937947899248080943`20., 
   0.00023243112948335278945730069434448858`20.}, 
  {-0.00127987853291363120694095209409222017`20., 
   0.00022258757094150107946799166853777742`20.}, 
  {-0.00119350967207286906602710861570609122`20., 
   0.00020756689949093375061341019403584194`20.}, 
  {-0.00106889987338851159866803203817091884`20., 
   0.00018589563015452375629009252837755112`20.}, 
  {-0.00090449092731272647911364140474417836`20., 
   0.00015730276996743069201976372256420494`20.}, 
  {-0.00071339361478716279680171608937303093`20., 
   0.00012406845474559352987855931989096191`20.}, 
  {-0.00052270059928829750037806364271406382`20., 
   0.00009090445205013869571792411177635894`20.}, 
  {-0.0003591828164088546341172862264955609`20., 
   0.00006246657676675732767257151765140189`20.}, 
  {-0.00023541315885605295898301452053388291`20., 
   0.00004094141893148747112748078617980572`20.}, 
  {-0.00014958980678774264008478694063630433`20., 
   0.00002601561857178132871039772880631381`20.}, 
  {-0.0000932736297868288357808457250049398`20., 
   0.00001622150083249197144014708260955474`20.}, 
  {-0.00005750956032798973661246350830175919`20., 
   0.00001000166266573734549781974057421898`20.}, 
  {-0.00003522450071515999686916071776211756`20., 
   6.12600012437565162941925526297698`20.*^-6}, 
  {-0.00002149049362479671437640592878941353`20., 
   3.73747715213855902198363978946322`20.*^-6}, 
  {-0.00001308076144253171893855416043588516`20., 
   2.27491503348377720670507138015395`20.*^-6}, 
  {-7.95081192533295468046421126518201`20.*^-6, 
   1.3827499000579051618198628287273`20.*^-6}, 
  {-4.82863017050621417747266221770471`20.*^-6, 
   8.3976176878368942216915864655735`20.*^-7}, 
  {-2.93099800021375883412622334526466`20.*^-6, 
   5.0973878264587110158716927743732`20.*^-7}, 
  {-1.77858055881791069454565530119772`20.*^-6, 
   3.0931835805528881644272266107785`20.*^-7}, 
  {-1.0790727008796072309882785628475`20.*^-6, 
   1.8766481754427951843274409788652`20.*^-7}, 
  {-6.5460435014099070312632535882035`20.*^-7, 
   1.1384423480712881793501310588178`20.*^-7}, 
  {-3.9707942085691782058407515135508`20.*^-7, 
   6.905729058381179488418698284436`20.*^-8}, 
  {-2.4085622383638942624017746839531`20.*^-7, 
   4.188803892806772630263955972093`20.*^-8}, 
  {-1.4609234232696003863839150260112`20.*^-7, 
   2.540736388294957193711156566977`20.*^-8}, 
  {-8.861156616694996957292578714445`20.*^-8, 
   1.541070715946955992572622385121`20.*^-8}, 
  {-5.374639737476172667598968503492`20.*^-8, 
   9.3471995434368220306069017452`20.*^-9}, 
  {-0.00127066016816207240611189907589312393`20., 
   0.00022098437707166476628033027406836939`20.}, 
  {-0.00127062482983559589587430216009180256`20., 
   0.00022097823127575580797813950610292217`20.}, 
  {-0.00127057405595996145945908627934948743`20., 
   0.00022096940103651503642766717901730217`20.}, 
  {-0.00127048843131821477906982281115487316`20., 
   0.00022095450979447213549040396715736922`20.}, 
  {-0.00127034695138496109274732009130234336`20., 
   0.00022092990458868888569518610283519016`20.}, 
  {-0.0012701135810983609926473311076888206`20., 
   0.00022088931845188886828649236655457751`20.}, 
  {-0.00126972882384050750079699966373384457`20., 
   0.00022082240414617521752991298499719035`20.}, 
  {-0.00126909510541690856075681007751566073`20., 
   0.00022071219224641888013161914391576709`20.}, 
  {-0.00126805125338797703244587098468544222`20., 
   0.00022053065276312644042536886690181605`20.}, 
  {-0.00126633218390807645621283441128716696`20., 
   0.00022023168415792634021092772370211599`20.}, 
  {-0.00126350412207498599750286210294969955`20., 
   0.000219739847317388869130932539643426`20.}, 
  {-0.00125885810757729998546393139087823792`20., 
   0.00021893184479605217138503154623969353`20.}, 
  {-0.00125124354215800719853961013181844453`20., 
   0.00021760757254921864322428002292494687`20.}, 
  {-0.00123881313632409141043496072933804257`20., 
   0.00021544576283897241920608012684139872`20.}, 
  {-0.00121865723953540328867564196495370421`20., 
   0.0002119403894844179632479377330354268`20.}, 
  {-0.00118634838192082990825145656981649379`20., 
   0.00020632145772536172317416635996808587`20.}, 
  {-0.00113557537345082980056509546045957063`20., 
   0.00019749136929579648705479921051470793`20.}, 
  {-0.00105845561234284534659516936040304529`20., 
   0.00018407923692919049506002945398313831`20.}, 
  {-0.00094779387201101929551524883411423467`20., 
   0.00016483371687148161661134762332421473`20.}, 
  {-0.00080253575305302950935843492630397439`20., 
   0.00013957143531357034945364085674851727`20.}, 
  {-0.00063421325314477746857697413647570369`20., 
   0.00011029795706865695105686506721316587`20.}, 
  {-0.00046617786697753232564176592958824624`20., 
   0.00008107441164826649141595929210230371`20.}, 
  {-0.00032155442047322180993064130746169013`20., 
   0.00005592250790838640172706805347159829`20.}, 
  {-0.00021149411470672238756763280225697286`20., 
   0.00003678158516638650218567526995773441`20.}, 
  {-0.00013476693664112363960556056018494951`20., 
   0.00002343772811149976340966270611912165`20.}, 
  {-0.0000841994126148861569752875843369118`20., 
   0.00001464337610693672295222392771076727`20.}, 
  {-0.00005198441037060178842294893299387933`20., 
   9.04076702097422407355633617284857`20.*^-6}, 
  {-0.00003186792367962084166685609183631679`20., 
   5.54224759645579855075758118892465`20.*^-6}, 
  {-0.0000194532374294857822678118074925533`20., 
   3.38317172686709256831509695522667`20.*^-6}, 
  {-0.00001184473289123317585607416639638441`20., 
   2.05995354630142188801289850371903`20.*^-6}, 
  {-7.20101897187067122159897704986364`20.*^-6, 
   1.25235112554272542984330035649801`20.*^-6}, 
  {-4.37382697182143713012525011844286`20.*^-6, 
   7.6066556031677167480439132494659`20.*^-7}, 
  {-2.65513625706381952372983908848196`20.*^-6, 
   4.6176282731544687369214592843165`20.*^-7}, 
  {-1.61125877468147758326428439227219`20.*^-6, 
   2.8021891733590914491552772039517`20.*^-7}, 
  {-9.7758582311174697835822358946686`20.*^-7, 
   1.7001492575856469188838671121164`20.*^-7}, 
  {-5.9304906658798981100365037899055`20.*^-7, 
   1.0313896810225909756585223982443`20.*^-7}, 
  {-3.5974411828190329161178603445838`20.*^-7, 
   6.256419448380926810639757121016`20.*^-8}, 
  {-2.1821116910124395939532302781006`20.*^-7, 
   3.79497685393467755470127004887`20.*^-8}, 
  {-1.3235740450976294794175098876317`20.*^-7, 
   2.301867904517616485943495456751`20.*^-8}, 
  {-8.028089875914150357117746504258`20.*^-8, 
   1.396189543637243540368303739871`20.*^-8}, 
  {-4.869358979068109147119154764601`20.*^-8, 
   8.46845039837932025585939959061`20.*^-9}, 
  {-0.0011291380871270539422099512890517932`20., 
   0.00019637184123948764212346978940031186`20.}, 
  {-0.00112910624663437402476597331110453911`20., 
   0.00019636630376249983039408231497470244`20.}, 
  {-0.00112906029027197225398567556098087294`20., 
   0.00019635831135164734851924792364884747`20.}, 
  {-0.00112898285158549210685258769140142006`20., 
   0.00019634484375399862727871090285242089`20.}, 
  {-0.00112885490900218403366914404558280764`20., 
   0.00019632259286994504933376418184048828`20.}, 
  {-0.00112864387688577653104438021518153844`20., 
   0.00019628589163230896192076177655331102`20.}, 
  {-0.00112829596192840287456333074951404172`20., 
   0.00019622538468320049992405752165461596`20.}, 
  {-0.00112772294194214688582330739333243071`20., 
   0.00019612572903341684970840128579694446`20.}, 
  {-0.00112677914107320643427357070661431513`20., 
   0.00019596158975186198856931664462857653`20.}, 
  {-0.00112522505054199324833496970555680418`20., 
   0.00019569131313773795623216864444466159`20.}, 
  {-0.00112266893475611604453528919515428659`20., 
   0.00019524677126193322513657203393987593`20.}, 
  {-0.00111847112646833279155414543620572848`20., 
   0.00019451671764666657244419920629664843`20.}, 
  {-0.00111159498541680089158155525713487343`20., 
   0.00019332086702900885070983569689302145`20.}, 
  {-0.00110038005376403649666021780604725809`20., 
   0.00019137044413287591246264657496474055`20.}, 
  {-0.00108222059821009910778531061889444415`20., 
   0.00018821227794958245352788010763381638`20.}, 
  {-0.00105317431258702247612196104768369659`20., 
   0.00018316075001513434367338453003194724`20.}, 
  {-0.00100767043249274781843142073164021712`20., 
   0.00017524703173786918581416012724177688`20.}, 
  {-0.00093884235149079442059668322800831022`20., 
   0.00016327693069405120358203186574057569`20.}, 
  {-0.00084056361948408153257630746107074292`20., 
   0.00014618497730157939696979260192534661`20.}, 
  {-0.0007121575097246538641325766046937218`20., 
   0.00012385347995211371550131767038151684`20.}, 
  {-0.00056377532371268991815912678773122306`20., 
   0.00009804788238481563794071770221412573`20.}, 
  {-0.0004155968162555880440352702652309889`20., 
   0.00007227770717488487722352526351843285`20.}, 
  {-0.00028764202246559651180927181990129598`20., 
   0.00005002469955923417596682988172196453`20.}, 
  {-0.00018979296645476681695225234988738241`20., 
   0.00003300747242691596816560910432824043`20.}, 
  {-0.00012124669917320843535444292421235781`20., 
   0.00002108638246490581484425094334127962`20.}, 
  {-0.00007589091247168658991699857510083073`20., 
   0.00001319841956029331998556496958275318`20.}, 
  {-0.00004691246622877520872481936900893088`20., 
   8.1586897789174276043164120015532`20.*^-6}, 
  {-0.00002878155304812417971613745200179438`20., 
   5.00548748663029212454564382639902`20.*^-6}, 
  {-0.00001757802141534567802727357388518732`20., 
   3.05704720266881356996062154524997`20.*^-6}, 
  {-0.00001070627748130365712176226548713565`20., 
   1.86196130109628819508908964993663`20.*^-6}, 
  {-6.51013959793425784687260008129515`20.*^-6, 
   1.13219819094508832119523479674697`20.*^-6}, 
  {-3.9546567587210480737410034691787`20.*^-6, 
   6.87766392821051838911478864205`20.*^-7}, 
  {-2.40084992421818855424658972131535`20.*^-6, 
   4.1753911725533713986897212544613`20.*^-7}, 
  {-1.45700941966584111673840757970786`20.*^-6, 
   2.5339294255058106378059262255788`20.*^-7}, 
  {-8.8402271083794390395776451659472`20.*^-7, 
   1.5374308014572937460135035071212`20.*^-7}, 
  {-5.3629792322949660117320848558423`20.*^-7, 
   9.326920403991245237794930184074`20.*^-8}, 
  {-3.2532198654048193770774540843917`20.*^-7, 
   5.657773678964903264482528842419`20.*^-8}, 
  {-1.9733278869474186727853644702396`20.*^-7, 
   3.431874585995510735278894730851`20.*^-8}, 
  {-1.1969391568716032394724914749936`20.*^-7, 
   2.08163331629844041647389821738`20.*^-8}, 
  {-7.260006373909264012897979552239`20.*^-8, 
   1.262609804158132871808344269954`20.*^-8}, 
  {-4.403491286129006552058737472941`20.*^-8, 
   7.65824571500696791662389125729`20.*^-9}, 
  {-0.0010033783433416920164959858362074357`20., 
   0.00017450058145072904634712797151433663`20.}, 
  {-0.00100334968996663852092102265980266926`20., 
   0.00017449559825506756885583002779176857`20.}, 
  {-0.00100330816884503437628953800023934507`20., 
   0.00017448837719044076109383269569379915`20.}, 
  {-0.0010032382524373144204079111222973427`20., 
   0.00017447621781518511659268019518214655`20.}, 
  {-0.00100312274709707034041147342997653631`20., 
   0.0001744561299299252765932997269524411`20.}, 
  {-0.00100293223605276393152261059609073975`20., 
   0.0001744229975743937272213235819288243`20.}, 
  {-0.00100261816371644482182202911942856906`20., 
   0.00017436837629851214292557028163975114`20.}, 
  {-0.00100210089709122283052020225249563327`20., 
   0.00017427841688543005748177430478184926`20.}, 
  {-0.00100124898264207761115941021141669568`20., 
   0.00017413025785079610628859308024638185`20.}, 
  {-0.00099984636615614429862134429704973923`20., 
   0.00017388632454889466062979900818256336`20.}, 
  {-0.00099753982922131245886783963990433379`20., 
   0.00017348518769066303632484167650510152`20.}, 
  {-0.00099375307673340746821646944991803274`20., 
   0.00017282662204059260316808164346400569`20.}, 
  {-0.00098755339445648875721854421783192824`20., 
   0.00017174841642721543603800769005772665`20.}, 
  {-0.0009774499509801321180675322499185954`20., 
   0.00016999129582263167270739691302932093`20.}, 
  {-0.00096111106465570148767740624692752508`20., 
   0.00016714975037490460655259239077000438`20.}, 
  {-0.0009350275224975678742404794041455677`20., 
   0.0001626134821734900650853007659383596`20.}, 
  {-0.00089428014929360262144298428683624591`20., 
   0.00015552698248584393416399726727586885`20.}, 
  {-0.00083287914146181606597077455856723891`20., 
   0.00014484854634118540277752601018560675`20.}, 
  {-0.00074559432000856130448290585212321181`20., 
   0.00012966857739279327034485319167360205`20.}, 
  {-0.00063202935659758089660653489310071075`20., 
   0.00010991814897349232984461476401751491`20.}, 
  {-0.00050112696266887170003816715036696405`20., 
   0.0000871525152467602956588116783246894`20.}, 
  {-0.00037036892528808267573853263721673043`20., 
   0.00006441198700662307404148393690725747`20.}, 
  {-0.00025712445098113019728959508991442997`20., 
   0.0000447172958228052517025382765068574`20.}, 
  {-0.00017014603228114262178351393708372587`20., 
   0.0000295906143097639342232198151449958`20.}, 
  {-0.00010894685759537531310977999036476288`20., 
   0.00001894727958180440227996173745474137`20.}, 
  {-0.00006830593149144388590404661156826672`20., 
   0.00001187929243329458885287767157708986`20.}, 
  {-0.00004227128091528523491703502084554091`20., 
   7.35152711570177998557130797313756`20.*^-6}, 
  {-0.00002595300220187838755087892612769971`20., 
   4.5135656003266760958050306309043`20.*^-6}, 
  {-0.00001585779978860643047050495915188426`20., 
   2.75787822410546616878347115684944`20.*^-6}, 
  {-9.66129686780530653231880063129403`20.*^-6, 
   1.6802255422270098317076175010946`20.*^-6}, 
  {-5.87575319106991958537078308576486`20.*^-6, 
   1.02187012018607297136883184100259`20.*^-6}, 
  {-3.56967548657303050310683693091465`20.*^-6, 
   6.208131280996574788011890314634`20.*^-7}, 
  {-2.16727205711029377111603403570949`20.*^-6, 
   3.7691687949744239497670157142773`20.*^-7}, 
  {-1.31530995201030571167947056306356`20.*^-6, 
   2.2874955687135751507469053270671`20.*^-7}, 
  {-7.9806763731939298340875914943588`20.*^-7, 
   1.3879437170772051885369724338015`20.*^-7}, 
  {-4.8415986795882167698414784532077`20.*^-7, 
   8.420171616675159599724310353403`20.*^-8}, 
  {-2.9369731077480745901993454897392`20.*^-7, 
   5.107779317822738417737992156068`20.*^-8}, 
  {-1.781509583971055395645034863573`20.*^-7, 
   3.098277537340965905469625849693`20.*^-8}, 
  {-1.0805936559017303465526732094947`20.*^-7, 
   1.879293314611704950526388190425`20.*^-8}, 
  {-6.554328550067071439289479474172`20.*^-8, 
   1.139883226098621119876431212899`20.*^-8}, 
  {-3.975473589895721377529756953813`20.*^-8, 
   6.91386711286212413483435991968`20.*^-9}, 
  {-0.00089162536212161775624062752783511725`20., 
   0.00015506528036897700108532652658002038`20.}, 
  {-0.00089159960667241697150375197310863013`20., 
   0.00015506080116042034287021773445367482`20.}, 
  {-0.00089156215441994907244061950853203856`20., 
   0.00015505428772520853433749904496209368`20.}, 
  {-0.00089149912787701151182722111204077751`20., 
   0.00015504332658730634988299497600709176`20.}, 
  {-0.00089139501213413459893150932968413929`20., 
   0.00015502521950158862590113205733637205`20.}, 
  {-0.0008912232921424447215297823556709952`20., 
   0.00015499535515520777765735345316017308`20.}, 
  {-0.00089094020711323778905301358669385617`20., 
   0.00015494612297621526766139366725110544`20.}, 
  {-0.00089047398732098780641731507962465725`20., 
   0.00015486504127321527068127218776080996`20.}, 
  {-0.00088970619128086964560142601495020173`20., 
   0.00015473151152710776445242191564351336`20.}, 
  {-0.00088844220912624223521353193009344894`20., 
   0.00015451168854369430177626642262494763`20.}, 
  {-0.00088636400814992715332104539356808448`20., 
   0.00015415026228694385275148615540314512`20.}, 
  {-0.00088295308930571458926552013762645985`20., 
   0.00015355705900968949378530785002199301`20.}, 
  {-0.00087737127771578488673791991165730544`20., 
   0.00015258630916796258899789911507083573`20.}, 
  {-0.00086828142443746606817794054430159272`20., 
   0.00015100546511955931620485922509592918`20.}, 
  {-0.00085359859732702259406540625275401715`20., 
   0.00014845192996991697288094021787026386`20.}, 
  {-0.00083019992598841392913450638624515839`20., 
   0.00014438259582407198767556632804263625`20.}, 
  {-0.00079373982489979923885605012017293363`20., 
   0.00013804170867822595458366089046485801`20.}, 
  {-0.00073898625438443570924615638638364326`20., 
   0.00012851934858859751465150545850150317`20.}, 
  {-0.00066146245116106042951262919635142628`20., 
   0.00011503694802801050948045725153937849`20.}, 
  {-0.00056097774532476731648951563949705142`20., 
   0.00009756134701300301156339402426035678`20.}, 
  {-0.00044541588908378276418122381907255667`20., 
   0.00007746363288413613290108240331696638`20.}, 
  {-0.00032995626536118676783236378470055228`20., 
   0.00005738369832368465527519370168705256`20.}, 
  {-0.0002296988625482421055995941145725906`20., 
   0.00003994762826925949662601636775175489`20.}, 
  {-0.00015239319124712937330843953915576891`20., 
   0.00002650316369515293448842426767926414`20.}, 
  {-0.000097783870399535664319571139688077`20., 
   0.0000170058905042670720555775895109699`20.}, 
  {-0.00006140009608567438086101489592916788`20., 
   0.00001067827758011728362800259059637701`20.}, 
  {-0.00003803656674135102522312010022245651`20., 
   6.61505508545235221271653916912287`20.*^-6}, 
  {-0.00002336857625290907808557897282082873`20., 
   4.06410021789723097140503875144847`20.*^-6}, 
  {-0.00001428466305762841028722830440641709`20., 
   2.48428922741363657169187902720296`20.*^-6}, 
  {-8.70514316978765567566201952752835`20.*^-6, 
   1.51393794257176620446295991783101`20.*^-6}, 
  {-5.29509642373001577763296212578095`20.*^-6, 
   9.2088633456174187437094993491841`20.*^-7}, 
  {-3.21722779421249409994862263107075`20.*^-6, 
   5.595178772543467999910648054036`20.*^-7}, 
  {-1.95340627478607363819468657727273`20.*^-6, 
   3.3972283039757802403385853517787`20.*^-7}, 
  {-1.18555885750601417230561585849142`20.*^-6, 
   2.0618414913148072561836797538983`20.*^-7}, 
  {-7.1935680556110620023395577582058`20.*^-7, 
   1.2510553140193151308416622188185`20.*^-7}, 
  {-4.3641462969121341342209505030178`20.*^-7, 
   7.589819646803711537775566092204`20.*^-8}, 
  {-2.6473663079039217317268780503761`20.*^-7, 
   4.604115318093776924742396609348`20.*^-8}, 
  {-1.6058478239008104114592141383829`20.*^-7, 
   2.792778824175322454711676762405`20.*^-8}, 
  {-9.740470751560489577282639945631`20.*^-8, 
   1.693994913314867752570893903588`20.*^-8}, 
  {-5.908082273878896088910828172751`20.*^-8, 
   1.02749256937024279807144837787`20.*^-8}, 
  {-3.583502247456366020141115787394`20.*^-8, 
   6.23217782166324525241933180417`20.*^-9}, 
  {-0.00079231910202399589415246229240245075`20., 
   0.00013779462643895580767868909433086099`20.}, 
  {-0.00079229597629530903429508485306245537`20., 
   0.00013779060457309722335566693096738355`20.}, 
  {-0.00079226224481039105839817329219989421`20., 
   0.00013778473822789409711272578994780769`20.}, 
  {-0.00079220551004778030118405826199411535`20., 
   0.00013777487131265744368418404556419399`20.}, 
  {-0.00079211179362096516410469280543821777`20., 
   0.00013775857280364611549646831398925525`20.}, 
  {-0.00079195722972542142572601034077406395`20., 
   0.00013773169212616024795234962448244589`20.}, 
  {-0.00079170243408018605454614342530770984`20., 
   0.00013768737984003235731237276961873216`20.}, 
  {-0.0007912828145107027436841389252181559`20., 
   0.00013761440252360047716245894351620101`20.}, 
  {-0.00079059180021267756165423004140659718`20., 
   0.00013749422612394392376595305067940821`20.}, 
  {-0.00078945433295436998467400393897433201`20., 
   0.00013729640573119477994330503286510121`20.}, 
  {-0.00078758443520376891455697018517439743`20., 
   0.00013697120612239459383599481481293868`20.}, 
  {-0.00078451618413041775862829846349036089`20., 
   0.00013643759724007265367448668930267145`20.}, 
  {-0.00077949720737036569030910840317878298`20., 
   0.00013556473171658533744506233098761444`20.}, 
  {-0.00077132932545260104120128079789811323`20., 
   0.00013414423051349583325239666050401969`20.}, 
  {-0.00075814947015595501055727144497879658`20., 
   0.0001318520817662530453143080773876168`20.}, 
  {-0.00073717920417541741296149643290850065`20., 
   0.00012820507898702911529765155354930445`20.}, 
  {-0.00070457806338895065435298839811574196`20., 
   0.00012253531537199141814834580836795512`20.}, 
  {-0.00065576988481292612642993129089342546`20., 
   0.00011404693648920454372694457232929138`20.}, 
  {-0.00058691285182378061423681761373060813`20., 
   0.00010207180031717923725857697630097533`20.}, 
  {-0.00049796476862849606996408083748385588`20., 
   0.00008660256845712975129810101521458364`20.}, 
  {-0.00039588062840690420986374657210549683`20., 
   0.00006884880494033116693282549080095598`20.}, 
  {-0.0002938688426191668917040429906893632`20., 
   0.00005110762480333337247026834620684575`20.}, 
  {-0.0002050817904849852242445620800417993`20., 
   0.00003566639834521482160774992696379119`20.}, 
  {-0.00013637981430360935945341112230138599`20., 
   0.00002371822857454075816581062996545845`20.}, 
  {-0.00008767453555495890051158202624793939`20., 
   0.00001524774531390589574114470021703293`20.}, 
  {-0.00005512800343066791460466753241456052`20., 
   9.58747885750746340950739694166271`20.*^-6}, 
  {-0.00003418293525053363073657579415824176`20., 
   5.94485830444063143244796420143335`20.*^-6}, 
  {-0.00002101373414040660144970947132091165`20., 
   3.65456245920114807821034283841941`20.*^-6}, 
  {-0.00001285012240042729111749664349505921`20., 
   2.23480389572648541173854669479291`20.*^-6}, 
  {-7.83279275822982864125556517880355`20.*^-6, 
   1.3622248275182310680444461180528`20.*^-6}, 
  {-4.76516909737358958885319437693648`20.*^-6, 
   8.287250604127981893657729351194`20.*^-7}, 
  {-2.89551135168450719103644443728655`20.*^-6, 
   5.0356719159730559844112077170202`20.*^-7}, 
  {-1.75816584160562692356197226157949`20.*^-6, 
   3.0576797245315250844556039331816`20.*^-7}, 
  {-1.06709937264040891095286554091635`20.*^-6, 
   1.8558249958963633233962878972457`20.*^-7}, 
  {-6.4749274395684451878333782649141`20.*^-7, 
   1.1260743373162513370145005678112`20.*^-7}, 
  {-3.928214522496786151839004618216`20.*^-7, 
   6.831677430429193307546094988202`20.*^-8}, 
  {-2.3829403933412717538140450238044`20.*^-7, 
   4.144244162332646528372252215313`20.*^-8}, 
  {-1.4454580715784450905190233338993`20.*^-7, 
   2.513840124484252331337431885044`20.*^-8}, 
  {-8.767630777763437401408935560912`20.*^-8, 
   1.524805352654510852418945314942`20.*^-8}, 
  {-5.318015089643631113836508173648`20.*^-8, 
   9.24872189503240193710697073678`20.*^-9}, 
  {-3.225604762437145028665831004283`20.*^-8, 
   5.60974741293416526724492348571`20.*^-9}, 
  {-0.00070407327658544162624189132295755643`20., 
   0.00012244752636268550021598109964479241`20.}, 
  {-0.00070405253270483384555593698497334911`20., 
   0.00012244391873127545140103251912579985`20.}, 
  {-0.00070402219374584501071818081770480167`20., 
   0.00012243864239058174099446622916605247`20.}, 
  {-0.00070397118894209289086014448268383799`20., 
   0.00012242977198992919841045991003197181`20.}, 
  {-0.0007038869419756711470245494670489156`20., 
   0.00012241512034359498209122599426937663`20.}, 
  {-0.00070374799924650396090879164727677787`20., 
   0.00012239095639069634102761593865683094`20.}, 
  {-0.00070351896051744415097054492795461366`20., 
   0.00012235112356825115669052955268775891`20.}, 
  {-0.00070314176767355104392874845843040686`20., 
   0.00012228552481279148590065190581398379`20.}, 
  {-0.00070252065100328279062597534244053252`20., 
   0.00012217750452231005054364788564183174`20.}, 
  {-0.00070149833272540284119966645571029974`20., 
   0.00012199971003920049412168112273222604`20.}, 
  {-0.00069981796607540412950695554094051038`20., 
   0.00012170747236093984860990531146791486`20.}, 
  {-0.00069706134453582932549852585484686301`20., 
   0.00012122805991927466530409145301684576`20.}, 
  {-0.00069255380492385117674249858244690094`20., 
   0.00012044413998675672638999975346902626`20.}, 
  {-0.00068522261226114408587025954752897693`20., 
   0.00011916914995845984102091470391808294`20.}, 
  {-0.00067340393977204766333007290892416932`20., 
   0.00011711372865600828927479528850855117`20.}, 
  {-0.00065462626378105662582877154997625489`20., 
   0.00011384804587496636970935157390891389`20.}, 
  {-0.00062549414158000884806267646558073788`20., 
   0.00010878158984000153879350895053578049`20.}, 
  {-0.00058199998601262697896055143110665877`20., 
   0.00010121738887176121373226981410550588`20.}, 
  {-0.0005208385128079729337102170772283861`20., 
   0.00009058061092312572760177688299624105`20.}, 
  {-0.00044207246315435130497418257769542603`20., 
   0.00007688216750510457477811870916442191`20.}, 
  {-0.00035184147489272701130905316179433563`20., 
   0.0000611898217204742628363570716164062`20.}, 
  {-0.0002616616699974387789039071210409006`20., 
   0.00004550637739085891807024471670276531`20.}, 
  {-0.00018300958628812005202410854010438432`20., 
   0.00003182775413706435687375800697467554`20.}, 
  {-0.00012195818381336809334236729932965718`20., 
   0.0000212101189240640162334551824921143`20.}, 
  {-0.00007853730578617227676864234089068804`20., 
   0.00001365866187585604813367692885055443`20.}, 
  {-0.00004944417575282529293370730801601351`20., 
   8.59898708744787703194909704626322`20.*^-6}, 
  {-0.00003068452742971574253200302878011835`20., 
   5.33643955299404217947878761393363`20.*^-6}, 
  {-0.00001887348775438583660874281828745236`20., 
   3.28234569641492810586831622390475`20.*^-6}, 
  {-0.00001154535740318010674094717249413149`20., 
   2.00788824403132291146907347724026`20.*^-6}, 
  {-7.03899846095127523657614062507092`20.*^-6, 
   1.22417364538283047592628532609928`20.*^-6}, 
  {-4.28282714184435059991124100698802`20.*^-6, 
   7.4483950292945227824543321860661`20.*^-7}, 
  {-2.60263351070287628390923518029518`20.*^-6, 
   4.5263191490484804937551916179046`20.*^-7}, 
  {-1.58040811533010849740375462566713`20.*^-6, 
   2.748535852748014778093486305508`20.*^-7}, 
  {-9.5924041034571607287154472346592`20.*^-7, 
   1.6682441919055931702113821277669`20.*^-7}, 
  {-5.8205701005461994167773745495965`20.*^-7, 
   1.012273060964556420309108617321`20.*^-7}, 
  {-3.5312680385722137242776789822454`20.*^-7, 
   6.141335719256023868309006925644`20.*^-8}, 
  {-2.1421585970372096996810905119385`20.*^-7, 
   3.725493212238625564662766107718`20.*^-8}, 
  {-1.2994085917568056196511920922919`20.*^-7, 
   2.259841029142270642871638421377`20.*^-8}, 
  {-7.881766706435782961949610799236`20.*^-8, 
   1.37074203590187529773036709552`20.*^-8}, 
  {-4.780700629790090844068321634275`20.*^-8, 
   8.3142619648523319027275158857`20.*^-9}, 
  {-2.899703117741233136919990742941`20.*^-8, 
   5.04296194389779675986085346598`20.*^-9}, 
  {-0.00062565600167396737582262292025490313`20., 
   0.0001088097394215595436213257252617223`20.}, 
  {-0.00062563741133445852792334356633745818`20., 
   0.00010880650631903626572579888110216665`20.}, 
  {-0.00062561015744615942691461124521501793`20., 
   0.00010880176651237555250688891221130747`20.}, 
  {-0.00062556435800481800318186394575485105`20., 
   0.00010879380139214226142293286013127846`20.}, 
  {-0.00062548871255053684699871967482254532`20., 
   0.00010878064566096292991282081301261659`20.}, 
  {-0.00062536395845779129090775390573311418`20., 
   0.00010875894929700718102743546186662856`20.}, 
  {-0.00062515831344363137087075414585853822`20., 
   0.00010872318494671849928187028623626751`20.}, 
  {-0.00062481965313244615643716546478951013`20., 
   0.00010866428750129498372820268952861045`20.}, 
  {-0.00062426201226196181892431100314140962`20., 
   0.00010856730648034118589988017445937558`20.}, 
  {-0.0006233442451290882693212478179560469`20., 
   0.00010840769480505882944717353355757337`20.}, 
  {-0.00062183591831265216960411708091424982`20., 
   0.00010814537709785255123549862276769564`20.}, 
  {-0.00061936203891501786746902948264815155`20., 
   0.00010771513720261180303809208393880898`20.}, 
  {-0.00061531818799697489580339519619318462`20., 
   0.0001070118587820825905745035123814234`20.}, 
  {-0.00060874468552273067980941878959957796`20., 
   0.00010586864096047490083642065906079617`20.}, 
  {-0.00059815643061448557403565842081557151`20., 
   0.00010402720532425836070185363840270808`20.}, 
  {-0.00058135526260732251800694187154668934`20., 
   0.00010110526306214304660990293418203293`20.}, 
  {-0.00055533799802812645068953148611847115`20., 
   0.00009658052139619590446774460628147325`20.}, 
  {-0.00051659072604079689297721210866751091`20., 
   0.00008984186539839945964821080150739321`20.}, 
  {-0.00046226277781792462761339695751265969`20., 
   0.00008039352657703037001972121000220168`20.}, 
  {-0.00039248887845594201036892322069375427`20., 
   0.00006825893538364208875981273403369639`20.}, 
  {-0.00031269219071413712521638546935873838`20., 
   0.00005438125055898036960284964684499799`20.}, 
  {-0.00023293169790325617680045956678531443`20., 
   0.00004050986050491411770442775074527207`20.}, 
  {-0.00016323838197836937087787469785628731`20., 
   0.00002838928382232510797876081701848476`20.}, 
  {-0.00010898847443492004037753957936022041`20., 
   0.00001895451729302957223957210075829921`20.}, 
  {-0.00007029330464590761249478303330780981`20., 
   0.00001222492254711436739039704927092345`20.}, 
  {-0.00004430383127153704241090266096954848`20., 
   7.70501413418035520189611495122581`20.*^-6}, 
  {-0.00002751553529255969001593550173899938`20., 
   4.78531048566255478538008725895641`20.*^-6}, 
  {-0.0000169327369835152395844984282579319`20., 
   2.94482382322004166686929187094467`20.*^-6}, 
  {-0.00001036142581126157365592915279801478`20., 
   1.80198709761070846190072222574171`20.*^-6}, 
  {-6.31841909847828770084858885148104`20.*^-6, 
   1.09885549538752829579975458286626`20.*^-6}, 
  {-3.84486201323339037482836488139051`20.*^-6, 
   6.6867165447537223910058519676357`20.*^-7}, 
  {-2.33665976235647503085173246119395`20.*^-6, 
   4.0637561084460435319160564542504`20.*^-7}, 
  {-1.41896404759081973565791533082069`20.*^-6, 
   2.4677635610275125837528962275142`20.*^-7}, 
  {-8.6127449291655803433457273249186`20.*^-7, 
   1.4978686833331444075383873608553`20.*^-7}, 
  {-5.2262108206960862650310392694975`20.*^-7, 
   9.08906229686275872179311177304`20.*^-8}, 
  {-3.170709885489598286089773522571`20.*^-7, 
   5.514278061721040497547432213167`20.*^-8}, 
  {-1.9234465774648030206099302304034`20.*^-7, 
   3.345124482547483514104226487658`20.*^-8}, 
  {-1.1667447903600312816462216780991`20.*^-7, 
   2.029121374539184837645602918433`20.*^-8}, 
  {-7.077089707669596569302996416599`20.*^-8, 
   1.230798210029495055530955898539`20.*^-8}, 
  {-4.292628187367502257194987198518`20.*^-8, 
   7.4654403258565256646869342583`20.*^-9}, 
  {-2.603668107619853780035840737039`20.*^-8, 
   4.52811844803452831310580997746`20.*^-9}, 
  {-0.00055597259830656361740235135372739654`20., 
   0.00009669088666201106389606110499606895`20.}, 
  {-0.00055595595189848055234929925392554248`20., 
   0.00009668799163451835693031291372618131`20.}, 
  {-0.00055593149678729657995669715191283789`20., 
   0.00009668373857170375303594733076745006`20.}, 
  {-0.00055589041548955603531413424270371366`20., 
   0.00009667659399818365831550160742673281`20.}, 
  {-0.00055582256567188773283759379380158061`20., 
   0.00009666479402989351875436413805244881`20.}, 
  {-0.00055571067029963425282818708239027538`20., 
   0.00009664533396515378310055427519830877`20.}, 
  {-0.00055552622533336303862426110992782107`20., 
   0.00009661325657971531106508888868309931`20.}, 
  {-0.00055522248302633097730444584783272576`20., 
   0.00009656043183066625692251232136221318`20.}, 
  {-0.00055472235860314619000815673585607198`20., 
   0.00009647345367011238087098378014888207`20.}, 
  {-0.00055389931190973265942009299270311856`20., 
   0.00009633031511473611468175530307880324`20.}, 
  {-0.00055254680975627550035709093983666468`20., 
   0.00009609509734891747832297233736289821`20.}, 
  {-0.00055032891946692917064558913655482193`20., 
   0.0000957093772985963775035807194008386`20.}, 
  {-0.00054670460779973676069970886146332112`20., 
   0.00009507906222604117577386241068927324`20.}, 
  {-0.0005408159360652721105837797749827965`20., 
   0.00009405494540265601923196169999700808`20.}, 
  {-0.00053133796494079239573836998363834816`20., 
   0.00009240660259839867751971651889362577`20.}, 
  {-0.00051631592474259487734691064173408552`20., 
   0.00008979407386827736997337576377984096`20.}, 
  {-0.00049309255750188229189786497585061577`20., 
   0.0000857552273916317029387591262348897`20.}, 
  {-0.0004585832744984219326762396181342511`20., 
   0.00007975361295624729263934602054508716`20.}, 
  {-0.00041032368567489383663339577466961543`20., 
   0.00007136064098693805854493839559471572`20.}, 
  {-0.00034849573455560661893281895462090715`20., 
   0.00006060795383575767285788155732537514`20.}, 
  {-0.00027789242348002485966162942746946242`20., 
   0.00004832911712696084515854424825555869`20.}, 
  {-0.00020731470384202116389472243493623101`20., 
   0.00003605473110296020241647346694543148`20.}, 
  {-0.00014554368545005989478347390728103979`20., 
   0.0000253119452956625903971258969184417`20.}, 
  {-0.00009733936695132132111868120526315838`20., 
   0.00001692858555675153410759673135011451`20.}, 
  {-0.00006286707840426205330735394770317936`20., 
   0.0000109334049398716614447572082962051`20.}, 
  {-0.0000396634866738799886314432071097259`20., 
   6.89799768241391106633794906256104`20.*^-6}, 
  {-0.00002465062066894021800906184420140238`20., 
   4.2870644641635161754890163828526`20.*^-6}, 
  {-0.00001517654285877195806631402593934097`20., 
   2.63939875804729705501113494597234`20.*^-6}, 
  {-9.28943606372801248461999161266422`20.*^-6, 
   1.61555409803965434515130288915899`20.*^-6}, 
  {-5.66572660827052005793937205441055`20.*^-6, 
   9.8534375796009044485902122685401`20.*^-7}, 
  {-3.4480665669626089871298418578875`20.*^-6, 
   5.9966375077610591080518988832825`20.*^-7}, 
  {-2.09565401894626280482717789136147`20.*^-6, 
   3.6446156851239353127429180719329`20.*^-7}, 
  {-1.2726627359686546640511075707281`20.*^-6, 
   2.213326497336790720088882731701`20.*^-7}, 
  {-7.724926875568027145737105461508`20.*^-7, 
   1.3434655435770481992586270367839`20.*^-7}, 
  {-4.6875543388740736153768397099336`20.*^-7, 
   8.152268415433171505003199495537`20.*^-8}, 
  {-2.843936563681269349255891315366`20.*^-7, 
   4.945976632489164085662419678897`20.*^-8}, 
  {-1.7252258614124984804992253691575`20.*^-7, 
   3.000392802456519096520391946361`20.*^-8}, 
  {-1.0465095065914926769635659636967`20.*^-7, 
   1.820016533202595959936636458603`20.*^-8}, 
  {-6.347795160163281390818871012445`20.*^-8, 
   1.103964375680570676664151480425`20.*^-8}, 
  {-3.850277395250474022727130112482`20.*^-8, 
   6.69613460043560699604718280432`20.*^-9}, 
  {-2.335364636886637832962829345486`20.*^-8, 
   4.0615037163245875355875292965`20.*^-9}, 
  {-0.0004940503108684984719048938820356258`20., 
   0.00008592179319452147337476415339750013`20.}, 
  {-0.00049403541653027621977444356182390991`20., 
   0.00008591920287483064691729453249111476`20.}, 
  {-0.0004940134949934139987158398951618006`20., 
   0.00008591539043363721716797215568031314`20.}, 
  {-0.00049397668149571146071537255671424018`20., 
   0.00008590898808621068882006479247204178`20.}, 
  {-0.00049391588261206931306092635880055127`20., 
   0.00008589841436731640227146545370444369`20.}, 
  {-0.0004938156171263944451276087348338835`20., 
   0.00008588097689154686002219282344937103`20.}, 
  {-0.00049365034547795718766870325330136703`20., 
   0.00008585223399616646742064404405241166`20.}, 
  {-0.00049337818195926763920340394808115721`20., 
   0.00008580490121030741551363546923150561`20.}, 
  {-0.00049293006959193701764358669191627254`20., 
   0.00008572696862468469872062377250717784`20.}, 
  {-0.00049219266631492396051647241383529712`20., 
   0.00008559872457650851487242998501483428`20.}, 
  {-0.00049098102490234337054341313145961837`20., 
   0.00008538800433084232531189793590602058`20.}, 
  {-0.00048899445685040479416230176976410516`20., 
   0.00008504251423485300768040030778506177`20.}, 
  {-0.0004857490353072373778887040438339608`20., 
   0.00008447809309691084832847026849286276`20.}, 
  {-0.00048047826133861415384148620811318401`20., 
   0.00008356143675454159197243238401968417`20.}, 
  {-0.00047200059136871670085434927945532531`20., 
   0.00008208705936847246971379987468788267`20.}, 
  {-0.00045857789401560985849877343086063404`20., 
   0.00007975267722010606234761277058445808`20.}, 
  {-0.00043785813178345188593565861835321452`20., 
   0.00007614924031016554538011454232229819`20.}, 
  {-0.0004071306558056491821994635314585511`20., 
   0.00007080533144446072733903713590583496`20.}, 
  {-0.00036426020851776711600196498390229426`20., 
   0.0000633496014813508027829504319830077`20.}, 
  {-0.00030945750212293114460244196785092082`20., 
   0.00005381869602137932949607686397407317`20.}, 
  {-0.00024696081215730421696566338913477013`20., 
   0.0000429497064621398638201153720234383`20.}, 
  {-0.00018448221684393873327078728300076109`20., 
   0.00003208386379894586665578909269578453`20.}, 
  {-0.00012971970435184010989996177411618985`20., 
   0.00002255994858292871476521074332455476`20.}, 
  {-0.00008688836217555016495520020543523771`20., 
   0.00001511101950879133303568699224960656`20.}, 
  {-0.00005618712073005616237418772358341919`20., 
   9.7716731704445499781196041014642`20.*^-6}, 
  {-0.00003548140953289692554232907213132204`20., 
   6.17067991876468270301375167501252`20.*^-6}, 
  {-0.00002206524015428079813574455658187639`20., 
   3.83743307030970402360774897076111`20.*^-6}, 
  {-0.00001359034322929530848102463970764169`20., 
   2.3635379529209232140912416882855`20.*^-6}, 
  {-8.32068489538519263489710303835442`20.*^-6, 
   1.44707563398003350172123531101815`20.*^-6}, 
  {-5.07569198375109192206660281112135`20.*^-6, 
   8.8272904065236381253332222802111`20.*^-7}, 
  {-3.08928808939204808876224086314641`20.*^-6, 
   5.3726749380731271108908536750371`20.*^-7}, 
  {-1.87771111164975114197575078249573`20.*^-6, 
   3.265584541999567203436088317384`20.*^-7}, 
  {-1.1403512567901681685274609961153`20.*^-6, 
   1.9832195770263794235260191236789`20.*^-7}, 
  {-6.9219668037616366205517612035061`20.*^-7, 
   1.2038203136976759340090019484359`20.*^-7}, 
  {-4.2003687477706953309479310951588`20.*^-7, 
   7.30498912655773101034422799158`20.*^-8}, 
  {-2.5483826118010134690265156289733`20.*^-7, 
   4.431969759653936467872201093867`20.*^-8}, 
  {-1.5459409042526484162771000016182`20.*^-7, 
   2.688592876961127680481913046294`20.*^-8}, 
  {-9.377594340033096816867725493117`20.*^-8, 
   1.630885972179669011629169650977`20.*^-8}, 
  {-5.688162280157134585206781137203`20.*^-8, 
   9.89245613940371232209874980383`20.*^-9}, 
  {-3.450178665220476163003884337526`20.*^-8, 
   6.00031072212256724000675536961`20.*^-9}, 
  {-2.092688383148543977941777248213`20.*^-8, 
   3.63945805764964170076830825776`20.*^-9}, 
  {-0.00043902472740502612871369097039009929`20., 
   0.00007635212650522193542846799485045204`20.}, 
  {-0.00043901141001534654458057278011230076`20., 
   0.00007634981043745157297053439654126968`20.}, 
  {-0.00043899177751889542951284508438259793`20., 
   0.00007634639609024268339353827554479964`20.}, 
  {-0.00043895881733740098664999224374972464`20., 
   0.00007634066388476538898260734673908253`20.}, 
  {-0.00043890438412454560787416109112003493`20., 
   0.00007633119723905141006507149410783215`20.}, 
  {-0.00043881461787511229695049541359978669`20., 
   0.00007631558571741083425226007193039769`20.}, 
  {-0.00043866665491342912632636166216043723`20., 
   0.00007628985302842245675241072385398909`20.}, 
  {-0.00043842299824636712953336269945028205`20., 
   0.00007624747795588993557101959990439688`20.}, 
  {-0.00043802183497768910889700759086168428`20., 
   0.00007617771043090245372121871145420596`20.}, 
  {-0.00043736172859881212858237598852038499`20., 
   0.00007606290932153254410128278061224087`20.}, 
  {-0.00043627719482666071246820296403751041`20., 
   0.00007587429475246273260316573287608876`20.}, 
  {-0.00043449929568373653594291759578136198`20., 
   0.00007556509490151939755529001665762817`20.}, 
  {-0.00043159547988080859672233708751314436`20., 
   0.0000750600834575319298647542760892425`20.}, 
  {-0.0004268813322723587469859309632592028`20., 
   0.00007424023169954065164972712404507874`20.}, 
  {-0.00041930359013377602932099861749157871`20., 
   0.00007292236350152626596886932478114411`20.}, 
  {-0.00040731689823229007654412733515458122`20., 
   0.00007083772143170262200767431915731845`20.}, 
  {-0.00038883866178643252041769980564466657`20., 
   0.00006762411509329261224655648793820287`20.}, 
  {-0.00036148442952003007485968677745751614`20., 
   0.00006286685730783131736690204825348106`20.}, 
  {-0.00032340016383973160251265226218263956`20., 
   0.0000562435067547359308717656108143721`20.}, 
  {-0.00027481175182554666390903144410789704`20., 
   0.00004779334814357333285374459897528643`20.}, 
  {-0.00021946874358339515677139889892903677`20., 
   0.00003816847714493828813415633024852815`20.}, 
  {-0.00016413853226765374328536289382607591`20., 
   0.00002854583169872239013658485110018712`20.}, 
  {-0.00011557847810527241012142570584349455`20., 
   0.00002010060488787346262981316623365123`20.}, 
  {-0.00007752185571825550756728964884131656`20., 
   0.00001348206186404443609865906936370722`20.}, 
  {-0.00005018620668826063441166135541640028`20., 
   8.72803594578445815854980094198264`20.*^-6}, 
  {-0.00003171794065190323251430905038610256`20., 
   5.51616359163534478509722615410479`20.*^-6}, 
  {-0.00001973588693923850593341865573918715`20., 
   3.43232816334582711885541838942384`20.*^-6}, 
  {-0.00001216011680436993725775579408695722`20., 
   2.11480292249911952308796418903604`20.*^-6}, 
  {-7.44676326209327540350402339205151`20.*^-6, 
   1.29508926297274354843548232905244`20.*^-6}, 
  {-4.54325189027408925747403749866756`20.*^-6, 
   7.9013076352592856651722391281176`20.*^-7}, 
  {-2.7654695741117962253193509387134`20.*^-6, 
   4.809512302803123870120610328197`20.*^-7}, 
  {-1.68098214645049988132129917679119`20.*^-6, 
   2.9234472112182606631674768292021`20.*^-7}, 
  {-1.02091016218406877497162410341997`20.*^-6, 
   1.7754959342331630869071723537738`20.*^-7}, 
  {-6.1970821919682234589605594365204`20.*^-7, 
   1.0777534246901258189496625106992`20.*^-7}, 
  {-3.7605429269414562075790114961397`20.*^-7, 
   6.540074655550358621876541732417`20.*^-8}, 
  {-2.2815555002944653475485491487372`20.*^-7, 
   3.967922609207765821823563736936`20.*^-8}, 
  {-1.3840802755462539288097707977161`20.*^-7, 
   2.407096131384789441408297039506`20.*^-8}, 
  {-8.395779781553994243848280661498`20.*^-8, 
   1.460135614183303346756222723739`20.*^-8}, 
  {-5.092632136287231800794233055761`20.*^-8, 
   8.85675154136909878398997053176`20.*^-9}, 
  {-3.088960517112121944296620542075`20.*^-8, 
   5.37210524715151642486368789926`20.*^-9}, 
  {-1.873594507337194104558242668361`20.*^-8, 
   3.25842523015164192097085681454`20.*^-9}, 
  {-0.00039012771241392634731323796381961959`20., 
   0.00006784829781111762561969355892515123`20.}, 
  {-0.00039011581254773237556825137948033653`20., 
   0.00006784622826917084792491328338788461`20.}, 
  {-0.00039009824453772524260327509318925354`20., 
   0.00006784317296308265088752610316334844`20.}, 
  {-0.00039006875764614608465809142517680759`20., 
   0.00006783804480802540602749416090031436`20.}, 
  {-0.00039002006191905980334076486013332697`20., 
   0.00006782957598592344405926345393623078`20.}, 
  {-0.00038993975851299300863199414657551916`20., 
   0.00006781561017617269715339028636095987`20.}, 
  {-0.00038980739518423981146648959278268197`20., 
   0.00006779259046682431503765036396220557`20.}, 
  {-0.00038958942991268635631327376339791179`20., 
   0.00006775468346307588805448239363441944`20.}, 
  {-0.00038923057618663577597050674990563521`20., 
   0.00006769227411941491756008813041837134`20.}, 
  {-0.00038864012024514955362386682991636289`20., 
   0.00006758958612959122671719423128980225`20.}, 
  {-0.00038767009983020614485340481510183511`20., 
   0.00006742088692699237301798344610466698`20.}, 
  {-0.00038608013920848612331166232433654654`20., 
   0.00006714437203625845622811518684113852`20.}, 
  {-0.00038348384725069345918376922133648147`20., 
   0.00006669284300012060159717725588460547`20.}, 
  {-0.0003792704151434302545359512563528842`20., 
   0.00006596007219885743557146978371354508`20.}, 
  {-0.00037250125592872940795906206369574349`20., 
   0.00006478282711803989703635861977317279`20.}, 
  {-0.00036180251935156321613320015663660024`20., 
   0.00006292217727853273324055654898027829`20.}, 
  {-0.00034532958890653368554673012647103862`20., 
   0.00006005731980983194531247480460365889`20.}, 
  {-0.00032098298208095983913914456016188643`20., 
   0.00005582312731842779811115557568032806`20.}, 
  {-0.0002871496006709712401807462290362924`20., 
   0.00004993906098625586785752108331065956`20.}, 
  {-0.00024406063229695266958111635423975536`20., 
   0.00004244532735599176862280284421560963`20.}, 
  {-0.00019503471688699463143972945633704944`20., 
   0.00003391908119773819677212686197166077`20.}, 
  {-0.00014601785600088559612768695415585728`20., 
   0.00002539440973928445150046729637493169`20.}, 
  {-0.00010294888308362328157757441043061058`20., 
   0.00001790415357976057070914337572706271`20.}, 
  {-0.00006913502711056229208267914331397914`20., 
   0.00001202348297574996384046593796764856`20.}, 
  {-0.0000448015704404980215402774087310805`20., 
   7.79157746791269939830911456192703`20.*^-6}, 
  {-0.00002833570642243225401316623537854593`20., 
   4.92794894303169635011586702235583`20.*^-6}, 
  {-0.00001764026094841823639726095977858704`20., 
   3.06787146929012806908886257018904`20.*^-6}, 
  {-0.00001087250209035077953084588243646445`20., 
   1.89086992875665730971232738025469`20.*^-6}, 
  {-6.6596343704441771990314006661013`20.*^-6, 
   1.15819728181637864330980881149587`20.*^-6}, 
  {-4.06355817849842101081437676475902`20.*^-6, 
   7.0670577017363843666336987213201`20.*^-7}, 
  {-2.47368056120704788465186874992221`20.*^-6, 
   4.3020531499253006689597717389952`20.*^-7}, 
  {-1.50369350705862333337534261240405`20.*^-6, 
   2.615119142710649275435378456355`20.*^-7}, 
  {-9.1326511570695029805060207668309`20.*^-7, 
   1.5882871577512179096532210029271`20.*^-7}, 
  {-5.54376211333933125380388221685`20.*^-7, 
   9.641325414503184789224142985827`20.*^-8}, 
  {-3.3641297417817538228581301261765`20.*^-7, 
   5.850660420490006648448921958569`20.*^-8}, 
  {-2.041061887643330505873002914002`20.*^-7, 
   3.549672848075357401518265937393`20.*^-8}, 
  {-1.2381926044020084870226225964509`20.*^-7, 
   2.153378442438275629604561037306`20.*^-8}, 
  {-7.510849353751851040976419849945`20.*^-8, 
   1.306234670217713224517638234773`20.*^-8}, 
  {-4.555866381494327209558848680619`20.*^-8, 
   7.92324588085969949488495422716`20.*^-9}, 
  {-2.763385211546820002944017169`20.*^-8, 
   4.80588732442925217903307333739`20.*^-9}, 
  {-1.676119269744297801616641966432`20.*^-8, 
   2.9149900343379092202028555938`20.*^-9}, 
  {-0.00034667668367962700353981117664738642`20., 
   0.00006029159716167426148518455246041502`20.}, 
  {-0.00034666605654905390843010100135962564`20., 
   0.00006028974896505285364001756545384796`20.}, 
  {-0.00034665034756789913280987505495510331`20., 
   0.00006028701696833028396693479216610494`20.}, 
  {-0.00034662398671823655436848790229396496`20., 
   0.00006028243247273679206408485257286347`20.}, 
  {-0.0003465804545604662380699932200534644`20., 
   0.00006027486166268978053391186435712423`20.}, 
  {-0.00034650866720258724364417112173781399`20., 
   0.00006026237690479778150333410812831549`20.}, 
  {-0.00034639034230787779169812097708006231`20., 
   0.00006024179866223961594749930036174998`20.}, 
  {-0.00034619549668873744562940853156948189`20., 
   0.00006020791246760651228337539679469251`20.}, 
  {-0.00034587471511593877879082688283246017`20., 
   0.00006015212436798935283318728397086266`20.}, 
  {-0.00034534692762123096586683979570396259`20., 
   0.00006006033523847495058553735577460221`20.}, 
  {-0.00034447992497170135726744885992446953`20., 
   0.0000599095521689915403943389321607773`20.}, 
  {-0.00034305899238734797502786776159790355`20., 
   0.00005966243345866921304832482810398323`20.}, 
  {-0.00034073916466785600772862915493851071`20., 
   0.00005925898515962713177889202694582794`20.}, 
  {-0.00033697557388754954301489843214013962`20., 
   0.00005860444763261731182867798819828516`20.}, 
  {-0.00033093208001890502411662482406781429`20., 
   0.00005755340522067913462897823027266336`20.}, 
  {-0.00032138738583201420463826409301600353`20., 
   0.00005589345840556768776317636400278321`20.}, 
  {-0.00030670716539306631130921522767405566`20., 
   0.00005334037659009848892334177872592272`20.}, 
  {-0.0002850412369817887639619129265502903`20., 
   0.00004957238904031108938468050896526789`20.}, 
  {-0.00025498348150133980912616099413264987`20., 
   0.00004434495330458083636976712941437391`20.}, 
  {-0.00021676334904052488589796796666268574`20., 
   0.00003769797374617824102573355941959753`20.}, 
  {-0.00017331927074016537659765797120019108`20., 
   0.00003014248186785484810394051673046802`20.}, 
  {-0.00012988160384036441551707675639604766`20., 
   0.00002258810501571555052470900111235612`20.}, 
  {-0.00009167556300347091974061164144465259`20., 
   0.00001594357617451668169401941590341785`20.}, 
  {-0.00006163158921565187360690315463534254`20., 
   0.00001071853725489597801859185298005956`20.}, 
  {-0.00003997495790254608938173475462142706`20., 
   6.95216659174714597943213123850906`20.*^-6}, 
  {-0.00002529974036231295821124199507921456`20., 
   4.39995484561964490630295566595036`20.*^-6}, 
  {-0.00001575737864226489651255929762778109`20., 
   2.74041367691563417609726915265758`20.*^-6}, 
  {-9.71487791300201533446301023519603`20.*^-6, 
   1.68954398486991571034139308438192`20.*^-6}, 
  {-5.95168777331978476858037656639914`20.*^-6, 
   1.03507613449039735105745679415637`20.*^-6}, 
  {-3.63201265663576138886183413048241`20.*^-6, 
   6.3165437506708893719336245747521`20.*^-7}, 
  {-2.21113895527911105020707232909273`20.*^-6, 
   3.8454590526593235655775170940744`20.*^-7}, 
  {-1.34416035715393390775937754766751`20.*^-6, 
   2.3376701863546676656684826915956`20.*^-7}, 
  {-8.1639518108652829478231958508725`20.*^-7, 
   1.4198177062374405126649036262387`20.*^-7}, 
  {-4.9558178753462351676614973695182`20.*^-7, 
   8.618813696254322030715647599163`20.*^-8}, 
  {-3.0073768925089759009430412803212`20.*^-7, 
   5.230220682624305914683550052732`20.*^-8}, 
  {-1.8246263807803166958344870852197`20.*^-7, 
   3.173263270922289905799107974294`20.*^-8}, 
  {-1.1068979764825554902591711005916`20.*^-7, 
   1.925039959100096504798558435811`20.*^-8}, 
  {-6.714434121027094325295013655186`20.*^-8, 
   1.167727673222103360920871940033`20.*^-8}, 
  {-4.072789245666568197918927558721`20.*^-8, 
   7.08311173159403164855465662386`20.*^-9}, 
  {-2.470374228842879041690671466408`20.*^-8, 
   4.29630300668326789859247211549`20.*^-9}, 
  {-1.498395487104101129942285767756`20.*^-8, 
   2.60590519496365413903006220479`20.*^-9}, 
  {-0.00030806508345116008101092536723298397`20., 
   0.0000535765362523756662627696290839972`20.}, 
  {-0.00030805559784994119078715467420661482`20., 
   0.00005357488658259846796298342160115039`20.}, 
  {-0.00030804156051925902431579385144698993`20., 
   0.00005357244530769722162013806112121563`20.}, 
  {-0.00030801800937831066546204532555426737`20., 
   0.0000535683494570975070368774479224813`20.}, 
  {-0.00030797911803532802043703994156180153`20., 
   0.00005356158574527443833687651157596549`20.}, 
  {-0.00030791498438360223806756953623116163`20., 
   0.00005355043206671343270740339760541943`20.}, 
  {-0.00030780927606500780733482032837195407`20., 
   0.00005353204801130570562344701362990505`20.}, 
  {-0.00030763520800436724720978520749819661`20., 
   0.00005350177530510734734083220999968636`20.}, 
  {-0.00030734864002923423734652613028666953`20., 
   0.00005345193739638856301678715309333382`20.}, 
  {-0.00030687716453127688865016998551430982`20., 
   0.00005336994165761337193915999748074952`20.}, 
  {-0.00030610271741174795371073089234081895`20., 
   0.00005323525520204312238447493779840328`20.}, 
  {-0.00030483361147224004244002860313660178`20., 
   0.00005301454112560696390261367011071335`20.}, 
  {-0.00030276201981812891461807435732298148`20., 
   0.00005265426431619633297705640996921418`20.}, 
  {-0.00029940209715250784146925808046787544`20., 
   0.00005206992993956658112508836182050009`20.}, 
  {-0.0002940091724026987856474736839378373`20., 
   0.00005113202998307804967782151025005868`20.}, 
  {-0.00028549762291242565284344590140349157`20., 
   0.00004965176050650880919016450459191156`20.}, 
  {-0.00027241903384282288493477141116281449`20., 
   0.0000473772232770126756408298106370112`20.}, 
  {-0.00025314161156701849318863121708486969`20., 
   0.00004402462809861191185889238557997733`20.}, 
  {-0.00022643750138772867217290063055669774`20., 
   0.00003938043502395281255180880531420832`20.}, 
  {-0.00019252952903158215715015889787032298`20., 
   0.0000334833963533186360261145909339692`20.}, 
  {-0.00015402042783448005716176889183744789`20., 
   0.00002678616136251827081074241597173008`20.}, 
  {-0.00011551587140991739318784346385467663`20., 
   0.00002008971676694215533701625458342201`20.}, 
  {-0.00008161782533731291836901260893725791`20., 
   0.00001419440440648920319461088851082746`20.}, 
  {-0.0000549234365354333955863602639071444`20., 
   9.55190200616232966719308937515555`20.*^-6}, 
  {-0.00003565258194061271767051223886056991`20., 
   6.20044903315003785574125893227302`20.*^-6}, 
  {-0.0000225775314281783216568097591207215`20., 
   3.92652720490057767944517549925591`20.*^-6}, 
  {-0.00001406763322573604899671674597749281`20., 
   2.44654490882366069508117321347701`20.*^-6}, 
  {-8.6754119968678127353614947956829`20.*^-6, 
   1.50876730380309786701939039924919`20.*^-6}, 
  {-5.31577342186849985310916387551683`20.*^-6, 
   9.2448233423799997445376763052467`20.*^-7}, 
  {-3.24428946414528753151822989334635`20.*^-6, 
   5.6422425463396304895969215536459`20.*^-7}, 
  {-1.9752252357045246170467426717018`20.*^-6, 
   3.4351743229643906383421611681769`20.*^-7}, 
  {-1.20079549632792677438756015234261`20.*^-6, 
   2.0883399936137856945870611345089`20.*^-7}, 
  {-7.2933828115043480746876798296364`20.*^-7, 
   1.2684144020007561869022051877629`20.*^-7}, 
  {-4.4274164526233720143744144443044`20.*^-7, 
   7.699854700214560024998981642268`20.*^-8}, 
  {-2.6867473111180996841662550181787`20.*^-7, 
   4.672604019335825537680443509875`20.*^-8}, 
  {-1.6301039502509375032427739004959`20.*^-7, 
   2.834963391740760875204824174775`20.*^-8}, 
  {-9.888954802959748532167974905991`20.*^-8, 
   1.71981822660169539689877824452`20.*^-8}, 
  {-5.998644078781415011143761101456`20.*^-8, 
   1.043242448483724349764132365471`20.*^-8}, 
  {-3.638615354684668538871206795442`20.*^-8, 
   6.3280267037994235458629683399`20.*^-9}, 
  {-2.20702515014770564480097365889`20.*^-8, 
   3.83830460895253155617560636328`20.*^-9}, 
  {-1.338662774471316984262020729287`20.*^-8, 
   2.3281091729935947552382969205`20.*^-9}, 
  {-0.00027375391093850730809943740936626316`20., 
   0.00004760937581539257532164128858543705`20.}, 
  {-0.00027374544820547870806865043634546557`20., 
   0.00004760790403573542749020007588616793`20.}, 
  {-0.0002737329121257233066287629047510377`20., 
   0.00004760572384795187941369789647844135`20.}, 
  {-0.00027371188330402663977161576361350288`20., 
   0.0000476020666615698503950636110632179`20.}, 
  {-0.00027367715790485766673940816226884098`20., 
   0.00004759602746171437682424489778588539`20.}, 
  {-0.00027361989464677946308916981311826192`20., 
   0.0000475860686342225153198556196727412`20.}, 
  {-0.00027352551141959938924495647120409503`20., 
   0.00004756965415993032856434025586158174`20.}, 
  {-0.00027337009366856291108697993182032349`20., 
   0.00004754262498583702801512694466440407`20.}, 
  {-0.00027311423504822287484877518709654349`20., 
   0.00004749812783447354345196090210374668`20.}, 
  {-0.00027269329984797874643520087605573009`20., 
   0.00004742492171269195590177406540099652`20.}, 
  {-0.00027200191123014459533772814959779654`20., 
   0.00004730468021393819049351793906048636`20.}, 
  {-0.00027086902486412954573437909409788919`20., 
   0.00004710765649810948621467462506050246`20.}, 
  {-0.00026902007697091887439725352972591078`20., 
   0.00004678610034276849989517452690885405`20.}, 
  {-0.00026602201143506996872325769406433121`20., 
   0.00004626469764088173369100133809814457`20.}, 
  {-0.00026121178214016475346524820796908653`20., 
   0.00004542813602437647886352142747288462`20.}, 
  {-0.00025362441452380043156777307908750337`20., 
   0.00004410859383022616201178662245000059`20.}, 
  {-0.00024197592475235297135102896354099603`20., 
   0.00004208276952214834284365721105060801`20.}, 
  {-0.00022482606820382592585814886277856406`20., 
   0.00003910018577457842188837371526583722`20.}, 
  {-0.00020110090399553052998961350354411797`20., 
   0.00003497407026009226608515017452941181`20.}, 
  {-0.0001710133677487628844533049468839848`20., 
   0.00002974145526065441468753129511025823`20.}, 
  {-0.00013686961170103881166675710679672959`20., 
   0.00002380341073061544550726210552986602`20.}, 
  {-0.00010272908203491294208645796631374958`20., 
   0.00001786592731041964210199268979369557`20.}, 
  {-0.00007264853502905073632730817515060725`20., 
   0.00001263452783113925849170576959140995`20.}, 
  {-0.00004893022421592769033888393845188232`20., 
   8.50960421146568527632764146989257`20.*^-6}, 
  {-0.00003178500386511125653395138068342613`20., 
   5.52782675914978374503502272755238`20.*^-6}, 
  {-0.00002013901476465128348514985145416733`20., 
   3.50243735037413625828693068768127`20.*^-6}, 
  {-0.00001255281506151464490261303454409619`20., 
   2.18309827156776433088922339897324`20.*^-6}, 
  {-7.74308360469745749553012032842523`20.*^-6, 
   1.34662323559955782530958614407395`20.*^-6}, 
  {-4.74521932405736818180419198679547`20.*^-6, 
   8.2525553461867272727029425857312`20.*^-7}, 
  {-2.89634726092435044437618448503782`20.*^-6, 
   5.0371256711727833815237991044135`20.*^-7}, 
  {-1.76349040131026495071361118190227`20.*^-6, 
   3.0669398283656781751541064033083`20.*^-7}, 
  {-1.0721143833610802481107402729077`20.*^-6, 
   1.8645467536714439097578091702743`20.*^-7}, 
  {-6.5119432023504385586386007221622`20.*^-7, 
   1.1325118612783371406328001255933`20.*^-7}, 
  {-3.9530997044228913759613575800288`20.*^-7, 
   6.874956007691985001671926226138`20.*^-8}, 
  {-2.3989309202121870625101792630083`20.*^-7, 
   4.172053774282064456539442196537`20.*^-8}, 
  {-1.455487100184517933322091774458`20.*^-7, 
   2.531281913364379014473203086014`20.*^-8}, 
  {-8.829675699474918576310198929162`20.*^-8, 
   1.535595773821724969793078074637`20.*^-8}, 
  {-5.356094666163907202667113490111`20.*^-8, 
   9.31494724550244730898628433063`20.*^-9}, 
  {-3.248865830099195931240139835364`20.*^-8, 
   5.65020144365077553259154753976`20.*^-9}, 
  {-1.970621429333712055647288165685`20.*^-8, 
   3.42716770318906444460397941858`20.*^-9}, 
  {-1.195273474731858220958612369535`20.*^-8, 
   2.07873647779453603644976064267`20.*^-9}, 
  {-0.00024326419791765221436508343518907101`20., 
   0.00004230681702915690684610146698940366`20.}, 
  {-0.00024325665093192259715709513140786129`20., 
   0.00004230550450989958211427741415788893`20.}, 
  {-0.00024324546153947207059046794963768107`20., 
   0.00004230355852860383836355964341524888`20.}, 
  {-0.00024322669457462075287803021140672406`20., 
   0.00004230029470862969615270090633160419`20.}, 
  {-0.00024319570478288054908244434737472964`20., 
   0.00004229490517963139984042510389125732`20.}, 
  {-0.0002431446020988050251065002340945112`20., 
   0.00004228601775631391740982612766861065`20.}, 
  {-0.00024306037370274486933132670323571341`20., 
   0.00004227136933960780336196986143229799`20.}, 
  {-0.00024292167876105105853627722893739004`20., 
   0.00004224724848018279278891777894563305`20.}, 
  {-0.00024269335458970684861306384765704057`20., 
   0.00004220753992864466932401110394035487`20.}, 
  {-0.00024231773128192322698082039604120785`20., 
   0.00004214221413598664817057746018107962`20.}, 
  {-0.00024170080030451755921498226804760419`20., 
   0.00004203492179209001029825778574740944`20.}, 
  {-0.00024069000508677932158761059714919219`20., 
   0.00004185913131943988201523662559116386`20.}, 
  {-0.00023904054896120504308210079347164582`20., 
   0.00004157226938455739879688709451680796`20.}, 
  {-0.00023636655699326815214347942020156313`20., 
   0.00004110722730317706993799642090461968`20.}, 
  {-0.00023207778970136259910047936591960859`20., 
   0.0000403613547306717563653007592903667`20.}, 
  {-0.00022531654686762406266570773913453355`20., 
   0.00003918548641176070655055786767557103`20.}, 
  {-0.00021494433825948013198195122225695218`20., 
   0.00003738162404512697947512195169686125`20.}, 
  {-0.00019968912542969017843672549657589724`20., 
   0.00003472854355298959624986530375232997`20.}, 
  {-0.00017861017095957029006960254892979581`20., 
   0.00003106263842775135479471348677039927`20.}, 
  {-0.00015190846646268497899271030678624793`20., 
   0.00002641886373264086591177570552804313`20.}, 
  {-0.00012162799275486695681901573695779616`20., 
   0.00002115269439215077509895925860135586`20.}, 
  {-0.00009134981397461051060981859880563321`20., 
   0.00001588692416949748010605540848793621`20.}, 
  {-0.00006465302885972049591381959449540378`20., 
   0.00001124400501908182537631645121659195`20.}, 
  {-0.00004357890345192715725957489048413471`20., 
   7.57893973076994039296954617115387`20.*^-6}, 
  {-0.00002832696124625845999323103229502744`20., 
   4.92642804282755825969235344261346`20.*^-6}, 
  {-0.0000179565184788921969364669875559759`20., 
   3.1228727789377733802551282706045`20.*^-6}, 
  {-0.00001119610096318412059845293922410491`20., 
   1.94714799359723836494833725636608`20.*^-6}, 
  {-6.90768562617060453304180119909473`20.*^-6, 
   1.20133663063836600574640020853823`20.*^-6}, 
  {-4.23383611655283160801410755233085`20.*^-6, 
   7.3631932461788375791549696562276`20.*^-7}, 
  {-2.58443324942714155922501274537446`20.*^-6, 
   4.4946665207428548856087178180425`20.*^-7}, 
  {-1.57365887691049249698504369436219`20.*^-6, 
   2.7367980468008565164957281641083`20.*^-7}, 
  {-9.5673707259299396896082224279774`20.*^-7, 
   1.6638905610312938590622995526916`20.*^-7}, 
  {-5.8112642284130799110936408968884`20.*^-7, 
   1.010654648419666071494546242937`20.*^-7}, 
  {-3.5277921244079249025182580994009`20.*^-7, 
   6.13529065114421722177088365113`20.*^-8}, 
  {-2.1408494208510596909555607260422`20.*^-7, 
   3.723216384088799462531409958334`20.*^-8}, 
  {-1.2989088044509919183255086290994`20.*^-7, 
   2.258971833827812031870449789738`20.*^-8}, 
  {-7.879818578561108176794948250582`20.*^-8, 
   1.370403231054105769877382304449`20.*^-8}, 
  {-4.779917683052323909692323720636`20.*^-8, 
   8.3129003183518676690301282098`20.*^-9}, 
  {-2.899374926660494626427582891766`20.*^-8, 
   5.04239117680086021987405720307`20.*^-9}, 
  {-1.758636424767766759315557609032`20.*^-8, 
   3.05849813003089871185314366788`20.*^-9}, 
  {-1.066695106166835734514036263643`20.*^-8, 
   1.8551219237684099730678891541608257223824773218305`20.*^-9}, 
  {-0.00021617032240048510640971492676108127`20., 
   0.00003759483867834523589734172639323152`20.}, 
  {-0.00021616359461791429803442470241137431`20., 
   0.00003759366862920248661468255694110858`20.}, 
  {-0.00021615361203175268278267807490891545`20., 
   0.00003759193252726133613611792607111573`20.}, 
  {-0.00021613687137484121425321181378878388`20., 
   0.00003758902110866803726142814152848415`20.}, 
  {-0.00021610922804876509378515846297776203`20., 
   0.00003758421357369827718002755877874123`20.}, 
  {-0.00021606364409284520182972890066734915`20., 
   0.00003757628592919046988343111315953898`20.}, 
  {-0.00021598851237654888614412610399247711`20., 
   0.00003756321954374763237289149634651777`20.}, 
  {-0.00021586479745647642005624594606547451`20., 
   0.0000375417039054741600097819036635608`20.}, 
  {-0.00021566113731127657677087120220820542`20., 
   0.00003750628474978723074276020907968789`20.}, 
  {-0.0002153260995947569558812618528103752`20., 
   0.00003744801732082729667500206135832614`20.}, 
  {-0.00021477585313615663835417706950914179`20., 
   0.00003735232228454898058333514252332902`20.}, 
  {-0.00021387438508521106496047773326953579`20., 
   0.00003719554523221061999312656230774535`20.}, 
  {-0.00021240351713898393531378346557811559`20., 
   0.00003693974211112764092413625488315054`20.}, 
  {-0.00021001951700322466046515088567426081`20., 
   0.0000365251333918651583417653714216106`20.}, 
  {-0.00020619705936143262961249247595968335`20., 
   0.00003586035814981437036738999581907537`20.}, 
  {-0.00020017381848826968724724932580577786`20., 
   0.00003481283799795994560821727405317876`20.}, 
  {-0.00019094009178335196549807656789146252`20., 
   0.00003320697248406121139096983789416741`20.}, 
  {-0.0001773717107841328957577908338428439`20., 
   0.0000308472540494144166535288406683207`20.}, 
  {-0.00015864347597795859019520843667028622`20., 
   0.00002759016973529714612090581507309326`20.}, 
  {-0.00013494327791139231284331049538614688`20., 
   0.00002346839615850301092927139050193858`20.}, 
  {-0.00010808322272832294483059251015116005`20., 
   0.00001879708221362138170966826263498437`20.}, 
  {-0.00008122480404685426511192497352320379`20., 
   0.00001412605287771378523685651713447021`20.}, 
  {-0.0000575280673335945124194664296525438`20., 
   0.00001000488127540774129034198776565979`20.}, 
  {-0.00003880323365220320030843237025130962`20., 
   6.74838846125273048842302091327125`20.*^-6}, 
  {-0.00002523715859415035955571345756223971`20., 
   4.38907105985223644447190566299822`20.*^-6}, 
  {-0.00001600467796964601625018137282405243`20., 
   2.78342225559061152177067353461782`20.*^-6}, 
  {-9.98201986096754705478007053870128`20.*^-6, 
   1.73600345408131253126609922412197`20.*^-6}, 
  {-6.15981082552794225368327642825102`20.*^-6, 
   1.07127144791790300064056981360887`20.*^-6}, 
  {-3.77591146174279930811174665604887`20.*^-6, 
   6.566802542161390101063907227911`20.*^-7}, 
  {-2.30508081475096067070133749944674`20.*^-6, 
   4.0088361995668881229588478251247`20.*^-7}, 
  {-1.40362747099785750564783880086585`20.*^-6, 
   2.441091253909317401126676175419`20.*^-7}, 
  {-8.5338772643362285180427442541629`20.*^-7, 
   1.4841525677106484379204772615935`20.*^-7}, 
  {-5.1836069154472968765377609639724`20.*^-7, 
   9.014968548603994567891758198214`20.*^-8}, 
  {-3.1467995702273303503366403546137`20.*^-7, 
   5.472694904743183217976765834111`20.*^-8}, 
  {-1.9096555949883297835883024185876`20.*^-7, 
   3.321140165197095275805743336673`20.*^-8}, 
  {-1.158642110458243088820225382456`20.*^-7, 
   2.015029757318683632730826752096`20.*^-8}, 
  {-7.028908843468888040285895835312`20.*^-8, 
   1.222418929298937050484503623533`20.*^-8}, 
  {-4.263759929004133688988089463292`20.*^-8, 
   7.41523465913762380693580776225`20.*^-9}, 
  {-2.586289220212402461877137193784`20.*^-8, 
   4.49789429602156949891676033702`20.*^-9}, 
  {-1.568732911678679911931399837341`20.*^-8, 
   2.72823115074553028161982580407`20.*^-9}, 
  {-9.51510068504122609200400029009`20.*^-9, 
   1.6548001191376045377398261374072451914352625188864`20.*^-9}, 
  {-0.00019209406702534829198625727188927443`20., 
   0.00003340766383049535512804474293726511`20.}, 
  {-0.00019208807156330507969965843095785017`20., 
   0.00003340662114144436168689711842745221`20.}, 
  {-0.00019207916944601777524604018472422765`20., 
   0.00003340507294713352612974611908247438`20.}, 
  {-0.00019206424248855361780177070797722191`20., 
   0.00003340247695453106396552534051777773`20.}, 
  {-0.00019203959441093073724839657689246844`20., 
   0.00003339819033233578039102549163347279`20.}, 
  {-0.00019199894990957685499852431859460728`20., 
   0.00003339112172340467043452596845123606`20.}, 
  {-0.00019193195991248133172197128026871072`20., 
   0.00003337947128912718812556022265542795`20.}, 
  {-0.0001918216522322203928164214923565204`20., 
   0.00003336028734473398135937765084461224`20.}, 
  {-0.00019164006588024174316492290448308971`20., 
   0.00003332870710960725968085615730140691`20.}, 
  {-0.00019134134934789773603779875403293009`20., 
   0.00003327675640833004105005195722311828`20.}, 
  {-0.0001908507753528807371806925863703706`20., 
   0.00003319143919180534559664218893397749`20.}, 
  {-0.00019004712399386209041663531023130775`20., 
   0.000033051673738062972246371358301097`20.}, 
  {-0.00018873600350866004678403678509202186`20., 
   0.00003282365278411479074504987566817772`20.}, 
  {-0.0001866113027653795964606650166320267`20., 
   0.00003245413961137036460185478550122205`20.}, 
  {-0.00018320555239618647313693612057286746`20., 
   0.00003186183519933677793685845575180302`20.}, 
  {-0.00017784121496619166326808487378947591`20., 
   0.00003092890695064202839444954326773494`20.}, 
  {-0.00016962262928867586397722593807586891`20., 
   0.00002949958770237841112647407618710765`20.}, 
  {-0.00015755575147751840689440038304072335`20., 
   0.0000274010002569597229381565883549084`20.}, 
  {-0.00014091580845543715525836028771830777`20., 
   0.00002450709712268472265362787612492308`20.}, 
  {-0.00011987708786937122200454870474910458`20., 
   0.0000208481891946732560007910790868008`20.}, 
  {-0.00009604651937375016959789942069515083`20., 
   0.00001670374249978263819093902968611318`20.}, 
  {-0.00007221712158415653539992212756902436`20., 
   0.0000125594994059402670260734134902651`20.}, 
  {-0.00005118083573349739307678847079580626`20., 
   8.90101491017345966552842970361847`20.*^-6}, 
  {-0.00003454328716401053253323080528396376`20., 
   6.00752820243661435360535744068935`20.*^-6}, 
  {-0.00002247803431019200622311472145492349`20., 
   3.90922335829426195184603851389974`20.*^-6}, 
  {-0.00001426032739474168352192888469121796`20., 
   2.48005693821594496033545820716835`20.*^-6}, 
  {-8.89640117098171392818074527508978`20.*^-6, 
   1.54720020364899372664012961305908`20.*^-6}, 
  {-5.4908262694398711441946492934269`20.*^-6, 
   9.5492630772867324246863465972642`20.*^-7}, 
  {-3.36619677276399382928858091561473`20.*^-6, 
   5.8542552569808588335453581141127`20.*^-7}, 
  {-2.05510232341209981089654662997575`20.*^-6, 
   3.574090997238434453733124573871`20.*^-7}, 
  {-1.25146132723205588294336753384651`20.*^-6, 
   2.1764544821427058833797696240809`20.*^-7}, 
  {-7.6089227870208525031368976362394`20.*^-7, 
   1.3232909194818873918498952410851`20.*^-7}, 
  {-4.6218483379695487095854831297095`20.*^-7, 
   8.037997109512258625366057616885`20.*^-8}, 
  {-2.8058010974524338498928984577634`20.*^-7, 
   4.879654082525971912857214709155`20.*^-8}, 
  {-1.702728412558315299002467418917`20.*^-7, 
   2.961266804449243998265160728551`20.*^-8}, 
  {-1.0330971935792852664636218730965`20.*^-7, 
   1.796690771442235246023690214081`20.*^-8}, 
  {-6.267303392195839354156460413847`20.*^-8, 
   1.089965807338406844201123550234`20.*^-8}, 
  {-3.801772446521197195049228082153`20.*^-8, 
   6.61177816786295164356387492548`20.*^-9}, 
  {-2.306061094441415588570629161433`20.*^-8, 
   4.01054103381115754534022462858`20.*^-9}, 
  {-1.398759135732765403330988074015`20.*^-8, 
   2.43262458388307026666258795481`20.*^-9}, 
  {-8.48413250785432735592436669782`20.*^-9, 
   1.475501305713796061899889860490479026551566561832`20.*^-9}, 
  {-0.00017069933922065181951755053784671839`20., 
   0.00002968684160359162078566096310377712`20.}, 
  {-0.000170693997995692867352646842509906`20., 
   0.00002968591269490310736567771174085322`20.}, 
  {-0.00017068606244723412601214973972039246`20., 
   0.00002968453259951897843689560690789434`20.}, 
  {-0.0001706727576161546045067774368534033`20., 
   0.00002968221871585297469683085858320057`20.}, 
  {-0.00017065078833918856343683907851642649`20., 
   0.00002967839797203279364118940495937853`20.}, 
  {-0.000170614561380880459103135318309283`20., 
   0.00002967209763145747114837135970596226`20.}, 
  {-0.00017055485273341463976042064913240233`20., 
   0.00002966171351885471995833402593606998`20.}, 
  {-0.00017045653533854443960616213774613106`20., 
   0.00002964461484148598949672385004280538`20.}, 
  {-0.00017029468932884348831644802211729895`20., 
   0.00002961646770936408492459965602039983`20.}, 
  {-0.00017002845276053737314036336417524353`20., 
   0.0000295701656974847605461501502913467`20.}, 
  {-0.00016959123615596003761233475867690409`20., 
   0.00002949412802712348480214517542207028`20.}, 
  {-0.00016887503814990380040439192980893893`20., 
   0.00002936957185215718267902468344503285`20.}, 
  {-0.00016770671005795696681871125311418077`20., 
   0.00002916638435790555944673239184594447`20.}, 
  {-0.00016581370877940608554561961458394803`20., 
   0.00002883716674424453661662949818851271`20.}, 
  {-0.00016278011320933477408747772284194099`20., 
   0.00002830958490597126505869177788555494`20.}, 
  {-0.00015800375826018285355092779130441771`20., 
   0.00002747891448003180061755265935729004`20.}, 
  {-0.00015069000040928982413726317049581928`20., 
   0.00002620695659291996941517620356449029`20.}, 
  {-0.00013995941189406792689462304028210109`20., 
   0.00002434076728592485685123878961427846`20.}, 
  {-0.00012517468342704118035301686499119826`20., 
   0.00002176951016122455310487249825933884`20.}, 
  {-0.00010649646857665018801670527066981192`20., 
   0.00001852112496985220661160091663822817`20.}, 
  {-0.00008535006616060752992736870067878478`20., 
   0.00001484348976706217911780325229196257`20.}, 
  {-0.00006420450456417138893016408921316386`20., 
   0.00001116600079376893720524592855881111`20.}, 
  {-0.00004552800186555921311263318061771822`20., 
   7.917913367923341410892727063951`20.*^-6}, 
  {-0.00003074495852628970516111568707549748`20., 
   5.34694930891994872367229340443435`20.*^-6}, 
  {-0.00002001551456508143600636843071781392`20., 
   3.48095905479677147936842273353286`20.*^-6}, 
  {-0.00001270237609139966958584410013149303`20., 
   2.20910888546081210188593045765097`20.*^-6}, 
  {-7.92631111082254906882411385747481`20.*^-6, 
   1.37848888883870418588245458390867`20.*^-6}, 
  {-4.89283929788229608618825187099099`20.*^-6, 
   8.5092857354474714542404380365061`20.*^-7}, 
  {-2.99988837223747750763206868925069`20.*^-6, 
   5.2171971691086565350122933726098`20.*^-7}, 
  {-1.83157838194310577230022031408352`20.*^-6, 
   3.1853537077271404735656005462321`20.*^-7}, 
  {-1.1153876676143078937788992052677`20.*^-6, 
   1.9398046393292311196154768787265`20.*^-7}, 
  {-6.7817473592041314695801035893205`20.*^-7, 
   1.17943432333984895123132236336`20.*^-7}, 
  {-4.1194595424292320803296529146799`20.*^-7, 
   7.164277465094316661442874634226`20.*^-8}, 
  {-2.5008357012642165728046118998341`20.*^-7, 
   4.349279480459507083138455477971`20.*^-8}, 
  {-1.5176650385926227183288594880366`20.*^-7, 
   2.639417458421952553615407805279`20.*^-8}, 
  {-9.20816527167572687457952689646`20.*^-8, 
   1.601420047247952499926874242863`20.*^-8}, 
  {-5.58616138823330604932753554557`20.*^-8, 
   9.71506328388401052056962703578`20.*^-9}, 
  {-3.388592816938769276844667748174`20.*^-8, 
   5.89320489902394656842550912726`20.*^-9}, 
  {-2.055438011743658270795541179174`20.*^-8, 
   3.57467480303244916660094118117`20.*^-9}, 
  {-1.246742308780168497512354223553`20.*^-8, 
   2.16824749353072782176061604096`20.*^-9}, 
  {-7.5620808754918762970408335216`20.*^-9, 
   1.3151445000855437038331884385395490790798406975488`20.*^-9}, 
  {-0.00015168747943275219310172429924249888`20., 
   0.00002638043120569603358290857378130414`20.}, 
  {-0.00015168272235388745680281378340355113`20., 
   0.00002637960388763260118309804928757412`20.}, 
  {-0.00015167565085137836834664965126365576`20., 
   0.00002637837406110928145159124369802709`20.}, 
  {-0.00015166379579173750197946057080329774`20., 
   0.00002637631231160652208338444709622569`20.}, 
  {-0.0001516442206286488058941640148871955`20., 
   0.00002637290793541718363376765476299051`20.}, 
  {-0.00015161194169721058561813065028472`20., 
   0.0000263672942082105366292401130929948`20.}, 
  {-0.00015155874042471090979966606760327918`20., 
   0.0000263580418129932017042897508875268`20.}, 
  {-0.00015147113867774920630330481090425786`20., 
   0.00002634280672656507935709648885291439`20.}, 
  {-0.00015132693404608485698065916511092986`20., 
   0.0000263177276601886707792450721932052`20.}, 
  {-0.00015108972257064054510716446810442152`20., 
   0.00002627647349054618175776773358337766`20.}, 
  {-0.00015070018435044638637384715895774167`20., 
   0.00002620872771312111067371254938395508`20.}, 
  {-0.00015006212258419398861535148083166571`20., 
   0.00002609776044942504149832199666637664`20.}, 
  {-0.00014902134987101830457080447702376823`20., 
   0.0000259167564993075312297051264389162`20.}, 
  {-0.00014733526131839129585157807445860698`20., 
   0.00002562352370754631232201357816671427`20.}, 
  {-0.00014463385066565647303027785358959192`20., 
   0.00002515371315924460400526571366775512`20.}, 
  {-0.00014038195132814630819186572786223181`20., 
   0.00002441425240489501012032447441082294`20.}, 
  {-0.00013387442879032405648378354411255515`20., 
   0.00002328250935483896634500583375870524`20.}, 
  {-0.00012433289828067839195879758037733818`20., 
   0.00002162311274446580729718218789171099`20.}, 
  {-0.00011119636499812379664316220308923579`20., 
   0.00001933849826054326898141951358073665`20.}, 
  {-0.0000946121476054694802555020546538911`20., 
   0.00001645428654008164874008731385285062`20.}, 
  {-0.00007584469460997502451873464706860113`20., 
   0.0000131903816713000042641277647075828`20.}, 
  {-0.00005707784845538118958376578868911168`20., 
   9.92658234006629384065491977201944`20.*^-6}, 
  {-0.00004049483479493664067352338754304912`20., 
   7.04257996433680707365624131183462`20.*^-6}, 
  {-0.00002735948706095073758148250948920562`20., 
   4.75817166277404131851869730247055`20.*^-6}, 
  {-0.00001781876239954585800494818833004153`20., 
   3.09891519992101878346925014435504`20.*^-6}, 
  {-0.000011311676199325907602862055136712`20., 
   1.96724803466537523528035741508036`20.*^-6}, 
  {-7.05998122046042901169808670917174`20.*^-6, 
   1.22782282094963982812140638420379`20.*^-6}, 
  {-4.3586577955628320625726545541123`20.*^-6, 
   7.5802744270657948914307035723693`20.*^-7}, 
  {-2.67260482145773137550964994147422`20.*^-6, 
   4.6480083851438806530602607677813`20.*^-7}, 
  {-1.63184463226477023861747139246179`20.*^-6, 
   2.8379906648082960671608198129771`20.*^-7}, 
  {-9.9378798919972754369829441807401`20.*^-7, 
   1.7283269377386565977361642053461`20.*^-7}, 
  {-6.0425252117084394480061953895428`20.*^-7, 
   1.0508739498623372953054252851379`20.*^-7}, 
  {-3.670477591266838291206236609895`20.*^-7, 
   6.383439289159718767315194104165`20.*^-8}, 
  {-2.2282854657198840398067030221741`20.*^-7, 
   3.875279070817189634446440038563`20.*^-8}, 
  {-1.3522706516343739314373508865198`20.*^-7, 
   2.351775046320650315543218933078`20.*^-8}, 
  {-8.204687214518377734513574602405`20.*^-8, 
   1.426902124264065692958882539549`20.*^-8}, 
  {-4.977406944386594321239701326913`20.*^-8, 
   8.65635990328103360215600230768`20.*^-9}, 
  {-3.019322546460790732602898052706`20.*^-8, 
   5.25099573297528823061373574384`20.*^-9}, 
  {-1.831448804317534746825320925758`20.*^-8, 
   3.18512835533484303795707987088`20.*^-9}, 
  {-1.11088029661533934880409245545`20.*^-8, 
   1.93196573324406843270276948774`20.*^-9}, 
  {-6.73801518171209741366121967682`20.*^-9, 
   1.1718287272542778110715164655352314630142630559743`20.*^-9}, 
  {-0.00013479309191906222064823272895365277`20., 
   0.00002344227685548908185186656155715701`20.}, 
  {-0.00013478885613765825630524925557182165`20., 
   0.00002344154019785360979221726183857767`20.}, 
  {-0.00013478255653023060040029602762422959`20., 
   0.00002344044461395314789570365697812688`20.}, 
  {-0.00013477199638853284483355329014602138`20., 
   0.00002343860806757092953627013741669937`20.}, 
  {-0.00013475455957293636578696284421976739`20., 
   0.00002343557557790197665860223377735085`20.}, 
  {-0.00013472580685867224870099443119438084`20., 
   0.00002343057510585604325234685759902274`20.}, 
  {-0.00013467841764524650308955075786504241`20., 
   0.00002342233350352113097209578397652914`20.}, 
  {-0.00013460038647530633634618877992153205`20., 
   0.00002340876286527066719064152694287514`20.}, 
  {-0.00013447193771084579886878630855332581`20., 
   0.0000233864239497123128467454449657958`20.}, 
  {-0.00013426064807581150879909330294188122`20., 
   0.00002334967792622808848679883529424022`20.}, 
  {-0.00013391368792938159467892941929453794`20., 
   0.00002328933703119679907459642074687618`20.}, 
  {-0.00013334539663033506908238269007073363`20., 
   0.00002319050376179740331867525044708411`20.}, 
  {-0.00013241850315156150731583455798857239`20., 
   0.00002302930489592374040275383617192564`20.}, 
  {-0.00013091709285688472932166065437716508`20., 
   0.00002276819006206690944724533119602872`20.}, 
  {-0.00012851204591455221361599885044979196`20., 
   0.00002234992102861777628104327833909427`20.}, 
  {-0.0001247277480616633066567131251321427`20., 
   0.00002169178227159361854899358697950307`20.}, 
  {-0.0001189383988371083485136879734363957`20., 
   0.00002068493892819275626325008233676447`20.}, 
  {-0.00011045476097750165546637440265247459`20., 
   0.0000192095236482611574724129395917347`20.}, 
  {-0.00009878253977375452853537879846875761`20., 
   0.00001717957213456600496267457364674046`20.}, 
  {-0.00008405624249268708491852546334605885`20., 
   0.00001461847695524992781191747188627111`20.}, 
  {-0.00006739781975763793542928363988128926`20., 
   0.00001172135995785007572683193737065899`20.}, 
  {-0.00005073983758759516494659694483564057`20., 
   8.82431958045133303419077301489402`20.*^-6}, 
  {-0.00003601438641493443640013608747756176`20., 
   6.26337155042338024350192825696725`20.*^-6}, 
  {-0.00002434299904788166463543495116747724`20., 
   4.23356505180550689311912194216994`20.*^-6}, 
  {-0.00001585992835767459248885117171084301`20., 
   2.75824841003036391110455160188573`20.*^-6}, 
  {-0.00001007088638554853829484541489025206`20., 
   1.75145850183452839910355041569602`20.*^-6}, 
  {-6.2867324817025542283953194941098`20.*^-6, 
   1.09334477942653117015570773810605`20.*^-6}, 
  {-3.88174698215141382612045274399215`20.*^-6, 
   6.750864316785067523687743902595`20.*^-7}, 
  {-2.38036182520989340960000101789937`20.*^-6, 
   4.1397596960172059297391322050422`20.*^-7}, 
  {-1.45347695823084356490407443129872`20.*^-6, 
   2.5277860143145105476592598805196`20.*^-7}, 
  {-8.8518925285956455753152298712125`20.*^-7, 
   1.5394595701905470565765617167327`20.*^-7}, 
  {-5.3823119014706852225786623878898`20.*^-7, 
   9.36054243734032212622376067459`20.*^-8}, 
  {-3.269473738240691083083108290237`20.*^-7, 
   5.68604128389685405753584050476`20.*^-8}, 
  {-1.9848563440312667477862564690445`20.*^-7, 
   3.451924076576116083106532989644`20.*^-8}, 
  {-1.2045468169986901359117857391381`20.*^-7, 
   2.094864029562939366803105633283`20.*^-8}, 
  {-7.308414828471900639018937748336`20.*^-8, 
   1.271028665821200111133728304059`20.*^-8}, 
  {-4.433686460407148337924946843426`20.*^-8, 
   7.71075906157764928334773364074`20.*^-9}, 
  {-2.689501205430096847667190203587`20.*^-8, 
   4.67739340074799451768206991928`20.*^-9}, 
  {-1.631387994471045260539606506789`20.*^-8, 
   2.83719651212355697485148957702`20.*^-9}, 
  {-9.89532110835474607166951817748`20.*^-9, 
   1.7209254101486514907251335960839387596135289847808`20.*^-9}, 
  {-6.00198220648020071337005419506`20.*^-9, 
   1.043822992431339254499139860011602801991985659904`20.*^-9}, 
  {-0.00011978033990276334638884915074878545`20., 
   0.00002083136346135014719806072186935398`20.}, 
  {-0.00011977656911884377444437677439032955`20., 
   0.00002083070767284239555554378685049209`20.}, 
  {-0.00011977095868314702036478013102951172`20., 
   0.00002082973194489513397648350104861074`20.}, 
  {-0.000119761554499032413726318499393244`20., 
   0.00002082809643461433282196843467708592`20.}, 
  {-0.00011974602652448841972836601313692392`20., 
   0.00002082539591730233386580278489337806`20.}, 
  {-0.00011972042153339241788417309835865818`20., 
   0.00002082094287537259441463879971454925`20.}, 
  {-0.00011967822047867983963945999962757825`20., 
   0.00002081360356150953732860173906566579`20.}, 
  {-0.00011960873244502881844166735163125828`20., 
   0.00002080151868609196842463780028369709`20.}, 
  {-0.00011949434780558308886757335426692134`20., 
   0.00002078162570531879806392580074207328`20.}, 
  {-0.00011930619589130222900861903556223862`20., 
   0.00002074890363326995287106418009778064`20.}, 
  {-0.0001189972385844237295113767184895227`20., 
   0.00002069517192772586600197855973730831`20.}, 
  {-0.00011849121476254404523327463811234026`20., 
   0.00002060716778479026873622167619345048`20.}, 
  {-0.0001176659388601610261026850340580211`20., 
   0.00002046364154089756975698870157530803`20.}, 
  {-0.00011632928245333370528215453107124896`20., 
   0.00002023117955710151396211383149065199`20.}, 
  {-0.00011418852598448934390923122249715731`20., 
   0.00001985887408425901633204021260820128`20.}, 
  {-0.00011082098689462662232533948978570419`20., 
   0.00001927321511210897779571121561490507`20.}, 
  {-0.00010567119873204303741664888219498218`20., 
   0.00001837759977948574563767806646869256`20.}, 
  {-0.00009812863331850220743175729895827071`20., 
   0.00001706584927278299259682735634056881`20.}, 
  {-0.0000877573848339298528836105562273494`20., 
   0.00001526215388416171354497574890910424`20.}, 
  {-0.00007467981747810644802715285019952188`20., 
   0.00001298779434401851270037440873035162`20.}, 
  {-0.00005989160197559946721167424906671706`20., 
   0.00001041593077836512473246508679421167`20.}, 
  {-0.00004510370858280218768560502670546223`20., 
   7.84412323179168481488783073138472`20.*^-6}, 
  {-0.00003202673584865135369330658619607069`20., 
   5.56986710411327890318375412105577`20.*^-6}, 
  {-0.00002165607367946167263190673646270943`20., 
   3.76627368338463871859247590655816`20.*^-6}, 
  {-0.00001411390732093414401303390330141827`20., 
   2.45459257755376417617980926981189`20.*^-6}, 
  {-8.96433542663736037179132123684131`20.*^-6, 
   1.5590148568064974559637080411898`20.*^-6}, 
  {-5.59689768523742485994344285931695`20.*^-6, 
   9.7337351047607388868581614944643`20.*^-7}, 
  {-3.45618447084275584393910545039575`20.*^-6, 
   6.0107556014656623372854007832971`20.*^-7}, 
  {-2.11954582718500571970017903996558`20.*^-6, 
   3.6861666559739229907829200695055`20.*^-7}, 
  {-1.29427579967064792670730785272603`20.*^-6, 
   2.2509144342098224812301006134365`20.*^-7}, 
  {-7.8825449386950931196471565830679`20.*^-7, 
   1.3708773806426248903734185361857`20.*^-7}, 
  {-4.7929878281871385802786317024666`20.*^-7, 
   8.335631005542849704832402960813`20.*^-8}, 
  {-2.9115193428715654023628927480617`20.*^-7, 
   5.063511900646200699761552605324`20.*^-8}, 
  {-1.7675575487966001455864385496061`20.*^-7, 
   3.074013128341913296672067042792`20.*^-8}, 
  {-1.0726790100118118606773249618411`20.*^-7, 
   1.865528713064020627264912977116`20.*^-8}, 
  {-6.508340551542692357177885025075`20.*^-8, 
   1.131885313311772583857023482622`20.*^-8}, 
  {-3.948322808735021119255952500487`20.*^-8, 
   6.86664836301742803348861304432`20.*^-9}, 
  {-2.395078652427605935276486848723`20.*^-8, 
   4.165354178134966843959107563`20.*^-9}, 
  {-1.452798952048328619554721310993`20.*^-8, 
   2.52660687312752803400821097564`20.*^-9}, 
  {-8.81207694908514127055506966776`20.*^-9, 
   1.5325351215800245687921860291745733790036647739391`20.*^-9}, 
  {-5.34494417124547604584825241573`20.*^-9, 
   9.295555080426914862344786809965097137410955804671`20.*^-10}, 
  {-0.00010643965336832513122416948761836004`20., 
   0.00001851124406405654456072512828145392`20.}, 
  {-0.00010643629719203636910210551057260571`20., 
   0.00001851066038122371636558356705610535`20.}, 
  {-0.00010643130175134900229629131504708939`20., 
   0.00001850979160893026126892022870384165`20.}, 
  {-0.00010642292896119202034317284084166794`20., 
   0.00001850833547151165571185614623333356`20.}, 
  {-0.00010640910410655896389815242928403096`20., 
   0.00001850593114896677633011346596244017`20.}, 
  {-0.00010638630757668431671172661262396086`20., 
   0.00001850196653507553334116984567373232`20.}, 
  {-0.00010634873546018086892802010732082236`20., 
   0.0000184954322539444989440034969253604`20.}, 
  {-0.00010628686965344098068015634161946563`20., 
   0.00001848467298320712707480979854251575`20.}, 
  {-0.00010618503286672473314338494743942543`20., 
   0.00001846696223769125793797999085903051`20.}, 
  {-0.00010601752350149663323939270923945264`20., 
   0.00001843783017417332751989438421555698`20.}, 
  {-0.00010574246909067992685817772238596985`20., 
   0.0000183899946244660742362048212845165`20.}, 
  {-0.00010529199040616584729538832162078122`20., 
   0.00001831165050542014735571970810796194`20.}, 
  {-0.00010455734939495910435393704880862672`20., 
   0.00001818388685129723553981513892323941`20.}, 
  {-0.00010336760905530076964233714661525155`20., 
   0.00001797697548787839472040646028091332`20.}, 
  {-0.00010146244950176737175702711750700186`20., 
   0.00001764564339161171682730906391426119`20.}, 
  {-0.00009846623379146296692116501558615206`20., 
   0.0000171245623985152985949852201019395`20.}, 
  {-0.00009388586519949726085156453473615418`20., 
   0.00001632797655643430623505470169324422`20.}, 
  {-0.0000871803540040512572849878930230119`20., 
   0.00001516180069635674039738919878661077`20.}, 
  {-0.00007796498186839249657047179488067895`20., 
   0.00001355912728145956462095161650098763`20.}, 
  {-0.00006635072397702587377794792611646279`20., 
   0.0000115392563438305867439909436724283`20.}, 
  {-0.00005322131096689945839120260277513888`20., 
   9.25588016815642754629610483045893`20.*^-6}, 
  {-0.00004009213541499744639474468944589618`20., 
   6.9725452895647732860425546862428`20.*^-6}, 
  {-0.00002847829533773421499845085014788963`20., 
   4.95274701525812434755666959093732`20.*^-6}, 
  {-0.00001926333537770848938905500350582471`20., 
   3.35014528307973728505304408796951`20.*^-6}, 
  {-0.00001255810487396047683133006098139929`20., 
   2.18401823894964814457914104024335`20.*^-6}, 
  {-7.97788845293892004502962806179506`20.*^-6, 
   1.38745886138068174696167444552957`20.*^-6}, 
  {-4.98174406640156845843634340015198`20.*^-6, 
   8.6639027241766407972805972176556`20.*^-7}, 
  {-3.07661494577886616326011781318368`20.*^-6, 
   5.3506346883110715882784657620586`20.*^-7}, 
  {-1.88688716245378821441377385344585`20.*^-6, 
   3.2815428912239795033283023538189`20.*^-7}, 
  {-1.15225011719849459447228174084279`20.*^-6, 
   2.003913247301729729517011723205`20.*^-7}, 
  {-7.0177319042726560114252665123088`20.*^-7, 
   1.2204751137865488715522202630103`20.*^-7}, 
  {-4.2672001700678616674876107540593`20.*^-7, 
   7.421217687074542030413236094015`20.*^-8}, 
  {-2.5921507842756708234032622013911`20.*^-7, 
   4.508088320479427518962195132854`20.*^-8}, 
  {-1.5736803199017172592508068647165`20.*^-7, 
   2.736835338959508276957924982117`20.*^-8}, 
  {-9.55023756096067911917531970045`20.*^-8, 
   1.660910880167074629421794730513`20.*^-8}, 
  {-5.794494262664011756874477239403`20.*^-8, 
   1.007738132637219435978169954679`20.*^-8}, 
  {-3.515268090252537536329332255392`20.*^-8, 
   6.11350972217832615013796913981`20.*^-9}, 
  {-2.132386388196582148525027231542`20.*^-8, 
   3.70849806642883851917396040268`20.*^-9}, 
  {-1.293456523022221008693399472838`20.*^-8, 
   2.24948960525603653685808603972`20.*^-9}, 
  {-7.8455738910214337476780015334`20.*^-9, 
   1.3644476332211189126396524405914304252533643673599`20.*^-9}, 
  {-4.75871484499554646921063371854`20.*^-9, 
   8.276025817383559076888058640947312505200580755455`20.*^-10}, 
  {-0.00009458480353780995554430576257259852`20., 
   0.00001644953105005390531205317609958235`20.}, 
  {-0.00009458181690408085040263748933903257`20., 
   0.00001644901163549232180915434597200568`20.}, 
  {-0.00009457737001190811770674062027577198`20., 
   0.00001644823826294054220986793396100383`20.}, 
  {-0.00009456991706471481060138182879860677`20., 
   0.00001644694209821127140893597022584465`20.}, 
  {-0.0000945576111057305019914987406401578`20., 
   0.00001644480193143139165069543315481004`20.}, 
  {-0.00009453731923127174470412207765075617`20., 
   0.00001644127290978639038332557872187064`20.}, 
  {-0.00009450387528487084654411202765463607`20., 
   0.0000164354565712818863554977439399367`20.}, 
  {-0.00009444880706659987875001271615845016`20., 
   0.00001642587948984345717391525498407828`20.}, 
  {-0.00009435816041736860586330540488343095`20., 
   0.00001641011485519454015014007041450972`20.}, 
  {-0.00009420905948944006065754817213896178`20., 
   0.00001638418425903305402739968211112378`20.}, 
  {-0.0000939642373522009626513553169882421`20., 
   0.00001634160649603495002632266382404209`20.}, 
  {-0.00009356328635251972655393538067997214`20., 
   0.00001627187588739473505285832707477777`20.}, 
  {-0.00009290945171044330095163449061820147`20., 
   0.00001615816551485970451332773749881763`20.}, 
  {-0.00009185067077879632991447915277602001`20., 
   0.00001597402970066023128947463526539479`20.}, 
  {-0.00009015545714378942983297239773107594`20., 
   0.0000156792099380503356231256343880132`20.}, 
  {-0.00008748998679912769685117824599197184`20., 
   0.00001521564987810916466977012973773425`20.}, 
  {-0.00008341648218395059901218395653981439`20., 
   0.00001450721429286097374124938374605467`20.}, 
  {-0.0000774554264488315046896619235437503`20., 
   0.00001347050894762287038081076931195658`20.}, 
  {-0.0000692670352382013306930689491835268`20., 
   0.00001204644091099153577270764333626552`20.}, 
  {-0.00005895169108725448776152433841645673`20., 
   0.00001025246801517469352374336320286204`20.}, 
  {-0.00004729387014809857970135685575840708`20., 
   8.22502089532149212197510534928818`20.*^-6}, 
  {-0.00003563622593830697651096412058453267`20., 
   6.19760451100990895842854271035351`20.*^-6}, 
  {-0.00002532117532322054726889491279262312`20., 
   4.40368266490792126415563700741272`20.*^-6}, 
  {-0.00001713307381022780529138969748785856`20., 
   2.97966501047440092024168651962756`20.*^-6}, 
  {-0.0000111722154618695780316344593239778`20., 
   1.94299399336862226637121031721354`20.*^-6}, 
  {-7.09881788189835421480845642746708`20.*^-6, 
   1.23457702293884421127103590042907`20.*^-6}, 
  {-4.43339771050485064334421146468186`20.*^-6, 
   7.7102568878345228579899329820552`20.*^-7}, 
  {-2.73820547535398822206388652161982`20.*^-6, 
   4.762096478876501255763280907165`20.*^-7}, 
  {-1.67943342466746447577327152445487`20.*^-6, 
   2.9207537820303730013448200425301`20.*^-7}, 
  {-1.02560142203854500662984093561635`20.*^-6, 
   1.7836546470235565332692885836806`20.*^-7}, 
  {-6.2465164707670306166627702196683`20.*^-7, 
   1.0863506905681792376804817773336`20.*^-7}, 
  {-3.7983048185697814807630606206898`20.*^-7, 
   6.605747510556141705674888035984`20.*^-8}, 
  {-2.307334340470448080225498126162`20.*^-7, 
   4.012755374731214052566083697674`20.*^-8}, 
  {-1.4007766589445617256682968439916`20.*^-7, 
   2.436133319903585609857907554768`20.*^-8}, 
  {-8.500957459252820715159914280107`20.*^-8, 
   1.478427384217881863506072048715`20.*^-8}, 
  {-5.157865180517763918860869916877`20.*^-8, 
   8.97020031394393725019281724674`20.*^-9}, 
  {-3.129056281712070030020481978918`20.*^-8, 
   5.44183701167316526960083822421`20.*^-9}, 
  {-1.898108841553169392429686103022`20.*^-8, 
   3.30105885487507720422554104873`20.*^-9}, 
  {-1.151349615983990175887367760691`20.*^-8, 
   2.00234715823302639284759610555`20.*^-9}, 
  {-6.98361369563220395138084005334`20.*^-9, 
   1.2145415122838615567618852266665930964858461749248`20.*^-9}, 
  {-4.23589549237363561973590392`20.*^-9, 
   7.366774769345453251714615513058752312919885611009`20.*^-10}, 
  {-0.00008405030318706143881298254509098981`20., 
   0.00001461744403253242414138826871147648`20.}, 
  {-0.0000840476458209621504257560318938359`20., 
   0.00001461698188190646094360974467718884`20.}, 
  {-0.00008404368800844892019648326893483533`20., 
   0.00001461629356668676872982317720605833`20.}, 
  {-0.00008403705509205627379994915847397763`20., 
   0.00001461514001600978674781724495199612`20.}, 
  {-0.00008402610319568657095476060444491711`20., 
   0.00001461323533838027320952358338172471`20.}, 
  {-0.00008400804415293953712710301859047364`20., 
   0.00001461009463529383254384400323312584`20.}, 
  {-0.00008397828033187238572589172845839837`20., 
   0.00001460491831858650186537247451450407`20.}, 
  {-0.00008392927189606652693435087197109015`20., 
   0.00001459639511235939598858276034279829`20.}, 
  {-0.00008384860067093139012141694048035251`20., 
   0.00001458236533407502436894207660527871`20.}, 
  {-0.00008371590948763168431424795894902833`20., 
   0.00001455928860654464075030399286070059`20.}, 
  {-0.00008349803607858951580875920015124603`20., 
   0.00001452139757888513318413203480891235`20.}, 
  {-0.00008314123063415081983534550201151628`20., 
   0.00001445934445811318605832095687156805`20.}, 
  {-0.00008255941355733068751097463486219305`20., 
   0.00001435815887953577174103906693255532`20.}, 
  {-0.00008161732859928040943034585847240754`20., 
   0.00001419431801726615816179927973433173`20.}, 
  {-0.00008010914496013805195434960649762819`20., 
   0.00001393202521045879164423471417350055`20.}, 
  {-0.00007773820004253815862295587252630465`20., 
   0.00001351968696391967976051406478718341`20.}, 
  {-0.00007411579146504717088381331318950176`20., 
   0.00001288970286348646450153275011991335`20.}, 
  {-0.00006881677444916829063071292551135554`20., 
   0.00001196813468681187663142833487154011`20.}, 
  {-0.00006154085708192151912757878437798878`20., 
   0.00001070275775337765550044848423965022`20.}, 
  {-0.0000523786365267170725635808668087247`20., 
   9.1093280916029691414923246623869`20.*^-6}, 
  {-0.00004202656185740065691576994145174629`20., 
   7.30896727954794033317738112204284`20.*^-6}, 
  {-0.00003167462014306928401187010932261027`20., 
   5.50862959009900591510784509958441`20.*^-6}, 
  {-0.00002251260578483261339006675341373345`20., 
   3.91523578866654145914204407195364`20.*^-6}, 
  {-0.00001523689199460320612396133185782681`20., 
   2.64989425993099236938457945353509`20.*^-6}, 
  {-9.93801375389219754379285099967409`20.*^-6, 
   1.72835021806820826848571321733464`20.*^-6}, 
  {-6.31568044078582094701223446160379`20.*^-6, 
   1.09837920709318625165430164549632`20.*^-6}, 
  {-3.94477080414930119021499051707455`20.*^-6, 
   6.8604709637379151134173748123036`20.*^-7}, 
  {-2.4366022043268047135963579048499`20.*^-6, 
   4.2375690510031386323414920084345`20.*^-7}, 
  {-1.49452353319176675187489015345585`20.*^-6, 
   2.5991713620726378293476350494883`20.*^-7}, 
  {-9.1270817822081140091067516619936`20.*^-7, 
   1.5873185708188024363663915933901`20.*^-7}, 
  {-5.5590358434137748025008031088823`20.*^-7, 
   9.667888423328304004349222798056`20.*^-8}, 
  {-3.3803094905441696478791524503044`20.*^-7, 
   5.878799113989860257181134696183`20.*^-8}, 
  {-2.0534317546155933196523822371285`20.*^-7, 
   3.57118566020103186026501258631`20.*^-8}, 
  {-1.2466384702474059513798365591881`20.*^-7, 
   2.168066904778097306747541842066`20.*^-8}, 
  {-7.565551934756695476258326993387`20.*^-8, 
   1.315748162566381821957969911893`20.*^-8}, 
  {-4.590325221908142888095465530416`20.*^-8, 
   7.98317429897068328364428787898`20.*^-9}, 
  {-2.784756763387086708218905546875`20.*^-8, 
   4.84305524067319427516331399456`20.*^-9}, 
  {-1.68925518732401293189352383028`20.*^-8, 
   2.93783510838958770764091100918`20.*^-9}, 
  {-1.024664110640971447346343346065`20.*^-8, 
   1.7820245402451677345153797322878372119190918135808`20.*^-9}, 
  {-6.21519282453596768185718615659`20.*^-9, 
   1.08090309991929872727951063592947643229973512192`20.*^-9}, 
  {-3.76981200394819350811861534819`20.*^-9, 
   6.55619478947511914455411364903602745763273404468`20.*^-10}, 
  {-0.00007468909650981613966709662082981472`20., 
   0.00001298940808866367646384289057909823`20.}, 
  {-0.00007468673243977477018858773161630003`20., 
   0.00001298899694604778611975438810718261`20.}, 
  {-0.00007468321052512888538480307909640295`20., 
   0.0000129883844391528496321396659298092`20.}, 
  {-0.00007467730839898479573104087765358563`20., 
   0.00001298735798243213838800710915714533`20.}, 
  {-0.0000746675631942639411484269988471244`20., 
   0.00001298566316421981585190034762558686`20.}, 
  {-0.00007465149395901400584257127018393012`20., 
   0.00001298286851461113145088196003198783`20.}, 
  {-0.00007462500969379290342820772559440864`20., 
   0.00001297826255544224407447090879902758`20.}, 
  {-0.0000745814014214351039881229575288078`20., 
   0.00001297067850807567025880399261370572`20.}, 
  {-0.00007450961966290368005758808170603585`20., 
   0.00001295819472398324870566749247061493`20.}, 
  {-0.000074391551474488541661023289453967`20., 
   0.00001293766112599800724539535468764643`20.}, 
  {-0.00007419769166496175828000684216691733`20., 
   0.00001290394637651508839652292907250737`20.}, 
  {-0.00007388022135153155073711006149906416`20., 
   0.00001284873414809244360645392373896767`20.}, 
  {-0.00007336256821296114249127384843018595`20., 
   0.00001275870751529758999848240842264103`20.}, 
  {-0.00007252443765629263800285549122828701`20., 
   0.00001261294567935524139180095499622381`20.}, 
  {-0.00007118282357102060291695258797419551`20., 
   0.00001237962149061227876816566747377313`20.}, 
  {-0.00006907409005711232386703113769022679`20., 
   0.00001201288522732388241165758916351769`20.}, 
  {-0.00006585307835827914854420465534668901`20., 
   0.00001145270927970072148594863571246766`20.}, 
  {-0.00006114275860259594514256217312193924`20., 
   0.00001063352323523407741609776923859815`20.}, 
  {-0.00005467758723979269385793720322483617`20., 
   9.5091456069204684970325570825802`20.*^-6}, 
  {-0.00004653917199523450118022385680941774`20., 
   8.09376904264947846612588814076831`20.*^-6}, 
  {-0.00003734587584938889191289644807322472`20., 
   6.49493493032850294137329531708255`20.*^-6}, 
  {-0.00002815268092309029607647103210918956`20., 
   4.89611842140700801329930993203298`20.*^-6}, 
  {-0.00002001441050671742703620936453156925`20., 
   3.48076704464650904977554165766423`20.*^-6}, 
  {-0.00001354938217887660870197171554551924`20., 
   2.35641429197854064382116792095987`20.*^-6}, 
  {-8.83915997231268535269854791461205`20.*^-6, 
   1.53724521257611919177366050688906`20.*^-6}, 
  {-5.61820118258150084186263837022382`20.*^-6, 
   9.7707846653591318988915449916936`20.*^-7}, 
  {-3.50949246821168787551847919049992`20.*^-6, 
   6.1034651621072832617712681573913`20.*^-7}, 
  {-2.16788894584456124028701896285011`20.*^-6, 
   3.7702416449470630265861199353915`20.*^-7}, 
  {-1.32976284517283734703602664620712`20.*^-6, 
   2.312631035083195386149611558621`20.*^-7}, 
  {-8.1211079736028795678807049367482`20.*^-7, 
   1.4123666041048486205009921629126`20.*^-7}, 
  {-4.9464107223413130976271650684899`20.*^-7, 
   8.602453430158805387177678379982`20.*^-8}, 
  {-3.0078188680386140371139624942289`20.*^-7, 
   5.230989335719328760198195642137`20.*^-8}, 
  {-1.8271670095325076495989711892527`20.*^-7, 
   3.17768175570870895582429772044`20.*^-8}, 
  {-1.1092774267522750256154558262595`20.*^-7, 
   1.929178133482217435852966654365`20.*^-8}, 
  {-6.731956307969194019075089036587`20.*^-8, 
   1.170775010081598959839145919406`20.*^-8}, 
  {-4.084554998125679882462177668781`20.*^-8, 
   7.10357390978379109993422203267`20.*^-9}, 
  {-2.477929442748189368210939166249`20.*^-8, 
   4.30944250912728585775815507174`20.*^-9}, 
  {-1.503132130850415145462004879946`20.*^-8, 
   2.61414283626159155732522587817`20.*^-9}, 
  {-9.11766352024855837043072092408`20.*^-9, 
   1.5856806122171405861618645085345522887145046409216`20.*^-9}, 
  {-5.5304023313811483510437087053`20.*^-9, 
   9.618091011097649306162971661383248562787331342336`20.*^-10}, 
  {-3.35445417924950992941835402002`20.*^-9, 
   5.833833355216539007684093947863943211194381046746`20.*^-10}, 
  {-0.00006637050628003825524563689606417631`20., 
   0.00001154269674435447917315424279376981`20.}, 
  {-0.00006636840339587023668381903372198429`20., 
   0.00001154233102536873681457722325599726`20.}, 
  {-0.00006636526985319055673656372437753285`20., 
   0.00001154178606142444464983716945696224`20.}, 
  {-0.00006636001878279608231545518240678834`20., 
   0.00001154087283179062301138350998378927`20.}, 
  {-0.00006635134859993093002268372121385619`20., 
   0.00001153936497390103130829282108067063`20.}, 
  {-0.00006633705204262144988452107598043388`20., 
   0.00001153687861610807824078627408355374`20.}, 
  {-0.00006631348944935725875816581858807824`20., 
   0.00001153278077380126239272449018923101`20.}, 
  {-0.00006627469201854705698475358607824975`20., 
   0.00001152603339452992295387018888317387`20.}, 
  {-0.00006621082952588213162760956301190415`20., 
   0.00001151492687406645767436688052380941`20.}, 
  {-0.00006610578810923652477194037614313072`20., 
   0.00001149665880160635213425050019880533`20.}, 
  {-0.00006593331993240514011961776835113801`20., 
   0.00001146666433607045915123787275671966`20.}, 
  {-0.00006565088805351037721780335928278275`20., 
   0.0000114175457484365873422266711796144`20.}, 
  {-0.00006519038522453266900788648447874955`20., 
   0.00001133745829991872504484982338760862`20.}, 
  {-0.00006444483358861940214641857256720548`20., 
   0.00001120779714584685254720323001168789`20.}, 
  {-0.00006325153055361971725091498609422354`20., 
   0.00001100026618323821169581130192943019`20.}, 
  {-0.00006137619175581029254723094028991715`20., 
   0.00001067412030535831174734451135476819`20.}, 
  {-0.00005851230013624883578822647462584164`20., 
   0.00001017605219760849318056112602188549`20.}, 
  {-0.00005432542234398286813193238093421913`20., 
   9.44789953808397706642302277116855`20.*^-6}, 
  {-0.00004858061981707238276991696791659081`20., 
   8.44880344644737091650729876810275`20.*^-6}, 
  {-0.00004135128010723849478607631092977906`20., 
   7.19152697517191213670892363996157`20.*^-6}, 
  {-0.00003318648538682998187912627301036921`20., 
   5.77156267597043163115239530615117`20.*^-6}, 
  {-0.00002502176871988395615557434108893326`20., 
   4.35161195128416628792597236329274`20.*^-6}, 
  {-0.00001779253072368678105264591951350579`20., 
   3.09435316933683148741668165452274`20.*^-6}, 
  {-0.00001204782867989181547570473284906026`20., 
   2.09527455302466356099212745201048`20.*^-6}, 
  {-7.86101944665405002356283657873349`20.*^-6, 
   1.36713381680940000409788462238843`20.*^-6}, 
  {-4.9971650111613419331314805029851`20.*^-6, 
   8.6907217585414642315330095704088`20.*^-7}, 
  {-3.1218436387640711939770923252316`20.*^-6, 
   5.4292932848070803373514649134462`20.*^-7}, 
  {-1.92854801778600497884983336786648`20.*^-6, 
   3.3539965526713130066953623788984`20.*^-7}, 
  {-1.18299954532083771487422653943618`20.*^-6, 
   2.057390513601456895433437459889`20.*^-7}, 
  {-7.2249737628219202790660279649997`20.*^-7, 
   1.2565171761429426572288744286955`20.*^-7}, 
  {-4.4006590218420632571198642658678`20.*^-7, 
   7.653320037986196968904111766726`20.*^-8}, 
  {-2.6759823518376814680275378603131`20.*^-7, 
   4.653882351022054727004413670109`20.*^-8}, 
  {-1.625594670669444865547236144888`20.*^-7, 
   2.827121166381643244429975904154`20.*^-8}, 
  {-9.869057809847389979556283166222`20.*^-8, 
   1.716357879973459126879353594126`20.*^-8}, 
  {-5.989322736915949640537203602795`20.*^-8, 
   1.041621345550599937484731061356`20.*^-8}, 
  {-3.633973265548469969166019248253`20.*^-8, 
   6.31995350530168690289742477957`20.*^-9}, 
  {-2.204581970109942832610503126997`20.*^-8, 
   3.83405560019120492627913587304`20.*^-9}, 
  {-1.337317960184545615879232713426`20.*^-8, 
   2.32577036553834020152910037117`20.*^-9}, 
  {-8.11187413169918405981055804014`20.*^-9, 
   1.4107607185563798364887927026325488397992882864128`20.*^-9}, 
  {-4.92033241317101879630279124794`20.*^-9, 
   8.557099848993076167483115213818689212165514067968`20.*^-10}, 
  {-2.98441783532828296840241994202`20.*^-9, 
   5.190291887527448640699860768728008529735643199161`20.*^-10}, 
  {-0.00005897840965479725847945321992965129`20., 
   0.00001025711472257343625729621216167849`20.}, 
  {-0.00005897653930741054325543853785191561`20., 
   0.00001025678944476705100094583266989836`20.}, 
  {-0.00005897375169178316845037559407178307`20., 
   0.00001025630464204924668702184244726662`20.}, 
  {-0.00005896908047909924798797349584648851`20., 
   0.000010255492257234651823995390581998`20.}, 
  {-0.00005896136774734629410231610092917003`20., 
   0.00001025415091258196419170714798768174`20.}, 
  {-0.00005894864999031016426063810546561898`20., 
   0.00001025193912874959378445880095054244`20.}, 
  {-0.00005892768951338821616074127510511154`20., 
   0.00001024829382841534194099848262697591`20.}, 
  {-0.0000588931767220611154273230170337489`20., 
   0.00001024229160383671572649095948413023`20.}, 
  {-0.00005883636722756701677017965637422927`20., 
   0.00001023241169175078552524863589117032`20.}, 
  {-0.00005874292741053926363509504681350396`20., 
   0.00001021616128878943715392957335887025`20.}, 
  {-0.00005858951001180055591371356105731032`20., 
   0.00001018948000205227059368931496648874`20.}, 
  {-0.0000583382809204499187910350999042602`20., 
   0.00001014578798616520326800610433117567`20.}, 
  {-0.00005792866836642750927375468962039219`20., 
   0.00001007455102024826248239211993398126`20.}, 
  {-0.0000572655450443264586793969595244906`20., 
   9.95922522510025368337338426512881`20.*^-6}, 
  {-0.00005620426712082256953028507304874645`20., 
   9.77465515144740339657131705195589`20.*^-6}, 
  {-0.00005453663519928993056655707431790735`20., 
   9.48463220857216183766209988137519`20.*^-6}, 
  {-0.00005199042872718387560429040391936296`20., 
   9.04181369168415227900702676858487`20.*^-6}, 
  {-0.00004826894032006058489261194369486635`20., 
   8.39459831653227563349772933823763`20.*^-6}, 
  {-0.00004316421172461738279638693231243912`20., 
   7.50681943036824048632816214129375`20.*^-6}, 
  {-0.00003674214280247066969132094168810167`20., 
   6.38993787869055125066451159793071`20.*^-6}, 
  {-0.00002949033690811224669136236765516844`20., 
   5.12875424488908638110649872263798`20.*^-6}, 
  {-0.00002223859201932671173402169508315213`20., 
   3.86758122075247160591681653620036`20.*^-6}, 
  {-0.00001581659452479229319528491020145184`20., 
   2.75071209126822490352781046981771`20.*^-6}, 
  {-0.00001071193651036670969619620221283355`20., 
   1.86294548006377559933846995005802`20.*^-6}, 
  {-6.99049628105345180931476833002361`20.*^-6, 
   1.21573848366146987988082927478672`20.*^-6}, 
  {-4.44431593502442830623231679247915`20.*^-6, 
   7.7292451043903100977953335521376`20.*^-7}, 
  {-2.77669625275561982184221128885996`20.*^-6, 
   4.8290369613141214292908022414955`20.*^-7}, 
  {-1.71542352929293581085384954234897`20.*^-6, 
   2.983345268335540540615390508433`20.*^-7}, 
  {-1.05230245778319362539263108727395`20.*^-6, 
   1.8300912309272932615524018909112`20.*^-7}, 
  {-6.4269027248578054643038263174171`20.*^-7, 
   1.1177222130187487764006654465072`20.*^-7}, 
  {-3.91461457786480237045463317422`20.*^-7, 
   6.808025352808351948616753346471`20.*^-8}, 
  {-2.3804448055014023969785665996197`20.*^-7, 
   4.13990400956765634257142017325`20.*^-8}, 
  {-1.446070029879505705537816137629`20.*^-7, 
   2.514904399790444705283158500223`20.*^-8}, 
  {-8.779182634470013961008758942606`20.*^-8, 
   1.526814371212176341045001555236`20.*^-8}, 
  {-5.327910451740571542030454381821`20.*^-8, 
   9.26593122041838529048774675099`20.*^-9}, 
  {-3.23267035931533410283310326726`20.*^-8, 
   5.62203540750492887449235350828`20.*^-9}, 
  {-1.961129367715320167417617020765`20.*^-8, 
   3.41065976993968724768281221003`20.*^-9}, 
  {-1.189638061219395543293057314127`20.*^-8, 
   2.06893575864242703181401272022`20.*^-9}, 
  {-7.21608244777781597152671677983`20.*^-9, 
   1.25497086048309842983073335301156466739231326208`20.*^-9}, 
  {-4.37698234022819812020759062607`20.*^-9, 
   7.612143200396866296013201088822754821358745550848`20.*^-10}, 
  {-2.65485017718033905014578617321`20.*^-9, 
   4.617130742922328782862236822970497681150133303932`20.*^-10}, 
  {-0.00005240961715193436541868794459089835`20., 
   9.11471602642336789890225123319972`20.*^-6}, 
  {-0.00005240795379156879335477199170974612`20., 
   9.1144267463597901486559985582167`20.*^-6}, 
  {-0.00005240547421697047611459657022494263`20., 
   9.11399551599486541123418612607699`20.*^-6}, 
  {-0.00005240131932064001170776651614404689`20., 
   9.11327292532869768830722019896468`20.*^-6}, 
  {-0.00005239445911473463551964666521012289`20., 
   9.11207984604080617732985481915181`20.*^-6}, 
  {-0.00005238314713458428515634305688653982`20., 
   9.11011254514509307066835771939822`20.*^-6}, 
  {-0.00005236450359374832846163797438630918`20., 
   9.10687019021710060202399554544506`20.*^-6}, 
  {-0.0000523338058488223903866554170469549`20., 
   9.1015314519691113715922464429487`20.*^-6}, 
  {-0.00005228327629309504667884103491573267`20., 
   9.09274370314696463979844085491003`20.*^-6}, 
  {-0.00005220016629222941266368633353425924`20., 
   9.07828978995294133281501452769725`20.*^-6}, 
  {-0.00005206371087205321961386332832370085`20., 
   9.05455841253099471545449188238276`20.*^-6}, 
  {-0.00005184026223337784003018553914728506`20., 
   9.01569777971788522264096332996261`20.*^-6}, 
  {-0.00005147595527238604936979948645221041`20., 
   8.95234004737148684692164981777573`20.*^-6}, 
  {-0.00005088620680627333575248380778427744`20., 
   8.84977509674318882651892309291783`20.*^-6}, 
  {-0.00004994243354334550558905360845321389`20., 
   8.68564061623400097200932320925458`20.*^-6}, 
  {-0.00004845961773964951544236159639252482`20., 
   8.42775960689556790301940806826519`20.*^-6}, 
  {-0.00004619598268008657426471052775175387`20., 
   8.03408394436288248081922221769632`20.*^-6}, 
  {-0.00004288824518541080151054250419978758`20., 
   7.45882524963666113226826159996306`20.*^-6}, 
  {-0.00003835225159462248543805131799966706`20., 
   6.66995679906478007618283791298558`20.*^-6}, 
  {-0.00003264710356163721296297864486271576`20., 
   5.67775714115429790660498171525492`20.*^-6}, 
  {-0.00002620584075616894120877448421440267`20., 
   4.55753752281198977543904073293959`20.*^-6}, 
  {-0.00001976462629301607575346415420696517`20., 
   3.43732631182888273973289638382004`20.*^-6}, 
  {-0.00001405952841556689143679401043891081`20., 
   2.44513537662032894552939311981058`20.*^-6}, 
  {-9.52358439634365455249377272827154`20.*^-6, 
   1.65627554719020079173804743100374`20.*^-6}, 
  {-6.21588075346372677673430885983007`20.*^-6, 
   1.08102273973282204812770588866611`20.*^-6}, 
  {-3.9522640459823073109988715665972`20.*^-6, 
   6.8735026886648822799980375071257`20.*^-7}, 
  {-2.46945683540465123447468106495123`20.*^-6, 
   4.2947075398341760599559670694805`20.*^-7}, 
  {-1.52568721661262146898714132161895`20.*^-6, 
   2.6533690723697764678037240375983`20.*^-7}, 
  {-9.359403559905161546970001540402`20.*^-7, 
   1.6277223582443759212121741809396`20.*^-7}, 
  {-5.7163356948508235098470425496258`20.*^-7, 
   9.941453382349258277994856608045`20.*^-8}, 
  {-3.4818511819700461111139958381263`20.*^-7, 
   6.055393359947906280198253631525`20.*^-8}, 
  {-2.1173005034879842374339980323292`20.*^-7, 
   3.682261745196494325972170491009`20.*^-8}, 
  {-1.286221182684623096428804140713`20.*^-7, 
   2.236906404668909732919659375153`20.*^-8}, 
  {-7.808751500663547385770244371679`20.*^-8, 
   1.358043739245834327960042499423`20.*^-8}, 
  {-4.738983066441489465818064551041`20.*^-8, 
   8.24170968076780776664011226268`20.*^-9}, 
  {-2.875345914515409550427073206912`20.*^-8, 
   5.00060159046158182682969253376`20.*^-9}, 
  {-1.744356257491585399622780352648`20.*^-8, 
   3.03366305650710504282222670026`20.*^-9}, 
  {-1.058142008315558082524624228671`20.*^-8, 
   1.8402469709835792739558682237759538799748566745089`20.*^-9}, 
  {-6.41845780220086831484100218085`20.*^-9, 
   1.1162535308175423156245221184081104626558699569151`20.*^-9}, 
  {-3.89317617965934809720026424287`20.*^-9, 
   6.770741182016257560348285639768487571102069948416`20.*^-10}, 
  {-2.36139868176937468883301379253`20.*^-9, 
   4.106780316120651632753067465273199448820883708782`20.*^-10}, 
  {-0.00004657243217316180412371760826258436`20., 
   8.09955342141944419542914926305815`20.*^-6}, 
  {-0.00004657095302308115320649651020368732`20., 
   8.09929617792715707939069742672823`20.*^-6}, 
  {-0.00004656874768946635594296098833183757`20., 
   8.09891264164632277268886753597176`20.*^-6}, 
  {-0.00004656505242850189304267403320192762`20., 
   8.09826998756554661611722316555264`20.*^-6}, 
  {-0.0000465589511531022125779563304474362`20., 
   8.09720889619168914399240529520629`20.*^-6}, 
  {-0.0000465488906108592846832737892471062`20., 
   8.09545923667117994491718073862716`20.*^-6}, 
  {-0.00004653230962392287232758106643146305`20., 
   8.09257558676919518740540285764576`20.*^-6}, 
  {-0.00004650500804938051454333286055897355`20., 
   8.08782748684878513797093227112584`20.*^-6}, 
  {-0.00004646006887693521693945371920686433`20., 
   8.08001197859742903294847290554162`20.*^-6}, 
  {-0.00004638615431817865588576131494823358`20., 
   8.06715727272672276274109825186671`20.*^-6}, 
  {-0.00004626479785027943096549202934963428`20., 
   8.04605180004859668965078771297989`20.*^-6}, 
  {-0.0000460660774812664952039176920093343`20., 
   8.01149173587243394850742469727554`20.*^-6}, 
  {-0.00004574209609093767572695977637533163`20., 
   7.95514714625003056121039589136202`20.*^-6}, 
  {-0.00004521765088929309015793743420833402`20., 
   7.86393928509445046224998855797113`20.*^-6}, 
  {-0.00004437844071799411775697191229512791`20., 
   7.71798969008593352295163692089182`20.*^-6}, 
  {-0.00004306004909806153331845254191137962`20., 
   7.48870419096722318581783337589209`20.*^-6}, 
  {-0.0000410477263889511352542280652463678`20., 
   7.13873502416541482682227221675962`20.*^-6}, 
  {-0.00003810781183153981930469154870811553`20., 
   6.62744553591996857472896499271574`20.*^-6}, 
  {-0.00003407717013280289503895899892432258`20., 
   5.92646437092224261547113024770826`20.*^-6}, 
  {-0.00002900874787193136176739317137401488`20., 
   5.04499962990110639432924719548084`20.*^-6}, 
  {-0.00002328715180903572539053842268518692`20., 
   4.04993944504969137226755177133686`20.*^-6}, 
  {-0.00001756559458206802854207452549565623`20., 
   3.05488601427270061601296095576629`20.*^-6}, 
  {-0.00001249720753734414453898032693378715`20., 
   2.1734273977989816589531003363108`20.*^-6}, 
  {-8.46660065089085600141951314124626`20.*^-6, 
   1.47245228711145321763817619847761`20.*^-6}, 
  {-5.52670987717619189294606795290049`20.*^-6, 
   9.6116693516107685094714225267835`20.*^-7}, 
  {-3.51440005620181696084628719888721`20.*^-6, 
   6.1120000977422903666891951284994`20.*^-7}, 
  {-2.19601446679335966648944332112075`20.*^-6, 
   3.8191555944232342025903362106447`20.*^-7}, 
  {-1.35680684674165090883948476539737`20.*^-6, 
   2.3596640812898276675469300267782`20.*^-7}, 
  {-8.3236279429240889768398742972876`20.*^-7, 
   1.4475874683346241698851955299631`20.*^-7}, 
  {-5.083814512927745355943460675165`20.*^-7, 
   8.841416544222165836423409869853`20.*^-8}, 
  {-3.096612076755153587407340566549`20.*^-7, 
   5.38541230740026710853450533313`20.*^-8}, 
  {-1.8830503720182321975224693093287`20.*^-7, 
   3.274870212205621213082555320573`20.*^-8}, 
  {-1.1439230953119736335103943771924`20.*^-7, 
   1.989431470107780232191990221204`20.*^-8}, 
  {-6.944865337679053453448295344299`20.*^-8, 
   1.207802667422444078860573103356`20.*^-8}, 
  {-4.214713183889134481742332445549`20.*^-8, 
   7.32993597198110344650840425312`20.*^-9}, 
  {-2.557251007249323383167184130847`20.*^-8, 
   4.4473930560857797968124941406`20.*^-9}, 
  {-1.551381768220570634342285468175`20.*^-8, 
   2.69805524907925327711701820552`20.*^-9}, 
  {-9.41082279569328615531749233785`20.*^-9, 
   1.6366648340336149835334769283221572732322647638015`20.*^-9}, 
  {-5.70840025749792437817688160395`20.*^-9, 
   9.927652621735520657698924528600581242685535289344`20.*^-10}, 
  {-3.46248449372721549318512559079`20.*^-9, 
   6.02171216300385303162630537528024137604502913024`20.*^-10}, 
  {-2.10016360576214835956425557068`20.*^-9, 
   3.652458444803736277503053166404381068270308068086`20.*^-10}, 
  {-0.00004138537096370950725787642859746231`20., 
   7.19745581977556647963068323434127`20.*^-6}, 
  {-0.00004138405572637067577774171973770891`20., 
   7.19722708284707404830290778047112`20.*^-6}, 
  {-0.0000413820944922775307767715570692228`20., 
   7.19688599865696187422114035986482`20.*^-6}, 
  {-0.00004137880832685260542713559842355729`20., 
   7.19631449162654007428445189974911`20.*^-6}, 
  {-0.00004137338252845133862074202853583989`20., 
   7.19537087451327628186817887579823`20.*^-6}, 
  {-0.00004136443580999194198686172550755963`20., 
   7.19381492347685947597595226218429`20.*^-6}, 
  {-0.00004134969056240215218186115288734526`20., 
   7.19125053259167864032367876301657`20.*^-6}, 
  {-0.0000413254116788367485189997355554666`20., 
   7.18702811805856495982604096616809`20.*^-6}, 
  {-0.00004128544807566177469944868145901165`20., 
   7.1800779262020477738171619928716`20.*^-6}, 
  {-0.00004121971756805068274026041836718457`20., 
   7.16864653357403178091485536820601`20.*^-6}, 
  {-0.00004111179907699012770388611856593613`20., 
   7.14987810034610916589323801146714`20.*^-6}, 
  {-0.00004093508600319724013284175690098706`20., 
   7.11914539186038958832030554799775`20.*^-6}, 
  {-0.00004064699107121947504863560933330925`20., 
   7.06904192542947392150184510144509`20.*^-6}, 
  {-0.00004018065554379193802813070947108511`20., 
   6.98794009457251096141403642975394`20.*^-6}, 
  {-0.00003943447788939588717374525673106418`20., 
   6.85817006772102385630352290975029`20.*^-6}, 
  {-0.00003826234956594575918440404277607729`20., 
   6.65432166364274072772244222192649`20.*^-6}, 
  {-0.00003647351719816345530394093939488249`20., 
   6.34322038228929657459842424258824`20.*^-6}, 
  {-0.00003386058061471121198106099431777742`20., 
   5.88879662864542817061930335961346`20.*^-6}, 
  {-0.00003027897528635454065866863041401943`20., 
   5.2659087454529635928119357241773`20.*^-6}, 
  {-0.00002577608824389040691557753304075181`20., 
   4.48279795545920120270913618100032`20.*^-6}, 
  {-0.00002069353006720611789274403734831063`20., 
   3.59887479429671615525983258231489`20.*^-6}, 
  {-0.00001561100350572216898065402191180565`20., 
   2.71495713142994243141809076727055`20.*^-6}, 
  {-0.00001110814118844053051413510614089123`20., 
   1.9318506414679183502843662853724`20.*^-6}, 
  {-7.52656030519569803653597906516976`20.*^-6, 
   1.30896700959925183244103983742082`20.*^-6}, 
  {-4.91364043079082687621363590027214`20.*^-6, 
   8.5454616187666554368932798265604`20.*^-7}, 
  {-3.12481711169105397411362147189396`20.*^-6, 
   5.4344645420713982158497764728591`20.*^-7}, 
  {-1.95269301827936259102585881802371`20.*^-6, 
   3.3959878578771523322188849009107`20.*^-7}, 
  {-1.20651714787712883456103517020227`20.*^-6, 
   2.0982906919602240601061481220909`20.*^-7}, 
  {-7.4018244650121068257679298550601`20.*^-7, 
   1.2872738200021055349161617139235`20.*^-7}, 
  {-4.5208748084471470927523188314831`20.*^-7, 
   7.862390971212429726525771880842`20.*^-8}, 
  {-2.7537448956171083079047888080667`20.*^-7, 
   4.789121557594970970269197927072`20.*^-8}, 
  {-1.6745625176763641604974088347253`20.*^-7, 
   2.912282639437155061734624060392`20.*^-8}, 
  {-1.0172736604662856343534446168683`20.*^-7, 
   1.76917158341962719017990368151`20.*^-8}, 
  {-6.175978002822633293962113282202`20.*^-8, 
   1.074083130925675355471671875166`20.*^-8}, 
  {-3.748094297524863074095250529242`20.*^-8, 
   6.51842486526063143320913135521`20.*^-9}, 
  {-2.274134718631162741001755645941`20.*^-8, 
   3.95501690196723954956827068859`20.*^-9}, 
  {-1.379627124355605599397734113596`20.*^-8, 
   2.39935152061844452069171150191`20.*^-9}, 
  {-8.36894598212471516007284371558`20.*^-9, 
   1.45546886645647220175179890705766375658471675041`20.*^-9}, 
  {-5.0764213687526551527719821108`20.*^-9, 
   8.828558902178530700473012366598301561316830085119`20.*^-10}, 
  {-3.0791520191021351715032481678`20.*^-9, 
   5.355046989742843776527388117919141684167874499314`20.*^-10}, 
  {-1.867654120666341644055112221`20.*^-9, 
   3.248094122897985467921934297383103687630151542645`20.*^-10}, 
  {-0.00003677602513936459889009560927251746`20., 
   6.39583045901993024175575813435085`20.*^-6}, 
  {-0.00003677485573222920098138896727899849`20., 
   6.39562708386594799676329865721713`20.*^-6}, 
  {-0.00003677311172928719702256247582373805`20., 
   6.39532377900646904740216970847619`20.*^-6}, 
  {-0.00003677018961239606709069012850446513`20., 
   6.39481558476453340707654408773308`20.*^-6}, 
  {-0.00003676536490837131373428223972482822`20., 
   6.39397650580370673639691125649187`20.*^-6}, 
  {-0.00003675740935812809812795440314300422`20., 
   6.39259293184836489181815706834855`20.*^-6}, 
  {-0.00003674429769121963069105109049430795`20., 
   6.39031264195124012018279834683616`20.*^-6}, 
  {-0.00003672270862040706299342304316638726`20., 
   6.38655802094035878146487707241517`20.*^-6}, 
  {-0.00003668717261673628465951656718153267`20., 
   6.38037784638891907122027255331004`20.*^-6}, 
  {-0.00003662872475214263963257145432747186`20., 
   6.37021300037263297957764423086466`20.*^-6}, 
  {-0.00003653276394000848248727657128053938`20., 
   6.35352416347973608474375152705033`20.*^-6}, 
  {-0.00003637563331951945838150377466922265`20., 
   6.32619709904686232721804776856046`20.*^-6}, 
  {-0.00003611946925356548834054399972169867`20., 
   6.28164682670704145052939125594759`20.*^-6}, 
  {-0.00003570483438208776742385477266814827`20., 
   6.20953641427613346501822133359099`20.*^-6}, 
  {-0.00003504141883120796192391117764904942`20., 
   6.09415979673181946502803089548685`20.*^-6}, 
  {-0.00003399938383164375909248567640356782`20., 
   5.91293631854674071173663937453355`20.*^-6}, 
  {-0.00003240928331515488074260102386619569`20., 
   5.63639709828780534653930849846881`20.*^-6}, 
  {-0.00003008700337789780270444042155676544`20., 
   5.23252232659092220946789940117661`20.*^-6}, 
  {-0.00002690439762907150262145295755292159`20., 
   4.67902567462113089068747087876896`20.*^-6}, 
  {-0.0000229038417086961463813368092867425`20., 
   3.98327681890367763153683639769434`20.*^-6}, 
  {-0.00001838877234068233416152308554928567`20., 
   3.19804736359692768026488444335403`20.*^-6}, 
  {-0.00001387372903317940425443690668123186`20., 
   2.4128224405529398703368533358664`20.*^-6}, 
  {-9.87319047142112011243265129245159`20.*^-6, 
   1.71707660372541219346654805086116`20.*^-6}, 
  {-6.69060188647196480965797500193953`20.*^-6, 
   1.16358293677773301037530000033732`20.*^-6}, 
  {-4.36833368765370022869316592341203`20.*^-6, 
   7.597102065484696049901158127673`20.*^-7}, 
  {-2.77823952249766756470320436990379`20.*^-6, 
   4.8317209086915957647012249911372`20.*^-7}, 
  {-1.73620748835355627147135917472211`20.*^-6, 
   3.0194912840931413416893203038645`20.*^-7}, 
  {-1.07279318313712649563947154830287`20.*^-6, 
   1.8657272750210895576338635622658`20.*^-7}, 
  {-6.5815890849430891954271780948292`20.*^-7, 
   1.1446241886857546426829874947528`20.*^-7}, 
  {-4.0199475937980345754260778726232`20.*^-7, 
   6.991213206605277522480135430649`20.*^-8}, 
  {-2.4486419187804650048809015529881`20.*^-7, 
   4.258507684835591312836350526935`20.*^-8}, 
  {-1.4890359703058161830734998473177`20.*^-7, 
   2.589627774444897709693043212726`20.*^-8}, 
  {-9.045716988679160938071241189557`20.*^-8, 
   1.573168171944201902273259337314`20.*^-8}, 
  {-5.491762827081859696523052219805`20.*^-8, 
   9.55089187318584295047487342574`20.*^-9}, 
  {-3.332859837347974604845494928082`20.*^-8, 
   5.79627797799647757364433900536`20.*^-9}, 
  {-2.022195030092727799296759423916`20.*^-8, 
   3.51686092190039617269001638942`20.*^-9}, 
  {-1.226785861195541194573544847485`20.*^-8, 
   2.13354062816615859925833886519`20.*^-9}, 
  {-7.44179866716387866621348014226`20.*^-9, 
   1.2942258551589354202110400247405677424973617037312`20.*^-9}, 
  {-4.51403460662074869038528667029`20.*^-9, 
   7.850494968036084678930933339646835833783130783744`20.*^-10}, 
  {-2.73803120440659477561028666302`20.*^-9, 
   4.761793398967990914104846370466572041946854264005`20.*^-10}, 
  {-1.660748001072312583895563818751812791430920909284`20.*^-9, 
   2.88825739316923927634011098913358746335812332049`20.*^-10}, 
  {-0.00003268005090201549767819303246644351`20., 
   5.68348711339399959620748390720757`20.*^-6}, 
  {-0.00003267901122032830141217171165209217`20., 
   5.68330629918753068037768898297255`20.*^-6}, 
  {-0.00003267746050616355888173169865972871`20., 
   5.68303660976757545769246933212673`20.*^-6}, 
  {-0.00003267486230013839618960896688961137`20., 
   5.68258474785015585906242902428023`20.*^-6}, 
  {-0.00003267057241499196353290417775717283`20., 
   5.68183868086816757093985700124745`20.*^-6}, 
  {-0.00003266349874648204399335008977126626`20., 
   5.68060847764905112927827648195934`20.*^-6}, 
  {-0.00003265184053730561918397997528317487`20., 
   5.6785809630096729015617348318565`20.*^-6}, 
  {-0.0000326326446870938859312780968487651`20., 
   5.67524255427719755326575597369828`20.*^-6}, 
  {-0.00003260104805160530750500596189838668`20., 
   5.66974748723570565304451511276289`20.*^-6}, 
  {-0.0000325490797085569693379234348498223`20., 
   5.66070951453164684137798866953432`20.*^-6}, 
  {-0.00003246375772885066939482183594618928`20., 
   5.6458709093653338077951019036851`20.*^-6}, 
  {-0.00003232404930867404981008067460165668`20., 
   5.62157379281287822784011732202726`20.*^-6}, 
  {-0.00003209629244872402765850501412407713`20., 
   5.5819639041259178536530459346221`20.*^-6}, 
  {-0.00003172764986255495223992231215039161`20., 
   5.51785215000955691129083689572027`20.*^-6}, 
  {-0.00003113785082226626098278632462523517`20., 
   5.41527840387239321439762167395394`20.*^-6}, 
  {-0.00003021151497042751295721999920620885`20., 
   5.25417651659608920995130420977545`20.*^-6}, 
  {-0.00002879811747675437892120691534274213`20., 
   5.00836825682684850803598527699863`20.*^-6}, 
  {-0.00002673419800970431020369784054208949`20., 
   4.64942574081814090499092878992861`20.*^-6}, 
  {-0.00002390613312881982858445847191733398`20., 
   4.15758837022953540599277772475375`20.*^-6}, 
  {-0.00002035178915203420149730101056399054`20., 
   3.53944159165812199953061053286792`20.*^-6}, 
  {-0.00001634070715092262331663344457335218`20., 
   2.84186211320393448984929470840907`20.*^-6}, 
  {-0.00001232964687959722845098126897484881`20., 
   2.144286413842996252344568517365`20.*^-6}, 
  {-8.77531508914693767048593776869468`20.*^-6, 
   1.52614175463425002964972830759908`20.*^-6}, 
  {-5.94726225877958907347809741646319`20.*^-6, 
   1.03430647978775462147445172460229`20.*^-6}, 
  {-3.88335103821703458901182104231194`20.*^-6, 
   6.7536539795078862417596887692383`20.*^-7}, 
  {-2.46995800128273652340142487396694`20.*^-6, 
   4.2955791326656287363503041286383`20.*^-7}, 
  {-1.54362422692357264605713606255381`20.*^-6, 
   2.6845638729105611235776279348763`20.*^-7}, 
  {-9.5382605484001669783545347883793`20.*^-7, 
   1.6588279214608986049312234414574`20.*^-7}, 
  {-5.8518390257423548809539102768871`20.*^-7, 
   1.0177111349117138923398104829369`20.*^-7}, 
  {-3.5742693132107671688432127704516`20.*^-7, 
   6.216120544714377684944717861654`20.*^-8}, 
  {-2.1771854393747091851171436776794`20.*^-7, 
   3.786409459782102930638510743791`20.*^-8}, 
  {-1.323967518424874873864530440946`20.*^-7, 
   2.302552205956304128460052940775`20.*^-8}, 
  {-8.042968339228238997224437482161`20.*^-8, 
   1.39877710247447634734338043168`20.*^-8}, 
  {-4.882990512293887317026436987842`20.*^-8, 
   8.49215741268502142091554258755`20.*^-9}, 
  {-2.963409097415143355836685989879`20.*^-8, 
   5.15375495202633627102032346066`20.*^-9}, 
  {-1.798033891226659156362566698641`20.*^-8, 
   3.12701546300288548932620295416`20.*^-9}, 
  {-1.090796570348715822494349069885`20.*^-8, 
   1.89703751364994056085973751284`20.*^-9}, 
  {-6.61687635416841043590473720099`20.*^-9, 
   1.15076110507276703233125864365006194470092275712`20.*^-9}, 
  {-4.01365508703059212134843956975`20.*^-9, 
   6.980269716574942819736416643044125437550766587904`20.*^-10}, 
  {-2.43452139230716699473251634507`20.*^-9, 
   4.233950247490725208230463208821255078304437161071`20.*^-10}, 
  {-1.4766547363971639594793004712960296097284943249407`20.*^-9, 
   2.568095193734198190398783428341751849778670558356`20.*^-10}, 
  {-0.0000290402708333951050367664698692219`20., 
   5.05048188406871391943764693377772`20.*^-6}, 
  {-0.0000290393465374273829074514610634227`20., 
   5.05032113694389267955677583711701`20.*^-6}, 
  {-0.00002903796778361720583850724609455154`20., 
   5.05008135367255753713169497296547`20.*^-6}, 
  {-0.00002903565773578320633458148299211248`20., 
   5.04967960622316631905764921601956`20.*^-6}, 
  {-0.00002903184363510156036223088128215157`20., 
   5.04901628436548875864884891863505`20.*^-6}, 
  {-0.00002902555450265674342794493180517649`20., 
   5.04792252220117277007737944437851`20.*^-6}, 
  {-0.0000290151893096009927636701070613361`20., 
   5.0461198799306074371600186193628`20.*^-6}, 
  {-0.00002899812249662394438448873323645405`20., 
   5.04315173854329467556325795416593`20.*^-6}, 
  {-0.00002897003035194999385827082036238714`20., 
   5.03826614816521632317753397606733`20.*^-6}, 
  {-0.00002892382618771445625368276855127209`20., 
   5.03023064134164456585787279152559`20.*^-6}, 
  {-0.00002884796837504347318519711846427988`20., 
   5.01703797826843011916471625465738`20.*^-6}, 
  {-0.00002872375816313861938584529345992766`20., 
   4.99543620228497728449483364520479`20.*^-6}, 
  {-0.0000285212704707281097598097632438433`20., 
   4.96022095143097561040169795545102`20.*^-6}, 
  {-0.00002819353715355069010176649616396098`20., 
   4.90322385279142436552460802851495`20.*^-6}, 
  {-0.00002766921254559829459662921838607943`20., 
   4.81203696445187732115290754540513`20.*^-6}, 
  {-0.0000268457649278782328402082273500498`20., 
   4.6688286831092578852536047565304`20.*^-6}, 
  {-0.00002558947308801397884069956045295864`20., 
   4.45034314574156153751296703529715`20.*^-6}, 
  {-0.00002375519898682478582426165008974104`20., 
   4.13133895423039753465420001560715`20.*^-6}, 
  {-0.00002124217200353932359272194586385005`20., 
   3.69429078322423019003859928066956`20.*^-6}, 
  {-0.0000180842070940698538298868456755912`20., 
   3.14507949462084414432814707401585`20.*^-6}, 
  {-0.00001452074583113633687280332281059984`20., 
   2.52534710106718902135709961923475`20.*^-6}, 
  {-0.000010957302874742690068388935591786`20., 
   1.90561789125959827276329314639757`20.*^-6}, 
  {-7.79934652022047670470048974486588`20.*^-6, 
   1.35640809047312638342617212954191`20.*^-6}, 
  {-5.28632799685165134290371270382877`20.*^-6, 
   9.1936139075680892920064568762239`20.*^-7}, 
  {-3.45205968917631829468466214016771`20.*^-6, 
   6.0035820681327274690168037220309`20.*^-7}, 
  {-2.19577097557818885977810232182486`20.*^-6, 
   3.8187321314403284517880040379563`20.*^-7}, 
  {-1.37232481209993797069711568250907`20.*^-6, 
   2.3866518471303269055602011869723`20.*^-7}, 
  {-8.4800080789519113318228131434439`20.*^-7, 
   1.4747840137307671881430979379903`20.*^-7}, 
  {-5.2026780849997521539668300069828`20.*^-7, 
   9.048135799999568963420573925189`20.*^-8}, 
  {-3.1777999090692229563658693509484`20.*^-7, 
   5.526608537511692098027598871214`20.*^-8}, 
  {-1.9356979809815804403207844700612`20.*^-7, 
   3.366431271272313809253538208803`20.*^-8}, 
  {-1.1771214828655591017176745995054`20.*^-7, 
   2.047167796287928872552477564356`20.*^-8}, 
  {-7.150911468833991973841410773138`20.*^-8, 
   1.243636777188520343276767090981`20.*^-8}, 
  {-4.341417821456778822270667805968`20.*^-8, 
   7.55029186340309360394898748864`20.*^-9}, 
  {-2.634739707458073256163038331345`20.*^-8, 
   4.58215601297056218463137101104`20.*^-9}, 
  {-1.598616256004784762573038126799`20.*^-8, 
   2.78020218435614741317050109008`20.*^-9}, 
  {-9.69818051830797235907774538271`20.*^-9, 
   1.6866400901405169320135209361232318453548113199105`20.*^-9}, 
  {-5.88301030722645251591328154249`20.*^-9, 
   1.0231322273437308723327446160841594469577530540032`20.*^-9}, 
  {-3.56850815329107615724457570221`20.*^-9, 
   6.206101136158393316947088177757048275795477266432`20.*^-10}, 
  {-2.16451337070923530217551222753`20.*^-9, 
   3.764371079494322264653064743535855037715133348908`20.*^-10}, 
  {-1.31288189909777026203482895490733447041182072832`20.*^-9, 
   2.283272867996122194843180791142914910752081349195`20.*^-10}, 
  {-0.00002580587572831423126024609305099013`20., 
   4.48797838753290978439062487843306`20.*^-6}, 
  {-0.00002580505405274748687808379728776908`20., 
   4.48783548743434554401457344135116`20.*^-6}, 
  {-0.00002580382826466160797322257217318422`20., 
   4.48762230689767095186479516055378`20.*^-6}, 
  {-0.00002580177453674348467979800954835355`20., 
   4.48726513682495385735617557362672`20.*^-6}, 
  {-0.00002579838364997096023333740655277912`20., 
   4.48667541738625395362389679178767`20.*^-6}, 
  {-0.00002579279236696356286491217869634931`20., 
   4.48570302034148919389777020806074`20.*^-6}, 
  {-0.00002578357731690952363391227705089815`20., 
   4.48410040294078671894126557406925`20.*^-6}, 
  {-0.00002576840428713998810104737927448144`20., 
   4.48146161515478053931258769990982`20.*^-6}, 
  {-0.00002574342938073988835484656820299621`20., 
   4.47711815317215449649505533965151`20.*^-6}, 
  {-0.00002570235240281229024187434667089706`20., 
   4.46997433092387656380423420363428`20.*^-6}, 
  {-0.00002563491277864785634118442340068324`20., 
   4.45824570063440979846685624359708`20.*^-6}, 
  {-0.00002552448763455235001540042902763377`20., 
   4.43904132774823478528703113524065`20.*^-6}, 
  {-0.00002534447516753587362838005084298959`20., 
   4.40773481174536932667479145095471`20.*^-6}, 
  {-0.00002505312598111252265082768338052022`20., 
   4.35706538801956915666568406617743`20.*^-6}, 
  {-0.00002458702862194978968034508620727949`20., 
   4.27600497773039820527740629691816`20.*^-6}, 
  {-0.00002385506940616575973526417407627387`20., 
   4.14870772281143647569811723065632`20.*^-6}, 
  {-0.00002273845110929367291342406482991004`20., 
   3.95451323639889963711722866607131`20.*^-6}, 
  {-0.00002110829283771885213565130668367077`20., 
   3.67100745003806124098283594498623`20.*^-6}, 
  {-0.00001887520371975097221031269098521624`20., 
   3.28264412517408212353264191047238`20.*^-6}, 
  {-0.00001606936362521910406081246618177373`20., 
   2.79467193482071374970651585769977`20.*^-6}, 
  {-0.00001290348358276743626138400115306217`20., 
   2.24408410135085848024069585270647`20.*^-6}, 
  {-9.73761910346937054809211776206289`20.*^-6, 
   1.69349897451641226923341178470659`20.*^-6}, 
  {-6.93178501446734270591194364345944`20.*^-6, 
   1.20552782860301612276729454668859`20.*^-6}, 
  {-4.69870183530096995792709669307849`20.*^-6, 
   8.1716553657408173181340812053539`20.*^-7}, 
  {-3.06854763421289204933720849269535`20.*^-6, 
   5.3366045812398122597168843351224`20.*^-7}, 
  {-1.95193152948663264655904604652188`20.*^-6, 
   3.3946635295419698201026887765599`20.*^-7}, 
  {-1.21997333067117496413542363516464`20.*^-6, 
   2.1216927489933477637137802350688`20.*^-7}, 
  {-7.5387639013966532312119722426016`20.*^-7, 
   1.3110893741559396923846908248002`20.*^-7}, 
  {-4.6252743846457868596986921129117`20.*^-7, 
   8.043955451557890190780334109412`20.*^-8}, 
  {-2.8251484175373347869939510178196`20.*^-7, 
   4.913301595717103977380784378816`20.*^-8}, 
  {-1.7208970756981128012312053278865`20.*^-7, 
   2.992864479474978784749922309369`20.*^-8}, 
  {-1.0465022540923175164394791177065`20.*^-7, 
   1.820003920160552202503441943837`20.*^-8}, 
  {-6.357425073519553650519424258311`20.*^-8, 
   1.105639143220791939220769436228`20.*^-8}, 
  {-3.859686427086420279602883705389`20.*^-8, 
   6.71249813406333961670066731372`20.*^-9}, 
  {-2.342386264395311250608761835702`20.*^-8, 
   4.0737152424266282619282814534`20.*^-9}, 
  {-1.421232854690248891639441773811`20.*^-8, 
   2.4717093125047806811120726501`20.*^-9}, 
  {-8.62206731801546784524958788328`20.*^-9, 
   1.4994899683505161469999283275281497990117283856384`20.*^-9}, 
  {-5.23023057439705409588576658217`20.*^-9, 
   9.096053172864441905888289708126561898245472124927`20.*^-10}, 
  {-3.1725462923940902333167017864`20.*^-9, 
   5.517471812859287362289916150269563450727224574054`20.*^-10}, 
  {-1.92433897880934300242655339973`20.*^-9, 
   3.346676484885813917263571129967156862617502353418`20.*^-10}, 
  {-1.1672045787779199794862006889432282864261051449345`20.*^-9, 
   2.029921006570295616497740328596340024016882798928`20.*^-10}, 
  {-0.0000229317153252254013798168339203674`20., 
   3.98812440438702632692466676875954`20.*^-6}, 
  {-0.00002293098490852896667939312838104441`20., 
   3.98799737539634203119880493583381`20.*^-6}, 
  {-0.00002292989517409624656531859572064128`20., 
   3.98780785636456462005540795141587`20.*^-6}, 
  {-0.00002292806942034616624414726735316286`20., 
   3.98749033397324630332995953968049`20.*^-6}, 
  {-0.00002292505494405161884730408945893383`20., 
   3.98696607722636849518331990590153`20.*^-6}, 
  {-0.00002292008433388864785039766199315233`20., 
   3.98610162328498223485176730315693`20.*^-6}, 
  {-0.00002291189222825335049000032470410007`20., 
   3.98467690926145225913049125288697`20.*^-6}, 
  {-0.00002289840353808227442233194485313711`20., 
   3.98233105010126511692729475706734`20.*^-6}, 
  {-0.00002287620110695325594034231903660368`20., 
   3.97846975773100103310301200636587`20.*^-6}, 
  {-0.00002283968422244466626822479897542991`20., 
   3.97211899520776804664779112616174`20.*^-6}, 
  {-0.00002277973160948489600072265673990314`20., 
   3.9616924538234601740387229112875`20.*^-6}, 
  {-0.00002268156647717506290031345255029103`20., 
   3.94462025690001093918494826961582`20.*^-6}, 
  {-0.00002252154219373909793825110956841085`20., 
   3.91678994673723442404367122928885`20.*^-6}, 
  {-0.00002226254946537711278927664042371521`20., 
   3.87174773310906309378724181282004`20.*^-6}, 
  {-0.00002184822988941315416656246503357339`20., 
   3.79969215468054855070651565801277`20.*^-6}, 
  {-0.00002119761645528318063927218410227737`20., 
   3.68654199222316185030820593083086`20.*^-6}, 
  {-0.0000202051673355799155638052636963978`20., 
   3.51394214531824618500961107763439`20.*^-6}, 
  {-0.00001875642877242655325138498815985703`20., 
   3.26198761259592230458869359301861`20.*^-6}, 
  {-0.00001677208936743803375947184557861195`20., 
   2.91688510738052761034292966584555`20.*^-6}, 
  {-0.0000142790711751962913720842598948963`20., 
   2.48331672612109415166682780780807`20.*^-6}, 
  {-0.00001146634493622127742597293831860728`20., 
   1.99414694542978737843007622932301`20.*^-6}, 
  {-8.65363203225647571078016803738549`20.*^-6, 
   1.50497948387069142796176835432792`20.*^-6}, 
  {-6.16061805580549219665377834859948`20.*^-6, 
   1.07141183579225951246152666932165`20.*^-6}, 
  {-4.17628281956375352187885323962226`20.*^-6, 
   7.263100555763049603267570851517`20.*^-7}, 
  {-2.72754711665167006525520411217542`20.*^-6, 
   4.7435602028724696787047028037832`20.*^-7}, 
  {-1.73509953338934907176127846835891`20.*^-6, 
   3.0175644058945201248022234232329`20.*^-7}, 
  {-1.08448680956831580272960507142921`20.*^-6, 
   1.8860640166405492221384436024856`20.*^-7}, 
  {-6.7016752280114055031792998419767`20.*^-7, 
   1.1655087353063313918572695377349`20.*^-7}, 
  {-4.1117496956916405339558602663`20.*^-7, 
   7.150869035985461798184104810957`20.*^-8}, 
  {-2.5115055792593874274156611804487`20.*^-7, 
   4.367835790016325960722889009475`20.*^-8}, 
  {-1.5298542946557482069034856251698`20.*^-7, 
   2.6606161646186925337451923916`20.*^-8}, 
  {-9.303294077951880006264664964991`20.*^-8, 
   1.617964187469892175002550428694`20.*^-8}, 
  {-5.651694672098550075457693919709`20.*^-8, 
   9.8290342123453044790568589908`20.*^-9}, 
  {-3.431231240798215215923498159797`20.*^-8, 
   5.96735867964906994073651853878`20.*^-9}, 
  {-2.082364713961139760744866731305`20.*^-8, 
   3.62150385036719958390411605445`20.*^-9}, 
  {-1.26346645317234014678940276964`20.*^-8, 
   2.1973329620388524291989613385`20.*^-9}, 
  {-7.66496195456435071828330483032`20.*^-9, 
   1.3330368616633653423101399704908819746524158230528`20.*^-9}, 
  {-4.64964183974012739742119645205`20.*^-9, 
   8.086333634330656343341211220957632559224750866432`20.*^-10}, 
  {-2.82037383227048274488789454766`20.*^-9, 
   4.904997969166056947631120952459469917224161110981`20.*^-10}, 
  {-1.7107254324972786305084619335526906950673489723392`20.*^-9, 
   2.975174665212658487840803362700954427170517916711`20.*^-10}, 
  {-1.037637678712104855975534857802723570257448589291`20.*^-9, 
   1.804587267325399749522669317917780122186867111804`20.*^-10}, 
  {-0.00002037766803295686871469995569690572`20., 
   3.54394226660119455907825316467926`20.*^-6}, 
  {-0.00002037701876478702694601753087384825`20., 
   3.54382935039774381669870102153883`20.*^-6}, 
  {-0.00002037605002943612582129373328386177`20., 
   3.54366087468454362109456231023682`20.*^-6}, 
  {-0.00002037442701881801743243258224144946`20., 
   3.54337861196835085781436212894773`20.*^-6}, 
  {-0.00002037174729274252973107861455413337`20., 
   3.54291257265087473583975905289275`20.*^-6}, 
  {-0.00002036732865990185199904058983567022`20., 
   3.54214411476553947809401562359482`20.*^-6}, 
  {-0.0000203600462785815799113379173229207`20., 
   3.54087761366636172371094214311664`20.*^-6}, 
  {-0.00002034805550183992075691974026281956`20., 
   3.53879226118955143598604178483817`20.*^-6}, 
  {-0.0000203283186740565362955918563444265`20., 
   3.53535976940113674705945327729155`20.*^-6}, 
  {-0.00002029585712296763402291615501475538`20., 
   3.52971428225524069963759217647918`20.*^-6}, 
  {-0.00002024256271310940616364520971717721`20., 
   3.52044568923641846324264516820474`20.*^-6}, 
  {-0.00002015530024057189010595479713036817`20., 
   3.50526960705598088799213863136837`20.*^-6}, 
  {-0.00002001305071138612844193194879582474`20., 
   3.48053055850193538120555631231736`20.*^-6}, 
  {-0.0000197828301917020910075191652652605`20., 
   3.4404922072525375665250722200453`20.*^-6}, 
  {-0.00001941454977866111779576051093363068`20., 
   3.37644343976715092100182798845751`20.*^-6}, 
  {-0.00001883625929973392436599559600837246`20., 
   3.27587118256242162886879930580391`20.*^-6}, 
  {-0.00001795419091560060457649039098569691`20., 
   3.12246798532184427417224191055597`20.*^-6}, 
  {-0.00001666669586988538971093243573076675`20., 
   2.89855580345832864537955404013335`20.*^-6}, 
  {-0.00001490339367943785646418599913867238`20., 
   2.59189455294571416768452158933434`20.*^-6}, 
  {-0.00001268828964384921574946332417105646`20., 
   2.20665906849551578251536072540113`20.*^-6}, 
  {-0.00001018926867868899971913720262227852`20., 
   1.77204672672852169028473089083106`20.*^-6}, 
  {-7.69025921582711837165780695829305`20.*^-6, 
   1.33743638536123797767961860144227`20.*^-6}, 
  {-5.47515813964955050120049941106255`20.*^-6, 
   9.5220141559122617412182598453262`20.*^-7}, 
  {-3.71185887529017804529602737722433`20.*^-6, 
   6.455406739635092252688743264738`20.*^-7}, 
  {-2.4243658397536706343423643754524`20.*^-6, 
   4.2162884169629054510301989138303`20.*^-7}, 
  {-1.54229853190135580256914345549051`20.*^-6, 
   2.6822583163501840044680755747661`20.*^-7}, 
  {-9.6400854833482706626659176393081`20.*^-7, 
   1.6765366057996992456810291546622`20.*^-7}, 
  {-5.9572833411421801595201267380822`20.*^-7, 
   1.0360492767203791581774133457535`20.*^-7}, 
  {-3.6550794653873388000153437070801`20.*^-7, 
   6.356659939804067478287554273183`20.*^-8}, 
  {-2.2325829432866635159289541624804`20.*^-7, 
   3.882752944846371332050355065183`20.*^-8}, 
  {-1.3599582172922834120992558431178`20.*^-7, 
   2.36514472572571028191174929238`20.*^-8}, 
  {-8.270152095443291563218390573873`20.*^-8, 
   1.438287320946659402298850534587`20.*^-8}, 
  {-5.024076036029688424942554444176`20.*^-8, 
   8.73752354092119726076965990292`20.*^-9}, 
  {-3.050197531890448194981459116995`20.*^-8, 
   5.30469135980947512170688542086`20.*^-9}, 
  {-1.851122063137268878640082752157`20.*^-8, 
   3.21934271849959804980883956897`20.*^-9}, 
  {-1.123161345596409503207001218206`20.*^-8, 
   1.95332407929810348383826298818`20.*^-9}, 
  {-6.81378681010405077983154428309`20.*^-9, 
   1.185006401757226222579399005755476491393430454272`20.*^-9}, 
  {-4.13331116996901693154394755292`20.*^-9, 
   7.188367252120029446163387048561502636744867053568`20.*^-10}, 
  {-2.50717885349820408700477311231`20.*^-9, 
   4.360311049562094064356127151844768012920142632014`20.*^-10}, 
  {-1.520754025544137458144993620166418072089894322176`20.*^-9, 
   2.64478960964197818807824977420149617435198801611`20.*^-10}, 
  {-9.2241086641747890706146147170096858134822780928`20.*^-10, 
   1.604192811160832881846019950784592627312942600191`20.*^-10}, 
  {-0.00001810808085523328602558109831597352`20., 
   3.14923145308404974357932144625625`20.*^-6}, 
  {-0.00001810750374004952581343508699353986`20., 
   3.14913108522600448929305860757215`20.*^-6}, 
  {-0.00001810664260528210692437765272030058`20., 
   3.14898132265775772597872221222619`20.*^-6}, 
  {-0.00001810519988341144221368365873120053`20., 
   3.14873041450633777629281021412183`20.*^-6}, 
  {-0.00001810281783218696800171947321921051`20., 
   3.148316144728168348125125777254`20.*^-6}, 
  {-0.00001809889004156519446377694967144099`20., 
   3.14763305070699034152642602981583`20.*^-6}, 
  {-0.00001809241662543367609653313735805747`20., 
   3.14650723920585671244054562748825`20.*^-6}, 
  {-0.00001808175785448564423798016321757146`20., 
   3.14465353991054682399655012479503`20.*^-6}, 
  {-0.00001806421353503941023043050220166579`20., 
   3.14160235391989743137921777420274`20.*^-6}, 
  {-0.00001803535812082702157509257426978845`20., 
   3.13658402101339505653783900344147`20.*^-6}, 
  {-0.00001798798435406635864235089612784837`20., 
   3.12834510505501889432189497875623`20.*^-6}, 
  {-0.00001791041666458311584737328934143915`20., 
   3.11485507210141145171709379851116`20.*^-6}, 
  {-0.00001778397230636747491149329899170042`20., 
   3.09286474893347389765100852029571`20.*^-6}, 
  {-0.0000175793348620261069706170597024048`20., 
   3.05727562817845338619427125259215`20.*^-6}, 
  {-0.00001725198822837871394414435743466537`20., 
   3.00034577884847199028597520602874`20.*^-6}, 
  {-0.00001673799501550968757007402858414759`20., 
   2.91095565487125001218678757985176`20.*^-6}, 
  {-0.00001595404601805271285011593329885305`20., 
   2.77461669879177614784624926936575`20.*^-6}, 
  {-0.00001480985922117377060985675471105924`20., 
   2.57562769063891662780117473235812`20.*^-6}, 
  {-0.00001324296987100719340697614638293593`20., 
   2.30312519495777276643063415355409`20.*^-6}, 
  {-0.0000112747741716616656369994167786089`20., 
   1.96083029072376793686946378758416`20.*^-6}, 
  {-9.05442785937857806402984365875925`20.*^-6, 
   1.57468310597888314157040759282771`20.*^-6}, 
  {-6.83409152422689719829510453346635`20.*^-6, 
   1.18853765638728646926871383190719`20.*^-6}, 
  {-4.86589790235211803754510148157801`20.*^-6, 
   8.4624311345254226739914808375269`20.*^-7}, 
  {-3.299010605925723105363697436399`20.*^-6, 
   5.7374097494360401832412129328679`20.*^-7}, 
  {-2.15482522214270994644321031461934`20.*^-6, 
   3.7475221254655825155534092428162`20.*^-7}, 
  {-1.37087697812030208092011066789613`20.*^-6, 
   2.3841338749918297059480185528628`20.*^-7}, 
  {-8.5688411004114247338829734089079`20.*^-7, 
   1.4902332348541608232839953754622`20.*^-7}, 
  {-5.2953761221679160209921308950076`20.*^-7, 
   9.209349777683332210421097208708`20.*^-8}, 
  {-3.249002687515878439298013202497`20.*^-7, 
   5.650439456549353807474805569559`20.*^-8}, 
  {-1.9845579482941262548999586834148`20.*^-7, 
   3.45140512746804566069558031898`20.*^-8}, 
  {-1.2088810284528669129360188507124`20.*^-7, 
   2.102401788613681587714815392543`20.*^-8}, 
  {-7.351443206774709288722141329706`20.*^-8, 
   1.278511862047775528473415883427`20.*^-8}, 
  {-4.465971973420083836517964496053`20.*^-8, 
   7.76690777986101536785732955835`20.*^-9}, 
  {-2.711366146706481483553082431312`20.*^-8, 
   4.71541938557648953661405640228`20.*^-9}, 
  {-1.645491006346547818393008883155`20.*^-8, 
   2.86172348929834403198784153592`20.*^-9}, 
  {-9.98395827483832882399255568259`20.*^-9, 
   1.736340569537100665042183596972686106143838896652`20.*^-9}, 
  {-6.05688381492456241417089125405`20.*^-9, 
   1.053371098247749985073198478966105429207467531332`20.*^-9}, 
  {-3.67416672622148737020397413498`20.*^-9, 
   6.3898551760373693394851724086654243158261497856`20.*^-10}, 
  {-2.22867175176128931154702960486`20.*^-9, 
   3.87595087262832923747309496497206726812711708965`20.*^-10}, 
  {-1.3518228647005350567474850530465522294343459667969`20.*^-9, 
   2.350996286435713142169539222690555391485392110075`20.*^-10}, 
  {-8.199459709255169585673695758505904277006097317889`20.*^-10, 
   1.425992992913942536638903610173623476028611076964`20.*^-10}, 
  {-0.00001609127169454859822333957602640067`20., 
   2.79848203383453882145036104806969`20.*^-6}, 
  {-0.00001609075872980170637821493340294873`20., 
   2.79839282257420980490694493964327`20.*^-6}, 
  {-0.00001608999327306320721024381334675062`20., 
   2.79825969966316647134675014726098`20.*^-6}, 
  {-0.00001608871085995583750093417307023269`20., 
   2.79803667129666739146681270786656`20.*^-6}, 
  {-0.00001608659349397255380177991153546378`20., 
   2.79766843373435718291824548442849`20.*^-6}, 
  {-0.00001608310214778432520782759618245779`20., 
   2.79706124309292612310045150999266`20.*^-6}, 
  {-0.000016077348042002023984876098691552`20., 
   2.79606052904383025823932151157427`20.*^-6}, 
  {-0.00001606787365367884298196411101694492`20., 
   2.79441280933545095338506278555565`20.*^-6}, 
  {-0.00001605227884645016628465202909100852`20., 
   2.79170066894785500602643984191452`20.*^-6}, 
  {-0.00001602662988450579904174701214532337`20., 
   2.7872399799140520072603499383171`20.*^-6}, 
  {-0.0000159845205080333719636895821895179`20., 
   2.77991661009276034151123168513355`20.*^-6}, 
  {-0.00001591557290802376025146515136356217`20., 
   2.76792572313456700025480893279342`20.*^-6}, 
  {-0.00001580318138490375141257757059855064`20., 
   2.74837937128760894131783836496531`20.*^-6}, 
  {-0.00001562128984651886919165904169748417`20., 
   2.71674606026415116376678986043203`20.*^-6}, 
  {-0.0000153303355546136469485771325909084`20., 
   2.66614531384585164323080566798406`20.*^-6}, 
  {-0.00001487350162990770977440378226933595`20., 
   2.58669593563612343902674474249321`20.*^-6}, 
  {-0.00001417676948571662925571889789597885`20., 
   2.46552512795071813142937354712676`20.*^-6}, 
  {-0.00001315994831223948718522645322727677`20., 
   2.28868666299817168438720925691769`20.*^-6}, 
  {-0.00001176759127235624957742973258951587`20., 
   2.04653761258369557868343175469841`20.*^-6}, 
  {-0.00001001876248802676353429176535533823`20., 
   1.74239347617856757118117658353709`20.*^-6}, 
  {-8.04598096951700366428597506991634`20.*^-6, 
   1.3993010381768702024845174034637`20.*^-6}, 
  {-6.07320814547451223017437326324886`20.*^-6, 
   1.05621011225643690959554317621718`20.*^-6}, 
  {-4.32438081953300358481101759475932`20.*^-6, 
   7.5206622948400062344539436430595`20.*^-7}, 
  {-2.93202522103256815896024218371095`20.*^-6, 
   5.0991742974479446242786820586278`20.*^-7}, 
  {-1.91520504124166417164294551602774`20.*^-6, 
   3.3307913760724594289442530713525`20.*^-7}, 
  {-1.21847342404562729516201748207245`20.*^-6, 
   2.1190842157315257307165521427345`20.*^-7}, 
  {-7.6163973873510929926086271454829`20.*^-7, 
   1.3245908499741031291493264600839`20.*^-7}, 
  {-4.7068553883487319804416591692339`20.*^-7, 
   8.185835457997794748594189859537`20.*^-8}, 
  {-2.8879407848862543666257452071609`20.*^-7, 
   5.022505712845659768044774273324`20.*^-8}, 
  {-1.7640244806927340196700573895698`20.*^-7, 
   3.067868662074320034208795460122`20.*^-8}, 
  {-1.0745484411981404257528832629138`20.*^-7, 
   1.86877989773589639261371002246`20.*^-8}, 
  {-6.534555226965448507060144039315`20.*^-8, 
   1.136444387298338870793068528577`20.*^-8}, 
  {-3.969721360855387133508628704507`20.*^-8, 
   6.90386323627023849305848470349`20.*^-9}, 
  {-2.410086158483435694735642145702`20.*^-8, 
   4.19145418866684468649676894904`20.*^-9}, 
  {-1.462649059124353174816441624903`20.*^-8, 
   2.54373749412930986924598543461`20.*^-9}, 
  {-8.87457403017266580104765932706`20.*^-9, 
   1.543404179160463617573505969922659928143026207894`20.*^-9}, 
  {-5.38386404984104212851490963994`20.*^-9, 
   9.36324182581050804959114719989595796653784395348`20.*^-10}, 
  {-3.26590653512755570205000680987`20.*^-9, 
   5.679837452395749047043490104127055131123221278795`20.*^-10}, 
  {-1.98102990170070825374224728642`20.*^-9, 
   3.445269394262101310856082237258843959436909772342`20.*^-10}, 
  {-1.2016133055201374614174752090568564595802972880896`20.*^-9, 
   2.08976227046980428072604384183928587019996184301`20.*^-10}, 
  {-7.288366246732453835180059713969724811028849491968`20.*^-10, 
   1.26754195595347023220522777634247495296550785633`20.*^-10}, 
  {-0.00001429908708775854805755349817886037`20., 
   2.48679775439279096653104316154094`20.*^-6}, 
  {-0.00001429863115515582043273834543495465`20., 
   2.48671846176622964047623398868777`20.*^-6}, 
  {-0.00001429795076886756047659913241104396`20., 
   2.48660013371609747419115346279027`20.*^-6}, 
  {-0.00001429681088889179070605268438820314`20., 
   2.4864018937203114271395972849049`20.*^-6}, 
  {-0.00001429492885835523745068574050612116`20., 
   2.48607458406178042620621574019499`20.*^-6}, 
  {-0.00001429182556075385273733080053208878`20., 
   2.48553488013110482388361748384154`20.*^-6}, 
  {-0.0000142867110026800008615027595071865`20., 
   2.48464539177043493243526252298894`20.*^-6}, 
  {-0.00001427828966235414655152138306484832`20., 
   2.48318081084419940026458835910406`20.*^-6}, 
  {-0.00001426442818422528109194632223187802`20., 
   2.48077011899570105946892560554399`20.*^-6}, 
  {-0.00001424163009578768157726720227223355`20., 
   2.47680523405003157865516561256235`20.*^-6}, 
  {-0.00001420420128396117175632700080530583`20., 
   2.47029587547150813153513057483578`20.*^-6}, 
  {-0.00001414291771114448727065387056057077`20., 
   2.45963786280773691663545574966448`20.*^-6}, 
  {-0.00001404302018160631196855517219407948`20., 
   2.44226437940979338583568212070947`20.*^-6}, 
  {-0.00001388135081940946506224994028044223`20., 
   2.41414796859295044560868526616388`20.*^-6}, 
  {-0.00001362274954570737578909364237847159`20., 
   2.36917383403606535462498128321245`20.*^-6}, 
  {-0.00001321672706299925586646269517445651`20., 
   2.29856122834769667242829481294896`20.*^-6}, 
  {-0.0000125975181414534398628407406238989`20., 
   2.19087272025277215005925923893893`20.*^-6}, 
  {-0.00001169389170849120723762504170536759`20., 
   2.03372029712890560654348551397698`20.*^-6}, 
  {-0.00001045662442780585766299567038120615`20., 
   1.8185433787488448109557687619489`20.*^-6}, 
  {-8.90269735753187261031635914991946`20.*^-6, 
   1.54829519261423871483762767824687`20.*^-6}, 
  {-7.14985082796751451365324756059873`20.*^-6, 
   1.24345231790739382846143435836498`20.*^-6}, 
  {-5.39701190407463206600657998944761`20.*^-6, 
   9.3861076592602296800114434599087`20.*^-7}, 
  {-3.84308585762933436135597154550424`20.*^-6, 
   6.683627578485798889314733122616`20.*^-7}, 
  {-2.60581958849814722531613943841398`20.*^-6, 
   4.5318601539098212614193729363721`20.*^-7}, 
  {-1.70219385459073473043806319308168`20.*^-6, 
   2.9603371384186690964140229444899`20.*^-7}, 
  {-1.08298530127428090112456900498349`20.*^-6, 
   1.8834526978683146106514243564931`20.*^-7}, 
  {-6.7696298425714699936744432154107`20.*^-7, 
   1.1773269291428643467259901244192`20.*^-7}, 
  {-4.1836177216629959402384335751549`20.*^-7, 
   7.275856907239992939545101869836`20.*^-8}, 
  {-2.5669247116784298379513985315968`20.*^-7, 
   4.464216889875530152958953967994`20.*^-8}, 
  {-1.5679484313808453789440935410019`20.*^-7, 
   2.726866837184078919902771375656`20.*^-8}, 
  {-9.551126561449717675207102618704`20.*^-8, 
   1.661065488947776986992539585862`20.*^-8}, 
  {-5.808252851231025125274137805613`20.*^-8, 
   1.010130930648873934830284835758`20.*^-8}, 
  {-3.528499362607844374954822467424`20.*^-8, 
   6.1365206306223380433996912477`20.*^-9}, 
  {-2.142214304970907762503600680737`20.*^-8, 
   3.72559009560157871739756640128`20.*^-9}, 
  {-1.300081809617675217152046122172`20.*^-8, 
   2.26101184281334820374268890813`20.*^-9}, 
  {-7.88820490222005300071126397374`20.*^-9, 
   1.371861722125226608819350256303190773751458693017`20.*^-9}, 
  {-4.78547250021347223831971240972`20.*^-9, 
   8.322560869936473457947325929938881663249734959104`20.*^-10}, 
  {-2.90291645022369244503795054054`20.*^-9, 
   5.048550348215117295718174853113773616296265624405`20.*^-10}, 
  {-1.7608478951447392417288991595416688466292706902016`20.*^-9, 
   3.062344165469111724745911581812706191597538034081`20.*^-10}, 
  {-1.0680597692714390715481991629518061295438489714688`20.*^-9, 
   1.857495250906850559214259413828132409611231471251`20.*^-10}, 
  {-6.478299561488197302246553465994032233443741401088`20.*^-10, 
   1.12666079330229518299940060278045773519853390971`20.*^-10}}, 
 {{2.6871609199996551910288338369076001665865673887`20.*^-12, 
   -4.673323339129835114832754498969739420150551981`20.*^-13}, 
  {4.4301275413119140873888571766922419887884264928`20.*^-12, 
   -7.704569637064198412850186394247377371805959109`20.*^-13}, 
  {7.3034049204777493452539300783468385636804982264`20.*^-12, 
   -1.270157377474391190478944361451624098031390996`20.*^-12}, 
  {1.20395194955837614395389620993105812119148946868`20.*^-11, 
   -2.0938294774928280764415586259670576020721555972`20.*^-12}, 
  {1.98450250822361943604840939793975879783648476305`20.*^-11, 
   -3.451308709954120758345059822503928344063451762`20.*^-12}, 
  {3.27059049782517017663290843309720033667736145068`20.*^-11, 
   -5.6879834744785568289267972749516527594388894798`20.*^-12}, 
  {5.38875778789358127189895929931153866469376653712`20.*^-11, 
   -9.371752674597532646780798781411371590771767891`20.*^-12}, 
  {8.87496634118574876287934346136762669627897997955`20.*^-11, 
   -1.54347240716273891528336408023784812109199651818`20.*^-11}, 
  {1.460632258430207953976133001128791898388086035682`20.*^-10, 
   -2.54023001466123122430631826283268156241406267069`20.*^-11}, 
  {2.401124390800127832014435796574761860103260462686`20.*^-10, 
   -4.17586850573935275132945355926045540887523558724`20.*^-11}, 
  {3.939722289040450998969672677562809245174728345218`20.*^-10, 
   -6.85169093746165391125160465663097260030387538297`20.*^-11}, 
  {6.444148398792584860927025399139396812708429955071`20.*^-10, 
   -1.120721460659579975813395721589869704301614288027`20.*^-10}, 
  {1.0487045008890308485467409316343236988561138909183`20.*^-9, 
   -1.823833914589618867037810315886607618287563734426`20.*^-10}, 
  {1.6925207089342353602245533596638585933095631847424`20.*^-9, 
   -2.943514276407365843868788451589732038219781574641`20.*^-10}, 
  {2.69511604669092002045311595397`20.*^-9, 
   -4.687158342071165252961940789516706465559577585506`20.*^-10}, 
  {4.20035106235818758023523898314`20.*^-9, 
   -7.304958369318587096061285188070363461552531570688`20.*^-10}, 
  {6.32926029309103811163954073986`20.*^-9, 
   -1.1007409205375718455025288243222560541778099830784`20.*^-9}, 
  {9.06089904405363224666622654683`20.*^-9, 
   -1.5758085294006316950723872255354986082746870267904`20.*^-9}, 
  {1.20451595257096413535738396281`20.*^-8, 
   -2.09481035229732893105631993532`20.*^-9}, 
  {1.449576886442254981233836118063`20.*^-8, 
   -2.5210032807691390977979758575`20.*^-9}, 
  {1.546207725021606423669726807585`20.*^-8, 
   -2.68905691308105464986039444797`20.*^-9}, 
  {1.449576886499189600880673883838`20.*^-8, 
   -2.52100328086815582761856327624`20.*^-9}, 
  {1.204515952482323201314193280581`20.*^-8, 
   -2.09481035214317078489424918362`20.*^-9}, 
  {9.06089904375888874118217174271`20.*^-9, 
   -1.5758085293493719549882037813419747311253612134401`20.*^-9}, 
  {6.32926028912532056700567387688`20.*^-9, 
   -1.1007409198478818377401171959800149046951837433856`20.*^-9}, 
  {4.20035106255894124687303288021`20.*^-9, 
   -7.304958369667723907605274574286210961081857212417`20.*^-10}, 
  {2.69511604934395981948372968132`20.*^-9, 
   -4.687158346685147512145616837084761348236210587867`20.*^-10}, 
  {1.6925207126274643530507507535536045305245412098048`20.*^-9, 
   -2.943514282830372787914349136616017634453171596684`20.*^-10}, 
  {1.0487045004820977038450318670866058862328333467649`20.*^-9, 
   -1.823833913881909050165272812325319153113697664957`20.*^-10}, 
  {6.444148456267876724546389963648241303814227886081`20.*^-10, 
   -1.120721470655282908616763471939768263459842249223`20.*^-10}, 
  {3.939722327249856142881425346935535646947128495124`20.*^-10, 
   -6.85169100391279329196769625554006199469065825245`20.*^-11}, 
  {2.401124399310654131298169828482549311613366488705`20.*^-10, 
   -4.17586852054026805443159970170878141150150693684`20.*^-11}, 
  {1.460632195531947819741535568645747622973528598229`20.*^-10, 
   -2.54022990527295272998527924981869151821483234482`20.*^-11}, 
  {8.87496698591125447765487792261128493602454374274`20.*^-11, 
   -1.54347251928891382220084833436717998887383369437`20.*^-11}, 
  {5.38875817241965117732829084163085506701474002137`20.*^-11, 
   -9.3717533433385237866578971158797479426343304713`20.*^-12}, 
  {3.27059019503041108296870259113169069281914461693`20.*^-11, 
   -5.6879829478789757964673088541420707701202515075`20.*^-12}, 
  {1.98450222995136960640302004559669163121907382112`20.*^-11, 
   -3.4513082260023819241791652966898984890766501247`20.*^-12}, 
  {1.20395183406938188602900813120128707351067714293`20.*^-11, 
   -2.0938292766424032800504489238283253452359602487`20.*^-12}, 
  {7.3034055672551373697920828487029202638530215652`20.*^-12, 
   -1.2701574899574151947464491910787687415396559245`20.*^-12}, 
  {4.4301325648751289825951073977414603250324325058`20.*^-12, 
   -7.704578373695876491469751996072104913099882619`20.*^-13}, 
  {2.6871558800709559000608997561253611380116616253`20.*^-12, 
   -4.673314574036445043584173488913671544368107167`20.*^-13}, 
  {2.1633893128536872292587233113921916144902963592`20.*^-12, 
   -3.76241619626728213784125793285598541650486323`20.*^-13}, 
  {3.5666217430654995762871599324821187637257234792`20.*^-12, 
   -6.202820422722607958760278143447163067349084303`20.*^-13}, 
  {5.8798446694096096504541271627031022993680326429`20.*^-12, 
   -1.0225816816364538522528916804701047477161795901`20.*^-12}, 
  {9.6927958136020623436365775218719691637001392781`20.*^-12, 
   -1.6857036197568804075889700038038207241217633527`20.*^-12}, 
  {1.59768307666836638706347357778062778379444496169`20.*^-11, 
   -2.7785792637710719775016931787489178848599042813`20.*^-12}, 
  {2.63307741047279044446167808530015949557115154071`20.*^-11, 
   -4.5792650616918094686290053657394078183846113745`20.*^-12}, 
  {4.33834021968590732730249536641088186194387347598`20.*^-11, 
   -7.5449395124972301344391223763667510642502147412`20.*^-12}, 
  {7.14492245985611162475759430194888095372547851115`20.*^-11, 
   -1.24259521040975854343610335686067494847399626279`20.*^-11}, 
  {1.175885104668768698526539493959274304256915887032`20.*^-10, 
   -2.04501757333698904091572085905960748566420154268`20.*^-11}, 
  {1.932980608732107466024415822618295011087092220198`20.*^-10, 
   -3.36170540649062168004246230020573045406450820908`20.*^-11}, 
  {3.171466914583503549631511846800297609530146348811`20.*^-10, 
   -5.5155946340582670428374119074787784513567762589`20.*^-11}, 
  {5.187168840332232950975877975423708201919357969513`20.*^-10, 
   -9.02116320057779643647978778334557948159888342529`20.*^-11}, 
  {8.44053558437475933968292897789456157730066661376`20.*^-10, 
   -1.467919232065175537336161561372276730309963451812`20.*^-10}, 
  {1.361991755145008334440203538270284997892182638592`20.*^-9, 
   -2.368681313295666668591658327425866529030954710159`20.*^-10}, 
  {2.16819858297628159039371442742`20.*^-9, 
   -3.770780144306576678945590308552237532158230324251`20.*^-10}, 
  {3.37776026542369849610033047003`20.*^-9, 
   -5.87436567899773651495709646962580728089898123264`20.*^-10}, 
  {5.08679664578786247576979422684`20.*^-9, 
   -8.846602862239760827425729090162319281230601781248`20.*^-10}, 
  {7.27680381105238534929997135581`20.*^-9, 
   -1.2655310975743278868347776270964019032414721409024`20.*^-9}, 
  {9.66567106118642844671355999345`20.*^-9, 
   -1.6809862715106832081240973901662050913985121746944`20.*^-9}, 
  {1.16245289100656140507434280077`20.*^-8, 
   -2.02165720175054157404233530569`20.*^-9}, 
  {1.23962416692246735003838542961`20.*^-8, 
   -2.1558681163868997391971920515`20.*^-9}, 
  {1.16245289105134357027902065318`20.*^-8, 
   -2.02165720182842360048525330988`20.*^-9}, 
  {9.66567106048876119696078926359`20.*^-9, 
   -1.6809862713893497733844850893207458751716263985153`20.*^-9}, 
  {7.27680381082021423984296786043`20.*^-9, 
   -1.2655310975339503025813857148576679626002741067776`20.*^-9}, 
  {5.08679664266172727952611153396`20.*^-9, 
   -8.846602856803003964393237450367600666210834841599`20.*^-10}, 
  {3.37776026558204237388147588636`20.*^-9, 
   -5.87436567927311717196778415019007900465709973504`20.*^-10}, 
  {2.16819858506971865496080106597`20.*^-9, 
   -3.770780147947336791236175766907761141426472487689`20.*^-10}, 
  {1.361991758060026605962571391452513659200443777024`20.*^-9, 
   -2.368681318365263662543602419916785552471101319271`20.*^-10}, 
  {8.440535581162323255774946589627277368187735244799`20.*^-10, 
   -1.467919231506491001004338537327213969762562182149`20.*^-10}, 
  {5.187168885709735973772650799513665316172564799121`20.*^-10, 
   -9.02116327949519299786547965132811359334359095504`20.*^-11}, 
  {3.171466944752398989113301633817111948922458666964`20.*^-10, 
   -5.5155946865259112854144376240297599111694933339`20.*^-11}, 
  {1.932980615452022992826864932843833717427407848115`20.*^-10, 
   -3.36170541817743129187280857885884124769983973585`20.*^-11}, 
  {1.175885055002996325117502272999362615546572992387`20.*^-10, 
   -2.04501748696173273933478656173802194008099650849`20.*^-11}, 
  {7.14492296895273264267664991541600898640745404998`20.*^-11, 
   -1.24259529894830132916115650702887112807086157386`20.*^-11}, 
  {4.33834052332332588173081305822177051964784186338`20.*^-11, 
   -7.5449400405623058812709792316900356863440728063`20.*^-12}, 
  {2.63307717137235434919055212857193620819198605741`20.*^-11, 
   -4.5792646458649640855487863105598890577251931434`20.*^-12}, 
  {1.59768285693124044283038197632395316763121995453`20.*^-11, 
   -2.77857888161954859622675126317209246544559992`20.*^-12}, 
  {9.6927949016435808485261696468738407450363240829`20.*^-12, 
   -1.6857034611554053649610729820650157817454476674`20.*^-12}, 
  {5.8798451801378345151351948650642755154714507122`20.*^-12, 
   -1.0225817704587538287191643243590044374732957766`20.*^-12}, 
  {3.5666257099289631361659280547659276407683086238`20.*^-12, 
   -6.202827321615588062897266182201613288292710657`20.*^-13}, 
  {2.1633853330655304348426572111287436570213725487`20.*^-12, 
   -3.762409274896574669291577758484771577428473994`20.*^-13}, 
  {1.7385154377575998003520809779165332978740125092`20.*^-12, 
   -3.023505109143651826699271265941797039780891324`20.*^-13}, 
  {2.8661621458328784020180633519616984429529851997`20.*^-12, 
   -4.984629818839788525248805829498605987744322083`20.*^-13}, 
  {4.7250807419276670980093388531222992308121785446`20.*^-12, 
   -8.21753172509159495305971974456052040141248443`20.*^-13}, 
  {7.789183320644745589374556311935898937875775397`20.*^-12, 
   -1.3546405775034340155434010977279824239783957213`20.*^-12}, 
  {1.28390426489567796477288302179169816075670851498`20.*^-11, 
   -2.2328769824272660256919704726812141926203626343`20.*^-12}, 
  {2.11594427742434419043359079978429408364607437055`20.*^-11, 
   -3.6799030911727725051018970431031201454714336876`20.*^-12}, 
  {3.48627698940140026845447105779799576951531129407`20.*^-11, 
   -6.0630904163502613364425583613878187295918457284`20.*^-12}, 
  {5.74158749024050192845113700334771307850507170892`20.*^-11, 
   -9.9853695482443511799150208753873270930522986242`20.*^-12}, 
  {9.44915739230485474085313261390547751725669757516`20.*^-11, 
   -1.64333172040084430275706654154877869865333870879`20.*^-11}, 
  {1.553264440097265140569044642633907390732383030297`20.*^-10, 
   -2.70132946103872198359833850892853459257805744406`20.*^-11}, 
  {2.548362774626917324042746312084533349722261106842`20.*^-10, 
   -4.43193526022072578094390662971223191256045409885`20.*^-11}, 
  {4.167772965574274496906427004145133771970201807744`20.*^-10, 
   -7.24830080969439042940248174633936308168730749167`20.*^-11}, 
  {6.781089202975087273080243463385616500804168974337`20.*^-10, 
   -1.179319861386971699666129297981238536498881934619`20.*^-10}, 
  {1.0940408842522289532615995734810313901339641380863`20.*^-9, 
   -1.902679798699528614367999258227502386279713494731`20.*^-10}, 
  {1.7411998526711200078853885391707176892263533903872`20.*^-9, 
   -3.028173656819339144148501807252249150673470562798`20.*^-10}, 
  {2.71152876104425580275417688099`20.*^-9, 
   -4.715702193120444874355090227807207456785637688652`20.*^-10}, 
  {4.08129645708294655822414134938`20.*^-9, 
   -7.097906881883385318650680607620592290616703975423`20.*^-10}, 
  {5.83442984002363749388065042377`20.*^-9, 
   -1.0146834504388934771966348563072325634916794499073`20.*^-9}, 
  {7.74405264813353403525018619446`20.*^-9, 
   -1.3467917648927885278695975990370497843332772790272`20.*^-9}, 
  {9.30785276766200814064959109899`20.*^-9, 
   -1.6187570030716535896781897563460199217280770375679`20.*^-9}, 
  {9.92341929150356736434139276245`20.*^-9, 
   -1.7258120506962725851028509152102477667055066677249`20.*^-9}, 
  {9.30785276801435544132734119043`20.*^-9, 
   -1.61875700313293138110040716355144432804679385088`20.*^-9}, 
  {7.74405264758427609987848333744`20.*^-9, 
   -1.3467917647972654086745188412935476459235404939265`20.*^-9}, 
  {5.83442983984071898591821236414`20.*^-9, 
   -1.0146834504070815627683847589823778084282242695168`20.*^-9}, 
  {4.08129645461830799223086511901`20.*^-9, 
   -7.097906877597057377792808902634311950625335672831`20.*^-10}, 
  {2.71152876116916038959570615932`20.*^-9, 
   -4.715702193337670242775141146641513757032302680916`20.*^-10}, 
  {1.7411998543230863422808148591098572653230045528063`20.*^-9, 
   -3.0281736596923240735318519288878445044038637703`20.*^-10}, 
  {1.0940408865530989052249753057879633031769976995841`20.*^-9, 
   -1.902679802701041574304304879632034495985755222816`20.*^-10}, 
  {6.781089200439049804737129971328912537670092062721`20.*^-10, 
   -1.179319860945921705171674777623377208420308573845`20.*^-10}, 
  {4.16777300140090636639514398564896241240659625907`20.*^-10, 
   -7.24830087200157628938285910547645636940277610276`20.*^-11}, 
  {2.548362798447489828197044400327994187562404339269`20.*^-10, 
   -4.43193530164780839686442504404868554358679015533`20.*^-11}, 
  {1.553264445403340749218163200551938959731698472707`20.*^-10, 
   -2.70132947026667956385767513139467645170730169166`20.*^-11}, 
  {9.44915700013238282621421928446799963583611816734`20.*^-11, 
   -1.64333165219693614368942944077704341492802055076`20.*^-11}, 
  {5.74158789224082255071008370924380795505662996065`20.*^-11, 
   -9.9853702473753435664523194943370573131419651489`20.*^-12}, 
  {3.48627722916612646998610936515775743550397343587`20.*^-11, 
   -6.0630908333323938608454075915787085834851711919`20.*^-12}, 
  {2.11594408861969450155416277458418920392155041624`20.*^-11, 
   -3.6799027628168600027028917818855464416026963758`20.*^-12}, 
  {1.28390409138062214526252604710717462454902843826`20.*^-11, 
   -2.2328766806619515569783061688820428253026581532`20.*^-12}, 
  {7.7891826005168312707367840127159344484002150544`20.*^-12, 
   -1.3546404522637967427368320022114668605913417485`20.*^-12}, 
  {4.7250811452246361463914698406138525599979232123`20.*^-12, 
   -8.217532426477628080680817114111047930431170811`20.*^-13}, 
  {2.8661652782722473385879884642646741868576279707`20.*^-12, 
   -4.984635266560430154066066894373346411926309511`20.*^-13}, 
  {1.7385122951110091865729086890270535348638476061`20.*^-12, 
   -3.02349964367132032447462380700357136498060453`20.*^-13}, 
  {1.3947255593363509768250566673912260574743410798`20.*^-12, 
   -2.425609668411045177087055073723871404303201871`20.*^-13}, 
  {2.2993803126675989289696226750928973032939781162`20.*^-12, 
   -3.998922282900172050381952478422430092685179325`20.*^-13}, 
  {3.7906962973796943142519287500617143641457959251`20.*^-12, 
   -6.592515299790772720438136956629068459383992906`20.*^-13}, 
  {6.2488658978588981370121813592694920422887011327`20.*^-12, 
   -1.0867592865841561977412489320468681812676001978`20.*^-12}, 
  {1.03000927595294774331714047213608065449001621747`20.*^-11, 
   -1.7913204799181699883776356037149228773739412475`20.*^-12}, 
  {1.69750642991997564495476149010328912893126626588`20.*^-11, 
   -2.9521850955130011216604547653970245720543761154`20.*^-12}, 
  {2.79683574925650236720679063946205434451601157479`20.*^-11, 
   -4.8640621726200041168813750251513988600278462173`20.*^-12}, 
  {4.60610203702915727237588335169513451240922663568`20.*^-11, 
   -8.0106122383115778650015362638176252389725680623`20.*^-12}, 
  {7.58034352545615026621808128378947931316647494234`20.*^-11, 
   -1.31832061312280874195097065805034422837677825091`20.*^-11}, 
  {1.246039327368681781379018447338373716050634089247`20.*^-10, 
   -2.16702491716292483718090164754499776704458102475`20.*^-11}, 
  {2.044241202282246673758547268106107709355553856353`20.*^-10, 
   -3.5552020909256463891452995967062742771400936632`20.*^-11}, 
  {3.343103112463689942332643458036848626940931218345`20.*^-10, 
   -5.81409236950206946492633644875973674250596733626`20.*^-11}, 
  {5.438818523059565059355234590047683334924657639467`20.*^-10, 
   -9.45881482271228705974823406964814493030375241652`20.*^-11}, 
  {8.773523479923578242882927918198987962850576695297`20.*^-10, 
   -1.525830170421491868327465724902911416965078386062`20.*^-10}, 
  {1.3960102356855225860231337431942144686783624904703`20.*^-9, 
   -2.427843888148734932214145640336552544511886663456`20.*^-10}, 
  {2.17321949076108164046795433156`20.*^-9, 
   -3.779512157845359374726877098362964784466796247715`20.*^-10}, 
  {3.26945359478557277303301065054`20.*^-9, 
   -5.686006251800996127013931566151062225452751586049`20.*^-10}, 
  {4.67094005869473082987220791881`20.*^-9, 
   -8.12337401512127100847340507618599969054050981877`20.*^-10}, 
  {6.19554984510173787018323424161`20.*^-9, 
   -1.077486929582910933944910302888157831551313248256`20.*^-9}, 
  {7.44253895973172475135371175088`20.*^-9, 
   -1.2943546016924738698006455218917797707697826562048`20.*^-9}, 
  {7.933024932376078260714820247`20.*^-9, 
   -1.3796565099784483931677948255660496689453722501119`20.*^-9}, 
  {7.44253896000903630703799047358`20.*^-9, 
   -1.2943546017407019664413896475797873276467479052289`20.*^-9}, 
  {6.19554984466921078825225617982`20.*^-9, 
   -1.0774869295076888327395228138826229726353654022143`20.*^-9}, 
  {4.6709400585505893656920253848`20.*^-9, 
   -8.123374014870590201203522408340875659703415209984`20.*^-10}, 
  {3.26945359284220193283187050405`20.*^-9, 
   -5.686006248421220752751079137473488387485229973855`20.*^-10}, 
  {2.17321949085961724148305780986`20.*^-9, 
   -3.779512158016725637361839669329015109842215417333`20.*^-10}, 
  {1.3960102369891893092229752508743063615723867734017`20.*^-9, 
   -2.427843890415981407344304784129972478278518023896`20.*^-10}, 
  {8.77352349808533981694054946330246763392708941856`20.*^-10, 
   -1.525830173580059098598356428400429153726450333662`20.*^-10}, 
  {5.438818521057463135722429891906999689644687122219`20.*^-10, 
   -9.45881481923037067082161720331652119938206456048`20.*^-11}, 
  {3.343103140750052690631070659623276181063050030208`20.*^-10, 
   -5.81409241869574380979316636456221944532704353079`20.*^-11}, 
  {2.04424122109050091256950246048480508665107388705`20.*^-10, 
   -3.55520212363565376099043906171270449852360676012`20.*^-11}, 
  {1.246039331558403622243284211513150757214512885314`20.*^-10, 
   -2.16702492444939760390136384610982740385132675701`20.*^-11}, 
  {7.58034321578673310933708088057196514795276396146`20.*^-11, 
   -1.31832055926725793205862276183860263442656764558`20.*^-11}, 
  {4.60610235446310751501316579494974449265299308216`20.*^-11, 
   -8.0106127903706217652402883390430339002660749262`20.*^-12}, 
  {2.79683593858490474213254295878398767213155686613`20.*^-11, 
   -4.864062501886790855882683406580848125446185854`20.*^-12}, 
  {1.69750628083108143563239279903271438817581267869`20.*^-11, 
   -2.9521848362279677141432918244047206750883698752`20.*^-12}, 
  {1.03000913893701696616176625222958002787643835967`20.*^-11, 
   -1.7913202416295947237595934821384000484807623645`20.*^-12}, 
  {6.248865329209829751090036249150112590152555833`20.*^-12, 
   -1.086759187688666043667832391156541320026531449`20.*^-12}, 
  {3.790696615843530106158734738460458546437760235`20.*^-12, 
   -6.592515853640921923754321284279058341630887367`20.*^-13}, 
  {2.2993827862030231966161936870865351698919854552`20.*^-12, 
   -3.998926584700909907158597716672235078073018183`20.*^-13}, 
  {1.3947230777398983766030587536646526781635014206`20.*^-12, 
   -2.425605352591127611483580441155917701153915504`20.*^-13}, 
  {1.1171873279252930679054840955379415564198581442`20.*^-12, 
   -1.942934483348335770270407122674680967686709822`20.*^-13}, 
  {1.8418230631826042126932146513073542164101851983`20.*^-12, 
   -3.203170544665398630770808089230181245930756865`20.*^-13}, 
  {3.0363778779105077518660425134673778338355574209`20.*^-12, 
   -5.28065717897479609020181306689978753710531726`20.*^-13}, 
  {5.0053862363756245187488020430904965734817695777`20.*^-12, 
   -8.705019541522825249997916596679124475620468823`20.*^-13}, 
  {8.2504342416242639509205545583322963557646040733`20.*^-12, 
   -1.4348581289781328610296616623186602357851485339`20.*^-12}, 
  {1.35970882208329051111330478609163772994823900714`20.*^-11, 
   -2.3647109949274617584579213671158917042578069683`20.*^-12}, 
  {2.24026554764977947789419957431313160826860242833`20.*^-11, 
   -3.8961139959126599615551296944576201882932216149`20.*^-12}, 
  {3.68946064735103544518811870694155697429417677618`20.*^-11, 
   -6.4164532997409312090228151425070556074681335231`20.*^-12}, 
  {6.07173680792298476254281794579598910990147718672`20.*^-11, 
   -1.05595422746486691522483790361669375824373516293`20.*^-11}, 
  {9.98038150279825681986163908900987982708932139226`20.*^-11, 
   -1.73571852222578379475854592852345736123292545958`20.*^-11}, 
  {1.637319256628371735927704709014873926904641767675`20.*^-10, 
   -2.84751175065803780161339949393891117722546394372`20.*^-11}, 
  {2.677490647179831001727580889339995677246224953124`20.*^-10, 
   -4.65650547335622782909144502493912291694995644022`20.*^-11}, 
  {4.355575877884152485388103088531280602872556157897`20.*^-10, 
   -7.57491457023330867024017928440222713543053244853`20.*^-11}, 
  {7.02515508008394594435999874184138612673370096503`20.*^-10, 
   -1.22176610088416451206260847684198019595368712435`20.*^-10}, 
  {1.1175797275609589678578578315088922411935712935937`20.*^-9, 
   -1.943616917497319944100622315668016711897462143012`20.*^-10}, 
  {1.7392250300698514527338525080258225099100662005759`20.*^-9, 
   -3.024739182730176439537134796566681211765783322111`20.*^-10}, 
  {2.61537099517561500990713080363`20.*^-9, 
   -4.548471295957591321577618788921114857639261781867`20.*^-10}, 
  {3.73434794515103424132010183693`20.*^-9, 
   -6.494518165480059550121916238125948331188692189185`20.*^-10}, 
  {4.95018841437513467361045675953`20.*^-9, 
   -8.609023329348060301931229147006999146098650513407`20.*^-10}, 
  {5.94352470353349990821010112454`20.*^-9, 
   -1.0336564701797391144713219347016427084727034314752`20.*^-9}, 
  {6.33396844498557063241652432984`20.*^-9, 
   -1.1015597295627079360724390138844553130862440349696`20.*^-9}, 
  {5.94352470375181779574675830687`20.*^-9, 
   -1.0336564702177074427385666620645410162545950457857`20.*^-9}, 
  {4.95018841403444923066895951442`20.*^-9, 
   -8.609023328755563879424277416385192403300461314048`20.*^-10}, 
  {3.73434794503742914517310583014`20.*^-9, 
   -6.494518165282485469866271008934376570143245336576`20.*^-10}, 
  {2.61537099364307364546382672478`20.*^-9, 
   -4.548471293292301992111002999622340883186254711196`20.*^-10}, 
  {1.7392250301475913125707593531119655675267270049793`20.*^-9, 
   -3.024739182865376195775233657584710280142545271621`20.*^-10}, 
  {1.1175797285898156689905571888994009326673144578048`20.*^-9, 
   -1.943616919286635946070534241565764997374463940218`20.*^-10}, 
  {7.025155094420284251375992989725733423447759912961`20.*^-10, 
   -1.221766103377440739369737911256882527361997887299`20.*^-10}, 
  {4.355575876303539313746149780093575338982847091874`20.*^-10, 
   -7.57491456748441619781939092190187015475277755114`20.*^-11}, 
  {2.677490669513171891781003767214812912719872488043`20.*^-10, 
   -4.65650551219682068135826742124315289168673476182`20.*^-11}, 
  {1.637319271479112489903338474823737541701746221651`20.*^-10, 
   -2.84751177648541302591884952143258702904651516811`20.*^-11}, 
  {9.98038153588080712175960614769626240866998263715`20.*^-11, 
   -1.73571852797927080378427933003413259281217089346`20.*^-11}, 
  {6.07173656339939379237659605734869740700006561698`20.*^-11, 
   -1.05595418493902500736984279258238215773914184643`20.*^-11}, 
  {3.68946089800876377233313068401944779630561015125`20.*^-11, 
   -6.4164537356674152562315316243816483414010611318`20.*^-12}, 
  {2.24026569715162833735122074268116904826477362204`20.*^-11, 
   -3.8961142559158753693064708568368157361126497769`20.*^-12}, 
  {1.35970870435572081199518159512028691594930760379`20.*^-11, 
   -2.3647107901838622817307506002091946364335784414`20.*^-12}, 
  {8.2504331596793879216612165443479515060818461124`20.*^-12, 
   -1.4348579408138065950715159207561654793185819333`20.*^-12}, 
  {5.0053857873417321159576293813968230508289159572`20.*^-12, 
   -8.705018760594316723404572837211866175354636447`20.*^-13}, 
  {3.0363781293858148298771361316357956767032126898`20.*^-12, 
   -5.280657616323156225873280228931818568179500321`20.*^-13}, 
  {1.8418250164136941111899837576686682069867212512`20.*^-12, 
   -3.203173941589033236852145665510727316498645652`20.*^-13}, 
  {1.1171853683281452070571703779404557882455007625`20.*^-12, 
   -1.942931075353296012273339787722531805644349146`20.*^-13}, 
  {8.936096751749476732700335978481902126170662507`20.*^-13, 
   -1.554103782912952475252232344083809065420984785`20.*^-13}, 
  {1.4732268903204339599197038129857729600801017063`20.*^-12, 
   -2.562133722296406886816876196496996452313220367`20.*^-13}, 
  {2.4287191772394455188182077689127246278355902458`20.*^-12, 
   -4.223859438677296554466448293761260222322765646`20.*^-13}, 
  {4.0036737379264804343326561975053651911562315827`20.*^-12, 
   -6.962910848567792059708967300009330767228228835`20.*^-13}, 
  {6.5992903256619470687221731726191292359456570058`20.*^-12, 
   -1.1477026653325125336908127256728920410340273052`20.*^-12}, 
  {1.08759014086331580602947762643387095815931084416`20.*^-11, 
   -1.8914611145448970539643089155371668837553232068`20.*^-12}, 
  {1.79191360446695222038236578022510647934988714202`20.*^-11, 
   -3.1163714860294821224041144003914895293041515505`20.*^-12}, 
  {2.95105645783024626166022738310708883983992306609`20.*^-11, 
   -5.1322721005743413246264824054036327649389966365`20.*^-12}, 
  {4.85649286769876602034440848538168978440452418022`20.*^-11, 
   -8.4460745525195930788598408441420691902687377052`20.*^-12}, 
  {7.98268616612811195234533143769720472138767566068`20.*^-11, 
   -1.38829324628314990475570981525168777763263924531`20.*^-11}, 
  {1.309550812987502801855081083152653964369775496383`20.*^-10, 
   -2.27747967476087443800883666635244167716482695024`20.*^-11}, 
  {2.141390703832376690753776723053776432368403960664`20.*^-10, 
   -3.72415774579543772305004647487613292585809384465`20.*^-11}, 
  {3.483209552900105811362729312490627806909782010036`20.*^-10, 
   -6.05775574417409706323952923911413531636483827832`20.*^-11}, 
  {5.617407916211481750154622164562758474940252575981`20.*^-10, 
   -9.76940507167214217418195159054392778250478708863`20.*^-11}, 
  {8.934590790966654570102938745089665727090936250369`20.*^-10, 
   -1.553841876689852968713554564362815810089462519115`20.*^-10}, 
  {1.3900369238630267191644133442907242952055867834368`20.*^-9, 
   -2.417455519761785598546805816156863421754683150344`20.*^-10}, 
  {2.08942606659736340186527704949`20.*^-9, 
   -3.63378446364758852498309052084778468774567297583`20.*^-10}, 
  {2.98183055439875191150446570046`20.*^-9, 
   -5.185792268519568541746896870363549874726774888664`20.*^-10}, 
  {3.95043974443686803314499276733`20.*^-9, 
   -6.87032999032498788373042220404249971342764321086`20.*^-10}, 
  {4.74098550477975202826712586515`20.*^-9, 
   -8.245192182225655701334131939385536725374260477952`20.*^-10}, 
  {5.05152301203128810045558131104`20.*^-9, 
   -8.78525741222832713122709793225006281207377297408`20.*^-10}, 
  {4.74098550495167253247485924669`20.*^-9, 
   -8.245192182524647882564972602928190974100628307968`20.*^-10}, 
  {3.95043974416846273141228971182`20.*^-9, 
   -6.870329989858196054630069064029317814993714937855`20.*^-10}, 
  {2.9818305543091989826772649548`20.*^-9, 
   -5.185792268363824317699591225741143821074030533708`20.*^-10}, 
  {2.08942606538866009276303961978`20.*^-9, 
   -3.633784461545495813500938469184192781553381816245`20.*^-10}, 
  {1.3900369239243645076269619068896391879850916315136`20.*^-9, 
   -2.41745551986846001326428157719951473350552825831`20.*^-10}, 
  {8.934590799086819345733848046588519776210634407936`20.*^-10, 
   -1.55384187810205553838849531244882802424266644865`20.*^-10}, 
  {5.617407927528501857115475417981227552274618501371`20.*^-10, 
   -9.76940509135391627324430507474996096047759739373`20.*^-11}, 
  {3.483209551652224111165486376865458043204827035468`20.*^-10, 
   -6.05775574200386801941823717715731833600839484434`20.*^-11}, 
  {2.141390721465751785947084166772766285329738194331`20.*^-10, 
   -3.72415777646217701903840724656133267013867512055`20.*^-11}, 
  {1.309550824713530132262281078151508658682396870783`20.*^-10, 
   -2.27747969515396544741266274461131940640416847097`20.*^-11}, 
  {7.98268619225060936969055243189472545856314505699`20.*^-11, 
   -1.38829325082619293385922650989473486235880783593`20.*^-11}, 
  {4.85649267461561271657916395160383674852589694535`20.*^-11, 
   -8.4460742167228047244855025245284117365667772961`20.*^-12}, 
  {2.95105665575929419087415260309480041074190489907`20.*^-11, 
   -5.132272444798772505868091483643131149116356347`20.*^-12}, 
  {1.79191372252023627441520304001478916140439104151`20.*^-11, 
   -3.116371691339541346809048765243111585051114855`20.*^-12}, 
  {1.08759004790005990359091257216020322407309786942`20.*^-11, 
   -1.8914609528696693975494131689742664766488658605`20.*^-12}, 
  {6.5992894713049853886909692615808448066668772106`20.*^-12, 
   -1.1477025167486931110766903063618860533333699494`20.*^-12}, 
  {4.0036733833466689185419697807559538487932224726`20.*^-12, 
   -6.962910231907250293116469183923397997901256471`20.*^-13}, 
  {2.4287193758172162645185526856563345775117504212`20.*^-12, 
   -4.22385978402994132959748293157623404784652248`20.*^-13}, 
  {1.4732284326925340395882842190308464290087403844`20.*^-12, 
   -2.562136404682667894936146467879732920015200669`20.*^-13}, 
  {8.936081277754182843168197146653043222204796876`20.*^-13, 
   -1.554101091783336146637947329852703169079095117`20.*^-13}, 
  {7.13852685566402783496457997862923160942587866`20.*^-13, 
   -1.24148293141983092781992695280508375816102238`20.*^-13}, 
  {1.1768747718125860788740439082879820457095038704`20.*^-12, 
   -2.046738733587106224128772014413881818625224119`20.*^-13}, 
  {1.9401606546074183082139988170110788042866438316`20.*^-12, 
   -3.374192442795510101241737073062745746585467533`20.*^-13}, 
  {3.1982963827482760145140638600835463446327988539`20.*^-12, 
   -5.562254578692653938285328452319211034143998006`20.*^-13}, 
  {5.2717725532618730093481172712567719572012815219`20.*^-12, 
   -9.1683000926293443640836822108813425342630983`20.*^-13}, 
  {8.6880779214972217486436028639128622294092311885`20.*^-12, 
   -1.5109700733038646519380178893761499529407358592`20.*^-12}, 
  {1.43144244655854044986277551137073194355222020948`20.*^-11, 
   -2.4894651244496355649787400197751859887864699294`20.*^-12}, 
  {2.35739128670722919477298884366585343424852330119`20.*^-11, 
   -4.099810933403876860474763206375397276953953568`20.*^-12}, 
  {3.87947112278421096925351887502043737346332361848`20.*^-11, 
   -6.7469063004942799465278589130790215190666497712`20.*^-12}, 
  {6.37663599875020312152503610813492889704868098244`20.*^-11, 
   -1.10898017369568749939565845358868328644324886655`20.*^-11}, 
  {1.046051711828523071417052871082777018740077818207`20.*^-10, 
   -1.81922036839743142855139629753526438041752664027`20.*^-11}, 
  {1.71043889084464717620406680417454192662207925161`20.*^-10, 
   -2.97467633190373421948533357247746422021231174187`20.*^-11}, 
  {2.782020742301721352178220400046352783034010058487`20.*^-10, 
   -4.83829694313342843857081808703713527484175662346`20.*^-11}, 
  {4.486086047577652833594031007079573476769422318061`20.*^-10, 
   -7.80188877839591797146788001231230169872943011839`20.*^-11}, 
  {7.133948475480083877032300346770316288687568060416`20.*^-10, 
   -1.240686691387840674266487016828233133248095756774`20.*^-10}, 
  {1.1096024610619132424763917830901587217965599686656`20.*^-9, 
   -1.929743410542457813002420492332105532593250085861`20.*^-10}, 
  {1.667275319552207945318184102800035681610939875663`20.*^-9, 
   -2.899609251395144252727276700521801185410330218544`20.*^-10}, 
  {2.3782549316154555114299797656`20.*^-9, 
   -4.136095533244270454660834374963271567332453863221`20.*^-10}, 
  {3.14919067158774811140842012915`20.*^-9, 
   -5.476853341891735845927687181126475498760416869707`20.*^-10}, 
  {3.7778214478857493641380955157`20.*^-9, 
   -6.570124257192607589805383505566158287081616441344`20.*^-10}, 
  {4.02461433525100696454707230217`20.*^-9, 
   -6.99932927869740341660360400376961847302390022144`20.*^-10}, 
  {3.77782144802116706131253064704`20.*^-9, 
   -6.570124257428116628369618516587914205832356560895`20.*^-10}, 
  {3.14919067137624364056146903581`20.*^-9, 
   -5.476853341523901983585163540537218934906112573985`20.*^-10}, 
  {2.37825493154485136824601638796`20.*^-9, 
   -4.136095533121480640427854587755461225395457924954`20.*^-10}, 
  {1.6672753185988083314992446456970290168820320436224`20.*^-9, 
   -2.899609249737057967824773296864211797314233325606`20.*^-10}, 
  {1.1096024611103131058477556775906835981188403822593`20.*^-9, 
   -1.929743410626631488430879439288094456319464456138`20.*^-10}, 
  {7.133948481889155008821747149600609541330351161344`20.*^-10, 
   -1.240686692502461740664651678190577404031923173891`20.*^-10}, 
  {4.486086056511503169443885740241156085709940906051`20.*^-10, 
   -7.80188879393304899033719259172374971427815809749`20.*^-11}, 
  {2.782020741316510641757204837550051844825163419055`20.*^-10, 
   -4.83829694142001850740383450008704668665245812007`20.*^-11}, 
  {1.710438904767301586648830942909851272424302978403`20.*^-10, 
   -2.97467635611704623765014077027800221291183126677`20.*^-11}, 
  {1.046051721087364573913596588134134048216725173005`20.*^-10, 
   -1.81922038449976447637147232718979834472473943138`20.*^-11}, 
  {6.37663601937702002403409814779405993013301802004`20.*^-11, 
   -1.10898017728296000417984315613809737915356835131`20.*^-11}, 
  {3.87947097031958290099581041628093350531975875335`20.*^-11, 
   -6.7469060353384050452101050717929278353387108748`20.*^-12}, 
  {2.35739144299990946810063637532751644649501484661`20.*^-11, 
   -4.0998112052172338575663241310043764286869823417`20.*^-12}, 
  {1.43144253977870067706614656018893848938094510781`20.*^-11, 
   -2.4894652865716533514193853220677191119668610566`20.*^-12}, 
  {8.6880771874150448467819135578641821121493450446`20.*^-12, 
   -1.5109699456373991037881588796285534108085817477`20.*^-12}, 
  {5.271771878619305727168516046557204355262646349`20.*^-12, 
   -9.168298919337923003771332254882094530891558863`20.*^-13}, 
  {3.1982961027541005752866331695865213930541271429`20.*^-12, 
   -5.562254091746261870063709860150471987920221122`20.*^-13}, 
  {1.940160811414607341958239282271174740624975473`20.*^-12, 
   -3.374192715503664942536068316993347374999957337`20.*^-13}, 
  {1.1768759897493044551295680553534072537542162793`20.*^-12, 
   -2.046740851737920791529683574527664789137767437`20.*^-13}, 
  {7.138514636594289402059400852845729334511768509`20.*^-13, 
   -1.241480806364224243836417539625344232089003226`20.*^-13}, 
  {5.695855991069183453702889172723156348075573565`20.*^-13, 
   -9.90583650620727557165719856125766321404447579`20.*^-14}, 
  {9.390323346345108183297000263160397663677962731`20.*^-13, 
   -1.633099712407844901442956567506156115422254387`20.*^-13}, 
  {1.5480599775181561428978043722624553963154880987`20.*^-12, 
   -2.692278221770706335474442386543400689244327128`20.*^-13}, 
  {2.5519282905113747451977183127806130820799177021`20.*^-12, 
   -4.438136157411086513387336196140196664486813399`20.*^-13}, 
  {4.20635459899634283948431757274740079894162725`20.*^-12, 
   -7.315399302602335373016204474343305737289786513`20.*^-13}, 
  {6.9322150959361505960861615218032462899296221863`20.*^-12, 
   -1.2056026253802001036671585255309993547703690752`20.*^-12}, 
  {1.14214368082445507318067505247784081747613029617`20.*^-11, 
   -1.9863368362164436055316087869179840303932700813`20.*^-12}, 
  {1.88094501392349105914033908972660310527003171588`20.*^-11, 
   -3.2712087198669409724179810256114836613391855921`20.*^-12}, 
  {3.09537281558945769955425588524688168475174975488`20.*^-11, 
   -5.3832570705903612166160971917337072778291300092`20.*^-12}, 
  {5.08774727107339129347378458500839546697394879535`20.*^-11, 
   -8.848256123605897901693538408710252986041650079`20.*^-12}, 
  {8.3459613039227511589625015027947257910644451898`20.*^-11, 
   -1.45147153111700020155869591352951752888077307643`20.*^-11}, 
  {1.364625186232407281467560549652565637842644093356`20.*^-10, 
   -2.37326119344766483733488791243924458755242451021`20.*^-11}, 
  {2.219413040039796450614264383827304495342890489934`20.*^-10, 
   -3.8598487652866025228074163196996599919006791129`20.*^-11}, 
  {3.578497908135505629574449398425478598375038941735`20.*^-10, 
   -6.22347462284435761665121634508778886673919815944`20.*^-11}, 
  {5.689758662048731536512006082388496494723253408281`20.*^-10, 
   -9.89523245573692441132522796937129825169261462303`20.*^-11}, 
  {8.847644058373866980206660181647646501321371025407`20.*^-10, 
   -1.53872070580415077916637568376429881454725992685`20.*^-10}, 
  {1.3289901396642317568378529595590766129632828719104`20.*^-9, 
   -2.311287199416055229283222538362941645924777497765`20.*^-10}, 
  {1.89490379921528948399719934792`20.*^-9, 
   -3.295484868200503450429911909421934693693147518603`20.*^-10}, 
  {2.50799520610036777058897101922`20.*^-9, 
   -4.361730793218030905372123511682627914368008181458`20.*^-10}, 
  {3.00749954532040182979459731541`20.*^-9, 
   -5.230433991861568399642777939844956472200644108603`20.*^-10}, 
  {3.20349662793584360376383206644`20.*^-9, 
   -5.571298483366684528284925332940342104980031960084`20.*^-10}, 
  {3.00749954542709211270691216353`20.*^-9, 
   -5.23043399204711671775115158874678581958919579315`20.*^-10}, 
  {2.50799520593366892285666166087`20.*^-9, 
   -4.361730792928119865837672453679885539923133715811`20.*^-10}, 
  {1.89490379915961653228618570834`20.*^-9, 
   -3.295484868103680925715105579717929042246829883334`20.*^-10}, 
  {1.328990138912133280046298025342021064119642226688`20.*^-9, 
   -2.311287198108057878341387870161152401813901850647`20.*^-10}, 
  {8.847644058755802163759440361377515980724690223104`20.*^-10, 
   -1.53872070587057428934946788893556986608668072543`20.*^-10}, 
  {5.689758667107493786978207141987677537621809667291`20.*^-10, 
   -9.89523246453477180344036024693509136977706029096`20.*^-11}, 
  {3.578497915188233727965104568741351359461414213479`20.*^-10, 
   -6.22347463510997170080887751085452410341115515393`20.*^-11}, 
  {2.219413039261953009041853907463541577238649046535`20.*^-10, 
   -3.85984876393383132007278940428442013432808529829`20.*^-11}, 
  {1.364625197225329704858838931168454720531438699427`20.*^-10, 
   -2.37326121256579079105885031507557342701119773818`20.*^-11}, 
  {8.3459613770307947396768215162715473495507539889`20.*^-11, 
   -1.45147154383144256342205591587331258253056591104`20.*^-11}, 
  {5.08774728736077834542497854144350706623506684043`20.*^-11, 
   -8.8482561519317884268260496372930557673653336355`20.*^-12}, 
  {3.09537269519823104967276383945608189498966590369`20.*^-11, 
   -5.3832568612143148689961110251410119912863754836`20.*^-12}, 
  {1.8809451373386096944391839609440479718019367064`20.*^-11, 
   -3.2712089345019299033724938451200834292207594893`20.*^-12}, 
  {1.14214375443533263166576442509200815997889439109`20.*^-11, 
   -1.9863369642353610985491555218991446260502511151`20.*^-12}, 
  {6.9322145162694652245157816098114729160314802504`20.*^-12, 
   -1.2056025245686026477418750625759083332228661297`20.*^-12}, 
  {4.2063540662649904802607058494676778179893279296`20.*^-12, 
   -7.315398376113026922192531912117700553024918133`20.*^-13}, 
  {2.5519280694137548577860452376707059785136805299`20.*^-12, 
   -4.438135772893486709193122152470793006110748752`20.*^-13}, 
  {1.5480601013411668408295669654499413729918854821`20.*^-12, 
   -2.692278437115072766660116461652071953029366049`20.*^-13}, 
  {9.390332963803529021181176019042833965360203074`20.*^-13, 
   -1.633101385009309394988030612007449385280035321`20.*^-13}, 
  {5.695846342257144271612030688409164425916134907`20.*^-13, 
   -9.90581972566459873323831424071159030594110422`20.*^-14}, 
  {4.539900737267758821204939679650228085203353145`20.*^-13, 
   -7.8954795430743631673129385733047444960058316`20.*^-14}, 
  {7.484586380256476294391187904265125256737236598`20.*^-13, 
   -1.301667196566343703372380505089587001171693312`20.*^-13}, 
  {1.2338854864450961487171851803977052250240533791`20.*^-12, 
   -2.145887802513210693421191618082965608737484145`20.*^-13}, 
  {2.0340201003415573579718444315149969748823110671`20.*^-12, 
   -3.53742626146357801386407727219999473892575838`20.*^-13}, 
  {3.3526804572603085426638788936454658277393969589`20.*^-12, 
   -5.830748621322275726371963293296462309111994712`20.*^-13}, 
  {5.5253208353846453477900015453786783686197187406`20.*^-12, 
   -9.609253626755904952678263557180310206295163031`20.*^-13}, 
  {9.1034262488715596783575667016038448441794511215`20.*^-12, 
   -1.5832045650211408136274029046267556250746871521`20.*^-12}, 
  {1.49919470537356964625815703264473896280458916454`20.*^-11, 
   -2.6072951397801211239272296219908503700949376775`20.*^-12}, 
  {2.46712578459719300664764596323159700814721442831`20.*^-11, 
   -4.2906535384299008811263408056201687098212424838`20.*^-12}, 
  {4.05506605950517852673079546939391106709492050053`20.*^-11, 
   -7.0522887991394409160535573380763670732085573917`20.*^-12}, 
  {6.65179844932364695814217314417754835907470354429`20.*^-11, 
   -1.15683451292585164489429098159609536679560061637`20.*^-11}, 
  {1.087577806655383341230392123213358354287575628487`20.*^-10, 
   -1.89143966374849276735720369254497105093491413654`20.*^-11}, 
  {1.768722381151855246011220394677677883067898907432`20.*^-10, 
   -3.07603892374235694958473112117857023142243288243`20.*^-11}, 
  {2.851555959624310035538910819740054509391916972259`20.*^-10, 
   -4.95922775586836527919810577346096436415985560396`20.*^-11}, 
  {4.533276586981461462079882495361796654630306508543`20.*^-10, 
   -7.88395928170688949926936086149877679066140262362`20.*^-11}, 
  {7.047777273204314628374015222412283509310205460479`20.*^-10, 
   -1.225700395339880804934611343026640033146367625411`20.*^-10}, 
  {1.0583135223900912875792317950892039791350451798015`20.*^-9, 
   -1.840545256330593543616055295806951575615344459413`20.*^-10}, 
  {1.5083836510002456867169185397971889141538017509376`20.*^-9, 
   -2.623275914783035976898988764863627973746343262951`20.*^-10}, 
  {1.99558234548163026110968099713`20.*^-9, 
   -3.470577992141965671495097386320504129162428121054`20.*^-10}, 
  {2.39221776410568124380569638067`20.*^-9, 
   -4.160378720183793467488167618558835598243620654757`20.*^-10}, 
  {2.54777737902340434221626139181`20.*^-9, 
   -4.43091718091026842124567198575429916459909869333`20.*^-10}, 
  {2.39221776418975653337912206901`20.*^-9, 
   -4.160378720330011362398473163493849791573222718897`20.*^-10}, 
  {1.99558234535022162330766803647`20.*^-9, 
   -3.470577991913428910100292237345588113030282998438`20.*^-10}, 
  {1.5083836509563403550679304766116370722447138226175`20.*^-9, 
   -2.62327591470667887837900952454241554258940263889`20.*^-10}, 
  {1.0583135217967348480555183785232370547270887669759`20.*^-9, 
   -1.840545255298669300966118919172034405524936061049`20.*^-10}, 
  {7.047777273505728030978521922520829754360016666624`20.*^-10, 
   -1.225700395392300527126699464787419023054453816945`20.*^-10}, 
  {4.533276590974568989046212232639674553524886598772`20.*^-10, 
   -7.88395928865142432877602127415595574526067234566`20.*^-11}, 
  {2.851555965192148620603404335240967933136654354744`20.*^-10, 
   -4.95922776555156281844070319172342249241157279091`20.*^-11}, 
  {1.768722380537722723835727970054203644949274065864`20.*^-10, 
   -3.07603892267430038927952690444209329556395489706`20.*^-11}, 
  {1.087577815335158626151451779397972939506653929102`20.*^-10, 
   -1.89143967884375413243730744243125728609852857231`20.*^-11}, 
  {6.6517985070502818029555033329471742768197973887`20.*^-11, 
   -1.1568345229652664005140005796429868307512691111`20.*^-11}, 
  {4.05506607236610291365605164748127721690672428947`20.*^-11, 
   -7.0522888215062659367931332999674386380986509381`20.*^-12}, 
  {2.46712568953200052714153275395360411543587125894`20.*^-11, 
   -4.2906533730991313515504917460062680268449934932`20.*^-12}, 
  {1.49919480282734520625355733214507873391950384782`20.*^-11, 
   -2.6072953092649481847887953602523108415991371269`20.*^-12}, 
  {9.1034268301369921345253834562693130506709548749`20.*^-12, 
   -1.583204666110781240787023209785967487073209543`20.*^-12}, 
  {5.525320377651694735184976767578345644921000289`20.*^-12, 
   -9.609252830698599539452133508831905469427826582`20.*^-13}, 
  {3.3526800365889900102378426517551799723779140437`20.*^-12, 
   -5.830747889719982626500595916095965169352893994`20.*^-13}, 
  {2.0340199257516325510550369681521419181527659641`20.*^-12, 
   -3.53742595782892617574789037939502942287437559`20.*^-13}, 
  {1.2338855842221147130221792708382491702414542368`20.*^-12, 
   -2.145887972560199500908137862327389861289485628`20.*^-13}, 
  {7.484593974699701050692631579312081988130660023`20.*^-13, 
   -1.301668517339078443598718535532535997935766954`20.*^-13}, 
  {4.539893118064363447812914917721194660404696462`20.*^-13, 
   -7.8954662922858494744572433351672950615733852`20.*^-14}, 
  {3.615051346742269865533352114204789126303749296`20.*^-13, 
   -6.28704582042133889657974280731267674139782495`20.*^-14}, 
  {5.959856846098008237861896252843801765374231287`20.*^-13, 
   -1.036496842799653606584677609190226393978127184`20.*^-13}, 
  {9.825229690727702162436531783848246657740294674`20.*^-13, 
   -1.708735598387426463032440310234477679607007775`20.*^-13}, 
  {1.6196561551610941604125500259202853708770881183`20.*^-12, 
   -2.816793313323642018108782653774409340655805424`20.*^-13}, 
  {2.6696805858504061320860963351649320485954701629`20.*^-12, 
   -4.642922758000706316671471887243360084513861145`20.*^-13}, 
  {4.3997085483246183107968483278944779614972052338`20.*^-12, 
   -7.651667040564553583994518831120831237386443891`20.*^-13}, 
  {7.2488661149689711067153324232811208724076694126`20.*^-12, 
   -1.2606723678206906272548404214401949343317685939`20.*^-12}, 
  {1.19377162820286928402282021058806206559157627309`20.*^-11, 
   -2.0761245707875987548222960184140209836375239535`20.*^-12}, 
  {1.96449640666892320658803758130358739571190979704`20.*^-11, 
   -3.4165154898589968810226740544410215577598431247`20.*^-12}, 
  {3.22888458518574676617800751628956097905466356382`20.*^-11, 
   -5.6154514524969508977008826370253234418341975023`20.*^-12}, 
  {5.29645037006006761977153555833423505843420753631`20.*^-11, 
   -9.2112180348870741213418009710160609711899261505`20.*^-12}, 
  {8.65948190419549822049528616668309164833010187101`20.*^-11, 
   -1.50599685290356490791222368116227680840523510803`20.*^-11}, 
  {1.408212712085628599894957882146347756768679529778`20.*^-10, 
   -2.44906558623587582590427457764582218568466005178`20.*^-11}, 
  {2.270146862209131812649312582714004619860088721581`20.*^-10, 
   -3.94808149949414228286836970906783412149580647222`20.*^-11}, 
  {3.608506906205420525149922246260241522875600258344`20.*^-10, 
   -6.27566418470507917417377781958302873543582653622`20.*^-11}, 
  {5.60896450083048402890018345834877688580167526851`20.*^-10, 
   -9.75472087100953744156553644930222067095943524965`20.*^-11}, 
  {8.42026359253214490226863262388900666407592656896`20.*^-10, 
   -1.46439366826645998300324045632852021729575936439`20.*^-10}, 
  {1.1996969357687765320223769725499397444249877217281`20.*^-9, 
   -2.086429453510915707865003430520067819293671598819`20.*^-10}, 
  {1.5865926842050389797347370216602578090194676744192`20.*^-9, 
   -2.759291624704415616929977428973539062750505661007`20.*^-10}, 
  {1.9013549773948236740156985172`20.*^-9, 
   -3.306704308512736824375127855992521129986718366017`20.*^-10}, 
  {2.02475154490712060422278109381`20.*^-9, 
   -3.521307034621079311691793206619022454980726825391`20.*^-10}, 
  {1.90135497746109085437868637273`20.*^-9, 
   -3.30670430862798409457162847430872407721461921809`20.*^-10}, 
  {1.586592684101432400979089096195863359859617431552`20.*^-9, 
   -2.759291624524230262572328862950094813392269888223`20.*^-10}, 
  {1.1996969357341471596542142719827231694108850388992`20.*^-9, 
   -2.086429453450690712442111777361368823807992989608`20.*^-10}, 
  {8.420263587850541424195098348336396654460375400449`20.*^-10, 
   -1.464393667452268073773060582318287994157988360681`20.*^-10}, 
  {5.608964501068365549220585042520591150355149619466`20.*^-10, 
   -9.75472087142324443342710442177494113105243412088`20.*^-11}, 
  {3.608506909357476737327749681201692678164821796762`20.*^-10, 
   -6.27566419018691606491782553252468291854751616838`20.*^-11}, 
  {2.270146866604814321963766995272742433421233741546`20.*^-10, 
   -3.94808150713880751645872520916998684073258042`20.*^-11}, 
  {1.408212711600744089366110902208755087195401283162`20.*^-10, 
   -2.44906558539259841628888852558044362990504570983`20.*^-11}, 
  {8.6594819727297505495103270802338379766413283713`20.*^-11, 
   -1.50599686482256531295831775308414573506805710802`20.*^-11}, 
  {5.29645041564168088114511420892567434006833062328`20.*^-11, 
   -9.2112181141594450106871551459576945044666619543`20.*^-12}, 
  {3.22888459534108513318786280622852246481549923226`20.*^-11, 
   -5.6154514701584089272832396630061260257660856215`20.*^-12}, 
  {1.96449633160191565182858766903479461800444727733`20.*^-11, 
   -3.4165153593076793944845002939735558573990387427`20.*^-12}, 
  {1.19377170515656960718312817875036284025614665551`20.*^-11, 
   -2.0761247046201210559706577021745440700106898357`20.*^-12}, 
  {7.2488665739633025867325826229332428101695501935`20.*^-12, 
   -1.2606724476457917542143621952927378800294869898`20.*^-12}, 
  {4.3997081868762991681602934690315151826202327082`20.*^-12, 
   -7.651666411958781162017901685272200317600404712`20.*^-13}, 
  {2.6696802536672031723298987929107694326636877026`20.*^-12, 
   -4.642922180290788125791128335496990317675978619`20.*^-13}, 
  {1.6196560172959787700408743952920857068857367859`20.*^-12, 
   -2.816793073558223947897172861377540359801281368`20.*^-13}, 
  {9.825230462825446470551801718293785210699212976`20.*^-13, 
   -1.708735732665295038356835081442397427947689208`20.*^-13}, 
  {5.959862843064035219818606554296258748298422703`20.*^-13, 
   -1.03649788575026699475106200944282760839972568`20.*^-13}, 
  {3.615045330223087077119083426123814378606185091`20.*^-13, 
   -6.28703535690971665585927552369359022366293058`20.*^-14}, 
  {2.876098338821675503656179793451981081663039137`20.*^-13, 
   -5.00191015447247913679335616252518448984876362`20.*^-14}, 
  {4.741601026163443186491249482035960157521138498`20.*^-13, 
   -8.24626265419729249824565127310601766525415396`20.*^-14}, 
  {7.81684933037630872407767024821170008933688971`20.*^-13, 
   -1.359452057456749343317855695341165232928154723`20.*^-13}, 
  {1.2885806651257503396046085084148116399204366547`20.*^-12, 
   -2.241009852392609286268884362460541982470324617`20.*^-13}, 
  {2.123966615195198230930355512318441295539535597`20.*^-12, 
   -3.693854982948170836400618282292941383547018431`20.*^-13}, 
  {3.5003512715436597145398418422303865025868785823`20.*^-12, 
   -6.087567428771582112243203203878933047977180143`20.*^-13}, 
  {5.7670897473700270452934858108033190577802799985`20.*^-12, 
   -1.0029721299773960078771279670962294013530921742`20.*^-12}, 
  {9.4974297628884942934477610025151488112347964229`20.*^-12, 
   -1.6517269152849555292952627830461128367364863343`20.*^-12}, 
  {1.56290696663407731565264177072661699361402445522`20.*^-11, 
   -2.7180990724070909837437248186549860758504773133`20.*^-12}, 
  {2.56879574080619527274350538620695468005344510023`20.*^-11, 
   -4.4674708535759917786843571934033994435712088698`20.*^-12}, 
  {4.21360720038541558496665683925601400422527846575`20.*^-11, 
   -7.3280125224094184086376640682713287030004842888`20.*^-12}, 
  {6.88887307051487122520787499727826464097845792886`20.*^-11, 
   -1.19806488182867325655789130387448080712668833547`20.*^-11}, 
  {1.120221203532727447859751287385592221527766307257`20.*^-10, 
   -1.94821078875256947453869789110537777657002836049`20.*^-11}, 
  {1.805745367873268819201137062724798341795021712841`20.*^-10, 
   -3.14042672673611968556719489169530146399134210928`20.*^-11}, 
  {2.869980229391855314205585768932418830507285386817`20.*^-10, 
   -4.99126996415974837253145351118681535740397458581`20.*^-11}, 
  {4.460233099357382542393032643028151751749040514241`20.*^-10, 
   -7.75692712931718703024875242265765522043311393778`20.*^-11}, 
  {6.694113728063787574857821740257884372154414268417`20.*^-10, 
   -1.164193691837180447801360302654653344667831132422`20.*^-10}, 
  {9.534596298459410938687014500346943597876982317056`20.*^-10, 
   -1.658190660601636684989046000061568286083099329871`20.*^-10}, 
  {1.2605165000845314429377499825695779183304823013376`20.*^-9, 
   -2.192202608842663379022173882730986925142841168291`20.*^-10}, 
  {1.510171518718368002573662215294618448741324682889`20.*^-9, 
   -2.626385249944987830562890809208032084767521187626`20.*^-10}, 
  {1.6080064692020577828938299517355100918804346044416`20.*^-9, 
   -2.796532989916622231119704263886402611831521411449`20.*^-10}, 
  {1.5101715187706085902779276391974633044279507812352`20.*^-9, 
   -2.626385250035841026570308937736091954837044482208`20.*^-10}, 
  {1.2605165000028324105209291973262931576344356585472`20.*^-9, 
   -2.192202608700578105253789908391968984726807804331`20.*^-10}, 
  {9.53459629818624793919045251185254151929393083394`20.*^-10, 
   -1.658190660554130076380948262930876785964161884171`20.*^-10}, 
  {6.694113724369688668629656830342776457197187497983`20.*^-10, 
   -1.164193691194728464109505535712495192028633828831`20.*^-10}, 
  {4.460233099545133457757048661612019707608308393247`20.*^-10, 
   -7.7569271296437103613166063680209038393187972056`20.*^-11}, 
  {2.869980231880092698102865535405130254455544621827`20.*^-10, 
   -4.9912699684871177358310704963567482686183384728`20.*^-11}, 
  {1.805745371343635500450542845363566711319727281728`20.*^-10, 
   -3.14042673277154000078355277454533341099083005509`20.*^-11}, 
  {1.120221203149884781783501014459557003321970342389`20.*^-10, 
   -1.94821078808675614223217567732096870142951363892`20.*^-11}, 
  {6.88887312462897195683129811387381202783230272999`20.*^-11, 
   -1.19806489123982120988370401980414122223170482257`20.*^-11}, 
  {4.21360723637736129603514574867892292969330970578`20.*^-11, 
   -7.3280125850041066018002534759633442255535820978`20.*^-12}, 
  {2.56879574882515332770054992771204818016171126331`20.*^-11, 
   -4.4674708675220057873053042221079098785421065454`20.*^-12}, 
  {1.56290690735826904640680792734095978336513413013`20.*^-11, 
   -2.7180989693187287763596659605929735362871897911`20.*^-12}, 
  {9.4974303705487581778282594835841530130284242193`20.*^-12, 
   -1.6517270209650014222310016493189831327005955159`20.*^-12}, 
  {5.767090109813636070580111847465169622207368169`20.*^-12, 
   -1.0029721930110671427095846691243773256012814215`20.*^-12}, 
  {3.5003509861262479621499230789662827114835731851`20.*^-12, 
   -6.087566932393474716782474919941361237362735976`20.*^-13}, 
  {2.123966352886589549485827773752667339113890243`20.*^-12, 
   -3.693854526759286173018830910874204068024156948`20.*^-13}, 
  {1.288580556260398109773859077302850985133846002`20.*^-12, 
   -2.241009663061561930041494047483219104580601743`20.*^-13}, 
  {7.816849940064523139777828294538895895138421749`20.*^-13, 
   -1.359452163489482285178752746876329720893638565`20.*^-13}, 
  {4.741605761678926343909661104550933294178826112`20.*^-13, 
   -8.24627088987639364158201931226249268552839322`20.*^-14}, 
  {2.876093587865113627385385945144115332932559067`20.*^-13, 
   -5.00190189193932804762675816546802666596966792`20.*^-14}, 
  {2.286394880492817296466323417592986104484260283`20.*^-13, 
   -3.97633892259620399385447550885736713823349622`20.*^-14}, 
  {3.7694018798570877359490671516701275189938317`20.*^-13, 
   -6.55548153018623954078098635073065655477188118`20.*^-14}, 
  {6.214111472643113300509123252395750881789346329`20.*^-13, 
   -1.080715038720541443566804043894913196832929792`20.*^-13}, 
  {1.0243743350193288780307371824422071105426690272`20.*^-12, 
   -1.781520582642311092227369012942968887900293964`20.*^-13}, 
  {1.6884740965475119897628892358493527018506738545`20.*^-12, 
   -2.936476689647846938718068236259743829305519743`20.*^-13}, 
  {2.7826446475184279743470221989981708053216198439`20.*^-12, 
   -4.839381995684222564081777737388123139689773643`20.*^-13}, 
  {4.5846041958444671098437166273723437768316400333`20.*^-12, 
   -7.973224688425160191032550656299728307533287014`20.*^-13}, 
  {7.5500462337566144428239512647420202170163190306`20.*^-12, 
   -1.3130515189141938161432958721290469942637076575`20.*^-12}, 
  {1.24243589368455840647919723690019874838861281098`20.*^-11, 
   -2.1607580759731450547464299772177369537193266282`20.*^-12}, 
  {2.04204860530605995789469330859446736717199775968`20.*^-11, 
   -3.5513888787931477528603361888599432472556482785`20.*^-12}, 
  {3.34952651983925281913028281497604866184209634925`20.*^-11, 
   -5.8252635127639179463135353303931281075514719115`20.*^-12}, 
  {5.47603178586864818040580413800823707604433520093`20.*^-11, 
   -9.5235335406411272702709637182751949148597133928`20.*^-12}, 
  {8.90436330549152522689992015480989745561259274533`20.*^-11, 
   -1.54858492269417830033042089648867781836740743398`20.*^-11}, 
  {1.435244468759824279447481513069583068134586436658`20.*^-10, 
   -2.49607733697360744251735915316449229240797641156`20.*^-11}, 
  {2.280878540792101254291147867929812720161477922022`20.*^-10, 
   -3.96674528833408913789764846596489168723735290792`20.*^-11}, 
  {3.544148503344170293420691091554150555183973407963`20.*^-10, 
   -6.16373652755507877116641928965939226988517114435`20.*^-11}, 
  {5.318028826998830937694003441853131586859475474516`20.*^-10, 
   -9.24874578608492336990261468148370710758169647748`20.*^-11}, 
  {7.57245928989683942472239215079521906038262464512`20.*^-10, 
   -1.316949441721189465169111678399270029605964361231`20.*^-10}, 
  {1.0008070315735334227654015260750150992623099183104`20.*^-9, 
   -1.740533967953971170026785262739778866987851724941`20.*^-10}, 
  {1.1987267153615562798189409978402906680659944669183`20.*^-9, 
   -2.084742113672271790989462604939536781919116081739`20.*^-10}, 
  {1.2762608286822474535815403673943916317190897270783`20.*^-9, 
   -2.219584049882169484489635421556107725490746564187`20.*^-10}, 
  {1.1987267154027461310371248680857235003196915580927`20.*^-9, 
   -2.084742113743906314847173683626418615223007814677`20.*^-10}, 
  {1.0008070315091006254554604203690212580204635750401`20.*^-9, 
   -1.740533967841914131226887687597891710111457175222`20.*^-10}, 
  {7.57245928968134066703111230624812110178458533888`20.*^-10, 
   -1.316949441683711420353236922824290255006961253776`20.*^-10}, 
  {5.318028824083724745003505190076774821715031915577`20.*^-10, 
   -9.24874578101517346957131337404656490733049028801`20.*^-11}, 
  {3.544148503492362265659241908834171655941643156706`20.*^-10, 
   -6.16373652781280394027694245014638548859416201165`20.*^-11}, 
  {2.280878542756380939795614764589524711990097788358`20.*^-10, 
   -3.96674529175022772138367785146004297737408311017`20.*^-11}, 
  {1.435244471499713461426564642428220054696285180502`20.*^-10, 
   -2.49607734173863210682880807378820879077614813994`20.*^-11}, 
  {8.90436330246873732969048283877200566007113975817`20.*^-11, 
   -1.54858492216847605733747527630817489740367647973`20.*^-11}, 
  {5.47603182859703370459486539286385881021043888185`20.*^-11, 
   -9.5235336149513629645128093788936674960181545776`20.*^-12}, 
  {3.34952654825917984624470096822354097444341814094`20.*^-11, 
   -5.8252635621898779934690451621278973468581185066`20.*^-12}, 
  {2.04204861163808617855431634219985808631912735211`20.*^-11, 
   -3.5513888898053672670509849429562749327289171338`20.*^-12}, 
  {1.24243584687801100733857665020078658641985296618`20.*^-11, 
   -2.1607579945704539258062202612187592807301790719`20.*^-12}, 
  {7.5500467135923831607998938156926312867385083772`20.*^-12, 
   -1.3130516023638927236173728375117619629110449356`20.*^-12}, 
  {4.5846044820472445504073761611476398729705675664`20.*^-12, 
   -7.973225186169120957230219410691547605166204463`20.*^-13}, 
  {2.78264442213872448902778431863944275688460646`20.*^-12, 
   -4.839381603719520850483103162851204794581924276`20.*^-13}, 
  {1.6884738894153585553208838646606134935006466709`20.*^-12, 
   -2.936476329418014878818928460279327814783733344`20.*^-13}, 
  {1.0243742490536650579646658556313061059161818628`20.*^-12, 
   -1.781520433136808796460288444576184532028142368`20.*^-13}, 
  {6.214111954084425254242654939231368257983623976`20.*^-13, 
   -1.080715122449465261607418250301107523127586788`20.*^-13}, 
  {3.769405619265973690327366734110334324645766581`20.*^-13, 
   -6.55548803350604120056933345062666839068828965`20.*^-14}, 
  {2.286391128890221331867340584199344109374949467`20.*^-13, 
   -3.97633239806995014237798362469451149456512955`20.*^-14}, 
  {1.81631406159655343481646724628332837652823799`20.*^-13, 
   -3.1588070636461798866373343413623102200491096`20.*^-14}, 
  {2.99441564407660880382585278565265754309160599`20.*^-13, 
   -5.20767938100279791969713527939592616189844514`20.*^-14}, 
  {4.936493363925216521482004454625823319926326042`20.*^-13, 
   -8.58520585030472438518609470369708403465448004`20.*^-14}, 
  {8.137631295958570847912709086323125905277513991`20.*^-13, 
   -1.415240225384099277897862449795326244396089397`20.*^-13}, 
  {1.3413230756649728422136171164075812193324870546`20.*^-12, 
   -2.332735783765170160371508028534923859708673146`20.*^-13}, 
  {2.2105289451009577065347567666169312342451888632`20.*^-12, 
   -3.844398165392969924408272637594663016078589322`20.*^-13}, 
  {3.6419956317076550453240701361188061091241382726`20.*^-12, 
   -6.333905446448095730998382845424010624563718736`20.*^-13}, 
  {5.9977136721273265062390940520569772962874508635`20.*^-12, 
   -1.0430806386308393923894076612273003993543392812`20.*^-12}, 
  {9.8697855214842662402320463272604945457111300569`20.*^-12, 
   -1.7164844385190028243881819699583468775149791407`20.*^-12}, 
  {1.62216817553215804656999670327579490228412949119`20.*^-11, 
   -2.8211620444037531244695594839579041778854425937`20.*^-12}, 
  {2.66076676135731084274982963663612043247585153123`20.*^-11, 
   -4.6274204545344536395649211071932529260449591856`20.*^-12}, 
  {4.34989637923935615567311008542418772273819100822`20.*^-11, 
   -7.5650371812858367924749740616072829960664191449`20.*^-12}, 
  {7.07292414121810280477797081739754189125588017421`20.*^-11, 
   -1.23007376369010483561356014215609424195754437817`20.*^-11}, 
  {1.139974874645615008794106769099579948213933978708`20.*^-10, 
   -1.98256499938367827616366394626013904037205909336`20.*^-11}, 
  {1.811465509790219377273722296915566956497584146481`20.*^-10, 
   -3.15037479963516413438908225550533383738710286354`20.*^-11}, 
  {2.814348368370902547066189082456754169808052014949`20.*^-10, 
   -4.89451890151461312533250275209870290401400350426`20.*^-11}, 
  {4.222110952061702465004747264940058077965562795966`20.*^-10, 
   -7.3428016557594825478343430694609705703748918191`20.*^-11}, 
  {6.010427958703490413037367994863709858586978942977`20.*^-10, 
   -1.04529181890495485444128139041010002659567816735`20.*^-10}, 
  {7.94144410921908249276370895444550440428641452032`20.*^-10, 
   -1.381120714646796955263253731207695869023474004794`20.*^-10}, 
  {9.509822959468478134473969933603417467693517766656`20.*^-10, 
   -1.653882253820604892951994771060340481803151777257`20.*^-10}, 
  {1.0124037622747797641438443812566680588244276477952`20.*^-9, 
   -1.760702195260486546337120663054394253433954215376`20.*^-10}, 
  {9.509822959793294980962192981924012038484763082752`20.*^-10, 
   -1.653882253877094779297772692507913311413868959171`20.*^-10}, 
  {7.941444108710861971948935696611770213724908945409`20.*^-10, 
   -1.38112071455841077773024968636611160949176851419`20.*^-10}, 
  {6.010427958533466778968128348022895804063678463999`20.*^-10, 
   -1.045291818875385526777065799657097267572278307776`20.*^-10}, 
  {4.2221109497611644741352204767122665676149496145`20.*^-10, 
   -7.3428016517585469115395138725430722915042601991`20.*^-11}, 
  {2.814348368487875834746964623413097120955189199697`20.*^-10, 
   -4.89451890171804492999472108419669064513945947768`20.*^-11}, 
  {1.811465511340917675448350884385382123692723844613`20.*^-10, 
   -3.15037480233203073991017545110501238903082407754`20.*^-11}, 
  {1.139974876808823953647955116313245238652563016499`20.*^-10, 
   -1.98256500314578078895296541967520911070010959389`20.*^-11}, 
  {7.07292413883139156455812221553362843536339506853`20.*^-11, 
   -1.23007376327502461992315168965802233658493827274`20.*^-11}, 
  {4.34989641297783590749575667050854258675029113468`20.*^-11, 
   -7.5650372399614537521665333400148566726092019728`20.*^-12}, 
  {2.66076678379832187542752010158425839762070501197`20.*^-11, 
   -4.6274204935622989137869914810161015610794869771`20.*^-12}, 
  {1.62216818053214166317564933261577297259113237876`20.*^-11, 
   -2.8211620530993768055228684045491703871150128319`20.*^-12}, 
  {9.8697851518804831673363470116585913899786201145`20.*^-12, 
   -1.7164843742400840291019733933319289373875861067`20.*^-12}, 
  {5.9977140510275063012595228490407921101590201565`20.*^-12, 
   -1.0430807045265228350016561476592681930711339405`20.*^-12}, 
  {3.6419958577071620889105858444671475407234632806`20.*^-12, 
   -6.333905839490716676366236251247213114301675274`20.*^-13}, 
  {2.2105287671299129763007559991536195191633852247`20.*^-12, 
   -3.844397855878109524001314781136729598545017786`20.*^-13}, 
  {1.3413229121029098881788086945525882652131900193`20.*^-12, 
   -2.332735499309408501180536860091457852544678292`20.*^-13}, 
  {8.137630617129552231316862477434572201267465852`20.*^-13, 
   -1.415240107326878648924671735206012556742167967`20.*^-13}, 
  {4.936493744096176133868639465316794350471170925`20.*^-13, 
   -8.5852065114716106675976338527248597399498625`20.*^-14}, 
  {2.994418596908146907399191129462348237277773081`20.*^-13, 
   -5.20768451636199462156381065993451867352656181`20.*^-14}, 
  {1.816311099135780491358802325516744517496587353`20.*^-13, 
   -3.15880191154048781105878665307259916086363014`20.*^-14}, 
  {1.441962021835163033148018903249948144011420488`20.*^-13, 
   -2.50776003797419657938785896217382285915029649`20.*^-14}, 
  {2.377250244178690858291193766695712045786691404`20.*^-13, 
   -4.13434825074554931876729350729689051441163727`20.*^-14}, 
  {3.919054159173272447970136473454450944231333446`20.*^-13, 
   -6.81574636377960425733936777992078425083710168`20.*^-14}, 
  {6.460416807377906314364650213135096756466282201`20.*^-13, 
   -1.123550749109201098150373950110451609820222989`20.*^-13}, 
  {1.064867647717207397125922240973608917694588597`20.*^-12, 
   -1.851943735160360690653777810388885074251458429`20.*^-13}, 
  {1.7549225727742260699245709724139450143195911099`20.*^-12, 
   -3.052039256998654034651427778111208720555810622`20.*^-13}, 
  {2.8913480943007481781174786779600054371309048457`20.*^-12, 
   -5.028431468349127266291267266017400760227660599`20.*^-13}, 
  {4.761517455217869054211814433933834488118652083`20.*^-12, 
   -8.280899922118033137759677276406668674988960147`20.*^-13}, 
  {7.8354729751195245325597124623003969019424070812`20.*^-12, 
   -1.3626909521946999187060369499652864177291142752`20.*^-12}, 
  {1.28780424520715236210071613180291447114348524752`20.*^-11, 
   -2.2396595568820041080012454466137642976408439086`20.*^-12}, 
  {2.11229716417001434913298264642937131901050357172`20.*^-11, 
   -3.6735602855130684332747524285728196852356583854`20.*^-12}, 
  {3.45316828304875618451968531706157142054688112032`20.*^-11, 
   -6.0055100574760977122081483774983850792119671661`20.*^-12}, 
  {5.61465033652402786662572097360631666568101456544`20.*^-11, 
   -9.7646092809113528115229929975762028968365470694`20.*^-12}, 
  {9.04888303915274615788534344984102357338675605743`20.*^-11, 
   -1.57371878941786889702353799127669975189334887949`20.*^-11}, 
  {1.437780177620902921948192665419041690129180969424`20.*^-10, 
   -2.50048726542765725556207420072876815674640168596`20.*^-11}, 
  {2.233493110204370389317923452915550584929344290941`20.*^-10, 
   -3.88433584383368763359638861376617493031190311469`20.*^-11}, 
  {3.350104022906238540686942515927222006036720489558`20.*^-10, 
   -5.82626786592389311423816089726473392354212259056`20.*^-11}, 
  {4.767984731547819214355206484640485673058952633993`20.*^-10, 
   -8.29214735921359863366122866893997508358078718956`20.*^-11}, 
  {6.298278978458052405078525454070224835655147454464`20.*^-10, 
   -1.095352865818791722622352252880762655833990103496`20.*^-10}, 
  {7.540635435654922763642830064694898717448527151104`20.*^-10, 
   -1.311414858374769176285709576468472496281070557769`20.*^-10}, 
  {8.027036644563108078709109686950389472799857049601`20.*^-10, 
   -1.396006372967497057166801684686255297965772447644`20.*^-10}, 
  {7.540635435911103797622876488872393841764762386432`20.*^-10, 
   -1.311414858419322399586587215454664531576533796419`20.*^-10}, 
  {6.298278978057141820320706488107520447067222704128`20.*^-10, 
   -1.095352865749068142664470693583235156731064898345`20.*^-10}, 
  {4.76798473141366272953989390323817598978078785424`20.*^-10, 
   -8.29214735898028300789546765780552346048832670306`20.*^-11}, 
  {3.350104021090593382243743794679401446991160227182`20.*^-10, 
   -5.82626786276624936042390225161635034259332213419`20.*^-11}, 
  {2.233493110296705393829720309609451170211229398222`20.*^-10, 
   -3.88433584399427025013864401671208899167170330132`20.*^-11}, 
  {1.437780178845131880731280029074699256584511819638`20.*^-10, 
   -2.50048726755675109692396526795599870710349881675`20.*^-11}, 
  {9.04888305623208604312153762632816961076102804374`20.*^-11, 
   -1.573718792388188877064615239361420801871483138`20.*^-11}, 
  {5.61465033463952627335603518057010804710794670618`20.*^-11, 
   -9.7646092776339587362713655314262748645355594892`20.*^-12}, 
  {3.453168309688942451696246820055571354180724389`20.*^-11, 
   -6.0055101038068564377326031653140371377056076322`20.*^-12}, 
  {2.11229718189000728559340979640667583328686414004`20.*^-11, 
   -3.6735603163304474532059300807072623187597637218`20.*^-12}, 
  {1.28780424915531898352400567146909168098506815503`20.*^-11, 
   -2.239659563748380840911314211250594227800118531`20.*^-12}, 
  {7.8354726832647345209591226472481872367716468812`20.*^-12, 
   -1.3626909014373451340798474169127282150907211961`20.*^-12}, 
  {4.7615177544149685470621825490072986627948972068`20.*^-12, 
   -8.280900442460814864455969650447475935295473401`20.*^-13}, 
  {2.8913482727609449092513662728176785655902415344`20.*^-12, 
   -5.028431778714686798698028300552484461896072234`20.*^-13}, 
  {1.7549224322393856461222502949423511020985858584`20.*^-12, 
   -3.05203901259023590629956573033452365582362757`20.*^-13}, 
  {1.0648675185602691257160722614421690280936511025`20.*^-12, 
   -1.851943510539598479506212628595076570597654091`20.*^-13}, 
  {6.460416271339577267296305776789946504061815801`20.*^-13, 
   -1.123550655885143872573270569876512435489011436`20.*^-13}, 
  {3.919054459375959383024344710846784247803120505`20.*^-13, 
   -6.81574688587123370960755601886397260487499208`20.*^-14}, 
  {2.377252575887987304822354992107016968772428387`20.*^-13, 
   -4.13435230589215183447366085583829038047378852`20.*^-14}, 
  {1.441959682521802543209641507991392353255162378`20.*^-13, 
   -2.50775596960313485775589827476763887522636934`20.*^-14}, 
  {1.144110690653442544592098342995142152219886365`20.*^-13, 
   -1.98975772287555225146451885738285591690415025`20.*^-14}, 
  {1.886205769377259600170687040032484769347004407`20.*^-13, 
   -3.28035785978653843507945572179562568582087714`20.*^-14}, 
  {3.109534178924999239348030025181679940331361437`20.*^-13, 
   -5.4078855285652160684313565655333564179675852`20.*^-14}, 
  {5.12595097224911959761656551006824181634975144`20.*^-13, 
   -8.91469734304194712628967914794476837626043726`20.*^-14}, 
  {8.44907722089636942794162096059614638957358248`20.*^-13, 
   -1.46940473406893381355506451488628632862149261`20.*^-13}, 
  {1.3924229530841713127125489881523204927006844413`20.*^-12, 
   -2.421605135798558804717476501134470422088146859`20.*^-13}, 
  {2.294102830226514229464228498959156096472615353`20.*^-12, 
   -3.989744052567850833850832172102880167778461487`20.*^-13}, 
  {3.7779543604527256489901731133363766639835976422`20.*^-12, 
   -6.570355409483001128678561936237176806927995902`20.*^-13}, 
  {6.2169104749948117436312554861835707586701172741`20.*^-12, 
   -1.0812018217382281293271748671623601319426290903`20.*^-12}, 
  {1.02177690763550869199784830513326190773298243323`20.*^-11, 
   -1.7770033176269716382571274871882815786660564067`20.*^-12}, 
  {1.67593075598137245362305695412387320053056379073`20.*^-11, 
   -2.9146621843154303541270555723893446965748935498`20.*^-12}, 
  {2.73974650104108832056619747917193452562798023115`20.*^-11, 
   -4.7647765235497188183759956159511904793530090983`20.*^-12}, 
  {4.45452893263299780396614175507325471755903709782`20.*^-11, 
   -7.7470068393617353112454639218665299435809340826`20.*^-12}, 
  {7.178810460445587661240520412138381421984323849`20.*^-11, 
   -1.24848877572966741934617746298058807338857806076`20.*^-11}, 
  {1.140555849878773251963522711557617919966602946785`20.*^-10, 
   -1.98357539109351869906699602010020507820278773359`20.*^-11}, 
  {1.771571740999159907432736897265736056553714323111`20.*^-10, 
   -3.08099433217245201292649895176649748965863360539`20.*^-11}, 
  {2.656821378113858119615182003406187961407263062075`20.*^-10, 
   -4.62055891845888368628727304940206601983871836876`20.*^-11}, 
  {3.780506451441979613147855616044090355987873974133`20.*^-10, 
   -6.57479382859474715330061846268537453215282430277`20.*^-11}, 
  {4.992764414775499957067603098350004938933909298019`20.*^-10, 
   -8.68306854743565209924800538843479119814592921394`20.*^-11}, 
  {5.976532265121404186409753486923627591681330642944`20.*^-10, 
   -1.039396915673287684593000606422250567464262272111`20.*^-10}, 
  {6.361596175051863471504131612636602484818312167423`20.*^-10, 
   -1.106364552182932777652892454372370601146340614447`20.*^-10}, 
  {5.976532265323477926649375421952543317477120016384`20.*^-10, 
   -1.039396915708430943765108769034206235198259381497`20.*^-10}, 
  {4.992764414459207900389754174888144268668233122699`20.*^-10, 
   -8.68306854688557895719957247806633785855344890903`20.*^-11}, 
  {3.780506451336115593562255955412367382121561604811`20.*^-10, 
   -6.57479382841063581489087992245629109934184626931`20.*^-11}, 
  {2.656821376680823696741368782165418628719490664526`20.*^-10, 
   -4.62055891596664990737629353420072804994694028611`20.*^-11}, 
  {1.77157174107204892282966534069792609202132121673`20.*^-10, 
   -3.08099433229921551796463537512682798612403689863`20.*^-11}, 
  {1.140555850845287576356579341199833146567847383349`20.*^-10, 
   -1.98357539277441317627231189773884025490060414494`20.*^-11}, 
  {7.17881047393056358536407608326961881085995577236`20.*^-11, 
   -1.2484887780748806235415784492642815323234705691`20.*^-11}, 
  {4.45452893114501757692145595058475078179924661226`20.*^-11, 
   -7.7470068367739436120373146966691317944334723693`20.*^-12}, 
  {2.73974652207652231991265061271234423646045024647`20.*^-11, 
   -4.7647765601330822955002619351519030199312178203`20.*^-12}, 
  {1.67593076997357816589273095467668235290067410899`20.*^-11, 
   -2.9146622086497011580743147037855345267837810584`20.*^-12}, 
  {1.02177691075312945753427063274907280836009289328`20.*^-11, 
   -1.777003323048920795711775013476648362365378945`20.*^-12}, 
  {6.2169102445336197045517365549126943513921238086`20.*^-12, 
   -1.0812017816580208181829107052022077132855867496`20.*^-12}, 
  {3.7779545967127734058578296394202935133263523551`20.*^-12, 
   -6.570355820370040705839703720730945240567569316`20.*^-13}, 
  {2.2941029711474409313452206295248185240520896023`20.*^-12, 
   -3.989744297647723358861253268738814824438416695`20.*^-13}, 
  {1.392422842110794747006371301461887231277095553`20.*^-12, 
   -2.421604942801382168706732698194586489177557491`20.*^-13}, 
  {8.449076201007223235771617347139807431460216656`20.*^-13, 
   -1.46940455669690838882984649515474911851482028`20.*^-13}, 
  {5.125950548965614204920878465335166859800384618`20.*^-13, 
   -8.91469660689672035638413646145246410400066885`20.*^-14}, 
  {3.109534415980603289080863096959096896458211361`20.*^-13, 
   -5.40788594083583180709715321210277721123167197`20.*^-14}, 
  {1.886207610616213713442828143418789884796359763`20.*^-13, 
   -3.28036106194124124077013590159789545181975615`20.*^-14}, 
  {1.144108843409697118889327592079492740587723304`20.*^-13, 
   -1.98975451027773411980752624709476998363082314`20.*^-14}, 
  {9.07317259946119052401815217414108396797465942`20.*^-14, 
   -1.5779430607758592215683742911549711248651582`20.*^-14}, 
  {1.495822804357717555677762411503036976770240394`20.*^-13, 
   -2.60143096410037835770045636783136865525259194`20.*^-14}, 
  {2.465961701460339070189533090306810464733429057`20.*^-13, 
   -4.28862904601798099163397059183793124301465921`20.*^-14}, 
  {4.065044434733981160753991318024651993529176252`20.*^-13, 
   -7.06964249518953245348520229221678607570291516`20.*^-14}, 
  {6.700387083283603850544613613315298654630292918`20.*^-13, 
   -1.165284710136278930529498019707008461674833552`20.*^-13}, 
  {1.1042347207858506088871110883665754166297367491`20.*^-12, 
   -1.920408210062348885021062762376652898486498695`20.*^-13}, 
  {1.8192922362949600550130882837976594836875454932`20.*^-12, 
   -3.163986497904278356544501363126364319456600859`20.*^-13}, 
  {2.9960236678296019448177824279801561007784737909`20.*^-12, 
   -5.210475944051481643161360744313314957875606604`20.*^-13}, 
  {4.9301645614803905107442612844729762730275839387`20.*^-12, 
   -8.574199237357200888250889190387784822656667716`20.*^-13}, 
  {8.1028919363487489885789234695250632712879510015`20.*^-12, 
   -1.4091985976258693893180736468739240471805132183`20.*^-12}, 
  {1.32903186477538088085291322518995256105307307579`20.*^-11, 
   -2.3113597648267493580050664785912218453096923049`20.*^-12}, 
  {2.1726119113871786420852249313369958380833689883`20.*^-11, 
   -3.7784554980646585079743042284121666749275982398`20.*^-12}, 
  {3.53233100924406598536494929825018212581052039912`20.*^-11, 
   -6.1431843639027234528086074752177080448878615646`20.*^-12}, 
  {5.69236540045954545128192217304148588129090605044`20.*^-11, 
   -9.8997659138426877413598646487678015326798366089`20.*^-12}, 
  {9.04329829429839288611519176780425722140390881622`20.*^-11, 
   -1.57274752944319876280264204657465342980937544619`20.*^-11}, 
  {1.404508224321418533274223718787798507677766355126`20.*^-10, 
   -2.44262299881985831873778038050051914378741974807`20.*^-11}, 
  {2.106032751870793402853282315176838861016048729398`20.*^-10, 
   -3.66266565542746678757092576552493714959312822506`20.*^-11}, 
  {2.996215737377653264410623430019736701745205138776`20.*^-10, 
   -5.21080997804809263375760596525171600303513937182`20.*^-11}, 
  {3.956200166079209684397971443081946845795761355654`20.*^-10, 
   -6.88034811492036466851821120535990755790567192282`20.*^-11}, 
  {4.734964828093972127227790611866034863214030102742`20.*^-10, 
   -8.23472144016342978648311410759310410993744365697`20.*^-11}, 
  {5.039718908166059421922747096949850497309011099393`20.*^-10, 
   -8.76472853594097290769173408165191390836349756422`20.*^-11}, 
  {4.734964828253384510005437350575916014808557584474`20.*^-10, 
   -8.23472144044066871305293452274072350401488275567`20.*^-11}, 
  {3.956200165829652456805667345575984529976774341385`20.*^-10, 
   -6.88034811448635209879246494882779918256830320249`20.*^-11}, 
  {2.996215737294109091951057849291683363686032487757`20.*^-10, 
   -5.21080997790279842078444843355075367597570867434`20.*^-11}, 
  {2.10603275073968541137657306616465279090820941031`20.*^-10, 
   -3.66266565346032245456795315854722224505775549616`20.*^-11}, 
  {1.404508224378958858290321459446703679304164365379`20.*^-10, 
   -2.44262299891992844920055905990731074661593802676`20.*^-11}, 
  {9.04329830192907355345098873060860147810813335363`20.*^-11, 
   -1.57274753077027366146973717054062634401880580067`20.*^-11}, 
  {5.69236541110673885753461618500820346415008856676`20.*^-11, 
   -9.8997659323595458391906368434925277637392844646`20.*^-12}, 
  {3.53233100806916449593465454116283663971905376059`20.*^-11, 
   -6.1431843618594165146689644194136289386418326277`20.*^-12}, 
  {2.17261192799711377573265851860938702108574160107`20.*^-11, 
   -3.7784555269515022186654930758424122105838984374`20.*^-12}, 
  {1.32903187582405561834408956082970435482058842542`20.*^-11, 
   -2.3113597840418358579897209753560075736010233487`20.*^-12}, 
  {8.1028919609667017276286422489930456322516501816`20.*^-12, 
   -1.4091986019072524743701986519987905447394174229`20.*^-12}, 
  {4.9301643794980314859073929361018119370470207826`20.*^-12, 
   -8.574198920866141714621552932350977281820905706`20.*^-13}, 
  {2.9960238543917375556864409308072215237036020684`20.*^-12, 
   -5.210476268507369662063375531838646128180177516`20.*^-13}, 
  {1.8192923475730646660123634381226894996864284633`20.*^-12, 
   -3.163986691431416810456284240213373042932919065`20.*^-13}, 
  {1.1042346331556693904076106100093912743376373127`20.*^-12, 
   -1.920408057662033722448018452190245694500238807`20.*^-13}, 
  {6.700386277926919267846354459123933400384119829`20.*^-13, 
   -1.165284570074246829190670340717205808762455627`20.*^-13}, 
  {4.06504410048747985490798803382442303530852456`20.*^-13, 
   -7.0696419138912693128834574501294313657539558`20.*^-14}, 
  {2.465961888651743887742070109246892497347863618`20.*^-13, 
   -4.28862937156825023955142627695111738669193665`20.*^-14}, 
  {1.495824258295825053492186961015219185308801095`20.*^-13, 
   -2.60143349268839139737771645393951162662400196`20.*^-14}, 
  {9.073158012661537870512732644208354873055109`20.*^-14, 
   -1.57794052394113702095873611203623563009654071`20.*^-14}, 
  {7.19201111026297978957132580860466310965475248`20.*^-14, 
   -1.25078454091530083296892622758341967124430481`20.*^-14}, 
  {1.185690346700614630826716969351470240321773304`20.*^-13, 
   -2.06207016817498196665515994669820911360308398`20.*^-14}, 
  {1.954687709534776242127227749974348967777882136`20.*^-13, 
   -3.39945688614743694282996130430321559613544718`20.*^-14}, 
  {3.222227677326559288710362571267666149542392482`20.*^-13, 
   -5.60387422143749441514845664568289765137807384`20.*^-14}, 
  {5.311174958114944816747204010787766331852899449`20.*^-13, 
   -9.23682601411294750738644175789176753365721638`20.*^-14}, 
  {8.752895953028918204589310821214397626684335278`20.*^-13, 
   -1.522242774439811861667706229776416978553797447`20.*^-13}, 
  {1.4420896524962464222658361378469613581314715761`20.*^-12, 
   -2.50798200434129812567971502234254149240255927`20.*^-13}, 
  {2.3748385561636279561109634842385846387064080396`20.*^-12, 
   -4.130154010719352967149501711719277632532883544`20.*^-13}, 
  {3.9079474636806949442784393081278405450880375219`20.*^-12, 
   -6.796430371618599903092937927178853121892239162`20.*^-13}, 
  {6.4228060137226225942761086066921497006298823204`20.*^-12, 
   -1.117009741516977842482801496816026034892153446`20.*^-12}, 
  {1.05345501408551091684948257557385298272414401912`20.*^-11, 
   -1.8320956766704537684338827401284399699550330767`20.*^-12}, 
  {1.72209060083187852835779632034643218529241060554`20.*^-11, 
   -2.9949401753597887449700805571242298874650619229`20.*^-12}, 
  {2.79978277261778484681748034535042847413576693939`20.*^-11, 
   -4.8691874306396258205521397310442234332795946775`20.*^-12}, 
  {4.51168118591129399094455155681339783765521972522`20.*^-11, 
   -7.846402062454424332077480968371126674182990827`20.*^-12}, 
  {7.16713585350046395653979385564217277024987349342`20.*^-11, 
   -1.24645840930442851418083371402472569917389104233`20.*^-11}, 
  {1.113020053862663554598254963485131729200809309657`20.*^-10, 
   -1.93568705019593661669261732780022909426227706018`20.*^-11}, 
  {1.668735946846063294923021693769203346157614220286`20.*^-10, 
   -2.90214947277576225204003772829426668896976386138`20.*^-11}, 
  {2.373691536873952021291263644601387432744540421354`20.*^-10, 
   -4.12815919456339481963698025148067379607746160236`20.*^-11}, 
  {3.133665168874943051888130790246585202668662394746`20.*^-10, 
   -5.44985246760859661197935789608101774377158677341`20.*^-11}, 
  {3.749978302286466046600824291643547973791766860394`20.*^-10, 
   -6.52170139528081051582752050720617038920307280066`20.*^-11}, 
  {3.991112073215540056034530340006073283668786914196`20.*^-10, 
   -6.94106447515746096701657450435838831942397724215`20.*^-11}, 
  {3.749978302412236520071895906874456896846574184059`20.*^-10, 
   -6.52170139549954177403807983804253373364621597228`20.*^-11}, 
  {3.133665168678023367601853633575502201308814374653`20.*^-10, 
   -5.44985246726612759582931066708782991531967717328`20.*^-11}, 
  {2.373691536808017629093450724411153183773197287094`20.*^-10, 
   -4.1281591944487263114668708250628751022142561514`20.*^-11}, 
  {1.668735945953228275191271708843753100885998200328`20.*^-10, 
   -2.90214947122300569598482036320652713197564904406`20.*^-11}, 
  {1.113020053908088630155500278460233604083501315607`20.*^-10, 
   -1.93568705027493674809652222340910192014521967925`20.*^-11}, 
  {7.16713585952504297057370960420156240935397108588`20.*^-11, 
   -1.24645841035218138618673210507853259293112540618`20.*^-11}, 
  {4.51168119431799150018749555380930075572865103176`20.*^-11, 
   -7.8464020770747678264130357457553056621367844037`20.*^-12}, 
  {2.79978277169008167291001710382912068470658959543`20.*^-11, 
   -4.8691874290262289963652471370941229299245036446`20.*^-12}, 
  {1.72209061394742593474639693347368660925036921557`20.*^-11, 
   -2.9949401981694364082546033625629332334789029835`20.*^-12}, 
  {1.05345502280990821192953597719242751842833460041`20.*^-11, 
   -1.8320956918433186294426712646824826407449297396`20.*^-12}, 
  {6.4228060331619545889690470862072277230451716244`20.*^-12, 
   -1.1170097448977312328641821019490830822687255002`20.*^-12}, 
  {3.9079473199792164337124218173044476898070921551`20.*^-12, 
   -6.796430121702985102108559682268604677925377661`20.*^-13}, 
  {2.3748387034820304966652865772436457655240719861`20.*^-12, 
   -4.130154266925270428983107090858514374824473011`20.*^-13}, 
  {1.4420897403669612090659618044369434620207206598`20.*^-12, 
   -2.507982157159932537506020529455553846992557673`20.*^-13}, 
  {8.752895261056578536805765251112303880317181305`20.*^-13, 
   -1.52224265409679626727056786975866154440298806`20.*^-13}, 
  {5.311174322163983758810502695114472346735749993`20.*^-13, 
   -9.23682490811127610227913512193821277693173918`20.*^-14}, 
  {3.222227413388243244198053304566156043386547728`20.*^-13, 
   -5.6038737624143360768661796601150539884983439`20.*^-14}, 
  {1.954687857350829909894823781994917578799312188`20.*^-13, 
   -3.39945714321883462590404135999116100660749947`20.*^-14}, 
  {1.185691494805854487000282596637773710198835934`20.*^-13, 
   -2.06207216487974693391353495067438906121536686`20.*^-14}, 
  {7.19199959176528182545630976047017992626380404`20.*^-14, 
   -1.25078253769830988268805387138611824804587888`20.*^-14}, 
  {5.69852530071432023292327360507898894726868409`20.*^-14, 
   -9.9104787838509917094317801827460677343803198`20.*^-15}, 
  {9.394709960843491764446404989127603666855367`20.*^-14, 
   -1.63386260188582465468633130245697455075745519`20.*^-14}, 
  {1.548778831496815472924477772714350103992277038`20.*^-13, 
   -2.69352840260315734421648308298147844172569909`20.*^-14}, 
  {2.553101793062530439892590138931335223177272318`20.*^-13, 
   -4.4401770314130964172045045894458003881343867`20.*^-14}, 
  {4.208257690762135230695377073252895721745037115`20.*^-13, 
   -7.3187090274124090968615253447876447334696298`20.*^-14}, 
  {6.935266789208266508546282897136378008544580335`20.*^-13, 
   -1.206133354644915914529788329936761392790361795`20.*^-13}, 
  {1.1426235065455855666851712462681439637965415093`20.*^-12, 
   -1.987171315731453159452471732640250371820072197`20.*^-13}, 
  {1.8816729456652238737733377259763114407768309906`20.*^-12, 
   -3.272474688113432823953630827784889462220575633`20.*^-13}, 
  {3.096402280466772766774244883687512299764208913`20.*^-12, 
   -5.385047444290039594389991102065238782198624198`20.*^-13}, 
  {5.0889852425884125728102942932403692201692269087`20.*^-12, 
   -8.850409117545065344017903118678902991598655484`20.*^-13}, 
  {8.3467740991350584439731546837286744126195990522`20.*^-12, 
   -1.4516128868060971206909834232571607674121041822`20.*^-12}, 
  {1.36443424407220925798256496919032842502956543385`20.*^-11, 
   -2.3729291201255813182305477725049190000514181458`20.*^-12}, 
  {2.2182536189579918369809921243989034511443262576`20.*^-11, 
   -3.8578323807965075425756384772154842628596978396`20.*^-12}, 
  {3.57445450320363741120179057968197424242336309647`20.*^-11, 
   -6.2164426142671954977422444864034334650841097334`20.*^-12}, 
  {5.67796850089164900612472245944124714352733328641`20.*^-11, 
   -9.8747278276376504454342999294630385104823187585`20.*^-12}, 
  {8.8168707467008687698535737082042821330173265912`20.*^-11, 
   -1.53336882551319456867018673186161428400301332014`20.*^-11}, 
  {1.321748518449861760348161810564793697994035838318`20.*^-10, 
   -2.29869307556497697451854227924311947477223624052`20.*^-11}, 
  {1.879843650074565923544295586643889610629450851761`20.*^-10, 
   -3.26929330447750595399007928111980801848600148134`20.*^-11}, 
  {2.48131166822307389569736160703076475759703338839`20.*^-10, 
   -4.31532464038795460121280279483611262190788415372`20.*^-11}, 
  {2.968942367980577409386367148179948707939747947056`20.*^-10, 
   -5.16337803127056940762846460553034557902564860353`20.*^-11}, 
  {3.159694841824273980217640112995893715609625742644`20.*^-10, 
   -5.49512146404221561776980889216677167932108824811`20.*^-11}, 
  {2.968942368079814816187302225658831298949234292753`20.*^-10, 
   -5.16337803144315620206487343592840225904214659617`20.*^-11}, 
  {2.481311668067677279742230945335840787920278801253`20.*^-10, 
   -4.31532464011769961694301033971450571812222400212`20.*^-11}, 
  {1.87984365002252641886311146804830062744591863359`20.*^-10, 
   -3.26929330438700246758801994443182717816681501491`20.*^-11}, 
  {1.321748517745077614538205658944547656664597764122`20.*^-10, 
   -2.29869307433926541658818375468616983767756132892`20.*^-11}, 
  {8.81687074705948574413993854458171692476443730455`20.*^-11, 
   -1.5333688255755627381112936599272551173503369225`20.*^-11}, 
  {5.67796850564826120915982802313660215232226529718`20.*^-11, 
   -9.8747278359100194941910052576288733083865483424`20.*^-12}, 
  {3.57445450984138128005949210385109472391422054158`20.*^-11, 
   -6.2164426258110978783643340936540777807203835498`20.*^-12}, 
  {2.21825361822547164088455342724142721066656601894`20.*^-11, 
   -3.8578323795225593754513972647676994968114191632`20.*^-12}, 
  {1.36443425442855962312976204366939723555705902842`20.*^-11, 
   -2.3729291381366254315300209455119951922731461361`20.*^-12}, 
  {8.3467741680259489103188222955098493991388793989`20.*^-12, 
   -1.4516128987871215496206647470451911998502398953`20.*^-12}, 
  {5.0889852579384965329720125350972651657260087424`20.*^-12, 
   -8.850409144240863535603500061038722027349580424`20.*^-13}, 
  {3.0964021669934957102159071865392524665723213673`20.*^-12, 
   -5.38504724694520993081027336789435211577795021`20.*^-13}, 
  {1.8816730619949315980843864620125758985307514669`20.*^-12, 
   -3.272474890425967996668498194804479823531741685`20.*^-13}, 
  {1.1426235759326879488516256945520783470820367212`20.*^-12, 
   -1.98717143640467469365500120791665799492528126`20.*^-13}, 
  {6.935266242791738629273675029523414616030392509`20.*^-13, 
   -1.206133259615954544221508700786680802787894344`20.*^-13}, 
  {4.208257188582560496076922019212380277734606292`20.*^-13, 
   -7.31870815405662694969899481602153091779931531`20.*^-14}, 
  {2.553101584643175589077795326070875315892917266`20.*^-13, 
   -4.44017666894465319839616578447108750590072562`20.*^-14}, 
  {1.548778948220052771166548419624115013651843482`20.*^-13, 
   -2.69352860560009177594182333847672176287277134`20.*^-14}, 
  {9.39471902688056735355702265133726296982118543`20.*^-14, 
   -1.63386417858792475714035176544995877736020611`20.*^-14}, 
  {5.69851620510768120923718849914767954496324887`20.*^-14, 
   -9.9104629654046629725864147811263992086317367`20.*^-15}, 
  {4.51351010178226809451828461625194147802413332`20.*^-14, 
   -7.8495827857082923382926688978294634400419707`20.*^-15}, 
  {7.44106812132957796991988031196484180589700098`20.*^-14, 
   -1.29409880370949182085563135860258118363426099`20.*^-14}, 
  {1.226708132066659623087900571536495264593387566`20.*^-13, 
   -2.13340544707245151841374012441129611233632625`20.*^-14}, 
  {2.022180266493582235598432914119440776869892424`20.*^-13, 
   -3.51683524607579519234510072020772309020850859`20.*^-14}, 
  {3.33314259845520317563979116546599940575625931`20.*^-13, 
   -5.79676973644383160980833246167999896653262494`20.*^-14}, 
  {5.493061509319140956620144218153872974654865385`20.*^-13, 
   -9.55315045098981035933938124896325734722585278`20.*^-14}, 
  {9.050112658805722015196420775495058155532349028`20.*^-13, 
   -1.573932636314038611338507960955662287918669393`20.*^-13}, 
  {1.4903704015816128030150777979903080395520698575`20.*^-12, 
   -2.591948524489761396547961387809231373134034534`20.*^-13}, 
  {2.4524841760389552322980563762493733724165249409`20.*^-12, 
   -4.265189871372096056170532828259779778115695561`20.*^-13}, 
  {4.0306769461913414148151382252167447805564119124`20.*^-12, 
   -7.009872949897985069243718652550860487924194632`20.*^-13}, 
  {6.6109235030161384266011963290512584549402634694`20.*^-12, 
   -1.1497258266115023350610776224436971225983066903`20.*^-12}, 
  {1.08066396838013221487861833897367681180355570091`20.*^-11, 
   -1.8794155971828386345715101547368292379192273066`20.*^-12}, 
  {1.756873685740936168921489587052524301689893084`20.*^-11, 
   -3.0554324969407585546460688470478683507650314503`20.*^-12}, 
  {2.83090477070313343157559231880975112426559770328`20.*^-11, 
   -4.9233126447011016201314649022778280422010394831`20.*^-12}, 
  {4.49662820915965644323988648731628214460145852232`20.*^-11, 
   -7.8202229724515764230258895431587515558286235172`20.*^-12}, 
  {6.98194491482877453524475096722216876178478600856`20.*^-11, 
   -1.21425128953543904960778277690820326291909321883`20.*^-11}, 
  {1.046564110385851499644128429693152129660347838842`20.*^-10, 
   -1.82011149632321999938109292120548196462669189367`20.*^-11}, 
  {1.488270085571101296745950203826133767875236820844`20.*^-10, 
   -2.58829580099321964651469600665414568326128142761`20.*^-11}, 
  {1.964173933659687876972075448008989077905161503821`20.*^-10, 
   -3.41595466723423978603839208349389404853071565882`20.*^-11}, 
  {2.349906743371585192725309717506238607269846850164`20.*^-10, 
   -4.08679433629840903082662559566302366481712495678`20.*^-11}, 
  {2.500774528329268523830960153823891266292793745755`20.*^-10, 
   -4.34917309274655395448862635447633263703094564485`20.*^-11}, 
  {2.349906743449893559532912325341106403260565861334`20.*^-10, 
   -4.08679433643459749483984752233235896219228845441`20.*^-11}, 
  {1.964173933537050153064362826487438609675652773807`20.*^-10, 
   -3.41595466702095678793802230693467584291417873706`20.*^-11}, 
  {1.488270085530026343654562422170763898749298190617`20.*^-10, 
   -2.58829580092178494548619551681871982391182294021`20.*^-11}, 
  {1.046564109829490049569768158868010914530141198248`20.*^-10, 
   -1.82011149535563486881698810237914941657415860561`20.*^-11}, 
  {6.98194491511189853499714465069872643330550827365`20.*^-11, 
   -1.21425128958467800608645993925195242318356665624`20.*^-11}, 
  {4.49662821291522458765317039645040590907990383284`20.*^-11, 
   -7.8202229789829992828750789503485320157911371005`20.*^-12}, 
  {2.83090477594420241663165628489977994562877302148`20.*^-11, 
   -4.9233126538160042028376631041735303402239530803`20.*^-12}, 
  {1.75687368516253009952353465222411531786358208953`20.*^-11, 
   -3.0554324959348349556931037429984614223714471113`20.*^-12}, 
  {1.08066397655778552028790726928566621163321454871`20.*^-11, 
   -1.8794156114048443831094039465837673245795035627`20.*^-12}, 
  {6.6109235574149196474046007746104185438602220258`20.*^-12, 
   -1.1497258360721599386790610042800727902365603523`20.*^-12}, 
  {4.0306769583124438348255672651042486647377590121`20.*^-12, 
   -7.009872970978163191000986548007388982152624377`20.*^-13}, 
  {2.4524840864351751063243222946861906621039960399`20.*^-12, 
   -4.265189715539434967520560512497722890615645279`20.*^-13}, 
  {1.490370493441269796506591579312029229931247682`20.*^-12, 
   -2.591948684245686602620159268368746486836952489`20.*^-13}, 
  {9.050113206721121654067721190329441478469441757`20.*^-13, 
   -1.573932731603673331142212380926859387559902908`20.*^-13}, 
  {5.493061077840784093010261914656361585426661227`20.*^-13, 
   -9.55314970059266798784393376461975927900288916`20.*^-14}, 
  {3.333142201908346231698827306328427275195483045`20.*^-13, 
   -5.79676904679712388121535183709291700033997061`20.*^-14}, 
  {2.022180101914860926440538273568378696517150818`20.*^-13, 
   -3.51683495985193204598354482359718034176895801`20.*^-14}, 
  {1.226708224237397328496204729952882289975696386`20.*^-13, 
   -2.13340560736938665825426909557023006952295022`20.*^-14}, 
  {7.44107528034492331210312721757807902908214827`20.*^-14, 
   -1.29410004875563883688750038566575287462298227`20.*^-14}, 
  {4.51350291941668389494396098484459673377090803`20.*^-14, 
   -7.8495702946377111216416712779906030152537537`20.*^-15}, 
  {3.57374151390082382901478761164048881484968364`20.*^-14, 
   -6.2152026328709979635039784550269370693037974`20.*^-15}, 
  {5.89174535343770126516812087554328247011635816`20.*^-14, 
   -1.02465136581525239394228189139883173393327972`20.*^-14}, 
  {9.71292141970005530453184376304909402555419245`20.*^-14, 
   -1.68920372516522700948379891531288591748768567`20.*^-14}, 
  {1.601136680884168353498738538409857933606338054`20.*^-13, 
   -2.78458553197246670173693658853888336279363142`20.*^-14}, 
  {2.639139105458168418797974985066925890679712003`20.*^-13, 
   -4.58980713992724942399647823489900154900819488`20.*^-14}, 
  {4.349332409537836827570211447032702682370295512`20.*^-13, 
   -7.56405636441362926533949816875252640412225305`20.*^-14}, 
  {7.16575102697416459091942897381675129683949217`20.*^-13, 
   -1.24621756990855036363816156066378283423295516`20.*^-13}, 
  {1.1800523426403521099515902747812181450959034771`20.*^-12, 
   -2.05226494372235149556798308657603155668852779`20.*^-13}, 
  {1.9418342604206647623395073119177877885845652099`20.*^-12, 
   -3.377103061601156108416534455509196154060113406`20.*^-13}, 
  {3.1914064443537283206846270175730856522423198844`20.*^-12, 
   -5.550272077136918818581960030561888090856208497`20.*^-13}, 
  {5.2343563308215458182652113012306035466579035681`20.*^-12, 
   -9.103228401428775336113410958661919211578962733`20.*^-13}, 
  {8.556319391356873113606802330966711586243422906`20.*^-12, 
   -1.4880555463229344545403134488637759280423344195`20.*^-12}, 
  {1.39100618248251637107078472883447021257882330268`20.*^-11, 
   -2.4191411869261154279491908327556003697023013961`20.*^-12}, 
  {2.2413072891901939036368945458056360680220992304`20.*^-11, 
   -3.8979257203307720063250339927054540313427812701`20.*^-12}, 
  {3.55995022754992311612724776214846654000223445829`20.*^-11, 
   -6.1912177870433445497865178472147244173951903619`20.*^-12}, 
  {5.52719416821481719379020242734901660249759307383`20.*^-11, 
   -9.6125115968953342500699172649548114826045096932`20.*^-12}, 
  {8.28426527253565616502444511305704111514378062754`20.*^-11, 
   -1.44074178652794020261294697618383323741630967437`20.*^-11}, 
  {1.177928745796590501052404422944393277212127082845`20.*^-10, 
   -2.04857173182015739313461638772937961254282970921`20.*^-11}, 
  {1.55439857537493048385702050941797548768740560792`20.*^-10, 
   -2.70330187021727040670786175550952258728244453548`20.*^-11}, 
  {1.85946774038253198065139428644905118498611944272`20.*^-10, 
   -3.23385693979570779243720745469400206084542511777`20.*^-11}, 
  {1.978769394244122964597389952885204892842076474014`20.*^-10, 
   -3.44133807694630080799546078762644329189926343304`20.*^-11}, 
  {1.859467740444329823044994957671907870233925431087`20.*^-10, 
   -3.2338569399031823009478173176902745569285659671`20.*^-11}, 
  {1.554398575276901603850958993864861508186512329956`20.*^-10, 
   -2.70330187004678539800166781541715044902002144336`20.*^-11}, 
  {1.177928745764168376546840220893094902306999586063`20.*^-10, 
   -2.04857173176377108964667864503146939531652101924`20.*^-11}, 
  {8.28426526814355519824670724750277123317880866433`20.*^-11, 
   -1.44074178576409655621681865173961238837892324591`20.*^-11}, 
  {5.52719416843834528713537838534974564403293238346`20.*^-11, 
   -9.6125115972840787602354406701734706852746650144`20.*^-12}, 
  {3.55995023051448292480775550229746367302800548949`20.*^-11, 
   -6.1912177921991007387960965257347194313530530244`20.*^-12}, 
  {2.24130729332850508635831402513307411282555380659`20.*^-11, 
   -3.8979257275278349327970678697966506310009631413`20.*^-12}, 
  {1.39100618202579799170212828759606731768820232064`20.*^-11, 
   -2.4191411861318225942645709349496822916316562099`20.*^-12}, 
  {8.5563194559300473998295942570948483864235952676`20.*^-12, 
   -1.4880555575530517217094946534077997193780165683`20.*^-12}, 
  {5.234356373776914126889399410389452324400947997`20.*^-12, 
   -9.103228476133763698938085931112090998958170437`20.*^-13}, 
  {3.1914064539250821748668383115319135609774171617`20.*^-12, 
   -5.55027209378275160846406662875115401909116028`20.*^-13}, 
  {1.9418341896652954316265076238227326280254162758`20.*^-12, 
   -3.377102938548339881089578476213448048739854395`20.*^-13}, 
  {1.180052415177237581633787997480020865890908481`20.*^-12, 
   -2.052265069873456663710935647791340636332014742`20.*^-13}, 
  {7.165751459635748994019955079398787189092823906`20.*^-13, 
   -1.246217645154043303307818274678049945929186771`20.*^-13}, 
  {4.34933206882046240469879408734664556057900286`20.*^-13, 
   -7.56405577186167374730225058668981836622435273`20.*^-14}, 
  {2.639138792324313099585096232051993505215485398`20.*^-13, 
   -4.58980659534663147753929779487303218298345277`20.*^-14}, 
  {1.601136550924274482664763882438319026231911098`20.*^-13, 
   -2.78458530595525996985176327380577221953375838`20.*^-14}, 
  {9.71292214752815658627663644881247108455390114`20.*^-14, 
   -1.68920385174402723239593677370651671035720025`20.*^-14}, 
  {5.89175100656944297431214059199744893647877448`20.*^-14, 
   -1.02465234896859877814124184208651285851804771`20.*^-14}, 
  {3.5737358423301189134936818189332913598190102`20.*^-14, 
   -6.2151927692697720234672727285796371475113227`20.*^-15}, 
  {2.82881076154270502977213431271111984407018285`20.*^-14, 
   -4.9196708896394870082993640221062953809916223`20.*^-15}, 
  {4.6636365670512785786918496333392236239710086`20.*^-14, 
   -8.1106722905239627455510428405899541286452324`20.*^-15}, 
  {7.68830414589447621460048702179249285274320432`20.*^-14, 
   -1.33709637319903934166964991683347701786838332`20.*^-14}, 
  {1.2673862913078054913315575994705137445198434`20.*^-13, 
   -2.2041500718396617240548827816878499904692929`20.*^-14}, 
  {2.089020708404777926965784336213246773585055364`20.*^-13, 
   -3.63307949287787465559266841080564656275661804`20.*^-14}, 
  {3.44272903283792010951381868716883600986621643`20.*^-13, 
   -5.98735483971812192958924989072841045194124596`20.*^-14}, 
  {5.672070098643191198732937197087431553711666359`20.*^-13, 
   -9.86446973677076730214423860363031574558550674`20.*^-14}, 
  {9.340724084143948109688209158128982760453049806`20.*^-13, 
   -1.624473753764164888641427679674605697470095612`20.*^-13}, 
  {1.5370586555071141529750928033573749841678547409`20.*^-12, 
   -2.673145487838459396478422266708478233335399539`20.*^-13}, 
  {2.5261479044167429948000605795874864704475340117`20.*^-12, 
   -4.393300703333466077913148834065193861647885235`20.*^-13}, 
  {4.143213229820988124855098823406695330824021383`20.*^-12, 
   -7.205588225775631521487128388533383184041776321`20.*^-13}, 
  {6.7726193805648460720642206952806126553612020069`20.*^-12, 
   -1.1778468487938862734024731643966282878889046965`20.*^-12}, 
  {1.10101131152789973379923875491817280570425854048`20.*^-11, 
   -1.9148022809180864935638934868142135751378409401`20.*^-12}, 
  {1.77399776698426070744626485784882706662363133592`20.*^-11, 
   -3.0852135077987142738195910571283948984758805842`20.*^-12}, 
  {2.81759421833241855381872657182763533426186447695`20.*^-11, 
   -4.9001638579694235718586549075263223204554164812`20.*^-12}, 
  {4.37435140069731509740010358005519671489135065121`20.*^-11, 
   -7.6075676533866349520001801392264290693762620019`20.*^-12}, 
  {6.55582124923605034739293380459451274403209165044`20.*^-11, 
   -1.14014282595409571259007544427730656417949420004`20.*^-11}, 
  {9.3206607248852682115657213574417210490201400115`20.*^-11, 
   -1.62098447389309012375056023607682105200350261067`20.*^-11}, 
  {1.229818848459396503536890275857618068473310111177`20.*^-10, 
   -2.13881538862503739745546134931759664082314801948`20.*^-11}, 
  {1.471051119479470311690419893198252208897221615039`20.*^-10, 
   -2.55834977300777445511377372730130818938647237388`20.*^-11}, 
  {1.565376470435514671977535134021447619728892465273`20.*^-10, 
   -2.72239386162698203822180023308077846909372602661`20.*^-11}, 
  {1.471051119528241969711153876768121497987632968325`20.*^-10, 
   -2.55834977309259472993244152481412434432631820579`20.*^-11}, 
  {1.229818848383001052487790413413904437559429546472`20.*^-10, 
   -2.1388153884921757434570268059372251087990079069`20.*^-11}, 
  {9.32066072462933641835037236877963431725241486418`20.*^-11, 
   -1.620984473848580246669629977179066837783028672`20.*^-11}, 
  {6.55582124576867774990889262766001907007669983965`20.*^-11, 
   -1.14014282535107439128850306568000331653507823299`20.*^-11}, 
  {4.37435140087379536394060234062321839713506485982`20.*^-11, 
   -7.6075676536935571546793084184751624298001127993`20.*^-12}, 
  {2.81759422067367685149752189346227185315437269719`20.*^-11, 
   -4.9001638620411771330391685103691684402684742556`20.*^-12}, 
  {1.773997770251868332129439822740619018317564957`20.*^-11, 
   -3.0852135134815101428338083873749895970740260115`20.*^-12}, 
  {1.10101131116726603979284156458770137594186896074`20.*^-11, 
   -1.9148022802908974605092896775438284798989025401`20.*^-12}, 
  {6.772619431553894642697740160794633753898366541`20.*^-12, 
   -1.1778468576615468943822156801381971745910202681`20.*^-12}, 
  {4.1432132637402613891572492483267067905131241012`20.*^-12, 
   -7.205588284765671981143042171002968331327172347`20.*^-13}, 
  {2.5261479119747503691349902166159298673072042436`20.*^-12, 
   -4.393300716477826728930417768027704117056007381`20.*^-13}, 
  {1.5370585996352997786124941376646016402372007777`20.*^-12, 
   -2.673145390670086571499989804634089809108175274`20.*^-13}, 
  {9.340724656931099497251262171908975755930408658`20.*^-13, 
   -1.624473853379321651695871682071126218422679777`20.*^-13}, 
  {5.672070440294666772561980407520130314849864133`20.*^-13, 
   -9.86447033094724656097735723046979185191280716`20.*^-14}, 
  {3.442728763790016617497358117812138705510571593`20.*^-13, 
   -5.98735437180872455216931846576024122697490704`20.*^-14}, 
  {2.089020461138108427797247338280480136723061114`20.*^-13, 
   -3.63307906284888422225608232744431328125749756`20.*^-14}, 
  {1.267386188684728488409606654633716580026781347`20.*^-13, 
   -2.20414989336474519723409852979776796526396754`20.*^-14}, 
  {7.68830472062543379986965690076229941738385159`20.*^-14, 
   -1.33709647315224935649907076534996511606675681`20.*^-14}, 
  {4.66364103105890565257601123403339441371436863`20.*^-14, 
   -8.1106800540154880914365412765798163716771637`20.*^-15}, 
  {2.82880628297442256048568602919322056826247145`20.*^-14, 
   -4.9196631008250827138881496159882096839347326`20.*^-15}, 
  {2.23856853678996799708051071518549181577068993`20.*^-14, 
   -3.8931626726782052123139316785834640274272868`20.*^-15}, 
  {3.69055068580972434062927627970794947968862541`20.*^-14, 
   -6.4183490187995205923987413560138251820671752`20.*^-15}, 
  {6.08410899501516963514228420720385451341685308`20.*^-14, 
   -1.05810591217655124089431029690501817624640918`20.*^-14}, 
  {1.002940946173048431430147459496037140117093021`20.*^-13, 
   -1.74424512377921466335677819042789067846450964`20.*^-14}, 
  {1.653137515244087402664558723247966469899852443`20.*^-13, 
   -2.87502176564189113506879777956168081721713475`20.*^-14}, 
  {2.724387506222442405443240366326020783153582139`20.*^-13, 
   -4.73806522821294331381433107187134049244101243`20.*^-14}, 
  {4.488562746828718072170281351126115999053396947`20.*^-13, 
   -7.80619608144124882116570669761063652009286421`20.*^-14}, 
  {7.391723566609307396972367619476246848814466592`20.*^-13, 
   -1.285517142019009982082150890343695104141646366`20.*^-13}, 
  {1.2163392743019507561448512252062010314080146147`20.*^-12, 
   -2.115372650959914358512784739489045272013938462`20.*^-13}, 
  {1.9990405941588007717753028919517521861235536853`20.*^-12, 
   -3.476592337667479603087483290350873367171397715`20.*^-13}, 
  {3.2786703432095343979738979043626014174184928875`20.*^-12, 
   -5.702035379494842431258952877152350291162596325`20.*^-13}, 
  {5.3593643260526016627287733622975520085304128715`20.*^-12, 
   -9.320633610526263761267431934430525232226804986`20.*^-13}, 
  {8.7124877295478593212320021647229727964344578225`20.*^-12, 
   -1.5152152573126711863012177677779083124233839693`20.*^-12}, 
  {1.4037623809354325506293340126108216252709781112`20.*^-11, 
   -2.4413258798877087837031895871492550004712662813`20.*^-12}, 
  {2.22948049346233704815504227611668079844771436944`20.*^-11, 
   -3.8773573799344992141826822193333579103438510774`20.*^-12}, 
  {3.46111534633738379971449545789915317579253437475`20.*^-11, 
   -6.019331037108493564720861665911570740508755434`20.*^-12}, 
  {5.18677641782876867191895529835545184770855019181`20.*^-11, 
   -9.0204807266587281250764439971399162568844351163`20.*^-12}, 
  {7.37354940945570073800123676828082529722845606904`20.*^-11, 
   -1.28235641903577404139151943796188266038755757721`20.*^-11}, 
  {9.72808595110246729247657737400239501141337545504`20.*^-11, 
   -1.69184103497434213782201345634824261068058703563`20.*^-11}, 
  {1.163532898872251819884340024343247222838081288903`20.*^-10, 
   -2.02353547629956838240754786842303864841405441552`20.*^-11}, 
  {1.238100452867183532420043541280931535705429251322`20.*^-10, 
   -2.15321817889944962160007572396683745340074652415`20.*^-11}, 
  {1.163532898910745353231129045315447861154810513478`20.*^-10, 
   -2.02353547636651365779326790489643106287793132789`20.*^-11}, 
  {9.72808595049945924486650225355275133803110659539`20.*^-11, 
   -1.69184103486947117302026126148743501530975766871`20.*^-11}, 
  {7.37354940925366719074679506286340712592561148204`20.*^-11, 
   -1.28235641900063777230379044571537515233488895337`20.*^-11}, 
  {5.18677641509135588731004970800501045090286430133`20.*^-11, 
   -9.0204807218980102388000864487043660015701987853`20.*^-12}, 
  {3.46111534647672126652278684105568839097863083146`20.*^-11, 
   -6.0193310373508195939526727670533711147454449243`20.*^-12}, 
  {2.22948049531094115520731705774138063684840071458`20.*^-11, 
   -3.8773573831494628786214209699850098032146099383`20.*^-12}, 
  {1.40376238351555184339979969952867232553472875319`20.*^-11, 
   -2.4413258843748727711300864339629083922343108748`20.*^-12}, 
  {8.712487726700212968360703842604694965366360336`20.*^-12, 
   -1.5152152568174283423236006682790773852811061461`20.*^-12}, 
  {5.3593643663152997896329131957508827527798696394`20.*^-12, 
   -9.320633680548347460231153383914578700486729799`20.*^-13}, 
  {3.2786703699935914171242104255668281919916199013`20.*^-12, 
   -5.702035426075811160216018131420570768681078083`20.*^-13}, 
  {1.9990406001269360319968911950871248741276986368`20.*^-12, 
   -3.476592348046845273038071643629782389787301972`20.*^-13}, 
  {1.2163392301828737322587259816116535071917760675`20.*^-12, 
   -2.115372574231084751754306054976788708159610555`20.*^-13}, 
  {7.391724018910564971587719584522228045573503631`20.*^-13, 
   -1.285517220680098255928299058177778790534522381`20.*^-13}, 
  {4.488563016614071276739963058564561434080275684`20.*^-13, 
   -7.80619655063316743780863140619923727666134904`20.*^-14}, 
  {2.724387293768397131364098046389795782818194707`20.*^-13, 
   -4.73806485872764718498104008067790570924903424`20.*^-14}, 
  {1.653137319989534139369642406625540943059524495`20.*^-13, 
   -2.87502142606875502499068244630528859662526002`20.*^-14}, 
  {1.002940865136534753904091134036646058806801227`20.*^-13, 
   -1.7442449828461473980940715374550366240118282`20.*^-14}, 
  {6.08410944885266535666589824906536866466748039`20.*^-14, 
   -1.05810599110481136637667795635919455037695318`20.*^-14}, 
  {3.69055421082300774295204857966215864201492525`20.*^-14, 
   -6.4183551492574047703513888341950585078520439`20.*^-15}, 
  {2.23856500027863169232334344472395515382557903`20.*^-14, 
   -3.8931565222237072909971190343025307023053554`20.*^-15}, 
  {1.7710667310923676958316088693038188948139079`20.*^-14, 
   -3.0801160540736829492723632509631632953285356`20.*^-15}, 
  {2.91981733055183020575300875810019635617862515`20.*^-14, 
   -5.0779431835684003578313195793046893150932612`20.*^-15}, 
  {4.81350528646937846707559750842073149493394121`20.*^-14, 
   -8.3713135416858755949140826233404025998851157`20.*^-15}, 
  {7.93486905622524586789622272083831416606002157`20.*^-14, 
   -1.37997722716960797702543003840666333322782993`20.*^-14}, 
  {1.307896194459638277736925673271664800598787297`20.*^-13, 
   -2.27460207732111004823813160568985182712832571`20.*^-14}, 
  {2.155425405293899405954695044687945627303954727`20.*^-13, 
   -3.74856592225025983644294790380512283009383431`20.*^-14}, 
  {3.551167247970885402884732536672578074614540333`20.*^-13, 
   -6.17594303994936591806040441160448360802528753`20.*^-14}, 
  {5.84802287645629096902270082774843799349093181`20.*^-13, 
   -1.017047456775007125047426230912771824954944662`20.*^-13}, 
  {9.623150697300095763875525080031353304438716179`20.*^-13, 
   -1.673591425617407958934873926961974487728472379`20.*^-13}, 
  {1.5815498173318542950829731958522916137960839895`20.*^-12, 
   -2.750521421446703121883431644960507154427972158`20.*^-13}, 
  {2.5939219235241420870393412535910459097150139197`20.*^-12, 
   -4.511168562650681890503202180158340712547850304`20.*^-13}, 
  {4.2400305780628467210625135520076744015143942123`20.*^-12, 
   -7.3739662227179942975000235687089989591554682`20.*^-13}, 
  {6.8927470888301765125904933945318304288182423863`20.*^-12, 
   -1.1987386241443785239287814599185792050118682406`20.*^-12}, 
  {1.11054192908193024774403644000542244913715921647`20.*^-11, 
   -1.9313772679685743439026720695746477376298421158`20.*^-12}, 
  {1.76372709609965998927736191574053550892218286596`20.*^-11, 
   -3.067351471477669546569325070853105232908144115`20.*^-12}, 
  {2.73793682580824858958955299720934724118469710606`20.*^-11, 
   -4.7616292622752149384166139081901691151038210534`20.*^-12}, 
  {4.10276227096030828318986080761482668265410648727`20.*^-11, 
   -7.135238732104883970764975317591002926354967804`20.*^-12}, 
  {5.83202365605946443125735735363090907966024799364`20.*^-11, 
   -1.01426498366251555326214910497928853559308660762`20.*^-11}, 
  {7.69362775499323246804619324926137485576151700536`20.*^-11, 
   -1.33802221825969260313846839117589127926287252267`20.*^-11}, 
  {9.20133669241088909807310049288120305755173937696`20.*^-11, 
   -1.60023246824537201705619139006629618392204163072`20.*^-11}, 
  {9.79074674408994078295287561933092121571165743376`20.*^-11, 
   -1.70273856418955491877441315118798629838463607543`20.*^-11}, 
  {9.20133669271471959343051933711612674849034270864`20.*^-11, 
   -1.60023246829821210320530771080280465191136394929`20.*^-11}, 
  {7.69362775451724205204135860606633094682476910336`20.*^-11, 
   -1.33802221817691166122458410540284016466517723535`20.*^-11}, 
  {5.83202365589997294659516415632822651984487674153`20.*^-11, 
   -1.01426498363477790375568072283969156866867421582`20.*^-11}, 
  {4.10276226879913073971497039345082476235678993032`20.*^-11, 
   -7.1352387283463143299390789451318691519248520526`20.*^-12}, 
  {2.73793682591826224377975138674140721874308998599`20.*^-11, 
   -4.7616292624665430326604371943328821195531999757`20.*^-12}, 
  {1.76372709755929056831321094643909546749077226614`20.*^-11, 
   -3.0673514740161575101099320807636442912882995932`20.*^-12}, 
  {1.11054193111921847803851652713554553569733231711`20.*^-11, 
   -1.931377271511684309632202655887905279473621421`20.*^-12}, 
  {6.8927470865816006358544506310626283476721690769`20.*^-12, 
   -1.1987386237533218497138175010543701474212467954`20.*^-12}, 
  {4.240030609855729731824924222465901065628963624`20.*^-12, 
   -7.373966278009964750999868212984175766311241086`20.*^-13}, 
  {2.593921944673969987088593001127485382279374521`20.*^-12, 
   -4.511168599432991281893205219352148490920651336`20.*^-13}, 
  {1.5815498220445555068006408647839914162720325765`20.*^-12, 
   -2.750521429642705229218505851798245941342665347`20.*^-13}, 
  {9.623150348914408285727150387677411932576906921`20.*^-13, 
   -1.673591365028592745343852241335202075230766426`20.*^-13}, 
  {5.848023233616008392750317277711016317735860452`20.*^-13, 
   -1.017047518889740590043533439601915881345367044`20.*^-13}, 
  {3.551167461007142526917697422397365649954525525`20.*^-13, 
   -6.17594341044720439463947377808237504339917486`20.*^-14}, 
  {2.155425237529250722020134892361349909166817931`20.*^-13, 
   -3.74856563048565342960023459541104332029011811`20.*^-14}, 
  {1.307896040276531377757805342846943978620758223`20.*^-13, 
   -2.27460180917657630914400929190772865847088386`20.*^-14}, 
  {7.93486841631881072657327904752650115051066164`20.*^-14, 
   -1.37997711588153230027361374739591324356707154`20.*^-14}, 
  {4.81350564484311632121309022577485112265816992`20.*^-14, 
   -8.3713141649445501238488525665649584741881219`20.*^-15}, 
  {2.91982011408624343607531302240090956904855794`20.*^-14, 
   -5.0779480244978146714353269954798427287801011`20.*^-15}, 
  {1.77106393847835047761246272631967371357691213`20.*^-14, 
   -3.0801111973536530045434134370776934149163694`20.*^-15}, 
  {1.40090438225395628767839372327807879191659667`20.*^-14, 
   -2.4363554473981848481363369100488326815940809`20.*^-15}, 
  {2.30955990413452576204051954996660143971007327`20.*^-14, 
   -4.0166259202339578470269905216810459821044753`20.*^-15}, 
  {3.80745664177835882682889248671411659600448491`20.*^-14, 
   -6.6216637248319283944850304116767245147904088`20.*^-15}, 
  {6.27643765553825840396093103715738067545534512`20.*^-14, 
   -1.0915543748762188528627706151578053348617992`20.*^-14}, 
  {1.034538447160658937343737345295999516612737661`20.*^-13, 
   -1.79919729940984163016302147007999915932650017`20.*^-14}, 
  {1.704928610063108294753808751405043011904899022`20.*^-13, 
   -2.96509323489236225174575435026964002070417218`20.*^-14}, 
  {2.808950381878811684420149324589172359675143462`20.*^-13, 
   -4.88513109891967249464373795580725627769590163`20.*^-14}, 
  {4.625743805997334842727799977430749057731815941`20.*^-13, 
   -8.04477183651710407430921735205347662214228864`20.*^-14}, 
  {7.611830280589249810044192628053282735134240825`20.*^-13, 
   -1.323796570537260836529424804878831780023346228`20.*^-13}, 
  {1.2509891178043162653158337980865989391864210213`20.*^-12, 
   -2.175633248355332635331884866237563372498123518`20.*^-13}, 
  {2.0517557943752448198981121839549053655420250058`20.*^-12, 
   -3.568270946739556208518455972095487592247000011`20.*^-13}, 
  {3.3537809204729514006455482094274717350915653026`20.*^-12, 
   -5.832662470387741566340083842482559539289678786`20.*^-13}, 
  {5.4519655250452224631464524285080281780613056733`20.*^-12, 
   -9.481679173991691240254699875666135961845748997`20.*^-13}, 
  {8.7839097911767163235470868621218628859406699613`20.*^-12, 
   -1.5276364854220376214864498890646718062505512979`20.*^-12}, 
  {1.39499329924949750232196951843491837659995025851`20.*^-11, 
   -2.4260753030426043518642948146694232636520874064`20.*^-12}, 
  {2.16543924627277423962909108555732716902408899315`20.*^-11, 
   -3.7659812978656943297897236270562211635201547704`20.*^-12}, 
  {3.24469217979815133900762505025800656788306369226`20.*^-11, 
   -5.6429429213880892852306522613182722919705455518`20.*^-12}, 
  {4.61194592280345149346506070048063530985816223412`20.*^-11, 
   -8.0207755179190460755914099138793657562750647544`20.*^-12}, 
  {6.08361073313117823424722530159743426328280227098`20.*^-11, 
   -1.05801925793585708421690874810390161100570474287`20.*^-11}, 
  {7.27533648811755731043815151398092261147799513291`20.*^-11, 
   -1.26527591097696648877185243721407349764834697967`20.*^-11}, 
  {7.74117704185736308924376605249374850353476115443`20.*^-11, 
   -1.34629165945345445030326366130326060931039324425`20.*^-11}, 
  {7.27533648835738306418852799089742118449860880443`20.*^-11, 
   -1.26527591101867531551104834624302977121714935733`20.*^-11}, 
  {6.08361073275543536231886624217387894827053491801`20.*^-11, 
   -1.05801925787051049779458543342154416491661476839`20.*^-11}, 
  {4.61194592267754018859822693747674871845633476603`20.*^-11, 
   -8.0207755177000698932143077173508673364457995934`20.*^-12}, 
  {3.24469217809187295218975755872407773815677388058`20.*^-11, 
   -5.6429429184206486125039261890853525880987371834`20.*^-12}, 
  {2.16543924635963656774918040456943864349661949473`20.*^-11, 
   -3.765981298016759248259444181859893293037599121`20.*^-12}, 
  {1.39499330040201089872139153216749094368627856995`20.*^-11, 
   -2.4260753050469754760372026646391146846717888171`20.*^-12}, 
  {8.7839098072634427988350112373112116515709412203`20.*^-12, 
   -1.5276364882197291824060889108367324611427723858`20.*^-12}, 
  {5.4519655232696818973519043868655091323642651099`20.*^-12, 
   -9.481679170903794604090268498896537621503069766`20.*^-13}, 
  {3.3537809455778173955985934027470274324869264254`20.*^-12, 
   -5.832662514048378079301901569994830317368567698`20.*^-13}, 
  {2.0517558110760688896128982777217695388373442522`20.*^-12, 
   -3.568270975784467634109388309081338328412772612`20.*^-13}, 
  {1.2509891215256862983078242640036473075508698272`20.*^-12, 
   -2.175633254827280518796216111310690969653686656`20.*^-13}, 
  {7.61183000548683104041509237553493650433557867`20.*^-13, 
   -1.323796522693361920072189978353902000754013677`20.*^-13}, 
  {4.625744088028614744804003423253257926744679107`20.*^-13, 
   -8.04477232700628651270261464913610074216465933`20.*^-14}, 
  {2.808950550103126726139606038976891790851075009`20.*^-13, 
   -4.88513139148369865415583658952502920148013046`20.*^-14}, 
  {1.704928477587492358388916863029295444975633124`20.*^-13, 
   -2.96509300449998671024159454439877468691414459`20.*^-14}, 
  {1.034538325409683912453018767959278088325071356`20.*^-13, 
   -1.79919708766901549991829350949439667534795026`20.*^-14}, 
  {6.27643715023484555861579328215988854210856954`20.*^-14, 
   -1.09155428699736444497665970124519800732322941`20.*^-14}, 
  {3.8074569247689394861028605709280711237377318`20.*^-14, 
   -6.6216642169894599758310618624836019543264895`20.*^-15}, 
  {2.30956210215857069205216284039266499231082612`20.*^-14, 
   -4.0166297428844707687863701572046347692362198`20.*^-15}, 
  {1.40090217706008535170506229164427200104900595`20.*^-14, 
   -2.4363516122784093073131518115552556539982717`20.*^-15}, 
  {1.10790100586999232262433048691591435225189031`20.*^-14, 
   -1.9267843580347692567379660642015901778293739`20.*^-15}, 
  {1.82650841173532377499696810599040769067705777`20.*^-14, 
   -3.1765363682353456956469010538963612011774921`20.*^-15}, 
  {3.01111525969062013424448548308172093397588829`20.*^-14, 
   -5.2367221907662958856425834488377755373493705`20.*^-15}, 
  {4.96370063222102730029009098341705679576741307`20.*^-14, 
   -8.6325228386452648700697234494209683404650668`20.*^-15}, 
  {8.1816125885828792678329481673439969436186908`20.*^-14, 
   -1.42288914584050074223181707258156468584672876`20.*^-14}, 
  {1.34833663216852059270204678605744686054634886`20.*^-13, 
   -2.3449332733365575525252987583607771487762589`20.*^-14}, 
  {2.221447076431955644797983616137478559762617067`20.*^-13, 
   -3.86338621988166199095301498458691923436976878`20.*^-14}, 
  {3.658247611431311893273463409961325151518401556`20.*^-13, 
   -6.36216975901097720569297984341100026351026352`20.*^-14}, 
  {6.019771282609993527236733236102319333167444542`20.*^-13, 
   -1.046916744801738004736823171496055536203033829`20.*^-13}, 
  {9.893350547645211267268792752490404308130105295`20.*^-13, 
   -1.720582703938297611698920478693983357935670486`20.*^-13}, 
  {1.6226088949120813448439731685602063438308102107`20.*^-12, 
   -2.821928512890576251902562032278619728401409063`20.*^-13}, 
  {2.6522846923342263113524956778082452423327070292`20.*^-12, 
   -4.612669030146480541482601178796948247535142664`20.*^-13}, 
  {4.3115571100261664979564244116587525579367079863`20.*^-12, 
   -7.498360191349854779054651150710874013802970413`20.*^-13}, 
  {6.9464339553781564364138131233996933415405796733`20.*^-12, 
   -1.2080754705005489454632718475477727550505355949`20.*^-12}, 
  {1.10315189481185510602075971509917216587753980185`20.*^-11, 
   -1.9185250344554001843839299393029081145696344381`20.*^-12}, 
  {1.71235188575938372826485514251851064465790645077`20.*^-11, 
   -2.9780032795815369187214872043800185124485329575`20.*^-12}, 
  {2.56565259168029591567781702655698497768506068392`20.*^-11, 
   -4.4620045072700798533527252635773651785827142335`20.*^-12}, 
  {3.64653042837669927844259528812610125801067346751`20.*^-11, 
   -6.3417920493507813538132091967410456661055190739`20.*^-12}, 
  {4.80979040223937817294931879826585946405626518618`20.*^-11, 
   -8.3648528734597881268683805187232338505326351058`20.*^-12}, 
  {5.75165459216693683656751437015143318108525332335`20.*^-11, 
   -1.00028775515946727592478510785242316192787014323`20.*^-11}, 
  {6.11979581857320508360815851336446923942935758841`20.*^-11, 
   -1.06431231627360088410576669797642943294423610231`20.*^-11}, 
  {5.75165459235624918150515207443368941875772482972`20.*^-11, 
   -1.00028775519239116200089601294498946413177823128`20.*^-11}, 
  {4.80979040194275922609236241816902869893273228509`20.*^-11, 
   -8.3648528729439290888562824663809194764047517995`20.*^-12}, 
  {3.64653042827729530048571997265872415542139958493`20.*^-11, 
   -6.3417920491779048704099477785369115746459123215`20.*^-12}, 
  {2.56565259033314068697894876786068622141769121222`20.*^-11, 
   -4.462004504927201194745997857149019515509028196`20.*^-12}, 
  {1.71235188582796758163396787288079945530033874436`20.*^-11, 
   -2.9780032797008131854503789093579120961745021642`20.*^-12}, 
  {1.10315189572187854863383360659688360902623292401`20.*^-11, 
   -1.9185250360380496497979714897337106243934485634`20.*^-12}, 
  {6.9464339680805371606290336978749490089081399705`20.*^-12, 
   -1.2080754727096586366311362952825998276361982555`20.*^-12}, 
  {4.3115571086241437978961789098063605282060090882`20.*^-12, 
   -7.498360188911554431123789408358887875140885361`20.*^-13}, 
  {2.652284712158019611383903604084741452793094148`20.*^-12, 
   -4.61266906462264280240678887666911557007494634`20.*^-13}, 
  {1.6226089080997944016915974497117068212234145947`20.*^-12, 
   -2.821928535825729394246256434281229254301590592`20.*^-13}, 
  {9.893350577030917044443085952935024295991902481`20.*^-13, 
   -1.720582709048855138164014948336525964520330868`20.*^-13}, 
  {6.019771065375539157934489718732797793957390118`20.*^-13, 
   -1.046916707021832897032085168475269181557806972`20.*^-13}, 
  {3.658247834137458818079614422269445726871932773`20.*^-13, 
   -6.36217014632601533579063377785990561195118747`20.*^-14}, 
  {2.221447209270482330647063098980130961432460305`20.*^-13, 
   -3.86338645090518666199489234605240167205645277`20.*^-14}, 
  {1.348336527558933786471618954183773654910955887`20.*^-13, 
   -2.34493309140684136777672861597178026941035808`20.*^-14}, 
  {8.18161162717400192452519822190147975416348661`20.*^-14, 
   -1.42288897863895685643916490815677908768060642`20.*^-14}, 
  {4.96370023320715456424506069394271409214158443`20.*^-14, 
   -8.6325221447080948943392359894655897254636249`20.*^-15}, 
  {3.01111548315473612442223703069927636540773082`20.*^-14, 
   -5.2367225793995410859517165751291762876656181`20.*^-15}, 
  {1.82651014740984456167986349664421257899666598`20.*^-14, 
   -3.1765393867997296724867191245986305721681154`20.*^-15}, 
  {1.10789926453373084642411513400627470308122756`20.*^-14, 
   -1.9267813296238797329115045808804777444890915`20.*^-15}, 
  {8.7603433450686728762910850920891775315206056`20.*^-15, 
   -1.5235379730554213697897539290589873967861917`20.*^-15}, 
  {1.4442481911552374876180261394974793772650222`20.*^-14, 
   -2.5117359846178043262922193730390945691565603`20.*^-15}, 
  {2.38093482260976661041982890045390006644482044`20.*^-14, 
   -4.140756213234376713773615479050260985121427`20.*^-15}, 
  {3.92487347874083940615377133595600694022863804`20.*^-14, 
   -6.8258669195492859237456892799234903308324144`20.*^-15}, 
  {6.46932420152637872715670957134228683589931276`20.*^-14, 
   -1.12509986113502238733160166458126727580857619`20.*^-14}, 
  {1.06614975861556976617976878248986129786902317`20.*^-13, 
   -1.85417349324446915857351092606932399629395336`20.*^-14}, 
  {1.756530291685043740770048954676006546671759457`20.*^-13, 
   -3.05483528988703259264356339943653312464653824`20.*^-14}, 
  {2.89262696397408153590542138599729177718933304`20.*^-13, 
   -5.03065558952014180157464588869094222119884001`20.*^-14}, 
  {4.759910253749625723423985290504499039055254245`20.*^-13, 
   -8.27810478912978386682432224435565050270478992`20.*^-14}, 
  {7.82278247720244984404228529066019016703256838`20.*^-13, 
   -1.360483909078686929398658311419163507310011886`20.*^-13}, 
  {1.2830104990154904101340433748782377587356955596`20.*^-12, 
   -2.231322606983461582841814565005630884757731417`20.*^-13}, 
  {2.0971720430295739961776242634680482755443031204`20.*^-12, 
   -3.647255727007954775961085675596605696598788042`20.*^-13}, 
  {3.4091345078063392485286813698231463624988078609`20.*^-12, 
   -5.928929578793633475702054556214167586954448454`20.*^-13}, 
  {5.4924443896150244788718666636494629401363914327`20.*^-12, 
   -9.552077199330477354559768110694718156758941615`20.*^-13}, 
  {8.7222675553264994685651999076328507285321988864`20.*^-12, 
   -1.5169160965785216467069912882839740397447302421`20.*^-12}, 
  {1.35385666696378161231212786771591855444768487056`20.*^-11, 
   -2.3545333338500549779341354221146409642568432537`20.*^-12}, 
  {2.02841739915986184559447102027233641781874325031`20.*^-11, 
   -3.5276824333214988619034278613431937701195534779`20.*^-12}, 
  {2.88279487825269863886555509840693159119248335628`20.*^-11, 
   -5.0135563100046932849835740841859679846825797499`20.*^-12}, 
  {3.80217871321058245386763160038181409877064124574`20.*^-11, 
   -6.6124847186270999197697940876205462587315499932`20.*^-12}, 
  {4.54649677191372394228685555783964305830240120353`20.*^-11, 
   -7.9069509076760416387597487962428574926998281793`20.*^-12}, 
  {4.83740347803067883251128807391832462704434116977`20.*^-11, 
   -8.412875613966397969584848824205781960077115078`20.*^-12}, 
  {4.54649677206316802508937119172380681488171189764`20.*^-11, 
   -7.9069509079359443914597759856066205476203685171`20.*^-12}, 
  {3.80217871297641800403634336285156254429174931684`20.*^-11, 
   -6.6124847182198573983240754136548913813769553343`20.*^-12}, 
  {2.88279487817421965641180061511420121927792334374`20.*^-11, 
   -5.0135563098682080981074793306333934248311710325`20.*^-12}, 
  {2.02841739809622636021238190179611992329242871173`20.*^-11, 
   -3.5276824314716980177606641770367303013781368908`20.*^-12}, 
  {1.35385666701793395543433715501434117704513849513`20.*^-11, 
   -2.3545333339442329659727602695901585687741539045`20.*^-12}, 
  {8.722267562512088394879916243154714601685810303`20.*^-12, 
   -1.5169160978281892860660723901138634089888365749`20.*^-12}, 
  {5.4924443996451087563133333441845742935063922846`20.*^-12, 
   -9.552077216774102184892753642060129206098073529`20.*^-13}, 
  {3.409134506699254830807034517377602331882868753`20.*^-12, 
   -5.928929576868269270968755682395830142404989134`20.*^-13}, 
  {2.0971720586832514423041319293482797834455569158`20.*^-12, 
   -3.64725575423174163878979465973613875381835985`20.*^-13}, 
  {1.2830105094291064796594063078077588143907235397`20.*^-12, 
   -2.231322625094098225494619665752624025027345296`20.*^-13}, 
  {7.822782500406814499874711385243270389607190454`20.*^-13, 
   -1.360483913114228608673862849607525285149076601`20.*^-13}, 
  {4.759910082210494909289096669446679796687517384`20.*^-13, 
   -8.27810449080086071180712464251596486380437802`20.*^-14}, 
  {2.89262713983414133055397371565156692062626886`20.*^-13, 
   -5.03065589536372405313734559243750768804568487`20.*^-14}, 
  {1.756530396581167061081036988714372679620687458`20.*^-13, 
   -3.05483547231507314970615128472064813847076084`20.*^-14}, 
  {1.066149676010430046514786516744361112607982952`20.*^-13, 
   -1.85417334958335660263441133346845410888344866`20.*^-14}, 
  {6.46932344234799301039287091427301154904005194`20.*^-14, 
   -1.12509972910399878441615146335182809548522647`20.*^-14}, 
  {3.92487316365870758372098719252518700119671367`20.*^-14, 
   -6.8258663715803610151669342478698904368638502`20.*^-15}, 
  {2.38093499906868872860991149390200413915370065`20.*^-14, 
   -4.140756520119458658452019989394789807223828`20.*^-15}, 
  {1.44424956173445796735515535879158463396297134`20.*^-14, 
   -2.5117383682338399432263571457244950155877764`20.*^-15}, 
  {8.760329594567922439182800699366673791795636`20.*^-15, 
   -1.5235355816639865111622262085855084855296751`20.*^-15}, 
  {6.9259106625972936261204874146827997438526194`20.*^-15, 
   -1.2045062021908336741079108547274434337134994`20.*^-15}, 
  {1.1418198161529768659413391697302951692992559`20.*^-14, 
   -1.9857735933095249842458072517048611639987058`20.*^-15}, 
  {1.88236233832097127990407796682926055194266496`20.*^-14, 
   -3.2736736318625587476592660292682792207698523`20.*^-15}, 
  {3.10299687632514395485328519717621473159762507`20.*^-14, 
   -5.3965163066524242693100612124803734462567396`20.*^-15}, 
  {5.11463356991886769722602769353256506409245754`20.*^-14, 
   -8.8950149042067264299583090322305479375521005`20.*^-15}, 
  {8.4289545132063172549569065531508761258752652`20.*^-14, 
   -1.46590513273153343564467940054797845667395915`20.*^-14}, 
  {1.388708062460073360998819622704669438622958038`20.*^-13, 
   -2.41514445645230149738925151774725119760514444`20.*^-14}, 
  {2.286901400642055033938335862345329724889751676`20.*^-13, 
   -3.97721982720357397206667106494839952154739421`20.*^-14}, 
  {3.763165136651552128507934086879975630254468114`20.*^-13, 
   -6.54463502026356891914423319457387066131211836`20.*^-14}, 
  {6.184647473935840720837782696416501070020456862`20.*^-13, 
   -1.07559086503232012536309264285504366435138381`20.*^-13}, 
  {1.0143377075911527583635832700921349540375225022`20.*^-12, 
   -1.764065578419396101501883947986321659195691312`20.*^-13}, 
  {1.6579989406766026375081191870350403910053871578`20.*^-12, 
   -2.88347641856800458697064206440876589740067331`20.*^-13}, 
  {2.6951989409297544705290931492076601681074557`20.*^-12, 
   -4.687302505964790383528857650795930727143401216`20.*^-13}, 
  {4.3421698118481950493269075822648914194091826712`20.*^-12, 
   -7.551599672779469651003317534373724207668143783`20.*^-13}, 
  {6.8954391007119317963353220476807816322586439907`20.*^-12, 
   -1.1992068001238142254496212256836141969145467816`20.*^-12}, 
  {1.07026757461212870927919139705057752813748427542`20.*^-11, 
   -1.861334912368919494398593734001004396760842219`20.*^-12}, 
  {1.60346328715419161591150472782880307531252694032`20.*^-11, 
   -2.7886318037464202015852256136153096961956990264`20.*^-12}, 
  {2.27872887560698020487936407011366191589514792031`20.*^-11, 
   -3.9630067401860525302249809915020207232959094271`20.*^-12}, 
  {3.00529375294594294793192176378731169970730285004`20.*^-11, 
   -5.2265978312103355616207335022388029560127006079`20.*^-12}, 
  {3.59344868068665450753443698122684883419449437067`20.*^-11, 
   -6.2494759664115730565816295325684327551208597742`20.*^-12}, 
  {3.82330652042599127534132615308674564691497900109`20.*^-11, 
   -6.6492287311756370005936107010204272120260504364`20.*^-12}, 
  {3.59344868080463043483853957057712012589006557907`20.*^-11, 
   -6.2494759666167485823278949053515132624175053553`20.*^-12}, 
  {3.00529375276107761351131939526258899040579497961`20.*^-11, 
   -5.2265978308888306321935989482827634615752956167`20.*^-12}, 
  {2.27872887554502006449012204102424990565493487161`20.*^-11, 
   -3.9630067400782957643306470278682607054868432549`20.*^-12}, 
  {1.60346328631439401920022637021483395546290802321`20.*^-11, 
   -2.7886318022859026420873502090692764442833183016`20.*^-12}, 
  {1.07026757465488667637985974967569398799027647372`20.*^-11, 
   -1.861334912443281176312799564653380848678741693`20.*^-12}, 
  {6.8954391063857446517035874517739412727019354259`20.*^-12, 
   -1.1992068011105642872527978176998158735133800745`20.*^-12}, 
  {4.342169819768206933245527150157778484298711973`20.*^-12, 
   -7.551599686553403362166134174187440842258629518`20.*^-13}, 
  {2.6951989400555610278359113744148381885479942221`20.*^-12, 
   -4.687302504444453961453758912025805545300859521`20.*^-13}, 
  {1.6579989530374056579929159385257245346269704888`20.*^-12, 
   -2.883476440065053318248549458305607886307774759`20.*^-13}, 
  {1.014337715814223417832516174506263291504150878`20.*^-12, 
   -1.76406559272038855275220204261958833305069718`20.*^-13}, 
  {6.184647492259132322183035040589909786608737067`20.*^-13, 
   -1.075590868218979534292701746189549528105867321`20.*^-13}, 
  {3.763165001195688930205204400060069661480662894`20.*^-13, 
   -6.54463478468815466122644243488707767214028329`20.*^-14}, 
  {2.286901539510112953347710045066689101551206375`20.*^-13, 
   -3.97722006871323991886558268707250278530644577`20.*^-14}, 
  {1.388708145291448016702056265336133323222933925`20.*^-13, 
   -2.41514460050686611600357611362805795343118938`20.*^-14}, 
  {8.42895386091336560735639666796949145110926147`20.*^-14, 
   -1.4659050192892809751924168118207811219320455`20.*^-14}, 
  {5.11463297043216524798957557938318421491716384`20.*^-14, 
   -8.8950138616211569530253488337098855911602843`20.*^-15}, 
  {3.10299662751987800112877414429101660182059883`20.*^-14, 
   -5.3965158739476139150065637292017680031662593`20.*^-15}, 
  {1.88236247766214293041707913139246694555972725`20.*^-14, 
   -3.2736738741950311833340506632912468618430043`20.*^-15}, 
  {1.14182089843389832959249082665261450185364961`20.*^-14, 
   -1.9857754755372144862478101333088947858324339`20.*^-15}, 
  {6.9258998044835325114404163379475214390151014`20.*^-15, 
   -1.2045043138232230454678984935560906850461042`20.*^-15}, 
  {5.4748883306118714830869625355997433719943427`20.*^-15, 
   -9.521544922803254753194717453216944994772766`20.*^-16}, 
  {9.0260127716626875155016772566025694319704039`20.*^-15, 
   -1.5697413515935108722611612620178381620818094`20.*^-15}, 
  {1.48799533692624188964340922903200464867832359`20.*^-14, 
   -2.5878179772630293732928856157078341716144767`20.*^-15}, 
  {2.45289889085678690778101038141495236983936166`20.*^-14, 
   -4.2659111145335424483148006633303519475467156`20.*^-15}, 
  {4.04308407794220120542459359893252660134772877`20.*^-14, 
   -7.0314505703342629659558149546652636545177901`20.*^-15}, 
  {6.6630313801968612614537090983752905898894754`20.*^-14, 
   -1.15878806612119326286151462580439836345903919`20.*^-14}, 
  {1.097763891296014918887535190760676710656960048`20.*^-13, 
   -1.90915459355828681545658294045335080114253917`20.*^-14}, 
  {1.807778242732576449957914573365373455784863703`20.*^-13, 
   -3.14396216127404599992680795367891035788671954`20.*^-14}, 
  {2.974750511020406876354797033438616659000022513`20.*^-13, 
   -5.17347914960070761105182092771933332000003909`20.*^-14}, 
  {4.888903821704506376047953140857193877619354095`20.*^-13, 
   -8.50244142905131543660513589714294587412061585`20.*^-14}, 
  {8.01821920605772026672681193313044664092945842`20.*^-13, 
   -1.394472905401342655082923814457468981031210168`20.*^-13}, 
  {1.3106226516569647014956100420578943209435480012`20.*^-12, 
   -2.279343742012112524340191377491990123380083475`20.*^-13}, 
  {2.130498007686511691627891936960566749153427288`20.*^-12, 
   -3.705213926411324681091985977322724781136395287`20.*^-13}, 
  {3.432354697215071177612500871371282614182349838`20.*^-12, 
   -5.969312516895775961065218906732665415969304069`20.*^-13}, 
  {5.4505410489030151132085107874033889312055062851`20.*^-12, 
   -9.479201824179156718623497021571111184705228329`20.*^-13}, 
  {8.459771228537138561932210996283096710777773026`20.*^-12, 
   -1.4712645614847197499012540863101037757874387865`20.*^-12}, 
  {1.26738702134603385643893696356837493102851649906`20.*^-11, 
   -2.204151341471363228589455588814565097440898259`20.*^-12}, 
  {1.80103688633546084371722329890162281216364649839`20.*^-11, 
   -3.1322380631921058151603883459158657602846026052`20.*^-12}, 
  {2.37517196293065022395228716579381792586113194444`20.*^-11, 
   -4.1307338485750438677431081144240311754106642507`20.*^-12}, 
  {2.83989257495533590054188345129995420910581299522`20.*^-11, 
   -4.9389436086179754792032755674781812332275008618`20.*^-12}, 
  {3.02150056415391160134574004464026692528217578224`20.*^-11, 
   -5.2547835898328897414708522515482903048385665778`20.*^-12}, 
  {2.83989257504847271090923615588211226623745479198`20.*^-11, 
   -4.938943608779952540711715053708021332586877899`20.*^-12}, 
  {2.37517196278470122989238748858687505649845352551`20.*^-11, 
   -4.1307338483212195302476304149336957504320930874`20.*^-12}, 
  {1.80103688628654158801368702770820229832701322742`20.*^-11, 
   -3.1322380631070288487194557003620909536121969179`20.*^-12}, 
  {1.26738702068295930855279827640720497626519976011`20.*^-11, 
   -2.2041513403181901018309535241864434369829561037`20.*^-12}, 
  {8.4597712288747528324393819800461464746055628175`20.*^-12, 
   -1.4712645615434352752068490400080254738444457072`20.*^-12}, 
  {5.4505410533831407197333551311874504797538590883`20.*^-12, 
   -9.479201831970679512579748054239044312615407111`20.*^-13}, 
  {3.4323547034689388339087234542350550755749978835`20.*^-12, 
   -5.969312527772067537232562529104443609695648499`20.*^-13}, 
  {2.1304980069962157098530702241455392592900328778`20.*^-12, 
   -3.705213925210809930179252563731372624852231092`20.*^-13}, 
  {1.3106226614175891317861716719591223653383624622`20.*^-12, 
   -2.279343758987111533541168125146299765805847765`20.*^-13}, 
  {8.018219270990930181401433082571039275695887047`20.*^-13, 
   -1.394472916694074814156770970881919874034067313`20.*^-13}, 
  {4.888903836173473592586069523471056455189244282`20.*^-13, 
   -8.50244145421473668275838177994966340032912045`20.*^-14}, 
  {2.974750404057653169870327375837657656933405554`20.*^-13, 
   -5.17347896357852725194839543623940462075374878`20.*^-14}, 
  {1.80777835238988249643153355211589124718206717`20.*^-13, 
   -3.1439623519824043416200583515058978211862038`20.*^-14}, 
  {1.0977639567039362540455200074333402032390439`20.*^-13, 
   -1.90915470731119348529655653466667861432877205`20.*^-14}, 
  {6.6630308651125498346726298925607179548318431`20.*^-14, 
   -1.158787976541313014725674763923603122579451`20.*^-14}, 
  {4.04308360455632069495339797880244821438309591`20.*^-14, 
   -7.0314497470544707738319964848738229815358195`20.*^-15}, 
  {2.45289869438718281711271277347272550002639404`20.*^-14, 
   -4.2659107728472744645438483016916965217850331`20.*^-15}, 
  {1.48799544695730210909446166047019319019836803`20.*^-14, 
   -2.587818168621394972338194192122075113388467`20.*^-15}, 
  {9.0260213179180640470653259008175912594846035`20.*^-15, 
   -1.5697428378987937473157088523161028277364531`20.*^-15}, 
  {5.4748797564779368683960976436361642157451686`20.*^-15, 
   -9.521530011265977162427995901975937766513326`20.*^-16}, 
  {4.3273552509838106043754487043946561227109956`20.*^-15, 
   -7.52583521910227931195730209459940195254086`20.*^-16}, 
  {7.1341661083257996863840790820042282971886378`20.*^-15, 
   -1.2407245405783999454581007099137788342936754`20.*^-15}, 
  {1.17611238512841429248894211780733191173906574`20.*^-14, 
   -2.0454128437015900738938123787953598465027229`20.*^-15}, 
  {1.93877257280516119469082630839720479773179187`20.*^-14, 
   -3.3717783874872368603318718406907909525770296`20.*^-15}, 
  {3.19565538457159295214489029501730825571080131`20.*^-14, 
   -5.5576615383853790472085048608996665316709595`20.*^-15}, 
  {5.26646177804330098012715872543643731851202383`20.*^-14, 
   -9.1590639618144364871776673485851083800209109`20.*^-15}, 
  {8.67672580563595088472559052295759506632366053`20.*^-14, 
   -1.50899579228451319734358096051436435936063662`20.*^-14}, 
  {1.428867134044038341033012431634232800469577056`20.*^-13, 
   -2.48498632007658841918784770718997008777317748`20.*^-14}, 
  {2.351239367479657794106571541151746237395714806`20.*^-13, 
   -4.08911194344288312018534181069868910851428662`20.*^-14}, 
  {3.864178170027771408139770586234521934396823001`20.*^-13, 
   -6.72030986091786331850394884562525553808143125`20.*^-14}, 
  {6.337566293672176375913142964831844146760396078`20.*^-13, 
   -1.102185442377769804506633559101190286393112365`20.*^-13}, 
  {1.0359064524339382989115776803223825477607532975`20.*^-12, 
   -1.801576439015544867672309009256317474366527472`20.*^-13}, 
  {1.6839191142631973792158940182600095480388287716`20.*^-12, 
   -2.928554981327299789940685249147842692241441346`20.*^-13}, 
  {2.712862924406290594408707095024355630751819584`20.*^-12, 
   -4.718022477228331468536881904390183705655338404`20.*^-13}, 
  {4.3079283836312173030500694296292386373733911611`20.*^-12, 
   -7.492049362836899657478381616746501978040680283`20.*^-13}, 
  {6.6861681865022463762288532663799132684257657348`20.*^-12, 
   -1.1628118585221298045615396985008544814653505621`20.*^-12}, 
  {1.00164464779266953959260466029042408424945621899`20.*^-11, 
   -1.7419906918133383297262689744181288421729673373`20.*^-12}, 
  {1.42334103845260361365710811661131619984750241088`20.*^-11, 
   -2.4753757190480062846210575941066368693000041931`20.*^-12}, 
  {1.87699016747065392013740966087241874976868471908`20.*^-11, 
   -3.2643307260359198611085385406476847822064082061`20.*^-12}, 
  {2.24415644861806967044919743829165256263924461932`20.*^-11, 
   -3.9028807802053385573029520665941783698073819472`20.*^-12}, 
  {2.38763399474528222034664088962269522674093611857`20.*^-11, 
   -4.1524069473830995136463319819525134378103236841`20.*^-12}, 
  {2.24415644869159909588289702101788725831020552867`20.*^-11, 
   -3.9028807803332158189267774278571952318438357027`20.*^-12}, 
  {1.87699016735542628747224801976325508672947464923`20.*^-11, 
   -3.2643307258355239782126052517621827595295211287`20.*^-12}, 
  {1.42334103841397983154159011366540667936864175267`20.*^-11, 
   -2.475375718980834489637548023765924659771550875`20.*^-12}, 
  {1.00164464726912290634323181133995699225669438063`20.*^-11, 
   -1.7419906909028224458143161936347078126203380531`20.*^-12}, 
  {6.6861681867688266853889065760624981910412595387`20.*^-12, 
   -1.162811858568491597458940274097825772355001659`20.*^-12}, 
  {4.3079283871688084981093240837908558014962901913`20.*^-12, 
   -7.492049368989232170624911450071053567819635114`20.*^-13}, 
  {2.7128629293445394250052193194220369851953459601`20.*^-12, 
   -4.718022485816590304356903164212238235122340802`20.*^-13}, 
  {1.6839191137181126269804641210252979817576716558`20.*^-12, 
   -2.928554980379326307792111514826605185665515929`20.*^-13}, 
  {1.0359064601413589946314574672494633120577296234`20.*^-12, 
   -1.801576452419754773272099943042544890535181956`20.*^-13}, 
  {6.337566344946513743601956806164369236543742387`20.*^-13, 
   -1.102185451295045868452514227159020736790216073`20.*^-13}, 
  {3.864178181453180937074860891209367927653292008`20.*^-13, 
   -6.72030988078814076013019285427716161331007303`20.*^-14}, 
  {2.351239283016470493699509580474178106775935138`20.*^-13, 
   -4.08911179655038346730349492256378801178423507`20.*^-14}, 
  {1.42886722063505886807184746577843107683927883`20.*^-13, 
   -2.4849864706696675966466912448320540466770067`20.*^-14}, 
  {8.6767263221306557437673844586533179037932807`20.*^-14, 
   -1.5089958821096792597856320797657944180510053`20.*^-14}, 
  {5.26646137130600773104048766755941427197746388`20.*^-14, 
   -9.1590632544452308365921524653207204730042857`20.*^-15}, 
  {3.19565501076146966155765235486012962670486977`20.*^-14, 
   -5.5576608882808168027089606171480515247041221`20.*^-15}, 
  {1.93877241766251863116013549885419769709854983`20.*^-14, 
   -3.3717781176739454454958878240942568645192171`20.*^-15}, 
  {1.17611247201468279558867913905705858513106709`20.*^-14, 
   -2.0454129948081439923281376331427105828366379`20.*^-15}, 
  {7.1341728568954357653652872630727139190490973`20.*^-15, 
   -1.2407257142426844809330934370561241598346246`20.*^-15}, 
  {4.3273484803996334941593000354934653819221148`20.*^-15, 
   -7.525823444173275642016173974771244142473246`20.*^-16}, 
  {3.4199861132979884480048451785842982042284855`20.*^-15, 
   -5.947801936170414692182339441016170789962588`20.*^-16}, 
  {5.6382587183017751572367420124062618705471632`20.*^-15, 
   -9.805667336177000273455203499836977166168981`20.*^-16}, 
  {9.2950255633798047129973658550602423010302822`20.*^-15, 
   -1.6165261849356182109560636269669986610487457`20.*^-15}, 
  {1.53224637757764247685669952848414986472248338`20.*^-14, 
   -2.6647763088306825684464339625811301995173614`20.*^-15}, 
  {2.52558289479054496305367444556863594231700994`20.*^-14, 
   -4.3923180778965999357455207749019755518556697`20.*^-15}, 
  {4.16217700765311229384800936625504358123404293`20.*^-14, 
   -7.2385687089619344240834945500087714456244228`20.*^-15}, 
  {6.8573663625250996685849190860327107359118838`20.*^-14, 
   -1.19258545435219124671042071061438447581076241`20.*^-14}, 
  {1.129257834761849563507875533379586898537158125`20.*^-13, 
   -1.96392666915104271914413136239928156267331855`20.*^-14}, 
  {1.858222688793101812489429622690465660641135224`20.*^-13, 
   -3.23169163268365532606857325685298375763675692`20.*^-14}, 
  {3.053918760983566687599783228870667863451990851`20.*^-13, 
   -5.31116306258011597843440561542724845817737547`20.*^-14}, 
  {5.008664130534096943197151676085442218557372584`20.*^-13, 
   -8.71072022701582077077765508884424733662151751`20.*^-14}, 
  {8.186879537004028473742396350163648992708249597`20.*^-13, 
   -1.423805136870265821520416756550199824818826011`20.*^-13}, 
  {1.3308117263611210836155678410842891068997018888`20.*^-12, 
   -2.314455176280210580200987549711807142434264148`20.*^-13}, 
  {2.1439730463424012937000359243748669290268523443`20.*^-12, 
   -3.728648776247654423826149433695420746133656246`20.*^-13}, 
  {3.4045041418926902835457475210716360358642809843`20.*^-12, 
   -5.920876768509026580079560906211540931937879965`20.*^-13}, 
  {5.2838882666889716985317270684473912502812433824`20.*^-12, 
   -9.189370898589515997446481858169376087445640677`20.*^-13}, 
  {7.9154810243571646625276848724683694411374076849`20.*^-12, 
   -1.3766053955403764630482930212988468593282448151`20.*^-12}, 
  {1.12475139107236137543818938054773871136504139248`20.*^-11, 
   -1.9560893757780197833707641400830238458522458994`20.*^-12}, 
  {1.48317459753798735325072674451193248925466932657`20.*^-11, 
   -2.5794340826747606143490899904555347639211640467`20.*^-12}, 
  {1.77324776255130063502466594430101057173246331089`20.*^-11, 
   -3.083909152263131539173332077045235776926023149`20.*^-12}, 
  {1.88659455803107933499407953609825118831603291759`20.*^-11, 
   -3.2810340139670944956418774540839151101148398568`20.*^-12}, 
  {1.77324776260935188164741976271554977796368970205`20.*^-11, 
   -3.0839091523640902289520343699400865703716342651`20.*^-12}, 
  {1.48317459744701257450955058840670269647157506504`20.*^-11, 
   -2.579434082516543607842696675489917732994043592`20.*^-12}, 
  {1.12475139104186582662032503767770771531304819077`20.*^-11, 
   -1.9560893757249840462962174568307960266313881572`20.*^-12}, 
  {7.915481020223330062351368342694791150604019219`20.*^-12, 
   -1.3766053948214487064958901465556158522789598647`20.*^-12}, 
  {5.2838882668994650986643397517173042307410924442`20.*^-12, 
   -9.189370898955591475937982176899659531723639037`20.*^-13}, 
  {3.4045041446860516594459113935618402068516897921`20.*^-12, 
   -5.920876773367046364253758945324939490176851818`20.*^-13}, 
  {2.1439730502418079433733624746012089712101945736`20.*^-12, 
   -3.728648783029231205866717347132537341235120992`20.*^-13}, 
  {1.3308117259307000229410775730099021125771675835`20.*^-12, 
   -2.314455175531652213810569692191134108829856663`20.*^-13}, 
  {8.186879597865298987698523355279998140411270679`20.*^-13, 
   -1.423805147454834606556264931353043154854134027`20.*^-13}, 
  {5.008664171022810964694347646992253207671046555`20.*^-13, 
   -8.71072029743097559077277851650826644812355932`20.*^-14}, 
  {3.053918770005636856304040293582953663152920384`20.*^-13, 
   -5.31116307827067279357224398883991941417899199`20.*^-14}, 
  {1.85822262209669042532056284740657238606372806`20.*^-13, 
   -3.2316915166898963918618484302722998018499619`20.*^-14}, 
  {1.129257903138561208805307869534171948217480692`20.*^-13, 
   -1.96392678806706297183531803397247295342170558`20.*^-14}, 
  {6.8573667703760139773901080201981950147479765`20.*^-14, 
   -1.1925855252827850395461057426431643503909525`20.*^-14}, 
  {4.16217668647222278189077773407619975450854208`20.*^-14, 
   -7.2385681503864744032883091027412169643626819`20.*^-15}, 
  {2.52558259961060847092764725613794876029015666`20.*^-14, 
   -4.3923175645401886450915604454573021918089677`20.*^-15}, 
  {1.53224625506892028678896705712077540241812803`20.*^-14, 
   -2.6647760957720352813721166210796093955097873`20.*^-15}, 
  {9.2950262494791401366166290108059252066821837`20.*^-15, 
   -1.6165263042572417628898485236184217750751621`20.*^-15}, 
  {5.6382640473248898529697603714089067879644785`20.*^-15, 
   -9.805676604043286700816974558972011805155604`20.*^-16}, 
  {3.4199807668909251902682045597390857224467113`20.*^-15, 
   -5.947792638071174243944703582154931691211667`20.*^-16}, 
  {2.7026240825240085079668245578178685207782426`20.*^-15, 
   -4.700215795693927839942303578813684383962162`20.*^-16}, 
  {4.4556009835537291605171699588585267980897202`20.*^-15, 
   -7.748871275745615931334208624101785735808218`20.*^-16}, 
  {7.3453393304196503890185099158313629312584589`20.*^-15, 
   -1.2774503183338522415684365071011065967406013`20.*^-15}, 
  {1.21084862356145645100545435513324187689095545`20.*^-14, 
   -2.1058236931503590452268771393621597858973143`20.*^-15}, 
  {1.99582672623779425396629467230480050484176756`20.*^-14, 
   -3.4710030021526856590718168213996530518987265`20.*^-15}, 
  {3.2891348706087898816696235626736910833535618`20.*^-14, 
   -5.7202345575805041420341279350846801449627159`20.*^-15}, 
  {5.41899029681959313838001371253633652826798563`20.*^-14, 
   -9.4243309509905967624000238478892809187269307`20.*^-15}, 
  {8.9238845401861590281652338432510842226771753`20.*^-14, 
   -1.55197992003237548315917110317410160394385659`20.*^-14}, 
  {1.468446998254149859842255275892071869033942344`20.*^-13, 
   -2.55382086652895627798653091459490759831989972`20.*^-14}, 
  {2.413334292699567517557357603609624104615675687`20.*^-13, 
   -4.19710311773837829140410018019065061672291421`20.*^-14}, 
  {3.958048167538565815219373179803912341513528849`20.*^-13, 
   -6.88356203050185359168586639965897798524091981`20.*^-14}, 
  {6.46958169390123273079253268239998093212608167`20.*^-13, 
   -1.125144642417605692311744814330431466456709852`20.*^-13}, 
  {1.0516524114434655840698231909546618288839923041`20.*^-12, 
   -1.828960715553853189686649027747237963276508348`20.*^-13}, 
  {1.6942263585151571330292782801978250436412384401`20.*^-12, 
   -2.946480623504621100920483965561434858506501642`20.*^-13}, 
  {2.6902991209205470752423873376141395964779452033`20.*^-12, 
   -4.678781079861821000421543195850677559092078609`20.*^-13}, 
  {4.1753440008116273785616723974661206122848441981`20.*^-12, 
   -7.261467827498482397498560691245427151799729044`20.*^-13}, 
  {6.2546736539550856566533747654386092638791992838`20.*^-12, 
   -1.0877693311226235924614564809458450893702955283`20.*^-12}, 
  {8.8872947055018783583178234749701798802046465196`20.*^-12, 
   -1.5456164705220658014465779956469878052529820036`20.*^-12}, 
  {1.17189834216367234993004041784630070616116570424`20.*^-11, 
   -2.038084073328125825965287683210957749845505573`20.*^-12}, 
  {1.4010532241513406250970625387603088925503213044`20.*^-11, 
   -2.4366143028718967392992391978440154653049066163`20.*^-12}, 
  {1.49059248301449957321403208937634272408495655053`20.*^-11, 
   -2.5923347530686949099374471119588569114520983488`20.*^-12}, 
  {1.40105322419717289283828492154689101359842514565`20.*^-11, 
   -2.4366143029516050310231042113858974149537828626`20.*^-12}, 
  {1.17189834209184443630097153007516327585359274492`20.*^-11, 
   -2.038084073203207715306037443608979610180161295`20.*^-12}, 
  {8.8872947052610963242670681628650804249485715707`20.*^-12, 
   -1.5456164704801906650899248978895792043388820125`20.*^-12}, 
  {6.2546736506910490475435376397256653863646693314`20.*^-12, 
   -1.0877693305549650517467021982131591976286381439`20.*^-12}, 
  {4.1753440009778352940169922851684302709521309605`20.*^-12, 
   -7.261467827787539641768682235075530906003706029`20.*^-13}, 
  {2.6902991231262570601877188154775257633931205019`20.*^-12, 
   -4.678781083697838365543858809526131762422818262`20.*^-13}, 
  {1.6942263615942672695792946423160313870785772471`20.*^-12, 
   -2.946480628859595251442251551853967629701873465`20.*^-13}, 
  {1.0516524111035870793411471736322819845938773313`20.*^-12, 
   -1.828960714962760137984603780230055625380656234`20.*^-13}, 
  {6.469581741960085331385245407385819332803155956`20.*^-13, 
   -1.125144650775667014153955723023620753530983651`20.*^-13}, 
  {3.958048199510380449734779639582090917278674729`20.*^-13, 
   -6.88356208610500947779961676449059289961508652`20.*^-14}, 
  {2.413334299823844356393880210477023790124572538`20.*^-13, 
   -4.19710313012842496764153080082960659152099567`20.*^-14}, 
  {1.468446945587272804686027782747446314232737579`20.*^-13, 
   -2.55382077493438748641048310043034141605693493`20.*^-14}, 
  {8.92388508012382364840271303964835344134154358`20.*^-14, 
   -1.55198001393457802580916748515623538110287715`20.*^-14}, 
  {5.41899061887977257724391776424876089275203829`20.*^-14, 
   -9.4243315110952566560763787204326276395687625`20.*^-15}, 
  {3.28913461698766968663138675759472351166325059`20.*^-14, 
   -5.7202341165002951071850204479908234985447839`20.*^-15}, 
  {1.99582649314833978248309136432775236189784477`20.*^-14, 
   -3.4710025967797213608401588944830475859092959`20.*^-15}, 
  {1.21084852682217846949146858673173860171281076`20.*^-14, 
   -2.1058235249081364686808149334465019160222785`20.*^-15}, 
  {7.3453398721995074462024236952955691680277684`20.*^-15, 
   -1.2774504125564360776004215122253163770483079`20.*^-15}, 
  {4.4556051916287883111828035330398886574738917`20.*^-15, 
   -7.748878594137023149883136579199806360824166`20.*^-16}, 
  {2.7026198607215908211455775949004649310745694`20.*^-15, 
   -4.700208453428853601992308860696460749694903`20.*^-16}, 
  {2.1355557073022958236044550925442724499161343`20.*^-15, 
   -3.714009925743123171486008856598734695506321`20.*^-16}, 
  {3.5207204737332040881142604681577718482639592`20.*^-15, 
   -6.122992128231659283676974727230907562198194`20.*^-16}, 
  {5.8041296372608393911899329465177625759571264`20.*^-15, 
   -1.0094138499584068506417274689596108827751529`20.*^-15}, 
  {9.5678656803300682928067134669662035132423188`20.*^-15, 
   -1.6639766400574031813576892986028180023030119`20.*^-15}, 
  {1.57705926220755380165837956059649926239456616`20.*^-14, 
   -2.7427117603609631333189209749504334998166374`20.*^-15}, 
  {2.59900310868445018717841813847618540209625964`20.*^-14, 
   -4.5200054064077394559624663277846702645152348`20.*^-15}, 
  {4.28196770408579841954374308797181123013264147`20.*^-14, 
   -7.4469003549318233383369445008205412697958984`20.*^-15}, 
  {7.05145578758241860795130162423594064176849748`20.*^-14, 
   -1.22634013697085541007848723899755489422060829`20.*^-14}, 
  {1.160333529532771491084730194748807995053528912`20.*^-13, 
   -2.01797135570916781058213946912836173052787629`20.*^-14}, 
  {1.906960044561745104161684170644457735444742681`20.*^-13, 
   -3.31645225141173061593336377503383953990390033`20.*^-14}, 
  {3.127551271032958559490976029430677287925672015`20.*^-13, 
   -5.4392196017964496686799583120533518050881252`20.*^-14}, 
  {5.112088342185618593071282368491916436330110578`20.*^-13, 
   -8.89058842119238016186309977129028945448714891`20.*^-14}, 
  {8.309835278563151037080710157493583116472407568`20.*^-13, 
   -1.445188744097939310796645244781492715908244789`20.*^-13}, 
  {1.3387162082733656090887420854661862259536674169`20.*^-12, 
   -2.328202101344983667980421018202063001658552031`20.*^-13}, 
  {2.1257532073723813062189686647857615568397582228`20.*^-12, 
   -3.696962099778054445598206373540454881460449087`20.*^-13}, 
  {3.2991142697513753245451058174968178235002118899`20.*^-12, 
   -5.737590034350217955730618813037944040869933719`20.*^-13}, 
  {4.9419654116869565808355056943016295598851426338`20.*^-12, 
   -8.594722455107750575366096859655007930235030657`20.*^-13}, 
  {7.0218557840725384946199045208078966278075046053`20.*^-12, 
   -1.2211923102734849555860703514448515874447834094`20.*^-12}, 
  {9.2588826395385227327825048378686634875446897313`20.*^-12, 
   -1.6102404590501778665708704065858545195729895184`20.*^-12}, 
  {1.10690971573859501588184023688047529291921021736`20.*^-11, 
   -1.9250603751975565493597221510964787702942786392`20.*^-12}, 
  {1.17763896109697503859014992182472410889788438136`20.*^-11, 
   -2.0480677584295218062437389944777810589528424021`20.*^-12}, 
  {1.10690971577478092877051635597552046886202010847`20.*^-11, 
   -1.9250603752604885717748110538704703806296001886`20.*^-12}, 
  {9.2588826389714059329902924192013693744443661394`20.*^-12, 
   -1.6102404589515488579113552033393685868598897626`20.*^-12}, 
  {7.0218557838824232142713376992860011050489570764`20.*^-12, 
   -1.2211923102404214285689282955280001921824273176`20.*^-12}, 
  {4.9419654091096820059504675265431808873948873163`20.*^-12, 
   -8.594722450625533923392117437466401543295456204`20.*^-13}, 
  {3.2991142698826156867339331582315651694771303053`20.*^-12, 
   -5.737590034578462063885101144750548120829791843`20.*^-13}, 
  {2.1257532091140730935802104354586624128150878329`20.*^-12, 
   -3.696962102807083641009061626884630283156674485`20.*^-13}, 
  {1.3387162107047461264932078767702515310543061323`20.*^-12, 
   -2.328202105573471524336013698730872227920532398`20.*^-13}, 
  {8.309835275879324062786901387614545899904888562`20.*^-13, 
   -1.445188743631186793528156763063399286939980624`20.*^-13}, 
  {5.112088380135128218701432483474170103114865295`20.*^-13, 
   -8.89058848719152733687205649299855670106933091`20.*^-14}, 
  {3.127551296279463892850623701645940966771641395`20.*^-13, 
   -5.43921964570341546582717165503641907264633286`20.*^-14}, 
  {1.90696005018743149277639219858206871049549101`20.*^-13, 
   -3.3164522611955330309154646931862064530356366`20.*^-14}, 
  {1.160333487944315006709964853009339438466325589`20.*^-13, 
   -2.01797128338141740297385191827711206689795754`20.*^-14}, 
  {7.05145621394500353858885520073552837935759185`20.*^-14, 
   -1.22634021112087018062414873056270058771436382`20.*^-14}, 
  {4.28196795840120754501866817064449237678802193`20.*^-14, 
   -7.446900797219491382641162035903465003109603`20.*^-15}, 
  {2.59900290841202528268111180935150823465839438`20.*^-14, 
   -4.5200050581078700568367161901765360602754678`20.*^-15}, 
  {1.57705907814797479667790517903341443049805423`20.*^-14, 
   -2.7427114402573474724833133548407207486922683`20.*^-15}, 
  {9.5678649164262529518866184608816455379398286`20.*^-15, 
   -1.6639765072045657307628901671098513979025792`20.*^-15}, 
  {5.8041300650785068787586321612348161760547831`20.*^-15, 
   -1.0094139243614794571754142889104028132269184`20.*^-15}, 
  {3.5207237966491339518246023414534899184670615`20.*^-15, 
   -6.122997907215885133608004072093025945160107`20.*^-16}, 
  {2.1355523735464658073270984517514855556874601`20.*^-15, 
   -3.714004127906897056221040785654757488152109`20.*^-16}, 
  {1.6873458227184528343784667476314415868009429`20.*^-15, 
   -2.934514474292961451092985648054681020523371`20.*^-16}, 
  {2.7817925187792354766070401686983378524910871`20.*^-15, 
   -4.837900032659539959316591597736239743462764`20.*^-16}, 
  {4.5859601899952116910821865904360364980399943`20.*^-15, 
   -7.975582939122107288838585374671367822678248`20.*^-16}, 
  {7.5597637857855673169091951923247516068704305`20.*^-15, 
   -1.3147415279627073594624687290999568011948573`20.*^-15}, 
  {1.24606625655736264506878035533570983693476023`20.*^-14, 
   -2.1670717505345437305544006179751475424952358`20.*^-15}, 
  {2.05352439021925072868776600795371671649397755`20.*^-14, 
   -3.5713467655986969194569843616586377678156134`20.*^-15}, 
  {3.38326769805417972019888253014889069250971269`20.*^-14, 
   -5.8839438227029212525197957046067664217560227`20.*^-15}, 
  {5.57149328522477899878132101165267443164026428`20.*^-14, 
   -9.6895535395213547804892539333089990115482862`20.*^-15}, 
  {9.16801718007359271748586514665570631422289081`20.*^-14, 
   -1.59443777044758134217145480811403588073441579`20.*^-14}, 
  {1.506724200275013365663557865496422679331292391`20.*^-13, 
   -2.62038991352176237506705715738508292057616075`20.*^-14}, 
  {2.471131995339745226549759200318424167778794469`20.*^-13, 
   -4.29762086146042648095610295707552029178920778`20.*^-14}, 
  {4.039138787902533119263132168326968857317211822`20.*^-13, 
   -7.02458919635223151176196898839472844750819455`20.*^-14}, 
  {6.565700991634462804298194581210931413201938567`20.*^-13, 
   -1.141861042023384835530120796732335897948163233`20.*^-13}, 
  {1.0577290787019096447078808635480356671788571858`20.*^-12, 
   -1.839528832525060251665879762692235942919751628`20.*^-13}, 
  {1.6795559751529004474789946472847940115381673863`20.*^-12, 
   -2.92096691330939208257216460397355480267507372`20.*^-13}, 
  {2.6065893234433838150780999940608524087862781804`20.*^-12, 
   -4.533198823379797939266260859236265058758744672`20.*^-13}, 
  {3.9045052851903948599905338173262741635015407162`20.*^-12, 
   -6.79044397424416497389658055187178115391572299`20.*^-13}, 
  {5.5476224990775334237174286020073092523718110095`20.*^-12, 
   -9.648039128830492910812919307838798699777062629`20.*^-13}, 
  {7.3147822337631096584981068727431225886336264789`20.*^-12, 
   -1.2721360406544538536518446735205430588928046057`20.*^-12}, 
  {8.744705162514336940063398928555017718260641069`20.*^-12, 
   -1.5208182891329281634892867701834813423061984476`20.*^-12}, 
  {9.3033913215761320624841456081561939149898615059`20.*^-12, 
   -1.6179810994045447065189818448967293765199759138`20.*^-12}, 
  {8.7447051628000401993245679416762486805686662249`20.*^-12, 
   -1.5208182891826156868390552942045649879249854304`20.*^-12}, 
  {7.3147822333153365332038185940058740965111708186`20.*^-12, 
   -1.2721360405765802666441423641749346254802036211`20.*^-12}, 
  {5.5476224989274216664502085795714262724978846211`20.*^-12, 
   -9.648039128569428985130797529689436995648494995`20.*^-13}, 
  {3.9045052831553701242708412616243426370647624394`20.*^-12, 
   -6.790443970704991520471028281085813281851760762`20.*^-13}, 
  {2.6065893235470137829625601078837641298220126227`20.*^-12, 
   -4.533198823560023970369669752841328921429587175`20.*^-13}, 
  {1.6795559765281947150242268801236860707089893562`20.*^-12, 
   -2.920966915701208200042133704562932296885198884`20.*^-13}, 
  {1.0577290806218226226279289212787370497262386742`20.*^-12, 
   -1.839528835864039343700745950049977477784762906`20.*^-13}, 
  {6.565700989515194764896239482596973582390378364`20.*^-13, 
   -1.141861041654816480851519910016864970850500578`20.*^-13}, 
  {4.039138817869258211875208554678948828092448974`20.*^-13, 
   -7.02458924846827515108731922552860665755208513`20.*^-14}, 
  {2.471132015275627765616880387701630494821749692`20.*^-13, 
   -4.29762089613152654889892241339413999099434725`20.*^-14}, 
  {1.506724204717341903012321408487716234156769331`20.*^-13, 
   -2.62038992124755113567360244954385432027264236`20.*^-14}, 
  {9.16801685166990840781782391164064959792424973`20.*^-14, 
   -1.59443771333389711440309981072011297355204347`20.*^-14}, 
  {5.57149362190267431723188707462535584930522356`20.*^-14, 
   -9.6895541250481292473598036080440971292264752`20.*^-15}, 
  {3.38326789887481811035824953233095698710507422`20.*^-14, 
   -5.8839441719562054093186948388364469340957814`20.*^-15}, 
  {2.05352423207372528840108949186084483158723805`20.*^-14, 
   -3.571346490563000501567112159757991011456066`20.*^-15}, 
  {1.24606611121432321932229978067324426019317786`20.*^-14, 
   -2.1670714977640403814300865750839030612055265`20.*^-15}, 
  {7.5597631825672429442689117264698058970723817`20.*^-15, 
   -1.314741423055172685959810735038227112534328`20.*^-15}, 
  {4.5859605278223861037613427273828886915889847`20.*^-15, 
   -7.975583526647628006541465612839806420154749`20.*^-16}, 
  {2.7817951427272842051045644779877216348050757`20.*^-15, 
   -4.837904596047450791486199092152559364878388`20.*^-16}, 
  {1.6873431902106115986107116240980940280186985`20.*^-15, 
   -2.934509896018454954105585433214076570467295`20.*^-16}, 
  {1.3331185380115198290165463865693783601322681`20.*^-15, 
   -2.318467022628730137420080672294571061099586`20.*^-16}, 
  {2.1978062074646569750624132774922091691295992`20.*^-15, 
   -3.822271665155925174021588308682102902834077`20.*^-16}, 
  {3.6232218770934090301362397502936305123787384`20.*^-15, 
   -6.301255438423320052410851739641096543267368`20.*^-16}, 
  {5.9727296461491850539314371968179447191981518`20.*^-15, 
   -1.0387355906346408789445977733596425598605478`20.*^-15}, 
  {9.8447736830470242247315099032050871517472062`20.*^-15, 
   -1.7121345535733955173446104179487108089995143`20.*^-15}, 
  {1.62242420619116145439793335168936129311401206`20.*^-14, 
   -2.8216073151150633989529275681554109445461088`20.*^-15}, 
  {2.67301153375285570794576833165024782891920021`20.*^-14, 
   -4.6487157108745316659926405767830397024681746`20.*^-15}, 
  {4.40185718151392273853866076404921029818862805`20.*^-14, 
   -7.6554037939372569365889752418247135620671789`20.*^-15}, 
  {7.24335105830894863084876201889871559429867245`20.*^-14, 
   -1.25971322753199106623456730763455923379107344`20.*^-14}, 
  {1.190412608599381740006682196054600794806951503`20.*^-13, 
   -2.07028279756414215653336034096452312140339396`20.*^-14}, 
  {1.952356430935800587523793474399992030989416354`20.*^-13, 
   -3.39540248858400102178051039026085570606855014`20.*^-14}, 
  {3.191177629066743939450712881555899130979172434`20.*^-13, 
   -5.54987413750738076426210935922765066257247374`20.*^-14}, 
  {5.187304654307279986801887368934969949928122878`20.*^-13, 
   -9.02139939879526954226415194597386078248369191`20.*^-14}, 
  {8.356658223001242903338858166477127653676375376`20.*^-13, 
   -1.45333186486978137449371446373515263542197832`20.*^-13}, 
  {1.3269326140589698553956320027291777283727599318`20.*^-12, 
   -2.307708894015599748514142613442048223256973804`20.*^-13}, 
  {2.0593080539886291811232023064194062039818575783`20.*^-12, 
   -3.581405311284572488909917054642445572142360999`20.*^-13}, 
  {3.0846562107116047920405839641574166022589865485`20.*^-12, 
   -5.364619496889747464418406894186811482189541823`20.*^-13}, 
  {4.3826580470934282779058948570362513866764885776`20.*^-12, 
   -7.622013994945092657227643229628263281176501874`20.*^-13}, 
  {5.7785817253792025364663386755233724387343533784`20.*^-12, 
   -1.0049707348485569628637110740040647719538005866`20.*^-12}, 
  {6.9080626707149937440848624780426714204243237689`20.*^-12, 
   -1.201402203602607607666932604876986333986838916`20.*^-12}, 
  {7.3493505582913272209515261468568371567425260292`20.*^-12, 
   -1.2781479231811003862524393298881455924769610486`20.*^-12}, 
  {6.9080626709405721441601203737095149532830828386`20.*^-12, 
   -1.2014022036418386337669774562973069483970578848`20.*^-12}, 
  {5.7785817250256539522557922833352728781918818204`20.*^-12, 
   -1.0049707347870702525662247449278735440333707519`20.*^-12}, 
  {4.3826580469749014628800753116666154894003049939`20.*^-12, 
   -7.62201399473895906587839184637672259026139999`20.*^-13}, 
  {3.0846562091047313774272018379144422754953980771`20.*^-12, 
   -5.364619494095185004221220587677290913905040133`20.*^-13}, 
  {2.0593080540704588753994152463196287102404520198`20.*^-12, 
   -3.581405311426885000694635210990658626505133947`20.*^-13}, 
  {1.3269326151449483842066597953291093335604962563`20.*^-12, 
   -2.307708895904258059489843122311494493148689141`20.*^-13}, 
  {8.356658238161653389360102612153308232862507844`20.*^-13, 
   -1.45333186750637450249740914993970577962826224`20.*^-13}, 
  {5.187304652633883879083763716565410317151786625`20.*^-13, 
   -9.02139939588501544188480646359201794287267248`20.*^-14}, 
  {3.191177652729902084261427266958722797345133801`20.*^-13, 
   -5.5498741786606992769763952468847352997306675`20.*^-14}, 
  {1.95235644667816093808047412793003890262907667`20.*^-13, 
   -3.39540251596201902274865065726963287413752467`20.*^-14}, 
  {1.190412612107266777691593373207391302237874449`20.*^-13, 
   -2.07028280366481178728972760557807182997891214`20.*^-14}, 
  {7.24335079898454687636598307428507890742250211`20.*^-14, 
   -1.259713182432095108933214447701752853464783`20.*^-14}, 
  {4.40185744737218372759890282346883989947853642`20.*^-14, 
   -7.6554042562994499610415701277718954773539762`20.*^-15}, 
  {2.6730116923312563666107807791645687162512193`20.*^-14, 
   -4.6487159866630545506274448333296847239151644`20.*^-15}, 
  {1.62242408131122311163373391791716672815682863`20.*^-14, 
   -2.8216070979325619332760589876820290924466593`20.*^-15}, 
  {9.8447725353425914705222328730938385578145162`20.*^-15, 
   -1.7121343539726246035690839779293632274460031`20.*^-15}, 
  {5.9727291698165038544226874598434922803966942`20.*^-15, 
   -1.0387355077941745833778586886684334400689909`20.*^-15}, 
  {3.6232221438593946274848361584987460852964373`20.*^-15, 
   -6.301255902364164569538845493041297539645968`20.*^-16}, 
  {2.1978082794711539343246733583233048949685707`20.*^-15, 
   -3.822275268645485103173344970997051991249689`20.*^-16}, 
  {1.3331164592457338655567686604048855023581536`20.*^-15, 
   -2.318463407383884983576988974617192178014176`20.*^-16}, 
  {1.053193224088972498101534919012223036460292`20.*^-15, 
   -1.831640389719952170611365076542996585148333`20.*^-16}, 
  {1.7363156467187261178638839453012834026417811`20.*^-15, 
   -3.019679385597784552806754687480492874159616`20.*^-16}, 
  {2.8624255725354112027730898996795337670345639`20.*^-15, 
   -4.978131430496367309170591129877450029625337`20.*^-16}, 
  {4.7185885981097827369103691325419019615660352`20.*^-15, 
   -8.206241040190926498974555013116351237506141`20.*^-16}, 
  {7.77758859782153399834874703108791879508651`20.*^-15, 
   -1.3526241039689624344954342662761597904498286`20.*^-15}, 
  {1.28175081872394399639544509487277133625860944`20.*^-14, 
   -2.2291318586503373850355566867352544978410604`20.*^-15}, 
  {2.11173756975310470824256995489775272271613383`20.*^-14, 
   -3.6725870778314864491175129650395699525497985`20.*^-15}, 
  {3.47756248587012646673522114475775043655687374`20.*^-14, 
   -6.0479347580350025508438628604482616287945638`20.*^-15}, 
  {5.72240159161060272218658855233547761904554822`20.*^-14, 
   -9.9520027680184395168462409605834393374705186`20.*^-15}, 
  {9.40450615748826023845205189128855427147372633`20.*^-14, 
   -1.63556628825882786755687858978931378634325677`20.*^-14}, 
  {1.542400149380971537777987103228615699156202681`20.*^-13, 
   -2.68243504240168963091823844039759252027165675`20.*^-14}, 
  {2.521088407743884112358582369268876144016939008`20.*^-13, 
   -4.38450157868501584758014325090239329394250253`20.*^-14}, 
  {4.0980520937674199946076418264597758552126252`20.*^-13, 
   -7.12704711959551303410024665471265366123934812`20.*^-14}, 
  {6.6018579203822063982629091030190957886586721`20.*^-13, 
   -1.148149203544731547523984191829407963244986454`20.*^-13}, 
  {1.0482841337675672248402003902282166587757819289`20.*^-12, 
   -1.823102841334899521461218069962115928305707709`20.*^-13}, 
  {1.626845872304836644088378628928568038394921737`20.*^-12, 
   -2.829297169225802859284136745962727023295516063`20.*^-13}, 
  {2.436827497666132566338399204897869232107893496`20.*^-12, 
   -4.237960865506317506675476878083250838448510427`20.*^-13}, 
  {3.4621561445113447467027103487385068939314716511`20.*^-12, 
   -6.021141120889295211656887563023490250315602866`20.*^-13}, 
  {4.5647888628558836993347041652403829514268212802`20.*^-12, 
   -7.938763239749362955364702896070231219872732666`20.*^-13}, 
  {5.4569240918367369195365802155640027009435941601`20.*^-12, 
   -9.490302768411716381802748200980874262510598537`20.*^-13}, 
  {5.8054723788584255683830463240392670733688465833`20.*^-12, 
   -1.0096473702362479249361819693981334040641472326`20.*^-12}, 
  {5.4569240920148458743248422797316401050187549721`20.*^-12, 
   -9.490302768721471085782334399533287139163052133`20.*^-13}, 
  {4.5647888625767288756950573312014320677203042828`20.*^-12, 
   -7.938763239263876305556621445567707943861398751`20.*^-13}, 
  {3.4621561444177562916596462687946060383111907795`20.*^-12, 
   -6.021141120726532681147210902251488762280331795`20.*^-13}, 
  {2.4368274963973234712390576486942333302161179778`20.*^-12, 
   -4.237960863299692993459230693381275356897596488`20.*^-13}, 
  {1.626845872369450696593128812183944209383775221`20.*^-12, 
   -2.829297169338175124509789238580772538058739512`20.*^-13}, 
  {1.048284134625094578314692920784904461991305067`20.*^-12, 
   -1.823102842826251440547292036147659933897921854`20.*^-13}, 
  {6.601857932353500294298723279432789621027326058`20.*^-13, 
   -1.148149205626695703356299700770919934091708873`20.*^-13}, 
  {4.098052092445971983197611539219101178408630441`20.*^-13, 
   -7.12704711729734257947410702472887161462370507`20.*^-14}, 
  {2.521088426429456334756145814523251914047711521`20.*^-13, 
   -4.38450161118166319088025359047522072008297663`20.*^-14}, 
  {1.54240016181192383664858529995712142411214941`20.*^-13, 
   -2.68243506402073710721493095644716769410808593`20.*^-14}, 
  {9.40450618518830227858026270487054048979153138`20.*^-14, 
   -1.63556629307622648323135003562965921561591848`20.*^-14}, 
  {5.7224013868347403290325819378598040920065247`20.*^-14, 
   -9.9520024118865049200566642397561810295765647`20.*^-15}, 
  {3.47756269580556467149649219311729150681060524`20.*^-14, 
   -6.0479351231401124721678125097692026205401822`20.*^-15}, 
  {2.1117376949748482666066357123275058248038977`20.*^-14, 
   -3.6725872956084317680115403692652275213980829`20.*^-15}, 
  {1.28175072011223984172095592834960053174041622`20.*^-14, 
   -2.2291316871517214638625320493036530986789845`20.*^-15}, 
  {7.7775876915342458248926600491856222422634052`20.*^-15, 
   -1.3526239463537818825900278346409777812632013`20.*^-15}, 
  {4.7185882219726330436161027090245861201667375`20.*^-15, 
   -8.206240386039361814984526450477541078550846`20.*^-16}, 
  {2.8624257831877711952963783445822589529434435`20.*^-15, 
   -4.978131796848297730950223207969146005119039`20.*^-16}, 
  {1.7363172828833384098221992328299960390648973`20.*^-15, 
   -3.019682231101458104038607361443471372286772`20.*^-16}, 
  {1.0531915825868504928994366655239654642888977`20.*^-15, 
   -1.831637534933653031129455070476461677024163`20.*^-16}, 
  {8.320027696823401491045846419860652088698626`20.*^-16, 
   -1.446961338577982868007973290410548189338898`20.*^-16}, 
  {1.3716565753810010639693071751216063664231129`20.*^-15, 
   -2.385489696314784459077055956733228463344546`20.*^-16}, 
  {2.2612621069429718000869415539953779417572774`20.*^-15, 
   -3.932629751205168347977289659122396420447438`20.*^-16}, 
  {3.7275956945990137347282357411179033759948546`20.*^-15, 
   -6.482775121041763016918670854118092827817135`20.*^-16}, 
  {6.1441474674796604007880222412384105036766037`20.*^-15, 
   -1.0685473856486365914413951723892887832481052`20.*^-15}, 
  {1.01255874337868352936005017860512038375783075`20.*^-14, 
   -1.7609717276151017901913916149654267543614457`20.*^-15}, 
  {1.66823222694943203709268431543965668904670938`20.*^-14, 
   -2.9012734381729252819003205485907072852986247`20.*^-15}, 
  {2.74720707545872634586296376216987217264818894`20.*^-14, 
   -4.7777514355803936449790674124693429089533716`20.*^-15}, 
  {4.52058471795437218957886888353084379624292455`20.*^-14, 
   -7.8618864660076038079632502322275544282485638`20.*^-15}, 
  {7.42937001899545913211907704037964729117465421`20.*^-14, 
   -1.29206435112964506645549165919646039846515716`20.*^-14}, 
  {1.218463670465704339427243820933646884538315104`20.*^-13, 
   -2.11906725298383363378651099292808153832750453`20.*^-14}, 
  {1.991603320104986443773949518441303335869409074`20.*^-13, 
   -3.46365794800867207612860785815878841020766788`20.*^-14}, 
  {3.237360147213386320207933746683297235745868495`20.*^-13, 
   -5.63019156037110664383988477684051693173194517`20.*^-14}, 
  {5.215281685504941485911822283134431563061521026`20.*^-13, 
   -9.07005510522598519289012570979901141402003655`20.*^-14}, 
  {8.281091726201145558439025552299821355653677848`20.*^-13, 
   -1.440189865426286184076352269965186322722378748`20.*^-13}, 
  {1.2851401706970835587070989622466049487081268034`20.*^-12, 
   -2.235026383821014884707998195211486867318481393`20.*^-13}, 
  {1.9249638817555145203904709178150908139958137837`20.*^-12, 
   -3.347763272618286122418210291852331850427502232`20.*^-13}, 
  {2.7348687348507534476306502206646703649708679908`20.*^-12, 
   -4.756293451914353821966348209851600634731944324`20.*^-13}, 
  {3.6058027627581859421514672815200723872718913381`20.*^-12, 
   -6.270961326535975551567769185252299803951115368`20.*^-13}, 
  {4.3104464764814460865256244898963385645227708784`20.*^-12, 
   -7.496428654750341020044564330254501851343949345`20.*^-13}, 
  {4.5857376012831190205080650922383680740756397158`20.*^-12, 
   -7.975195828318467861753156682153683607088069072`20.*^-13}, 
  {4.3104464766220765060942123535522804121029684807`20.*^-12, 
   -7.496428654994915662772543223569183325396466926`20.*^-13}, 
  {3.6058027625377686908162855188431960045587159466`20.*^-12, 
   -6.270961326152641201419626989292514790536897299`20.*^-13}, 
  {2.7348687347768556854768577434262760540021963777`20.*^-12, 
   -4.756293451785835974742361292915262702612515438`20.*^-13}, 
  {1.9249638807536401773747676261357916615231399264`20.*^-12, 
   -3.347763270875895960651769784583985498301112919`20.*^-13}, 
  {1.2851401707481047086420004788673010758428245035`20.*^-12, 
   -2.235026383909747319377392137160523610161433917`20.*^-13}, 
  {8.281091732972502973435447299034871241111825385`20.*^-13, 
   -1.440189866603913560597469095484325433236839199`20.*^-13}, 
  {5.215281694957989481122486860604734602576831732`20.*^-13, 
   -9.07005512166606866282171627931258191752492475`20.*^-14}, 
  {3.237360146169946068113542612356969713056652698`20.*^-13, 
   -5.63019155855642794454529149975125167488113521`20.*^-14}, 
  {1.9916033348600247561888852568426810796270995`20.*^-13, 
   -3.46365797366960827163284392494379318196017297`20.*^-14}, 
  {1.218463680281807173827099449177159273041578797`20.*^-13, 
   -2.1190672700553168240471294768298422139853545`20.*^-14}, 
  {7.42937004086882388728605189479093069625555697`20.*^-14, 
   -1.29206435493370850213670467735494446891400985`20.*^-14}, 
  {4.5205845562528131632032163409071522480089112`20.*^-14, 
   -7.8618861847875011533968979841863517356676718`20.*^-15}, 
  {2.74720724123461767443675154364902379245643771`20.*^-14, 
   -4.7777517238862916077160896411287370303590221`20.*^-15}, 
  {1.66823232583103086098211415705571476065543916`20.*^-14, 
   -2.9012736101409232364906333166186343663572857`20.*^-15}, 
  {1.01255866550974422103065173414643147993107863`20.*^-14, 
   -1.7609715921908595148359160593850982259670939`20.*^-15}, 
  {6.1441467518279360665831892549373222539980483`20.*^-15, 
   -1.0685472611874671420144676965108386528692253`20.*^-15}, 
  {3.7275953975814756419766697905388157117543973`20.*^-15, 
   -6.482774604489522855611599635719679498703294`20.*^-16}, 
  {2.2612622732850789050697387582635811096533792`20.*^-15, 
   -3.932630040495789400121284796980141060266748`20.*^-16}, 
  {1.3716578673820886847111643155256597470369605`20.*^-15, 
   -2.385491943273197712541155331348973473107758`20.*^-16}, 
  {8.320014734664621280926780739418597050757063`20.*^-16, 
   -1.446959084289499353204657519898886443609927`20.*^-16}, 
  {6.572361032910916925052436602478875612785899`20.*^-16, 
   -1.143019310071463813052597669996326193527982`20.*^-16}, 
  {1.0835327075182914657563145948997503731173086`20.*^-15, 
   -1.884404708727463418706634078086522388030103`20.*^-16}, 
  {1.7862717625180918677596482643321835768107754`20.*^-15, 
   -3.106559586987985856973301329273362742279605`20.*^-16}, 
  {2.9445939566054700443833211912861540998186958`20.*^-15, 
   -5.121032968009513120666645550062876695336857`20.*^-16}, 
  {4.8535356575849523612771345035785118563633017`20.*^-15, 
   -8.440931578408612802221103484484368445849223`20.*^-16}, 
  {7.9986517227132107230546254183889487173292422`20.*^-15, 
   -1.3910698648196888214008044205893823856224769`20.*^-15}, 
  {1.31781063592778716962732165998601418807151096`20.*^-14, 
   -2.2918445842222385558736028869321985879504532`20.*^-15}, 
  {2.17014025879768719814471176224744469320353151`20.*^-14, 
   -3.7741569718220646924255856734738168577452722`20.*^-15}, 
  {3.5710083431776262429820811144103878116928963`20.*^-14, 
   -6.2104492924828282486644888946267614116398197`20.*^-15}, 
  {5.86878212482035098552074059402031710186447177`20.*^-14, 
   -1.02065776083832191052534619026440297423729947`20.*^-14}, 
  {9.62516464362528805592729761047720847635771333`20.*^-14, 
   -1.67394167715222400972648654095255799588829794`20.*^-14}, 
  {1.573250026902685067935172679095301891807761433`20.*^-13, 
   -2.73608700330901750945247422451356850749175905`20.*^-14}, 
  {2.557318575280529889727340519795555407745371935`20.*^-13, 
   -4.4475105657052693734388530779053137526006468`20.*^-14}, 
  {4.119740472202611405580839227668228605196455573`20.*^-13, 
   -7.16476603861323722709711170029257148729818359`20.*^-14}, 
  {6.541494827948572958288001191484366959348092715`20.*^-13, 
   -1.13765127442583877535443498982336816684314656`20.*^-13}, 
  {1.0151633031745029743247757381759877904750747851`20.*^-12, 
   -1.76550139682522256404308824030606572256534745`20.*^-13}, 
  {1.5205559413246058562345467023159328330613451072`20.*^-12, 
   -2.644445115347140619538342090984231014019730624`20.*^-13}, 
  {2.1602759101121002929853471610952898570199199399`20.*^-12, 
   -3.757001582803652683452777671470069316556382502`20.*^-13}, 
  {2.8481777480089189569869850123584951128876415761`20.*^-12, 
   -4.953352605232902533890408717145208891978507085`20.*^-13}, 
  {3.4047185606616385438648070311222585735628471153`20.*^-12, 
   -5.921249670715893119764881793256101867065821062`20.*^-13}, 
  {3.6221443618715763602841876329446004554606871823`20.*^-12, 
   -6.299381498907089322233369796425392096453369007`20.*^-13}, 
  {3.4047185607726780403680167543151017661863868168`20.*^-12, 
   -5.921249670909005287596550877069742202063281409`20.*^-13}, 
  {2.8481777478348786045325612609634386359211739818`20.*^-12, 
   -4.953352604930223660056628279936415018993346054`20.*^-13}, 
  {2.1602759100537499688296888830427003831513764731`20.*^-12, 
   -3.757001582702173858834241535726435448958915603`20.*^-13}, 
  {1.5205559405335041484638551554436586198901053341`20.*^-12, 
   -2.644445113971311562545835052945493251982791881`20.*^-13}, 
  {1.0151633032147908996854638187285412424979020518`20.*^-12, 
   -1.765501396895288521192110989093115204344177483`20.*^-13}, 
  {6.541494833295501683444923671791113419188370515`20.*^-13, 
   -1.137651275355739423207812812485411029424064432`20.*^-13}, 
  {4.11974047966715399822906511149091005655355935`20.*^-13, 
   -7.16476605159505043170272193302766966357140758`20.*^-14}, 
  {2.557318574456551421176833001495367874100421145`20.*^-13, 
   -4.4475105642722633411771008721658571723485585`20.*^-14}, 
  {1.573250038553988097344823112490762126397663394`20.*^-13, 
   -2.7360870235721532127736054130274123937350668`20.*^-14}, 
  {9.62516472113817842459628700854361971134472633`20.*^-14, 
   -1.67394169063272668253848469713802081936430029`20.*^-14}, 
  {5.86878214209268611457798738460186135082215593`20.*^-14, 
   -1.02065776384220628079617171906119327840385326`20.*^-14}, 
  {3.57100821548973658081827446015432862181894279`20.*^-14, 
   -6.2104490704169331840317816698336149944677259`20.*^-15}, 
  {2.17014038970292780543164166816736379964429818`20.*^-14, 
   -3.7741571994833527050985072489867196515553019`20.*^-15}, 
  {1.31781071400984158585336429794039615085250993`20.*^-14, 
   -2.291844720017115801484111822505036784091321`20.*^-15}, 
  {7.9986511078194719802988671885837570999508131`20.*^-15, 
   -1.391069757881647300921542119753696886947968`20.*^-15}, 
  {4.8535350924690003198811514270690557843748237`20.*^-15, 
   -8.440930595598261425880263351424444842391004`20.*^-16}, 
  {2.9445937220649106634872575986539714230224693`20.*^-15, 
   -5.121032560112888110412621910702558996560806`20.*^-16}, 
  {1.7862718938705119375150223955904833723052399`20.*^-15, 
   -3.106559815426977282634821557548666734443894`20.*^-16}, 
  {1.0835337277498775166383734219142478778576993`20.*^-15, 
   -1.884406483043265246327605951155213700622082`20.*^-16}, 
  {6.572350797312763661185488857204090934321608`20.*^-16, 
   -1.143017529967437158467041540383320162490709`20.*^-16}, 
  {5.191587752002336087396744590072067219207679`20.*^-16, 
   -9.02884826435188884764651233056011690296988`20.*^-17}, 
  {8.558956294937519146438430758676677818485223`20.*^-16, 
   -1.488514138250003329815379262378552664084382`20.*^-16}, 
  {1.4109977107598932427786925186423595583199063`20.*^-15, 
   -2.45390906219111868309337829329106010142592`20.*^-16}, 
  {2.3259703869207386684783351211248308860494499`20.*^-15, 
   -4.045165890296936814744930645434488497477302`20.*^-16}, 
  {3.8338663629828156518018226595981734031401418`20.*^-15, 
   -6.667593674752722872698822016692475483721983`20.*^-16}, 
  {6.3182310313528835837411569926941806028581713`20.*^-15, 
   -1.0988227880613710580419403465555096700622905`20.*^-15}, 
  {1.04095432143180942067011729875236894041653163`20.*^-14, 
   -1.8103553416205381229045518239171633746374454`20.*^-15}, 
  {1.71421931388372328208652322717713809962904127`20.*^-14, 
   -2.9812509806673448384113447429167619123983329`20.*^-15}, 
  {2.82078059399992863180176675663088554553476797`20.*^-14, 
   -4.9057053808694410987856813158798009487561188`20.*^-15}, 
  {4.63581613838635834978834617796524129588719686`20.*^-14, 
   -8.0622889363241014778927759616786805145864291`20.*^-15}, 
  {7.60301790980722728417109953927839097395899582`20.*^-14, 
   -1.32226398431430039724714774596145929981895574`20.*^-14}, 
  {1.242724879846178729652604849455456554748518858`20.*^-13, 
   -2.16126066060204996461322582513992444304090233`20.*^-14}, 
  {2.020045305709177601002460672047060490678430821`20.*^-13, 
   -3.51312227079856974087384464703836607074509704`20.*^-14}, 
  {3.254202669359356483835620942227673941653163443`20.*^-13, 
   -5.65948290323366345014890598648291120287506684`20.*^-14}, 
  {5.167129638817430557928025075861228156317561689`20.*^-13, 
   -8.98631241533466183987482621888909244576967258`20.*^-14}, 
  {8.018713786667592056452037312970739332509751685`20.*^-13, 
   -1.394558919420450792426441271820998144784304642`20.*^-13}, 
  {1.2010642231099018312824651035108762712899763338`20.*^-12, 
   -2.08880734453895970657820018001891525441735015`20.*^-13}, 
  {1.7063446480763017034691473839710132778514076873`20.*^-12, 
   -2.967555909697916006033299798210457874524187281`20.*^-13}, 
  {2.2496649953758933527131314845864218100495340065`20.*^-12, 
   -3.912460861523292787327185190585081408781798269`20.*^-13}, 
  {2.6892210536325089684643894287350530619738355142`20.*^-12, 
   -4.67690618023045037993806857171313575995449654`20.*^-13}, 
  {2.8609409882075992386577617769291056680068326885`20.*^-12, 
   -4.975549544708868241143933525094096813924926422`20.*^-13}, 
  {2.689221053720184795631656506084177436705498399`20.*^-12, 
   -4.676906180382930079359402619276830324705214608`20.*^-13}, 
  {2.2496649952384708607924469880518082802982303084`20.*^-12, 
   -3.912460861284297149204255631394449183127357058`20.*^-13}, 
  {1.7063446480302274922830709096546131428425185346`20.*^-12, 
   -2.967555909617786943100992886355848944073945276`20.*^-13}, 
  {1.2010642224852280851485263239588077302333856466`20.*^-12, 
   -2.088807343452570582867002302537056922145018521`20.*^-13}, 
  {8.018713786985719261326977032690207247023155691`20.*^-13, 
   -1.394558919475777262839474266554818651656200986`20.*^-13}, 
  {5.167129643039582459837644845078106566117438731`20.*^-13, 
   -8.98631242267753471276112146970105489759554557`20.*^-14}, 
  {3.254202675253694579368236482121454983940002647`20.*^-13, 
   -5.65948291348468622498823736021122605902609156`20.*^-14}, 
  {2.020045305058524889963378896000581812989755191`20.*^-13, 
   -3.51312226966699980863196329739231619650392212`20.*^-14}, 
  {1.242724889046624007748244863006625306755045817`20.*^-13, 
   -2.16126067660282436130129541392456575087834056`20.*^-14}, 
  {7.60301797101532490757066505562798115924430653`20.*^-14, 
   -1.32226399495918694044707218358747498421640108`20.*^-14}, 
  {4.63581615202547245998272495266183363830051685`20.*^-14, 
   -8.0622889600442999304047390481075367622617687`20.*^-15}, 
  {2.82078049317097615907612122475879033300364452`20.*^-14, 
   -4.9057052055147411462193412604500701443541651`20.*^-15}, 
  {1.71421941725329554293736560015415344745170563`20.*^-14, 
   -2.981251160440513987717157565485484256437749`20.*^-15}, 
  {1.04095438308946383914193725541086658380572976`20.*^-14, 
   -1.810355448851241459377282183323246232705617`20.*^-15}, 
  {6.3182305458007278940451765362886676393197585`20.*^-15, 
   -1.0988227036175178946165524410936813285773495`20.*^-15}, 
  {3.8338659167377583044643781248606468996577624`20.*^-15, 
   -6.667592898674362268633701086714168521143937`20.*^-16}, 
  {2.3259702017152610105287515719205752598558703`20.*^-15, 
   -4.04516556820045393135435055986187001714064`20.*^-16}, 
  {1.4109978144826287324509237267588655545579796`20.*^-15, 
   -2.45390924257848475208856300305889661662258`20.*^-16}, 
  {8.558964351219374226838138342490829814922363`20.*^-16, 
   -1.488515539342499865537067537824492141725629`20.*^-16}, 
  {5.191579669438975664631144210780936064328855`20.*^-16, 
   -9.02883420771995767761938123614075837274589`20.*^-17}, 
  {4.100748278263780534318406138055006291537939`20.*^-16, 
   -7.13173613611092266837983676183479355050081`20.*^-17}, 
  {6.76057628050139801101658785810805553917915`20.*^-16, 
   -1.175752396608938784524623975323140093770278`20.*^-16}, 
  {1.1145234522742911483054309018672644264134347`20.*^-15, 
   -1.938301656129201997052923307595242480719017`20.*^-16}, 
  {1.837244997014348285056920967088798338881945`20.*^-15, 
   -3.195208690459736147925079942763127545881645`20.*^-16}, 
  {3.0283066212645662836750751436068992554275838`20.*^-15, 
   -5.266620210894897884652304597577216096395804`20.*^-16}, 
  {4.9906642128241096966750612255918304771198004`20.*^-15, 
   -8.679416022302799472478367348855357351512698`20.*^-16}, 
  {8.2223218988917790874372017074289258819348051`20.*^-15, 
   -1.4299690258942224499890785578137262403364879`20.*^-15}, 
  {1.35403257308928018395024198054909112017619098`20.*^-14, 
   -2.3548392575465742329569425748679845568281585`20.*^-15}, 
  {2.22808580942237043300776782250181898170184743`20.*^-14, 
   -3.8749318424736877095787266478292504029597354`20.*^-15}, 
  {3.66174930175240149935100248625408615655580816`20.*^-14, 
   -6.3682596552215678249582651934853672287927102`20.*^-15}, 
  {6.0054850359319901657906994880319295683343836`20.*^-14, 
   -1.04443218016208524622446947617946601188424062`20.*^-14}, 
  {9.81604485648168231441166661302506600940955698`20.*^-14, 
   -1.70713823590985779381072462835218539294079253`20.*^-14}, 
  {1.595591778487539413170764019753027485707738341`20.*^-13, 
   -2.77494222345659028377524177348352606210041444`20.*^-14}, 
  {2.570418921905262489707728907616552102378487445`20.*^-13, 
   -4.47029377722654346036126766542009061283215203`20.*^-14}, 
  {4.081375479742278871520327996636274163594907385`20.*^-13, 
   -7.09804431259526760264404868980221593668679541`20.*^-14}, 
  {6.333718338666488313227746209912262795544310141`20.*^-13, 
   -1.101516232811563184909173253897784834007706106`20.*^-13}, 
  {9.486714740391948244106231702030901204712132679`20.*^-13, 
   -1.649863433111643172888040296005374122558631763`20.*^-13}, 
  {1.3477544298781825450343058049121851694642845486`20.*^-12, 
   -2.343920747614230513103140530282061164285712266`20.*^-13}, 
  {1.7768707767898284420333919628192987934239394526`20.*^-12, 
   -3.090210046591005986145029500555302249432938182`20.*^-13}, 
  {2.1240250141672550141689411734311000534158342095`20.*^-12, 
   -3.693956546377834807250332475532347918984059499`20.*^-13}, 
  {2.259644515382830272370845416291498052846920803`20.*^-12, 
   -3.929816548491878734557992028333040091907688355`20.*^-13}, 
  {2.1240250142364836821820696635198050598868971463`20.*^-12, 
   -3.693956546498232490751425501773574017194603739`20.*^-13}, 
  {1.7768707766813186845281046239483726731963041484`20.*^-12, 
   -3.090210046402293364396703693823256822950094168`20.*^-13}, 
  {1.3477544298418015224928430734048036813311301103`20.*^-12, 
   -2.343920747550959169552770562443136837097617584`20.*^-13}, 
  {9.48671473545934885902873704867802584667061435`20.*^-13, 
   -1.649863432253799801570215138900526234203585104`20.*^-13}, 
  {6.333718338917693049284201274039853593205990446`20.*^-13, 
   -1.101516232855250965092904569398235407514085293`20.*^-13}, 
  {4.08137548307626682809267251227757070597647045`20.*^-13, 
   -7.09804431839350752711769132570012296691560074`20.*^-14}, 
  {2.570418926559701406089590950358050754042858471`20.*^-13, 
   -4.47029378532121983667754947888356652877018864`20.*^-14}, 
  {1.595591777973752659671671978366407382415767267`20.*^-13, 
   -2.77494222256304810377682083194157805637524733`20.*^-14}, 
  {9.81604492913297852577955874416286018516355257`20.*^-14, 
   -1.70713824854486583057035804246310611915887867`20.*^-14}, 
  {6.00548508426500622901648053943797760826380989`20.*^-14, 
   -1.04443218856782717026373574598921349708935831`20.*^-14}, 
  {3.66174931252254640983896095069745622651899906`20.*^-14, 
   -6.3682596739522546258068886099086195243808671`20.*^-15}, 
  {2.22808572980261409180418485364178517536703165`20.*^-14, 
   -3.8749317040045462466159736585074524788991863`20.*^-15}, 
  {1.35403265471526412213558087257237606840420887`20.*^-14, 
   -2.3548393995048071689314449957780453363551463`20.*^-15}, 
  {8.2223223857727253690790274505012060125638094`20.*^-15, 
   -1.4299691105691696294050482522610793065328367`20.*^-15}, 
  {4.9906638294067994482095563946143166845859407`20.*^-15, 
   -8.679415355490085996886185034111855103627723`20.*^-16}, 
  {3.0283062688861707305001554151631039142468921`20.*^-15, 
   -5.266619598062905618261139852457572024777204`20.*^-16}, 
  {1.8372448507664279967591832722830235310441183`20.*^-15, 
   -3.195208436115526950885536125709606140946295`20.*^-16}, 
  {1.1145235341791830469659822781674409814068335`20.*^-15, 
   -1.938301798572492255593012657682506054620583`20.*^-16}, 
  {6.760582642162651228780551438317076865733723`20.*^-16, 
   -1.175753502984808909353139380576882933171079`20.*^-16}, 
  {4.100741895849226834177698922844168689800204`20.*^-16, 
   -7.13172503625952492900469377885942380834813`20.*^-17}, 
  {3.23900716007005299197625395623474007068152`20.*^-16, 
   -5.63305593055661389908913731519085229683741`20.*^-17}, 
  {5.339892463474312643467522658192470924107437`20.*^-16, 
   -9.2867695016944567712478654925086450854043`20.*^-17}, 
  {8.803147926980157201712381390620055232053262`20.*^-16, 
   -1.530982248170462122036935894020879170791863`20.*^-16}, 
  {1.4511618501625104699665901229399616298309482`20.*^-15, 
   -2.523759739413061686898417605112976747532086`20.*^-16}, 
  {2.3919307964743252725336007291230003115429182`20.*^-15, 
   -4.159879646042304821797566485431304889639852`20.*^-16}, 
  {3.9419135001512485144579278730494896761406165`20.*^-15, 
   -6.85550173939347567731813543139041682807064`20.*^-16}, 
  {6.4944619206971915200846244911486131390314629`20.*^-15, 
   -1.129471638382120264362543389764976198092428`20.*^-15}, 
  {1.06949250473887305884239858848116419272856051`20.*^-14, 
   -1.859986964763257493638954066923763813440975`20.*^-15}, 
  {1.75986938741177818326762417186096182309957049`20.*^-14, 
   -3.0606424128900490143784768206277596923470788`20.*^-15}, 
  {2.89225747964268256022124140873113763422810175`20.*^-14, 
   -5.0300130080742305395152024499671958856140906`20.*^-15}, 
  {4.74346982622140596196178573496497845608528528`20.*^-14, 
   -8.2495127412546190642813664955912668801483225`20.*^-15}, 
  {7.75325579218142461544426561976711882775793916`20.*^-14, 
   -1.3483923116837260200772635860464554483057285`20.*^-14}, 
  {1.260284520684578655874731364282217399195614578`20.*^-13, 
   -2.19179916640796287978214150309950852034019932`20.*^-14}, 
  {2.030249938900934271683705199771003019868582652`20.*^-13, 
   -3.53086945895814655944992208655826612151057857`20.*^-14}, 
  {3.223667665823290616400927123588736542112025317`20.*^-13, 
   -5.60637854925789672417552543232823746454265271`20.*^-14}, 
  {5.002644588351370750769852431160125022388056814`20.*^-13, 
   -8.70025145800238391438235205419152177806618579`20.*^-14}, 
  {7.492949628505993650830739902395953433389431984`20.*^-13, 
   -1.303121674522781504492302591721035379719901218`20.*^-13}, 
  {1.0644928834332949505110842185636670184695212031`20.*^-12, 
   -1.85129197118833904436710298880637742342525427`20.*^-13}, 
  {1.4034032821018998932572917995457987040406642536`20.*^-12, 
   -2.44070136017721720566485530355791078963593783`20.*^-13}, 
  {1.6775749824747865790994813833993332561979114247`20.*^-12, 
   -2.917521708651802746259967623303188271648541607`20.*^-13}, 
  {1.7846815933279571919669432336641902748176029027`20.*^-12, 
   -3.103794075352969029507727362894243956204526779`20.*^-13}, 
  {1.6775749825294498210214958098675233503850960309`20.*^-12, 
   -2.917521708746869253950427495421779739800167011`20.*^-13}, 
  {1.4034032820162192869029267402153624616755947157`20.*^-12, 
   -2.440701360028207455483350852548456455087990812`20.*^-13}, 
  {1.0644928834045677046648673609390588570560089067`20.*^-12, 
   -1.851291971138378616808464975546189316619145927`20.*^-13}, 
  {7.492949624611061371902531794900407624163514103`20.*^-13, 
   -1.303121673845401977722179442591375238984958973`20.*^-13}, 
  {5.00264458854973153730794320282247274292702937`20.*^-13, 
   -8.70025145834735919531816209186516998769918148`20.*^-14}, 
  {3.223667668455950975745978191555414242041679185`20.*^-13, 
   -5.60637855383643647955822294183550302963770297`20.*^-14}, 
  {2.030249942576295477458354423777689195390498661`20.*^-13, 
   -3.53086946535007909123192073700467686154869336`20.*^-14}, 
  {1.260284520278867629943434490242175227588744096`20.*^-13, 
   -2.19179916570237848685814693955160909145868533`20.*^-14}, 
  {7.75325584955052510133661948487595210081972182`20.*^-14, 
   -1.34839232166096088718897730171755688709908207`20.*^-14}, 
  {4.74346986438762032337696628067169233403267599`20.*^-14, 
   -8.2495128076306440406555935316029431896220448`20.*^-15}, 
  {2.89225748814734404172151389088580376678743836`20.*^-14, 
   -5.0300130228649461595156763319753108987607627`20.*^-15}, 
  {1.75986932453989631847721619989768472127916201`20.*^-14, 
   -3.0606423035476457712647238259090169065724559`20.*^-15}, 
  {1.06949256919499249387951430259861524053736147`20.*^-14, 
   -1.8599870768608565110948074827802004183258464`20.*^-15}, 
  {6.4944623051637519068572448160749877144618351`20.*^-15, 
   -1.1294717052458698968447382288826065590368407`20.*^-15}, 
  {3.9419131973849360981178173640185757716338927`20.*^-15, 
   -6.855501212843367127161421502641001341971987`20.*^-16}, 
  {2.3919305182179449631584157774486984179439802`20.*^-15, 
   -4.159879162118165153318983960780345074685191`20.*^-16}, 
  {1.451161734677511862426377994003176244528341`20.*^-15, 
   -2.523759538569585847698048685222915207875376`20.*^-16}, 
  {8.803148573743986894885271446344058361597743`20.*^-16, 
   -1.530982360651128155632221121103314497669167`20.*^-16}, 
  {5.339897486974576789021510854800027697203116`20.*^-16, 
   -9.28677823821665528525480148660874382122277`20.*^-17}, 
  {3.239002120181866704051348561556778697341845`20.*^-16, 
   -5.63304716553368122443712793314222382146417`20.*^-17}}, 
 {{0.00142985528458280510400145066012758608`20., 
   -0.00024867048427527045286981750610914539`20.}, 
  {0.00142977400547795076871361128678705661`20., 
   -0.00024865634877877404673280196291948811`20.}, 
  {0.00142964859641742667259716456861058027`20., 
   -0.00024863453850737855175602862062792701`20.}, 
  {0.00142943965119165851476121121330517445`20., 
   -0.0002485982002072449590889062979661173`20.}, 
  {0.00142909484200745348005527588423404751`20., 
   -0.00024853823339260060522700450160592131`20.}, 
  {0.00142852632426804471970549788073013285`20., 
   -0.00024843936074226864690530397925741442`20.}, 
  {0.00142758927990060858505502236723843586`20., 
   -0.00024827639650445366696609084647624972`20.}, 
  {0.0014260458397117609875941637768397632`20., 
   -0.00024800797212378451958159370031995882`20.}, 
  {0.00142350429274788397263024756903707771`20., 
   -0.00024756596395615373437047783809340483`20.}, 
  {0.00141932175645744770078895855663572176`20., 
   -0.000246838566340425687093731922893169`20.}, 
  {0.0014124479884840098682983470413544694`20., 
   -0.0002456431284320017162257994854529512`20.}, 
  {0.00140117449694718217732566325491718251`20., 
   -0.00024368252120820559605663708781168393`20.}, 
  {0.0013827478749144553656431873931644198`20., 
   -0.00024047789128947049837272824228946432`20.}, 
  {0.00135279716753060455715007282548906039`20., 
   -0.00023526907261401818385218657834592355`20.}, 
  {0.00130455909287736499733780105989934685`20., 
   -0.00022687984223954173866744366259119075`20.}, 
  {0.00122802056256414463438759757340646085`20., 
   -0.00021356879348941645815436479537503666`20.}, 
  {0.0011094817299879991572254707777317581`20., 
   -0.00019295334434573898386529926569247968`20.}, 
  {0.0009328376761670497649243898104333836`20., 
   -0.00016223263933339995911728518442319715`20.}, 
  {0.00068482928499269571593452065516920498`20., 
   -0.00011910074521612099407556880959464434`20.}, 
  {0.00036566808382014068327634120061819699`20., 
   -0.00006359444936002446665675499141186035`20.}, 
  {-7.487193682425763307176725866752267265747359629311`20.*^-10, 
   1.30212064042187187950899580291243106620633848455`20.*^-10}, 
  {-0.00036566808392766938354119371977847276`20., 
   0.0000635944493787251101810771686571257`20.}, 
  {-0.00068482928486547137739578950173069832`20., 
   0.00011910074519399502215578947856186057`20.}, 
  {-0.00093283767611812954621201768888536947`20., 
   0.00016223263932489209499339438067571643`20.}, 
  {-0.00110948172908447406700953046714922028`20., 
   0.00019295334418860418556687486385203833`20.}, 
  {-0.00122802056263230505348271062846416287`20., 
   0.00021356879350127044408394967451550659`20.}, 
  {-0.00130455909427880680320722912310309677`20., 
   0.00022687984248327074838386593445271248`20.}, 
  {-0.00135279717063945979288134542733078682`20., 
   0.00023526907315468865963153833518796293`20.}, 
  {-0.00138274787436101712139740502836312643`20., 
   0.00024047789119322036893867913536750025`20.}, 
  {-0.00140117450967931011618616373029191718`20., 
   0.00024368252342248871585846325744207254`20.}, 
  {-0.00141244800233755116162340810756320833`20., 
   0.00024564313084131324549972314914142753`20.}, 
  {-0.00141932176152240201684899200851659788`20., 
   0.00024683856722128730727808556669853876`20.}, 
  {-0.0014235042311955977433378735040264606`20., 
   0.00024756595325140830318919539200460183`20.}, 
  {-0.00142604594356610243947604245428639279`20., 
   0.00024800799018540911990887694857154657`20.}, 
  {-0.00142758938192331532033621454103880071`20., 
   0.00024827641424753309918890687670240012`20.}, 
  {-0.0014285261918923009630150291208247978`20., 
   0.00024843933772040016748087462970866048`20.}, 
  {-0.00142909464150456861615789124955530598`20., 
   0.00024853819852253367237528543470527061`20.}, 
  {-0.00142943951402656015592288564669561668`20., 
   0.00024859817635244524450832793855575942`20.}, 
  {-0.00142964872305060514191627099769759123`20., 
   0.00024863456053054002468109060829523327`20.}, 
  {-0.00142977562697764075764618581402476785`20., 
   0.00024865663077872013176455405461300309`20.}, 
  {-0.00142985260260332143585069675028118402`20., 
   0.00024867001784405590188707769570107548`20.}, 
  {0.00127060248077758701922485619361299403`20., 
   -0.00022097434448305861203910542497617286`20.}, 
  {0.00127052972226248559889750618146240989`20., 
   -0.00022096169082825836502565324894998433`20.}, 
  {0.00127041725766938393507280087903642424`20., 
   -0.00022094213176858851044744363113676943`20.}, 
  {0.00127022993532647180023482307447533096`20., 
   -0.00022090955396982118264953444773484017`20.}, 
  {0.00126992081977832566726436178010075954`20., 
   -0.00022085579474405663778510639653926253`20.}, 
  {0.00126941116167327717706605471031720745`20., 
   -0.0002207671585518742916636616887508187`20.}, 
  {0.00126857114517979707480946171624618234`20., 
   -0.00022062106872692123040164551586890128`20.}, 
  {0.00126718754345456211754696066295955517`20., 
   -0.00022038044233992384652990620225383567`20.}, 
  {0.00126490927545595180453611936153375216`20., 
   -0.00021998422181842640078889032374500037`20.}, 
  {0.00126116023543214002805355699630025505`20., 
   -0.00021933221485776348313974904283482698`20.}, 
  {0.00125499948192848380935128260615994242`20., 
   -0.00021826077946582327119152740976694652`20.}, 
  {0.00124489696826429528920750172317758553`20., 
   -0.00021650382056770352855782638663958009`20.}, 
  {0.00122838852308969441037713943027409986`20., 
   -0.00021363278662429468006558946613462606`20.}, 
  {0.00120156663981234164910610118879829087`20., 
   -0.00020896811127171159114888716326926799`20.}, 
  {0.00115839594974084333431380417087621221`20., 
   -0.00020146016517232057988066159493499343`20.}, 
  {0.00108996693859386422482709871109848187`20., 
   -0.00018955946758154160431775629758234467`20.}, 
  {0.0009841468582127593331171133043744091`20., 
   -0.00017115597534134944923775883554337551`20.}, 
  {0.00082678436818275769811405009260171686`20., 
   -0.00014378858577091438228070436393073335`20.}, 
  {0.00060641353804533594964825016765971609`20., 
   -0.00010546322400788451298230437698429846`20.}, 
  {0.00032354476440088503133696568589886665`20., 
   -0.0000562686546784147880586027279824116`20.}, 
  {-6.622618350012239632056721994507929994353352638464`20.*^-10, 
   1.151759713045606892531603825133121376526698745074`20.*^-10}, 
  {-0.00032354476449578332410075456301095977`20., 
   0.00005626865469491883897404427182799299`20.}, 
  {-0.00060641353793353472029413582399038858`20., 
   0.00010546322398844082092071927373745889`20.}, 
  {-0.00082678436813991468624450480809860691`20., 
   0.00014378858576346342369469648836497512`20.}, 
  {-0.00098414685742312257244943000982189397`20., 
   0.0001711559752040213169477269582298946`20.}, 
  {-0.00108996693865336352049713563420184957`20., 
   0.00018955946759188930791254532768727817`20.}, 
  {-0.00115839595096340957367272854565972777`20., 
   0.00020146016538494079542134409489734396`20.}, 
  {-0.0012015666425233974491178293330511279`20., 
   0.00020896811174319955636831814487845703`20.}, 
  {-0.00122838852260717438992709717454025165`20., 
   0.00021363278654037815476992994339830465`20.}, 
  {-0.00124489697936353947108719314740653262`20., 
   0.00021650382249800686453690315607070133`20.}, 
  {-0.00125499949400443471515241211725852752`20., 
   0.00021826078156598864611346297691452653`20.}, 
  {-0.0012611602398470007548304600027266703`20., 
   0.00021933221562556534866616695699594264`20.}, 
  {-0.00126490922180539836632659215910045981`20., 
   0.00021998421248789536805679863636529737`20.}, 
  {-0.00126718763397523249971124788756237359`20., 
   0.0002203804580826491303845648500108476`20.}, 
  {-0.00126857123410313747747714327370752297`20., 
   0.00022062108419184999608298143890565616`20.}, 
  {-0.00126941104629479808267846980282749496`20., 
   0.00022076713848605184046582083527434693`20.}, 
  {-0.00126992064502095983762881254671887091`20., 
   0.00022085576435147127610935870377719493`20.}, 
  {-0.00127022981577427653557490648960637713`20., 
   0.00022090953317813504966520112862719603`20.}, 
  {-0.00127041736804188459512043877560448281`20., 
   0.00022094215096380601654268500445295354`20.}, 
  {-0.00127053113554801383032737908957183773`20., 
   0.00022096193661704588353519636340379788`20.}, 
  {-0.0012706001431880152305393586097281123`20., 
   0.00022097393794574177922423627995271518`20.}, 
  {0.00112908682474493886278069944591816563`20., 
   -0.00019636292604259806309229555581185488`20.}, 
  {0.00112902173177816566520931456216214932`20., 
   -0.00019635160552663750699292427168037381`20.}, 
  {0.00112892095557639438762232457819219473`20., 
   -0.000196334079230677284803882535337773`20.}, 
  {0.00112875314589115106331027402865230849`20., 
   -0.00019630489493759148927135200498301016`20.}, 
  {0.00112847623830837642563478141538650943`20., 
   -0.00019625673709710894358865763745852337`20.}, 
  {0.00112801969025577332946746882928334068`20., 
   -0.00019617733743578666599434240509275489`20.}, 
  {0.00112726722109387428721554348490549919`20., 
   -0.00019604647323371726734183364954878248`20.}, 
  {0.00112602783693239717475633785195334071`20., 
   -0.00019583092816215603039240658294840709`20.}, 
  {0.00112398710457924546421234665746199786`20., 
   -0.00019547601818769486334127767955860834`20.}, 
  {0.00112062913361374299323146470571359509`20., 
   -0.00019489202323717269447503734012410349`20.}, 
  {0.00111511150748354662400956259363530575`20., 
   -0.0001939324360840950650451413206322271`20.}, 
  {0.00110606491901874108224818800672499066`20., 
   -0.00019235911635108540560838052290869403`20.}, 
  {0.00109128544263905765558280382728920239`20., 
   -0.00018978877263287959227527023083290475`20.}, 
  {0.00106728180812778771481233394892901114`20., 
   -0.00018561422750048481996736242590069759`20.}, 
  {0.00102867047664922806605310632302284142`20., 
   -0.00017889921333030053322662718661266807`20.}, 
  {0.00096752547948569909177027694627144198`20., 
   -0.00016826530078012158117743946891677253`20.}, 
  {0.00087310021176019021465080400415551863`20., 
   -0.00015184351508872873298274852246182931`20.}, 
  {0.00073295046243237319848123774606338992`20., 
   -0.00012746964564041273017065004279363301`20.}, 
  {0.00053714239056591705549407207025603202`20., 
   -0.00009341606792450731399896905569670123`20.}, 
  {0.00028638438722522076255833557654564274`20., 
   -0.00004980598038699491522753662200793786`20.}, 
  {-5.860329104534105556134821825651250945142789505025`20.*^-10, 
   1.019187670353757488023447274026602102655428133029`20.*^-10}, 
  {-0.00028638438730902802215894866579417407`20., 
   0.00004980598040157009081025194187724767`20.}, 
  {-0.00053714239046756027941461845534191934`20., 
   0.00009341606790740178772428147049424684`20.}, 
  {-0.00073295046239479866334309169466678248`20., 
   0.00012746964563387802840749420776813609`20.}, 
  {-0.00087310021106897064929310690724571687`20., 
   0.00015184351496851663465967076647751598`20.}, 
  {-0.00096752547953772687319938974410309257`20., 
   0.00016826530078916989099119821636575523`20.}, 
  {-0.0010286704777176345007014137304951809`20., 
   0.00017889921351611034794807195312959669`20.}, 
  {-0.00106728181049619215810459216675545611`20., 
   0.00018561422791238124488775515943573148`20.}, 
  {-0.00109128544221760557493856133168147923`20., 
   0.00018978877255958357825018457942286596`20.}, 
  {-0.0011060649287121544124462862888526825`20., 
   0.00019235911803689641955587587632220565`20.}, 
  {-0.001115111518029243480298323157318869`20., 
   0.00019393243791812930092144750562067287`20.}, 
  {-0.00112062913746900041354909987277534368`20., 
   0.00019489202390765224583462606483049455`20.}, 
  {-0.00112398705773027875928207551155641179`20., 
   0.00019547601004004847987514356722720207`20.}, 
  {-0.00112602791597608609099556600785228963`20., 
   0.00019583094190888453756444626223518081`20.}, 
  {-0.00112726729874206756390119571633323493`20., 
   0.00019604648673775088067846882023186694`20.}, 
  {-0.00112801958950739526174988209270358471`20., 
   0.00019617731991432961073910992916584081`20.}, 
  {-0.00112847608571090746358178579625709801`20., 
   0.00019625671055841868931857144282732141`20.}, 
  {-0.0011287530414988333465205670534500261`20., 
   0.00019630487678240579939488122668696106`20.}, 
  {-0.00112892105195293851337118059752751589`20., 
   0.00019633409599181539362977053870043754`20.}, 
  {-0.00112902296584895303912011802717182434`20., 
   0.00019635182014764400680349878733423033`20.}, 
  {-0.00112908478357949127335290388006453926`20., 
   0.00019636257105730283014833110957644163`20.}, 
  {0.00100333279036935845217089081933948435`20., 
   -0.00017449265919467103516015492510251902`20.}, 
  {0.00100327458805129219633846340230000114`20., 
   -0.00017448253705239864284147189605217411`20.}, 
  {0.001003184352715937650294142105044059`20., 
   -0.00017446684395059785222506819218157548`20.}, 
  {0.00100303413048685445307505871913431931`20., 
   -0.0001744407183455399048826189076755338`20.}, 
  {0.00100278625130060286225897003548781873`20., 
   -0.00017439760892184397604503826704135978`20.}, 
  {0.00100237756894769750395267940717461281`20., 
   -0.00017432653373003434851350946211732396`20.}, 
  {0.00100170400010633425554172653444397917`20., 
   -0.00017420939132284074009421331033808335`20.}, 
  {0.00100059458639435673058513164117979068`20., 
   -0.00017401644980771421401480550281387665`20.}, 
  {0.00099876791246363858346205454034769796`20., 
   -0.00017369876738498062321079209397351268`20.}, 
  {0.00099576232466828615658306527721629335`20., 
   -0.00017317605646404976636227222212457275`20.}, 
  {0.00099082411825883069646485054060580367`20., 
   -0.00017231723795805751242866965923579193`20.}, 
  {0.00098272862049362059259139440910129175`20., 
   -0.00017090932530323836392893815810457247`20.}, 
  {0.0009695058300444070350537219958574155`20., 
   -0.00016860970957294035392238643406215922`20.}, 
  {0.00094803797202495229390051387221404535`20., 
   -0.00016487616904781779024356762995026875`20.}, 
  {0.00091352478074499038005749617161401791`20., 
   -0.00015887387491217224000999933419374224`20.}, 
  {0.00085891647272078369633815158804507656`20., 
   -0.00014937677786448412110228723270349157`20.}, 
  {0.00077469255869457088331711061362598866`20., 
   -0.0001347291406425340666638453241088676`20.}, 
  {0.00064990174875448603263526153344663035`20., 
   -0.00011302639108773670132787157103419658`20.}, 
  {0.00047592170852682464135300711604077288`20., 
   -0.00008276899278727385067008819409404744`20.}, 
  {0.00025358323882673545377847075208213823`20., 
   -0.0000441014328394322528310383916664588`20.}, 
  {-5.187799518577491311977673707104514889249029607167`20.*^-10, 
   9.02226003230868054256986731670350415521570366464`20.*^-11}, 
  {-0.00025358323890079306087737978551787194`20., 
   0.00004410143285231183667432691922049946`20.}, 
  {-0.00047592170844020817565544347974734678`20., 
   0.00008276899277221011750529451821692988`20.}, 
  {-0.00064990174872148896084872529566175885`20., 
   0.00011302639108199808014760439924552327`20.}, 
  {-0.00077469255808860616744102683538946357`20., 
   0.00013472914053714889868539597137208063`20.}, 
  {-0.0008589164727663497670919976902872115`20., 
   0.00014937677787240865514643438091951506`20.}, 
  {-0.00091352478168019181630065203072260108`20., 
   0.00015887387507481596805228730969088714`20.}, 
  {-0.00094803797409743056552219299247205143`20., 
   0.00016487616940824879400385965086470459`20.}, 
  {-0.00096950582967568022827343348941818611`20., 
   0.00016860970950881395274320582424664106`20.}, 
  {-0.00098272862897346238875388230550508677`20., 
   0.00017090932677799345891371866182697162`20.}, 
  {-0.00099082412748368073180083189650113839`20., 
   0.0001723172395623792577044925037393284`20.}, 
  {-0.00099576232804054788114320107628601238`20., 
   0.00017317605705053006628577410022365431`20.}, 
  {-0.00099876787148493606434759095321742561`20., 
   0.00017369876025824975032132016577694358`20.}, 
  {-0.00100059465553278995762713128334651485`20., 
   0.00017401646183178955784819674492982866`20.}, 
  {-0.00100170406802359306131055007195346981`20., 
   0.00017420940313453792370618262120929909`20.}, 
  {-0.00100237748082562268690367758170407016`20., 
   0.0001743265184044561194615091446441861`20.}, 
  {-0.00100278611782782998740087122243095937`20., 
   0.00017439758570918782389580369085755815`20.}, 
  {-0.0010030340391779554178941722651766046`20., 
   0.0001744407024657313770250734374220182`20.}, 
  {-0.00100318443701358226133302994833266011`20., 
   0.00017446685861105778457965738231872351`20.}, 
  {-0.0010032756674549392608951882242078604`20., 
   0.00017448272477477204537307621290571484`20.}, 
  {-0.00100333100502571590523313771485755224`20., 
   0.00017449234870012450525793699388826994`20.}, 
  {0.00089158488266652098675731985020645803`20., 
   -0.00015505824046374278030562084351416661`20.}, 
  {0.00089153286932077338829725545024695396`20., 
   -0.00015504919466448232839952268699947026`20.}, 
  {0.00089145212845865867781748326530599123`20., 
   -0.00015503515277541890048999708961843326`20.}, 
  {0.00089131774025061964597999125914786283`20., 
   -0.00015501178091315124277912891463441094`20.}, 
  {0.00089109599395577924028496447007685363`20., 
   -0.00015497321634013552004955903827423542`20.}, 
  {0.00089073040174293528878799091536718278`20., 
   -0.00015490963508572787631095494180298831`20.}, 
  {0.00089012785955449649195523343849541379`20., 
   -0.0001548048451399124333835188588687676`20.}, 
  {0.00088913544375058923671699989718443685`20., 
   -0.00015463225108705899768991302559729337`20.}, 
  {0.00088750145319091565317041917531559995`20., 
   -0.00015434807881581141794268159570706085`20.}, 
  {0.00088481303241160484730326069727583825`20., 
   -0.00015388052737593127779187142561318926`20.}, 
  {0.0008803962666394898388015835108273567`20., 
   -0.00015311239419817214587853626275258376`20.}, 
  {0.00087315649138626047344384039302912675`20., 
   -0.00015185330284978443016414615530941336`20.}, 
  {0.00086133376675635187457887276540786313`20., 
   -0.0001497971768271916303615430896361501`20.}, 
  {0.00084214517381898217863482484215709442`20., 
   -0.00014646003022938820497996953776645119`20.}, 
  {0.00081131202107877601689699179096170565`20., 
   -0.00014109774279630887250382465929768793`20.}, 
  {0.00076256477100452940617800090222906472`20., 
   -0.00013261996017470076629182624386592429`20.}, 
  {0.00068746759543360894031544977980069817`20., 
   -0.00011955958181454068527225213561751273`20.}, 
  {0.00057637589210815905923781243005260825`20., 
   -0.00010023928558402766247614129218306231`20.}, 
  {0.00042179226080222245105301364179724559`20., 
   -0.00007335517579169086105269802466039053`20.}, 
  {0.00022461392305262620010852824816396608`20., 
   -0.00003906329096567412175800491272416801`20.}, 
  {-4.594102970509697621442447959537895807660408141029`20.*^-10, 
   7.98974429653860455903034427745721010027897068015`20.*^-11}, 
  {-0.00022461392311810481548179316443199042`20., 
   0.00003906329097706170704031185468382441`20.}, 
  {-0.00042179226072587489679390116273755921`20., 
   0.00007335517577841302552937411525870595`20.}, 
  {-0.00057637589207914725300754386764580942`20., 
   0.00010023928557898213095783371611231468`20.}, 
  {-0.00068746759490166530232499703340725721`20., 
   0.00011955958172202874823043426667952299`20.}, 
  {-0.00076256477104449373976338771853767497`20., 
   0.00013261996018165108517624134235437826`20.}, 
  {-0.00081131202189859724908815461093836771`20., 
   0.00014109774293888647810228775842406395`20.}, 
  {-0.00084214517563525441590306429611708488`20., 
   0.00014646003054526163754835900802036259`20.}, 
  {-0.00086133376643326102700964756868753977`20., 
   0.00014979717677100191774080827281522431`20.}, 
  {-0.00087315649881587105975478103209546155`20., 
   0.00015185330414189061908778800558181939`20.}, 
  {-0.0008803962747213793450358597552643406`20., 
   0.00015311239560371814696275821830684185`20.}, 
  {-0.00088481303536594222052479388797448195`20., 
   0.00015388052788972908183039893703904033`20.}, 
  {-0.00088750141729143778441610663940041781`20., 
   0.00015434807257242396250714898076529004`20.}, 
  {-0.00088913550431871038231208009590687013`20., 
   0.00015463226162064528388036175580989047`20.}, 
  {-0.00089012791905236409262743546533122904`20., 
   0.00015480485548736766828303225484021374`20.}, 
  {-0.00089073032454528558512849580908154515`20., 
   0.00015490962166004966697886883636200785`20.}, 
  {-0.00089109587702984231602086405857260851`20., 
   0.00015497319600518996800362853192567105`20.}, 
  {-0.00089131766026156522443944819398774915`20., 
   0.00015501176700201134338077359895439117`20.}, 
  {-0.0008914522023055911684436284599005777`20., 
   0.00015503516561836368146845712346097004`20.}, 
  {-0.00089153381490591916412601763227525467`20., 
   0.00015504935911407289810887263170004428`20.}, 
  {-0.00089158331866055815253643958491816379`20., 
   0.00015505796846270576565851123215968067`20.}, 
  {0.00079228313101693328523217729001231765`20., 
   -0.0001377883706116405713447264852195335`20.}, 
  {0.00079223667189439886627097208315397721`20., 
   -0.00013778029076424328109060384054851778`20.}, 
  {0.00079216447312067272675636546462086147`20., 
   -0.00013776773445576916987067225471667158`20.}, 
  {0.00079204432468315915783809833596047643`20., 
   -0.00013774683907533202745010405842790895`20.}, 
  {0.00079184607894655032262487370761727109`20., 
   -0.00013771236155592179523910847088996019`20.}, 
  {0.00079151923557775485990715270676287358`20., 
   -0.00013765551923091388867950481856745628`20.}, 
  {0.00079098056269028521679656984219562964`20., 
   -0.00013756183698961482031244692907750082`20.}, 
  {0.00079009335280720846016596121657317086`20., 
   -0.00013740753961864494959408021157794276`20.}, 
  {0.00078863261740847454069341104337757026`20., 
   -0.00013715349867973470272928887710914266`20.}, 
  {0.00078622935995937366119884282690349613`20., 
   -0.00013673554086249976716501614380930366`20.}, 
  {0.00078228135737939402949208469646831992`20., 
   -0.00013604893171815548338992777329883825`20.}, 
  {0.00077581069131293035258660484784556957`20., 
   -0.0001349235984892052787107138865818382`20.}, 
  {0.0007652458819388832330438091303472315`20., 
   -0.00013308624033719708400761897919082287`20.}, 
  {0.0007481039828122092741472369617588537`20., 
   -0.00013010504048907987376473686291458324`20.}, 
  {0.00072057241395025170851661218808230277`20., 
   -0.00012531694155656551452462820662300917`20.}, 
  {0.00067707622138653458834971590079559818`20., 
   -0.00011775238632809297188690711318184316`20.}, 
  {0.00061013923867338521452664799895934835`20., 
   -0.00010611117194319742861333008677553885`20.}, 
  {0.00051126156102146138933177980057188246`20., 
   -0.00008891505409068893727509213922989259`20.}, 
  {0.00037391268702170079276232236387821664`20., 
   -0.00006502829339507839874127345458751593`20.}, 
  {0.00019901537744099701038105211872624603`20., 
   -0.00003461136998973861050105254238717323`20.}, 
  {-4.069700238597841108123456963807863683379809398862`20.*^-10, 
   7.07773954538754975325818602401367597109532069365`20.*^-11}, 
  {-0.00019901537749891980562913328610328122`20., 
   0.00003461136999981214010941448453970109`20.}, 
  {-0.00037391268695434868451246092204180626`20., 
   0.00006502829338336498861086276905074891`20.}, 
  {-0.00051126156099592588251235041671603978`20., 
   0.00008891505408624797956736528986365909`20.}, 
  {-0.00061013923820584544801625209287771018`20., 
   0.0001061111718618861648723916683265583`20.}, 
  {-0.00067707622142163187289766464410399298`20., 
   0.00011775238633419684746046341636591183`20.}, 
  {-0.00072057241466990358623138212882915326`20., 
   0.00012531694168172236282284906588333099`20.}, 
  {-0.00074810398440614958842889002592748359`20., 
   0.00013010504076628688494415478711782323`20.}, 
  {-0.00076524588165538459813789765881019738`20., 
   0.00013308624028789297358919959283655607`20.}, 
  {-0.00077581069783153079151705344461257278`20., 
   0.00013492359962287492026383538167175181`20.}, 
  {-0.00078228136446992346503073683922017036`20., 
   0.00013604893295129103739664988508176875`20.}, 
  {-0.00078622936255123851166252350537753727`20., 
   0.00013673554131325887159348234876131084`20.}, 
  {-0.00078863258591415117056386634613942423`20., 
   0.00013715349320246107314154197324163898`20.}, 
  {-0.00079009340594253548481951835468085807`20., 
   0.00013740754885957138866426406168362749`20.}, 
  {-0.00079098061488635139532920835405146682`20., 
   0.00013756184606719154701377536592199423`20.}, 
  {-0.00079151916785438143234540480645073902`20., 
   0.00013765550745293590127746170546969376`20.}, 
  {-0.00079184597637090029202671214934482427`20., 
   0.00013771234371667831165681950423388248`20.}, 
  {-0.00079204425451124497315296769024368728`20., 
   0.00013774682687152086489616829395542388`20.}, 
  {-0.00079216453790423484146056234253996654`20., 
   0.00013776774572247562460183692913738547`20.}, 
  {-0.00079223750142568379036454537761550554`20., 
   0.00013778043503055370267209484828095749`20.}, 
  {-0.00079228175896556933790260850895106078`20., 
   0.00013778813199401205876567104503496711`20.}, 
  {0.00070404131189250703915782334645463244`20., 
   -0.00012244196728565339811440406025297954`20.}, 
  {0.00070399983340113988195536954645038508`20., 
   -0.00012243475363498084903571644286093654`20.}, 
  {0.00070393531149371948838909267764030146`20., 
   -0.0001224235324336903458067987265461394`20.}, 
  {0.00070382795578838948010778548668286862`20., 
   -0.00012240486187624164871439747594484674`20.}, 
  {0.00070365082158794986771228100939031744`20., 
   -0.00012237405592833910742822278424179433`20.}, 
  {0.00070335878721563814177919888427356582`20., 
   -0.00012232326734185011161377371900409841`20.}, 
  {0.00070287748840651660450392899083951734`20., 
   -0.00012223956320113332252242243318948128`20.}, 
  {0.00070208478366959894690799499490864321`20., 
   -0.00012210170150775633859269478172324229`20.}, 
  {0.00070077967448211788383436153223264249`20., 
   -0.00012187472599689006675380200560567696`20.}, 
  {0.00069863254481848281033932441049019045`20., 
   -0.00012150131214234483658075207138959832`20.}, 
  {0.00069510552439263393869798607823555421`20., 
   -0.00012088791728567546759964975273661811`20.}, 
  {0.00068932543440337974321774252658287017`20., 
   -0.00011988268424406604229873783071006439`20.}, 
  {0.00067988972956026107017938705764465901`20., 
   -0.00011824169209743670785728470567733201`20.}, 
  {0.00066458398486782249648338911593941906`20., 
   -0.0001155798234552734776492850636416381`20.}, 
  {0.00064001192939194065590489693801911835`20., 
   -0.00011130642250294620102693859791636841`20.}, 
  {0.00060121676162932945630891121682940888`20., 
   -0.00010455943680510077501024542901381024`20.}, 
  {0.00054157153591019293077215435581700762`20., 
   -0.00009418635407133790100385293144643609`20.}, 
  {0.00045358004814694870521152594917147162`20., 
   -0.00007888348663425194873243929550808202`20.}, 
  {0.00033154460462437522647177444533441051`20., 
   -0.0000576599312390217785168303383190279`20.}, 
  {0.00017638420785019623163109287682138897`20., 
   -0.00003067551440872977941410310901241548`20.}, 
  {-3.606255750442306386293192265564286065961010487957`20.*^-10, 
   6.27174913120401110659685611402484533210610519647`20.*^-11}, 
  {-0.00017638420790145871577966769366091101`20., 
   0.00003067551441764499404863785976711495`20.}, 
  {-0.00033154460456491393166680273877792476`20., 
   0.00005765993122868068376813960674398693`20.}, 
  {-0.00045358004812445087348484224892928621`20., 
   0.00007888348663033928234518995633552803`20.}, 
  {-0.00054157153549879956112419792057597585`20., 
   0.00009418635399979122802159963836103929`20.}, 
  {-0.00060121676166018925325468939512968321`20., 
   0.00010455943681046769621820685132690144`20.}, 
  {-0.00064001193002444345112369829326853433`20., 
   0.00011130642261294668715194752926409293`20.}, 
  {-0.00066458398626840922338149917539512695`20., 
   0.00011557982369885377797939116093828295`20.}, 
  {-0.00067988972931118617191403549682782095`20., 
   0.00011824169205411933424591921683962104`20.}, 
  {-0.00068932544013000488534137072212434408`20., 
   0.0001198826852400008496245862125433642`20.}, 
  {-0.00069510553062140723785803018697735666`20., 
   0.00012088791836894038919270090208301854`20.}, 
  {-0.00069863254709527780529551105941224687`20., 
   0.00012150131253830918352965409728908642`20.}, 
  {-0.00070077964681674865548893197637873435`20., 
   0.00012187472118552150530242295241369294`20.}, 
  {-0.00070208483034446601982176562326756649`20., 
   0.00012210170962512452518639402143783766`20.}, 
  {-0.00070287753425603840686815976312691349`20., 
   0.00012223957117496320119446256750033278`20.}, 
  {-0.00070335872772700805565972142374406846`20., 
   0.00012232325699600140098429937804244668`20.}, 
  {-0.00070365073148506526622902482729700247`20., 
   0.00012237404025827222021374344822556566`20.}, 
  {-0.00070382789414916712983528686066870233`20., 
   0.00012240485115637689214526728011629605`20.}, 
  {-0.00070393536839974839520729749713071357`20., 
   0.00012242354233039102525344304297925453`20.}, 
  {-0.0007040005620629533083973322379345228`20., 
   0.0001224348803587744884169273457277431`20.}, 
  {-0.00070404010668046225750590472259839569`20., 
   0.00012244175768355865347928777784319924`20.}, 
  {0.00062562759708704852249206804764536021`20., 
   -0.00010880479949339974304209879089484526`20.}, 
  {0.00062559058147759336516966741454344883`20., 
   -0.00010879836199610319394255085470320849`20.}, 
  {0.00062553295180764264174294198625362873`20., 
   -0.00010878833944480741595529425847889195`20.}, 
  {0.00062543707761326350701455737558885648`20., 
   -0.00010877166567187191426340128271110547`20.}, 
  {0.00062527889035073807633606087072330321`20., 
   -0.0001087441548436066219714888470823136`20.}, 
  {0.00062501809537770922845956573392805754`20., 
   -0.00010869879919612334407992447546574913`20.}, 
  {0.00062458828604721215389363356779040881`20., 
   -0.00010862404974734124415541453352876675`20.}, 
  {0.00062388039196894116399294293964827154`20., 
   -0.00010850093773372889808572920689535157`20.}, 
  {0.00062271493904656567174763587110199392`20., 
   -0.00010829825026896794291263232540904241`20.}, 
  {0.00062079763767247044020493193152747745`20., 
   -0.00010796480655173398960085772722217001`20.}, 
  {0.00061764833008988738565625010572731614`20., 
   -0.00010741710088519780620108697490909846`20.}, 
  {0.00061248772356641069911339315509759379`20., 
   -0.00010651960409850620854145967914740761`20.}, 
  {0.00060406458309771331813372620096860403`20., 
   -0.00010505471010395014228412629582062679`20.}, 
  {0.00059040468450406914141037471920923418`20., 
   -0.00010267907556592506807136951638421463`20.}, 
  {0.00056848339128301841406448106772792909`20., 
   -0.00009886667674487276766338801177877028`20.}, 
  {0.00053389390243021682598800453744402051`20., 
   -0.00009285111346612466538921818042504705`20.}, 
  {0.00048076091868681885146030471425805889`20., 
   -0.00008361059455422936547135734161009721`20.}, 
  {0.0004024691127139573633824147183407136`20., 
   -0.00006999462829807954145781125536360237`20.}, 
  {0.00029403960684783809070375116722999094`20., 
   -0.00005113732293005879838326107256173754`20.}, 
  {0.00015636717576123063794878452400416267`20., 
   -0.00002719429143673576312152774330507177`20.}, 
  {-3.196478761012828906396834680756852002583679282141`20.*^-10, 
   5.55909349741361548938579944479452522188465962105`20.*^-11}, 
  {-0.00015636717580661761327287621095558511`20., 
   0.00002719429144462915013441325407923219`20.}, 
  {-0.00029403960679530740625899221559850145`20., 
   0.00005113732292092302717547690706060894`20.}, 
  {-0.00040246911269411822794530439145760497`20., 
   0.00006999462829462925703396598112306173`20.}, 
  {-0.00048076091832446204153742088834726529`20., 
   0.00008361059449121078983259493710387222`20.}, 
  {-0.00053389390245738017871168533032575191`20., 
   0.00009285111347084872673246701396969598`20.}, 
  {-0.00056848339183955022145669945700560075`20., 
   0.00009886667684166090807942599252271316`20.}, 
  {-0.00059040468573616633269292208339542503`20., 
   0.00010267907578020284046833427537311741`20.}, 
  {-0.00060406458287862894691450303796994122`20., 
   0.00010505471006584851250687009355998978`20.}, 
  {-0.00061248772860314193643269462701863859`20., 
   0.00010651960497445946720568602209019801`20.}, 
  {-0.00061764833556803711203526643670890317`20., 
   0.00010741710183791949774526372812328751`20.}, 
  {-0.00062079763967483958289003985733030171`20., 
   0.00010796480689997210137218084475309595`20.}, 
  {-0.00062271491471612490194718777942898507`20., 
   0.00010829824603758693946907613555286697`20.}, 
  {-0.00062388043301699277739431729549113253`20., 
   0.00010850094487252048302509866008541435`20.}, 
  {-0.00062458832636918945484526814001483822`20., 
   0.00010862405675985903562526402435040665`20.}, 
  {-0.00062501804306110867115410797905855036`20., 
   0.00010869879009758411672245356157540007`20.}, 
  {-0.00062527881111094637959717234795196807`20., 
   0.00010874414106277328340820388660034226`20.}, 
  {-0.00062543702340553079305048951538768752`20., 
   0.0001087716562444401379218242635456848`20.}, 
  {-0.00062553300185279750803481329094618394`20., 
   0.00010878834814831261009301100712107547`20.}, 
  {-0.00062559122228802329952410699968120482`20., 
   0.00010879847344139535643897513037933996`20.}, 
  {-0.00062562653718216936544108489547519762`20., 
   0.00010880461516211641138105824269133872`20.}, 
  {0.00055594735731453306782398990254905342`20., 
   -0.0000966864969242666204911286787041832`20.}, 
  {0.00055591433777196136442798969175045794`20., 
   -0.00009668075439512371555269385943486224`20.}, 
  {0.00055586289001810752109288556629785319`20., 
   -0.00009667180695967087323354531587788752`20.}, 
  {0.00055577731110236062375930227845550543`20., 
   -0.00009665692366997576065379170060095745`20.}, 
  {0.00055563611266815427280325279178018722`20., 
   -0.00009663236742054856918317439857046734`20.}, 
  {0.0005554033281296144757641330670840895`20., 
   -0.00009659188315297643056767531601462425`20.}, 
  {0.0005550196854121024365079687680820992`20., 
   -0.00009652516268036564113182065531862596`20.}, 
  {0.00055438783318368043096793150826529801`20., 
   -0.00009641527533629224886398808839396487`20.}, 
  {0.00055334759248754386780806881346769492`20., 
   -0.00009623436391087719440140327190742521`20.}, 
  {0.00055163633582239048917798653571079895`20., 
   -0.00009593675405606791116138896273231285`20.}, 
  {0.00054882561890429491164346181614338524`20., 
   -0.00009544793372248607159016727237276264`20.}, 
  {0.00054422023814197121477770024323232566`20., 
   -0.00009464699793773412430916525969257837`20.}, 
  {0.00053670438219241848101193594009722972`20., 
   -0.00009333989255520321408903233740821388`20.}, 
  {0.00052451855619660110997022311149455953`20., 
   -0.00009122061846897410608177793243383645`20.}, 
  {0.0005049697207687406048825060835036452`20., 
   -0.00008782082100325923563174018843541655`20.}, 
  {0.00047414033846173478291492205584145396`20., 
   -0.00008245918929769300572433427058112243`20.}, 
  {0.00042682054441634558961773572133308345`20., 
   -0.0000742296598984948851509105602318406`20.}, 
  {0.00035716879543818787414076966173693671`20., 
   -0.00006211631225011963028535124551946727`20.}, 
  {0.00026082792480388591230894894773007483`20., 
   -0.00004536137822676276735807807786609998`20.}, 
  {0.00013865468990381967713728781169448063`20., 
   -0.00002411385911370776993691961942512708`20.}, 
  {-2.833986150667419432959673330907772921797937234755`20.*^-10, 
   4.92867156637812075297334492331786595095293432131`20.*^-11}, 
  {-0.00013865468994401976986786919905292786`20., 
   0.00002411385912069909041180333896572658`20.}, 
  {-0.00026082792475744953598196054468712057`20., 
   0.00004536137821868687582294965994558617`20.}, 
  {-0.00035716879542067919601832816024879005`20., 
   0.00006211631224707464278579620178239827`20.}, 
  {-0.00042682054409688741204061521040721927`20., 
   0.00007422965984293694122445481920125552`20.}, 
  {-0.00047414033848566794512736880048900603`20., 
   0.00008245918930185529480475979138939236`20.}, 
  {-0.00050496972125892497493364289406462835`20., 
   0.00008782082108850869129280745983732668`20.}, 
  {-0.00052451855728160329843639453853285846`20., 
   0.00009122061865767013885850339800571452`20.}, 
  {-0.00053670438199951122661454306983164257`20., 
   0.00009333989252165412636774662084028566`20.}, 
  {-0.00054422024257660209722371313678272533`20., 
   0.00009464699870897427777803706726656093`20.}, 
  {-0.00054882562372738861397385362770484331`20., 
   0.00009544793456128497634327889177475536`20.}, 
  {-0.00055163633758528300585140724956679864`20., 
   0.00009593675436265791406111430427248672`20.}, 
  {-0.00055334757106724205451486646818128714`20., 
   0.0000962343601856073138286724292489195`20.}, 
  {-0.00055438786932171160529906812648649984`20., 
   0.00009641528162116723570418576112808692`20.}, 
  {-0.00055501972091072837955179477733121002`20., 
   0.00009652516885403971818292083084021046`20.}, 
  {-0.0005554032820713154218308468536774924`20., 
   0.00009659187514283746466623423542217259`20.}, 
  {-0.0005556360429074445490923238023684586`20., 
   0.00009663235528825122592909979171625366`20.}, 
  {-0.00055577726337929866070950310217745237`20., 
   0.00009665691537031281055817445255260041`20.}, 
  {-0.00055586293407651631782839090801953785`20., 
   0.0000966718146220028378831984187860066`20.}, 
  {-0.0005559149019240083857461243186791278`20., 
   0.00009668085250852319752106509890071787`20.}, 
  {-0.00055594642420340902032709534458178295`20., 
   0.00009668633464407113396992962514465789`20.}, 
  {0.00049402788112214721422780755882018215`20., 
   -0.00008591789236906908073527087979481431`20.}, 
  {0.00049399843722604506750559260440472467`20., 
   -0.00008591277169148609869662480076603908`20.}, 
  {0.00049395252938431370366892682640573522`20., 
   -0.00008590478771901107889894379589664961`20.}, 
  {0.0004938761742435917762839694004138513`20., 
   -0.00008589150856410291761460337398501762`20.}, 
  {0.00049375019603248850451332457593464192`20., 
   -0.00008586959930999800078492601320602467`20.}, 
  {0.00049354250555446600648448570014854822`20., 
   -0.00008583347922686365330164968698235621`20.}, 
  {0.00049320022203938083167668502084599468`20., 
   -0.00008577395165902275333507565579930343`20.}, 
  {0.00049263649222859985439492060015151149`20., 
   -0.00008567591169193040945998619133069766`20.}, 
  {0.00049170841967200018337182475324219295`20., 
   -0.00008551450776904351015162169621603356`20.}, 
  {0.00049018173183152815307485565532081871`20., 
   -0.00008524899684026576575214880962101196`20.}, 
  {0.00048767428592464248057259170955824443`20., 
   -0.00008481291929124217053436377557534687`20.}, 
  {0.00048356613642914264700093328011934882`20., 
   -0.00008409845850941611252190144002075632`20.}, 
  {0.00047686259358667795357372123079519858`20., 
   -0.00008293262497159616583890804013829541`20.}, 
  {0.00046599600836747724276777454458509444`20., 
   -0.00008104278406390908569874339905827729`20.}, 
  {0.00044856908788132150460114534115797386`20., 
   -0.00007801201528370808775672092889703892`20.}, 
  {0.00042109945442450259047352384440986734`20., 
   -0.00007323468772600045051713458163649866`20.}, 
  {0.00037896649410897087727881581392483334`20., 
   -0.00006590721636677754387457666329127537`20.}, 
  {0.00031700897768194795664511528222254063`20., 
   -0.00005513199611859964463393309256044184`20.}, 
  {0.00023140854863353314472797753604495074`20., 
   -0.00004024496497974489473530044105129577`20.}, 
  {0.00012297517026563719171205816074419643`20., 
   -0.00002138698613315429421079272360768632`20.}, 
  {-2.513183923964740133913655722510051216687857900165`20.*^-10, 
   4.37075465037346110245853169132182820293540504375`20.*^-11}, 
  {-0.00012297517030125533042469863130897598`20., 
   0.00002138698613934875311733889240156105`20.}, 
  {-0.00023140854859246135167543171899569933`20., 
   0.00004024496497260197420442290765142596`20.}, 
  {-0.00031700897766648479679133055636983567`20., 
   0.00005513199611591039944197053154258011`20.}, 
  {-0.00037896649382709922547644251008383358`20., 
   0.00006590721631775638703938130610153627`20.}, 
  {-0.00042109945444560841183108817797644326`20., 
   0.00007323468772967102814453707443068578`20.}, 
  {-0.0004485690883134656973141868283558333`20., 
   0.00007801201535886359953290205710536229`20.}, 
  {-0.00046599600932384315967396047397462831`20., 
   0.00008104278423023359298677573460428318`20.}, 
  {-0.00047686259341665866095700685537036064`20., 
   0.00008293262494202759320991423571658445`20.}, 
  {-0.00048356614033738408749491238288576752`20., 
   0.00008409845918911027608607171876274216`20.}, 
  {-0.00048767429017508674667802435420928891`20., 
   0.00008481292003044986898748249638422415`20.}, 
  {-0.00049018173338507844230010751282733789`20., 
   0.00008524899711044842474784478483953702`20.}, 
  {-0.00049170840079558296984728414460779699`20., 
   0.00008551450448618834258213637297526906`20.}, 
  {-0.00049263652407461901129325704126828492`20., 
   0.00008567591723036852370317513761187564`20.}, 
  {-0.00049320025332179059369025546249806565`20., 
   0.00008577395709944184238091399347792446`20.}, 
  {-0.00049354246496668226729924295011721985`20., 
   0.00008583347216811865518247703480299476`20.}, 
  {-0.00049375013455762165371710592128757929`20., 
   0.00008586958861871680934210537761523118`20.}, 
  {-0.00049387613218888963891749535518903734`20., 
   0.00008589150125024167633347745307635431`20.}, 
  {-0.0004939525682096123644135415989197598`20., 
   0.00008590479447123693294148549546430605`20.}, 
  {-0.00049399893436981208112737231386863963`20., 
   0.00008591285815127166628302127197715471`20.}, 
  {-0.00049402705884335712756231564911208835`20., 
   0.00008591774936406210914127228680210232`20.}, 
  {0.0004390047957984729520853946919996453`20., 
   -0.0000763486601388648612322425551303731`20.}, 
  {0.00043897854932465054202664333242172395`20., 
   -0.00007634409553472183339593797085595201`20.}, 
  {0.00043893760202664272660431021891533678`20., 
   -0.00007633697426550308288770612502875421`20.}, 
  {0.00043886950419951259298428268483691617`20., 
   -0.00007632513116513262486683177127598542`20.}, 
  {0.00043875715108401505222436404460928335`20., 
   -0.00007630559149287218299554157297552753`20.}, 
  {0.00043857192442787935126243326758867586`20., 
   -0.00007627337816137032195868404653716102`20.}, 
  {0.00043826666450516245734322170170019591`20., 
   -0.00007622028947915868823360377420872972`20.}, 
  {0.00043776391508577230172299455180971169`20., 
   -0.00007613285479752561769095557422777595`20.}, 
  {0.00043693624775810286894642499629763068`20., 
   -0.00007598891265358310764285652109524011`20.}, 
  {0.00043557476429765357536419538929070456`20., 
   -0.00007575213292133105658507745900707905`20.}, 
  {0.00043333874770067042034287820224431512`20., 
   -0.00007536326046968181223354403517292438`20.}, 
  {0.00042967556036513309931491667135604871`20., 
   -0.00007472618441132749553302898632279108`20.}, 
  {0.00042369877391600463262257821521645984`20., 
   -0.00007368674328973993610827447221155824`20.}, 
  {0.00041401204798358174439482749419610259`20., 
   -0.00007200209530149247728605695551236567`20.}, 
  {0.00039848175955620091249187665614184884`20., 
   -0.00006930117557499146304206550541597371`20.}, 
  {0.00037401251438741165411835639916373675`20., 
   -0.00006504565467607159202058372159369333`20.}, 
  {0.00033650561465611855796751314137724209`20., 
   -0.00005852271559236844486391532893517255`20.}, 
  {0.0002813984779827715149212016969711838`20., 
   -0.00004893886573613417650803507773411891`20.}, 
  {0.00020534062393387646283255343183364186`20., 
   -0.00003571141285806547179696581423193771`20.}, 
  {0.00010909016798869491221457611112917597`20., 
   -0.00001897220312846868038514367150072626`20.}, 
  {-2.229164850465090121052014931915910477714208822105`20.*^-10, 
   3.87680843559146108009046075115810517863340664718`20.*^-11}, 
  {-0.0001090901680202630661087493075168027`20., 
   0.00001897220313395879410586944478553091`20.}, 
  {-0.00020534062389753144116971373401498093`20., 
   0.00003571141285174459846429804069825755`20.}, 
  {-0.00028139847796910599767723427401134374`20., 
   0.00004893886573375756481343204765414674`20.}, 
  {-0.00033650561440722527995371421322525646`20., 
   0.00005852271554908265738325464577830546`20.}, 
  {-0.00037401251440603905511834193444669991`20., 
   0.00006504565467931114002058120599073043`20.}, 
  {-0.00039848175993749391937595954365788812`20., 
   0.00006930117564130329032625383367963271`20.}, 
  {-0.0004140120488272776105658851487370927`20., 
   0.00007200209544822219314189306934558135`20.}, 
  {-0.00042369877376602907608371136170265757`20., 
   0.00007368674326365723062325414986133176`20.}, 
  {-0.00042967556381244384338807540690934663`20., 
   0.00007472618501085979885010007076684288`20.}, 
  {-0.00043333875144970614240290505889274191`20., 
   0.00007536326112168802476572261893786816`20.}, 
  {-0.00043557476566791147225182588612542882`20., 
   0.00007575213315963677778292624106529197`20.}, 
  {-0.0004369362311089707405698710796038302`20., 
   0.0000759889097580818679251949703658835`20.}, 
  {-0.00043776394317399039649430702651276273`20., 
   0.00007613285968243311243379252635004568`20.}, 
  {-0.00043826669209616147208530801310968311`20., 
   0.00007622029427759329949309704575820576`20.}, 
  {-0.0004385718886296549023015961480333244`20., 
   0.00007627337193559215692201672139709988`20.}, 
  {-0.00043875709686357217687157155166409622`20., 
   0.00007630558206322994380375157420245152`20.}, 
  {-0.0004388694671075655653395358832665899`20., 
   0.00007632512471435922875470189274201563`20.}, 
  {-0.00043893763627025887002923999719510125`20., 
   0.00007633698022091458609204173864262632`20.}, 
  {-0.00043897898780150283483375635387069116`20., 
   0.00007634417179156571040587067023838108`20.}, 
  {-0.00043900407055527766325603335442464915`20., 
   0.00007634853400961350665322319207385202`20.}, 
  {0.00039011000071384206073470421212391754`20., 
   -0.00006784521751545079317125290645633348`20.}, 
  {0.00039008661175516569341374288524242942`20., 
   -0.00006784114987046359885456398004216164`20.}, 
  {0.00039005010290502548746771593988970379`20., 
   -0.00006783480050522182390742885911125282`20.}, 
  {0.00038998939186475470884928388614944117`20., 
   -0.00006782424206343560153900589324338107`20.}, 
  {0.00038988922713279926588171693963819417`20., 
   -0.00006780682211005204624029859819794681`20.}, 
  {0.00038972409533579827545763118717478448`20., 
   -0.00006777810353666056964480542385648424`20.}, 
  {0.00038945195418081175094606747792132888`20., 
   -0.00006773077464014117407757695268197024`20.}, 
  {0.00038900375291807971967796269277764961`20., 
   -0.0000676528265944486469005152509178521`20.}, 
  {0.00038826589752469097550866927161211775`20., 
   -0.00006752450391733756095802943854123787`20.}, 
  {0.00038705218118949454455229963627408843`20., 
   -0.00006731342281556426861779124109114583`20.}, 
  {0.00038505892564790013657734530546487111`20., 
   -0.00006696676967789567592649483573302108`20.}, 
  {0.00038179365275560106770458423388175038`20., 
   -0.00006639889613140888133992769284900008`20.}, 
  {0.00037646664467721751699888369904031073`20., 
   -0.00006547245994386391599980586070266274`20.}, 
  {0.00036783445590611253705121667712377587`20., 
   -0.00006397120972280218035673333515196103`20.}, 
  {0.00035399845381204584505891896815262827`20., 
   -0.00006156494848905145131459460315697882`20.}, 
  {0.00033220734358656129373574576948259474`20., 
   -0.00005777519018896718151926013382305995`20.}, 
  {0.00029882481476914698343291017695323819`20., 
   -0.00005196953300332991016224524816578055`20.}, 
  {0.00024981549990934185631285955761373824`20., 
   -0.00004344617389727684457614948828065013`20.}, 
  {0.0001822359599845327500861084258362495`20., 
   -0.00003169321043209265218888842188456514`20.}, 
  {0.00009679013893129595733886152969537779`20., 
   -0.00001683306764022538388501939646876136`20.}, 
  {-1.977620015500918425300879805476614920248285401295`20.*^-10, 
   3.43933915739290160921892140082889551347527895881`20.*^-11}, 
  {-0.00009679013895928239619687832271384837`20., 
   0.00001683306764509259064293536047197364`20.}, 
  {-0.00018223595995235614889279496211354091`20., 
   0.00003169321042649672154657303688931147`20.}, 
  {-0.00024981549989725792376270368003970956`20., 
   0.00004344617389517529108916585739821036`20.}, 
  {-0.00029882481454922586981184007932785686`20., 
   0.00005196953296508275996727653553527945`20.}, 
  {-0.00033220734360301317784003358450975412`20., 
   0.00005777519019182837875478844947995725`20.}, 
  {-0.00035399845414872354098277433925298769`20., 
   0.00006156494854760409408396075465269353`20.}, 
  {-0.00036783445665098151610071679699177631`20., 
   0.00006397120985234461149577683425943936`20.}, 
  {-0.00037646664454482031322976625562034495`20., 
   0.00006547245992083831534430717489049478`20.}, 
  {-0.00038179365579871232606853758671347186`20., 
   0.00006639889666064562192496305855886466`20.}, 
  {-0.00038505892895726418327260367019414849`20., 
   0.00006696677025343724926480063829463451`20.}, 
  {-0.00038705218239903344200826427221722711`20., 
   0.00006731342302591885947969813429864819`20.}, 
  {-0.00038826588282850461702306042018305393`20., 
   0.00006752450136147906383009746437966156`20.}, 
  {-0.00038900377771139135699200709965989698`20., 
   0.00006765283090632893165078384341911252`20.}, 
  {-0.00038945197853513935852148137079157043`20., 
   0.0000677307788756764101776489340507079`20.}, 
  {-0.00038972406373709976269370782090726765`20., 
   0.00006777809804123474133803614276648132`20.}, 
  {-0.00038988917927307512300200125957130938`20., 
   0.00006780681378662176052208717557761903`20.}, 
  {-0.0003899893591241724408900715743176248`20., 
   0.00006782423636942129406783853466393474`20.}, 
  {-0.00039005013313140742674078299515340794`20., 
   0.00006783480576198390030274486872233183`20.}, 
  {-0.0003900869987927040465546809442705924`20., 
   0.00006784121718133983418342277291662476`20.}, 
  {-0.00039010936055169370041691286295800636`20., 
   0.00006784510618290325224641962834052286`20.}, 
  {0.00034666094464125975818794658674580523`20., 
   -0.00006028885993761039272833853682535745`20.}, 
  {0.00034664010802917110267214166408347589`20., 
   -0.0000602852361789862787255898546232132`20.}, 
  {0.00034660756776650760925688117142302199`20., 
   -0.00006027957700287088856641411676922121`20.}, 
  {0.00034655346039472864740312446986371051`20., 
   -0.00006027016702517019954836947301977573`20.}, 
  {0.00034646419165347566078785733697688819`20., 
   -0.00006025464202669141926745344990902404`20.}, 
  {0.00034631702376709755350371250238185979`20., 
   -0.00006022904761166913973977608737075823`20.}, 
  {0.00034607448896668186886944057680738092`20., 
   -0.00006018686764637945545555488292302279`20.}, 
  {0.00034567505016181149755359007471915855`20., 
   -0.00006011740002814113000932001299463626`20.}, 
  {0.00034501747867905674175761399497125787`20., 
   -0.00006000303977027073769697634695152312`20.}, 
  {0.00034393584714412756998672768376113915`20., 
   -0.00005981492993810914260638742326280682`20.}, 
  {0.00034215957334529808906334275499379316`20., 
   -0.00005950601275570401548927700086848577`20.}, 
  {0.00033924991817594505359600556634874176`20., 
   -0.00005899998576972957453843575066934638`20.}, 
  {0.00033450351020595924253829822541792619`20., 
   -0.00005817452351407986826753012615963934`20.}, 
  {0.00032681330334610419447165449657211043`20., 
   -0.00005683709623410507729941817331688877`20.}, 
  {0.0003144900297062545521999420036404019`20., 
   -0.00005469391820978340038259860932876554`20.}, 
  {0.0002950883314011668380485639193978363`20., 
   -0.00005131970980889858053018502946049327`20.}, 
  {0.00026538164330886302794853169221155915`20., 
   -0.0000461533292711066135562663812541842`20.}, 
  {0.0002217992650745691038253878501811421`20., 
   -0.00003857378523035984414354571307498125`20.}, 
  {0.0001617525053492740071266026421921659`20., 
   -0.00002813087049552591428288741603342017`20.}, 
  {0.00008589078168555898368751694545734726`20., 
   -0.00001493752724966243194565512094910386`20.}, 
  {-1.754762343494860398831358421402401446636530754423`20.*^-10, 
   3.05176059738236591101105812417808947241135783378`20.*^-11}, 
  {-0.00008589078171037627932489682976659949`20., 
   0.00001493752725397848336085162256810425`20.}, 
  {-0.0001617525053207763309460358166958517`20., 
   0.00002813087049056979668626709855580028`20.}, 
  {-0.00022179926506387808865601694230674981`20., 
   0.00003857378522850053715756816387943474`20.}, 
  {-0.00026538164311442412313324384358585395`20., 
   0.00004615332923729115184925979888449634`20.}, 
  {-0.00029508833141570672181204196146993257`20., 
   0.00005131970981142725596731164547303173`20.}, 
  {-0.00031449003000373791286754330271328278`20., 
   0.00005469391826151963702044231351535353`20.}, 
  {-0.00032681330400417537816954552770658974`20., 
   0.00005683709634855223968166009177505909`20.}, 
  {-0.00033450351008899860173914365204389394`20., 
   0.0000581745234937388872589815047032859`20.}, 
  {-0.000339249920864134808992500614445968`20., 
   0.00005899998623724083634652184599060312`20.}, 
  {-0.0003421595762686119649479326531754482`20., 
   0.00005950601326410642868659698316094751`20.}, 
  {-0.00034393584821255258485541280177551188`20., 
   0.00005981493012392218867050657422182816`20.}, 
  {-0.00034501746569755812778506685402442885`20., 
   0.00006000303751261880483218553983033547`20.}, 
  {-0.00034567507206222375801670711260584497`20., 
   0.00006011740383690847965507949784449477`20.}, 
  {-0.00034607451047925825473184522762171391`20., 
   0.0000601868713876970877794513439342111`20.}, 
  {-0.0003463169958555064141593939802644302`20., 
   0.00006022904275747937637554677917642263`20.}, 
  {-0.00034646414937833715162935204876309315`20., 
   0.0000602546346744934176746699215240162`20.}, 
  {-0.00034655343147455363759015478062798205`20., 
   0.00006027016199557454566785300532660557`20.}, 
  {-0.00034660759446584544963551181117540044`20., 
   0.0000602795816462339912409585758565914`20.}, 
  {-0.00034664044990413666969661703425763957`20., 
   0.00006028529563550202951245513639263298`20.}, 
  {-0.00034666037917835104212927227348250786`20., 
   0.00006028876159623496384856909104043614`20.}, 
  {0.00030805109736694358327625565446382193`20., 
   -0.00005357410388990323187413141816762121`20.}, 
  {0.00030803253937705468868042383663266935`20., 
   -0.00005357087641340081542268240637089901`20.}, 
  {0.00030800354536887111622004775324331624`20., 
   -0.00005356583397719497673392134839014195`20.}, 
  {0.00030795533800759400373555452928947827`20., 
   -0.00005355745008827721804096600509382231`20.}, 
  {0.00030787580404728883351610631950968213`20., 
   -0.00005354361809518066669845327295820557`20.}, 
  {0.00030774468546264257726642111716880743`20., 
   -0.00005352081486306827430720367255109694`20.}, 
  {0.00030752860126337012625151083539965556`20., 
   -0.00005348323500232523934808884093907053`20.}, 
  {0.0003071727268248044144401961119023623`20., 
   -0.00005342134379561815903307758467867171`20.}, 
  {0.00030658687931324024159537591214077845`20., 
   -0.00005331945727186786810354363689404842`20.}, 
  {0.00030562324480303773288651593237317603`20., 
   -0.00005315186866139786658895929258663932`20.}, 
  {0.00030404079765187911885303293464973758`20., 
   -0.00005287666046119636849617964080865`20.}, 
  {0.00030144877722362416936411833179787875`20., 
   -0.00005242587429976072510680318813876151`20.}, 
  {0.00029722086794607526174763242794161153`20., 
   -0.00005169058572975221943437085703332374`20.}, 
  {0.00029037165809815600529947120705179564`20., 
   -0.00005049941879967930526947325340031228`20.}, 
  {0.00027939836087740810307285337166267916`20., 
   -0.0000485910192830274961865831950717703`20.}, 
  {0.00026212760239353904846969375652827553`20., 
   -0.00004558740911191983451646847939622182`20.}, 
  {0.00023569599707199288600122086159686985`20., 
   -0.00004099060818643354539151667158206431`20.}, 
  {0.00019694268380163450382482868861106476`20., 
   -0.00003425090153071904414344846758453299`20.}, 
  {0.00014358866396464938132601608033050422`20., 
   -0.00002497194155906945762191584005747899`20.}, 
  {0.00007622986252087653136930909713925074`20., 
   -0.00001325736739493504893379288645900013`20.}, 
  {-1.557260419093112376810584319276190453130832543916`20.*^-10, 
   2.70827898972715195967058142482815730979275225034`20.*^-11}, 
  {-0.00007622986254288848541272029384400205`20., 
   0.00001325736739876321485438613805982643`20.}, 
  {-0.00014358866393940093051849554256051258`20., 
   0.00002497194155467842269886879001052394`20.}, 
  {-0.00019694268379217138047290505723720885`20., 
   0.00003425090152907328356050522734560153`20.}, 
  {-0.00023569599689999026214297050679957837`20., 
   0.0000409906081565200455900818272694919`20.}, 
  {-0.0002621276024063966367366328439924897`20., 
   0.0000455874091141559368237622337378243`20.}, 
  {-0.00027939836114041928431273214113644801`20., 
   0.00004859101932876857118482298106720836`20.}, 
  {-0.0002903716586799037295341946111971824`20., 
   0.00005049941890085282252768601933864041`20.}, 
  {-0.00029722086784268663820508911077118076`20., 
   0.00005169058571177158925305897578629232`20.}, 
  {-0.000301448779599785974777353542111329`20., 
   0.00005242587471300625648301800732370939`20.}, 
  {-0.00030404080023581351648621478130216084`20., 
   0.00005287666091057626373673300544385405`20.}, 
  {-0.00030562324574741182803654440468000469`20., 
   0.00005315186882563683965852946168347907`20.}, 
  {-0.00030658686783907156963722368050390001`20., 
   0.00005331945527636027298038672704415652`20.}, 
  {-0.00030717274618218125833600981667618797`20., 
   0.00005342134716211847971061040290020659`20.}, 
  {-0.00030752862027788806427734673319640171`20., 
   0.00005348323830919792422214725794720029`20.}, 
  {-0.00030774466079221472078046063972564664`20., 
   0.00005352081057255908187486271995228637`20.}, 
  {-0.00030787576668128500762988981035404963`20., 
   0.00005354361159674521871824170614853036`20.}, 
  {-0.00030795531244574687227677957232472761`20., 
   0.00005355744564273858648291818649125697`20.}, 
  {-0.00030800356896776438391658929934055007`20., 
   0.00005356583808135032763766770423313916`20.}, 
  {-0.0003080328415519171365240716344319435`20., 
   0.00005357092896555080635201245816207714`20.}, 
  {-0.00030805059756828695781670921644687228`20., 
   0.00005357401696839773179421029851249952`20.}, 
  {0.00027374148257107236297248127935855623`20., 
   -0.00004760721436018649790825761380148803`20.}, 
  {0.00027372495789720885066142810699756088`20., 
   -0.00004760434050386240881068314904305408`20.}, 
  {0.0002736991309576968148899170425142963`20., 
   -0.00004759984886220814171998557261118198`20.}, 
  {0.00027365619203143045893487342204221905`20., 
   -0.00004759238122285747111910842122473373`20.}, 
  {0.00027358535063458108150561756877986068`20., 
   -0.00004758006097992714460967262065736707`20.}, 
  {0.00027346856296976953410552897887868793`20., 
   -0.00004755975008169904940965721371803269`20.}, 
  {0.00027327609710608556904034591788160302`20., 
   -0.00004752627775758009896353842050114836`20.}, 
  {0.00027295912187735729383456501618971632`20., 
   -0.00004747115163084474675383739411995066`20.}, 
  {0.00027243731633227358108057575023470328`20., 
   -0.00004738040284039540540531752177994839`20.}, 
  {0.00027157903690692485671674992216368957`20., 
   -0.00004723113685337823595073911689803297`20.}, 
  {0.00027016964019398577474150624444561673`20., 
   -0.00004698602438156274343330543381662901`20.}, 
  {0.00026786118040388928188404017022728292`20., 
   -0.00004658455311371987511026785569170138`20.}, 
  {0.00026409607687303943207417041585793935`20., 
   -0.00004592975249965903166507311580138076`20.}, 
  {0.00025799734578261305749292319617212638`20., 
   -0.0000448691036143674882596388167255872`20.}, 
  {0.00024822825706156758339319033825900984`20., 
   -0.00004317013166288131885098962404504521`20.}, 
  {0.00023285721902085346243453323885274444`20., 
   -0.00004049690765580060216252751980047729`20.}, 
  {0.00020934282214577393059865573488506674`20., 
   -0.00003640744732969981401715751911044639`20.}, 
  {0.00017488593316487605750883953407626311`20., 
   -0.00003041494489823931434936339723065446`20.}, 
  {0.00012747834077119858642840143540703699`20., 
   -0.00002217014622107801503102633659252817`20.}, 
  {0.00006766446017203573242351818769091593`20., 
   -0.0000117677322038323012910466413375506`20.}, 
  {-1.382181162439017993536252117399447595545825020899`20.*^-10, 
   2.40379332598090085832391672591208277486230438414`20.*^-11}, 
  {-0.00006766446019156338610478688551610938`20., 
   0.00001176773220722841497474554530714946`20.}, 
  {-0.00012747834074882169575943454202039315`20., 
   0.00002217014621718638187120600730789447`20.}, 
  {-0.0001748859331564962572555909863394165`20., 
   0.00003041494489678195778358104110250722`20.}, 
  {-0.00020934282199354460131116283214531646`20., 
   0.00003640744730322514805411527515570721`20.}, 
  {-0.00023285721903222935265415818920369822`20., 
   0.00004049690765777901785289707638325186`20.}, 
  {-0.00024822825729422774643954253639380731`20., 
   0.0000431701317033439559025291367641404`20.}, 
  {-0.0002579973462971752897936236734846922`20., 
   0.00004486910370385657213802150843212037`20.}, 
  {-0.00026409607678159650539100217705956546`20., 
   0.00004592975248375591398104385687992443`20.}, 
  {-0.00026786118250543181303369379442377985`20., 
   0.00004658455347920553270151196424761388`20.}, 
  {-0.00027016964247924058709790543218192261`20., 
   0.00004698602477899836297354877081424742`20.}, 
  {-0.00027157903774212740942630823860523902`20., 
   0.00004723113699863085381327099801830242`20.}, 
  {-0.00027243730618461777502731762671921757`20., 
   0.00004738040107558570000475089160334219`20.}, 
  {-0.00027295913899677713742812845611616303`20., 
   0.00004747115460813515433532668802020226`20.}, 
  {-0.00027327611392224022257525113625348036`20., 
   0.00004752628068212873436091324108756181`20.}, 
  {-0.00027346854115165003021193770023922128`20., 
   0.00004755974628724348351511960004160371`20.}, 
  {-0.00027358531758873666647351619292690585`20., 
   0.00004758005523282376808235064224815753`20.}, 
  {-0.00027365616942499056584533980240055295`20., 
   0.00004759237729130270710353735693922659`20.}, 
  {-0.00027369915182812758538420208826419605`20., 
   0.00004759985249184827571899166752420801`20.}, 
  {-0.00027372522513508718405923308245391037`20., 
   0.0000476043869800151624450840143398105`20.}, 
  {-0.00027374104055841855707523246234163536`20., 
   0.00004760713748842061862177955866811049`20.}, 
  {0.00024325315377442812115746961147349925`20., 
   -0.00004230489630859619498390775851713032`20.}, 
  {0.00024323844275591539907556461959313755`20., 
   -0.00004230233787059398244792428166837176`20.}, 
  {0.00024321544278901227288298623656507662`20., 
   -0.00004229833787634996050138891070696984`20.}, 
  {0.00024317720598344997036419553954721274`20., 
   -0.00004229168799712173397638183296473265`20.}, 
  {0.00024311412265604488579951389228854218`20., 
   -0.0000422807169836599801390458943110508`20.}, 
  {0.00024301012516649071170582288729279284`20., 
   -0.00004226263046373751507927354561613788`20.}, 
  {0.00024283873820352396253283928220573607`20., 
   -0.00004223282403539547174484161429664976`20.}, 
  {0.000242556479439226681070817381475691`20., 
   -0.0000421837355546481184470986750392506`20.}, 
  {0.00024209182849603558471454145044548723`20., 
   -0.0000421029266949627103851376435557369`20.}, 
  {0.00024132757069004159089601808864351736`20., 
   -0.00004197001229392027667756836324235084`20.}, 
  {0.00024007260060236747663411336678059155`20., 
   -0.00004175175662649869158854145509227678`20.}, 
  {0.00023801716276933176080092980618079119`20., 
   -0.00004139428917727508883494431411839847`20.}, 
  {0.00023466496479423397803938121549392904`20., 
   -0.00004081129822508417009380542878155286`20.}, 
  {0.0002292356462444303089326923765994465`20., 
   -0.00003986706891207483633612041332164286`20.}, 
  {0.00022054031300533751480969552139085743`20., 
   -0.00003835483704440652431472965589406215`20.}, 
  {0.00020686229488158125185893540285954463`20., 
   -0.00003597605128375326119285833093209471`20.}, 
  {0.00018594568853215023707046402080344051`20., 
   -0.00003233838061428699775138504709625052`20.}, 
  {0.00015531082783651869297519329947745313`20., 
   -0.00002701057875417716399568579121347013`20.}, 
  {0.00011318662023864705962549272418843149`20., 
   -0.00001968462960672122776095525638059678`20.}, 
  {0.00006006857256952239135980950447319071`20., 
   -0.00001044670827296041588866252251707664`20.}, 
  {-1.22694011822813697809338271679716464184386604872`20.*^-10, 
   2.13380890126632517929283950747332981190237573693`20.*^-11}, 
  {-0.00006006857258684924869546395716667763`20., 
   0.00001044670827597378238181981863768308`20.}, 
  {-0.00011318662021880943058483823476815033`20., 
   0.00001968462960327120531910230169880875`20.}, 
  {-0.00015531082782909538950273217644211078`20., 
   0.00002701057875288615469612733503341058`20.}, 
  {-0.00018594568839736231974861850083521405`20., 
   0.00003233838059084562082584669579742852`20.}, 
  {-0.00020686229489165091707653328762235926`20., 
   0.00003597605128550450731765796306475812`20.}, 
  {-0.0002205403132112495507893639607891977`20., 
   0.00003835483708021731318075894970246916`20.}, 
  {-0.00022923564669979319999364163473182174`20., 
   0.0000398670689912683826075898495185777`20.}, 
  {-0.00023466496471331569243278759732017936`20., 
   0.00004081129821101142477091958214263989`20.}, 
  {-0.00023801716462893853378839962881849407`20., 
   0.00004139428950068496239798254414234681`20.}, 
  {-0.00024007260262449935782480509486941518`20., 
   0.00004175175697817380136083566867294178`20.}, 
  {-0.00024132757142907115810601095671666778`20., 
   0.00004197001242244715793148016638550744`20.}, 
  {-0.00024209181951693543061368956723492255`20., 
   0.00004210292513338007488933731604085609`20.}, 
  {-0.00024255649458719445950509734061972438`20., 
   0.00004218373818907729730523432010777816`20.}, 
  {-0.000242838753083113083417560383964267`20., 
   0.00004223282662315010146392354503726383`20.}, 
  {-0.00024301010586099581498419041698132783`20., 
   0.00004226262710626014173638094208370919`20.}, 
  {-0.00024311409341586184308690778766873753`20., 
   0.00004228071189841075531946222394238915`20.}, 
  {-0.00024317718598044850831842190675665324`20., 
   0.00004229168451833887101189946204463534`20.}, 
  {-0.00024321546125592373853291274301961697`20., 
   0.00004229834108798673713615873791645512`20.}, 
  {-0.00024323867921760243276270144016779763`20., 
   0.00004230237899436564048046981568135611`20.}, 
  {-0.00024325276266578485406661204552919206`20., 
   0.00004230482828970171375071513835290295`20.}, 
  {0.00021616050831184585231929036543820541`20., 
   -0.00003759313188032101779465919398925313`20.}, 
  {0.00021614741439900353379693792799248688`20., 
   -0.00003759085467808757109511963965086729`20.}, 
  {0.00021612693665515150991210713847573227`20., 
   -0.00003758729333133069737601863277838824`20.}, 
  {0.00021609289463410631561673202176108685`20., 
   -0.00003758137297984457662899687334975424`20.}, 
  {0.00021603673222790781698068986467951654`20., 
   -0.00003757160560485353338794606342252463`20.}, 
  {0.000215944144688078572635384396200785`20., 
   -0.00003755550342401366480615380803491913`20.}, 
  {0.00021579156179332460325775387636623519`20., 
   -0.00003752896726840427882743545675934525`20.}, 
  {0.00021554027264116530832362301451238337`20., 
   -0.00003748526480715918405628226339345799`20.}, 
  {0.00021512660689762934995537723210911236`20., 
   -0.00003741332293871814781832647514941085`20.}, 
  {0.00021444621930741547082732038305583079`20., 
   -0.00003729499466215921231779484922710101`20.}, 
  {0.00021332899608786687724250939375958823`20., 
   -0.0000371006949718029351726103293494936`20.}, 
  {0.00021149923367772084993350019357141661`20., 
   -0.00003678247542221232172756525105589853`20.}, 
  {0.00020851526854796252784196224654839894`20., 
   -0.00003626352496486304832034126026928678`20.}, 
  {0.0002036828186504027302826806176983126`20., 
   -0.00003542309889572221396220532481709785`20.}, 
  {0.00019594457775774155990536944024233726`20., 
   -0.0000340773178709115756357164243899717`20.}, 
  {0.00018377491118665060153102585995646724`20., 
   -0.00003196085411941749591843927999242909`20.}, 
  {0.00016517113187952870610785409099946573`20., 
   -0.00002872541423991803584484418973903751`20.}, 
  {0.00013793588331232181616446459100115383`20., 
   -0.00002398884927170814194164601582628763`20.}, 
  {0.00010050599386488276865098858129217682`20., 
   -0.00001747930328084917715669366631168292`20.}, 
  {0.00005333103567057380358468679205284011`20., 
   -9.2749627253171832321194420961461`20.*^-6}, 
  {-1.089258294214135908877051671864228424618713249914`20.*^-10, 
   1.89436225080719288500356812498126682542384913018`20.*^-11}, 
  {-0.0000533310356859503790079064550105946`20., 
   9.27496272799137026224460087140775`20.*^-6}, 
  {-0.00010050599384729172612894783919855047`20., 
   0.00001747930327778986541373005899105226`20.}, 
  {-0.00013793588330574360491967685335618037`20., 
   0.00002398884927056410520342206145324877`20.}, 
  {-0.0001651711317601372889387219725424746`20., 
   0.00002872541421915431111977773435521296`20.}, 
  {-0.00018377491119556777390114442911599283`20., 
   0.00003196085412096830850454685723756396`20.}, 
  {-0.00019594457794006027994578586671377066`20., 
   0.00003407731790261917912100623768935141`20.}, 
  {-0.00020368281905355709899126686665696567`20., 
   0.0000354230989658360172158724985490375`20.}, 
  {-0.00020851526847632515460718249094537344`20., 
   0.0000362635249524043747142926071209345`20.}, 
  {-0.00021149923532399401778172239148803093`20., 
   0.00003678247570852069874464737243270103`20.}, 
  {-0.0002133289978779904394323961027463974`20., 
   0.00003710069528312877207519932221676477`20.}, 
  {-0.00021444621996164630402155712848871692`20., 
   0.00003729499477593848765592297886760295`20.}, 
  {-0.0002151265989488690649091867224243538`20., 
   0.00003741332155632505476681508216075717`20.}, 
  {-0.0002155402860508751928706773961288258`20., 
   0.00003748526713928264223837867758762189`20.}, 
  {-0.00021579157496542390679172746698646058`20., 
   0.00003752896955920415770290912469329749`20.}, 
  {-0.00021594412759798556803318032735587439`20., 
   0.00003755550045182357704924875258363033`20.}, 
  {-0.00021603670634320291299326116722687318`20., 
   0.00003757160110316572399882802908293445`20.}, 
  {-0.00021609287692657223472402136821468086`20., 
   0.00003758136990027343212591675968950972`20.}, 
  {-0.00021612695300286654353042855885668821`20., 
   0.00003758729617441157278790061893159794`20.}, 
  {-0.00021614762372515996679542600925743512`20., 
   0.00003759089108263651596442191465346697`20.}, 
  {-0.00021616016208552770980233953798684006`20., 
   0.00003759307166704829735692861530205914`20.}, 
  {0.00019208534599249581868932434759632412`20., 
   -0.00003340614712912970759814336479936073`20.}, 
  {0.00019207369343538118080917553252908451`20., 
   -0.00003340412059745759666246531000505817`20.}, 
  {0.00019205546507105573400369336069447606`20., 
   -0.00003340095044714012765281623664251757`20.}, 
  {0.00019202516370938502008955259439299125`20., 
   -0.00003339568064511043827644392945965067`20.}, 
  {0.00019197517289796140213447918778055125`20., 
   -0.00003338698659094980906686594570096543`20.}, 
  {0.00019189275989249294169221393023505509`20., 
   -0.00003337265389434659855516764004087913`20.}, 
  {0.00019175694493353532794737688860400456`20., 
   -0.00003334903390148440486041337193113124`20.}, 
  {0.00019153327175217887797159478258680773`20., 
   -0.00003331013421777023964723387523248832`20.}, 
  {0.00019116506942366102618129074366039825`20., 
   -0.00003324609903020191759674621628876491`20.}, 
  {0.00019055946676664143602809219277036493`20., 
   -0.00003314077682898111930923342482962868`20.}, 
  {0.00018956506371016504651679299540442773`20., 
   -0.00003296783716698522548118139050511786`20.}, 
  {0.00018793650783834517050538797407497703`20., 
   -0.00003268461005884263834876312592608295`20.}, 
  {0.00018528081300135269239057647281011211`20., 
   -0.00003222275008719177258966547353219343`20.}, 
  {0.00018098036082076953429269940055313075`20., 
   -0.00003147484536013383205090424357445752`20.}, 
  {0.00017409494950128599548142905186817389`20., 
   -0.00003027738252196278182285722641185634`20.}, 
  {0.00016326874158289069160636486954926234`20., 
   -0.00002839456375354620723588954253030651`20.}, 
  {0.0001467236688794164900049008491778499`20., 
   -0.00002551715980511591130520014768310434`20.}, 
  {0.00012251198373134874984816744220194457`20., 
   -0.00002130643195327804345185520733946862`20.}, 
  {0.00008925306393119440278925615513143124`20., 
   -0.00001552227198803380918074020089242282`20.}, 
  {0.00004735371155515795537707429770366592`20., 
   -8.23542809654920963079553003542017`20.*^-6}, 
  {-9.67124637747311040561056251801810782461770772293`20.*^-11, 
   1.68195589173445398358444565530749701297699264742`20.*^-11}, 
  {-0.00004735371156880573991929279615097048`20., 
   8.23542809892273737726831237408182`20.*^-6}, 
  {-0.00008925306391559193542118462939416846`20., 
   0.00001552227198532033659498863119898583`20.}, 
  {-0.0001225119837255176581757662959935129`20., 
   0.00002130643195226394055230718191191528`20.}, 
  {-0.0001467236687736259396778394017195492`20., 
   0.00002551715978671755472658076551644333`20.}, 
  {-0.0001632687415907902459751099705144121`20., 
   0.00002839456375492004277827999487207169`20.}, 
  {-0.00017409494966277788096745893929386295`20., 
   0.00003027738255004832712477546770328051`20.}, 
  {-0.00018098036117784399228228117637408087`20., 
   0.00003147484542223373778822281328244885`20.}, 
  {-0.00018528081293790607165247161699941376`20., 
   0.00003222275007615757767869071599989804`20.}, 
  {-0.00018793650929635289471996574422933112`20., 
   0.00003268461031240919908173317290944888`20.}, 
  {-0.00018956506529554895942884171306484627`20., 
   0.00003296783744270416685718986314171239`20.}, 
  {-0.00019055946734604108527637912300732729`20., 
   0.00003314077692974627570023984747953518`20.}, 
  {-0.00019116506238411554647532915742447831`20., 
   0.00003324609780593313851744854911730057`20.}, 
  {-0.00019153328362798598829661739968763513`20., 
   0.00003331013628312799796462911298915392`20.}, 
  {-0.00019175695659889016186365309231132838`20., 
   0.00003334903593024176728063532040197016`20.}, 
  {-0.00019189274475733835597425916178843552`20., 
   0.00003337265126214580103900159335451052`20.}, 
  {-0.00019197514997422811737459066468086075`20., 
   0.00003338698260421358563036359385754101`20.}, 
  {-0.0001920251480274364376532217178354597`20., 
   0.00003339567791781503263534290744964515`20.}, 
  {-0.00019205547954873273642096361151530437`20., 
   0.00003340095296499699763842845417657466`20.}, 
  {-0.00019207387881639611635479780344939698`20., 
   0.00003340415283763410719213874842598206`20.}, 
  {-0.00019208503937157206671558727202918085`20., 
   0.00003340609380375166377662387339637926`20.}, 
  {0.00017069158950319402690475865994798524`20., 
   -0.0000296854938266424394616971582518235`20.}, 
  {0.00017068122124874893288788984666832776`20., 
   -0.00002968369065195633615441562550753527`20.}, 
  {0.00017066499817508810681418217388371871`20., 
   -0.00002968086924784140988072733458847283`20.}, 
  {0.00017063803128228282288125588787869773`20., 
   -0.00002967617935344049093587058919629527`20.}, 
  {0.00017059354184850328042530009883538732`20., 
   -0.00002966844206060926616092175631919778`20.}, 
  {0.00017052019840266724080737249563385213`20., 
   -0.00002965568667872473753171695576240906`20.}, 
  {0.00017039933025487034097599090858352596`20., 
   -0.00002963466613128179843060711453626538`20.}, 
  {0.0001702002735756956157582319047346884`20., 
   -0.00002960004757838184621882293995385885`20.}, 
  {0.00016987259616453702163476558967484493`20., 
   -0.00002954306020252817767561140689997302`20.}, 
  {0.00016933365327556349989295229999552973`20., 
   -0.00002944933100444582606833953043400518`20.}, 
  {0.00016844872216168451510620145783412744`20., 
   -0.00002929542994116252436629590571028303`20.}, 
  {0.00016699949433340118952444937507647418`20., 
   -0.00002904339031885238078686076088286507`20.}, 
  {0.00016463634533768483173391859157038189`20., 
   -0.0000286324078848147533450293202731099`20.}, 
  {0.00016080991904205355376820514627113719`20., 
   -0.00002796694244209627022055741674280647`20.}, 
  {0.00015468421197194545595294927275928037`20., 
   -0.00002690160208207747060051291700161398`20.}, 
  {0.00014505430158934183201576182340414943`20., 
   -0.00002522683505901597078534988233115641`20.}, 
  {0.00013034140423159637656001772712040496`20., 
   -0.00002266807030114719592348134384702695`20.}, 
  {0.00010881857770472976179828958538733185`20., 
   -0.00001892497003560517596491992789344902`20.}, 
  {0.00007926566061662703780318522322884013`20., 
   -0.00001378533228115252831359743012675482`20.}, 
  {0.00004204990900823679106424273347641876`20., 
   -7.31302765360639844595525799589891`20.*^-6}, 
  {-8.58763370133004310742160637386628078699945179645`20.*^-11, 
   1.49350151327479010563854023893326622382599161676`20.*^-11}, 
  {-0.00004204990902035171698009950152486043`20., 
   7.31302765571334208349556548258441`20.*^-6}, 
  {-0.0000792656606027855047653960866205391`20., 
   0.00001378533227874530517659062376009375`20.}, 
  {-0.00010881857769955953784167269906933884`20., 
   0.00001892497003470600658116046940336326`20.}, 
  {-0.00013034140413782804874321986175957146`20., 
   0.00002266807028483966065099475856688197`20.}, 
  {-0.0001450543015963422511387796671135499`20., 
   0.00002522683506023343498065733341105215`20.}, 
  {-0.0001546842121150396832614428966053578`20., 
   0.00002690160210696342317590311245310572`20.}, 
  {-0.00016080991935842811901736071399475822`20., 
   0.00002796694249711793374214968939039274`20.}, 
  {-0.00016463634528147210342322456980361409`20., 
   0.00002863240787503862668229992518323722`20.}, 
  {-0.00016699949562514452620493509845773999`20., 
   0.00002904339054350339586172784321004173`20.}, 
  {-0.00016844872356625989301200479491859091`20., 
   0.00002929543018543650313252257302932015`20.}, 
  {-0.00016933365378888055544321069122081877`20., 
   0.00002944933109371835746838446803840327`20.}, 
  {-0.00016987258992791159138983812701015196`20., 
   0.00002954305911789766806779793513220034`20.}, 
  {-0.00017020028409693789060094295552737361`20., 
   0.00002960004940816311140885964443954323`20.}, 
  {-0.00017039934058964437908398641754633298`20., 
   0.00002963466792863380505808459435588399`20.}, 
  {-0.00017052018499388250024718569466341983`20., 
   0.00002965568434676217395603229472407302`20.}, 
  {-0.00017059352153954604930114543321360751`20., 
   0.0000296684385286167042262861622980187`20.}, 
  {-0.00017063801738908772740574812872518367`20., 
   0.00002967617693723264824447793543046672`20.}, 
  {-0.00017066501100137321960230791013061055`20., 
   0.00002968087147849969036561876697923662`20.}, 
  {-0.00017068138548431079268471652725683212`20., 
   0.00002968371921466274655386374387075341`20.}, 
  {-0.00017069131785695806299053789054786183`20., 
   0.00002968544658381879356357180705180207`20.}, 
  {0.00015168059284927935535662501331630002`20., 
   -0.00002637923353900510527941304579413913`20.}, 
  {0.0001516713686322290982811764787308492`20., 
   -0.00002637762932734419100542199630101725`20.}, 
  {0.00015165693263747310391706058214850121`20., 
   -0.00002637511871956053981166270993886978`20.}, 
  {0.00015163293714441376172306824768181105`20., 
   -0.00002637094559033282812575099959683672`20.}, 
  {0.00015159335003364336794669234748495477`20., 
   -0.00002636406087541623790377258217129649`20.}, 
  {0.00015152808850741041440266777883040192`20., 
   -0.00002635271104476702859176830936180902`20.}, 
  {0.00015142053944627402764128210077244585`20., 
   -0.00002633400686022157002457080013433839`20.}, 
  {0.000151243418371981602943889216717136`20., 
   -0.00002630320319512723529458942899428452`20.}, 
  {0.00015095185200735666895708184170877516`20., 
   -0.00002625249600127942068818814638413482`20.}, 
  {0.00015047230719952604552227103874969017`20., 
   -0.00002616909690426539922126452847820699`20.}, 
  {0.00014968491919925688894204894673763465`20., 
   -0.00002603215986074032851166068638915386`20.}, 
  {0.00014839546965653490216657866999960199`20., 
   -0.00002580790776635389602897020347819165`20.}, 
  {0.00014629295055283497480051856379023211`20., 
   -0.00002544225227005825648704670674612732`20.}, 
  {0.00014288877414944256949601548164146088`20., 
   -0.0000248502215912074033906113881115584`20.}, 
  {0.00013743963822659869021231568054818409`20., 
   -0.00002390254577853890264562011835620594`20.}, 
  {0.00012887474882267589546282979042132892`20., 
   -0.00002241299979524798181962257224718763`20.}, 
  {0.00011579215716077717464174970492156107`20., 
   -0.00002013776646274385645943473129070627`20.}, 
  {0.00009666033542785579125969721404121328`20., 
   -0.00001681049311788796369733864592021101`20.}, 
  {0.0000704003181198776268692305901412467`20., 
   -0.00001224353358606567423812705915499943`20.}, 
  {0.00003734300503881777232341954490196851`20., 
   -6.49443565892482996929035563512497`20.*^-6}, 
  {-7.62605511418664358404248765116123959161674559172`20.*^-11, 
   1.32627045464115540592043263498456340723769488545`20.*^-11}, 
  {-0.00003734300504957324414929707112758285`20., 
   6.49443566079534680857340367436224`20.*^-6}, 
  {-0.00007040031810756762893195690167000999`20., 
   0.00001224353358392480503164467855130608`20.}, 
  {-0.00009666033542327042859611035376722446`20., 
   0.00001681049311709050932106267022038686`20.}, 
  {-0.00011579215707764167225774664922941096`20., 
   0.00002013776644828550821873854769207146`20.}, 
  {-0.00012887474882888138389727983405198872`20., 
   0.00002241299979632719719952692766121544`20.}, 
  {-0.00013743963835341757537439709607316867`20., 
   0.00002390254580059436093467775583881195`20.}, 
  {-0.00014288877442984592729911349272698598`20., 
   0.00002485022163997320474767191177860626`20.}, 
  {-0.00014629295050301523288993161318515766`20., 
   0.00002544225226139395354607506316263612`20.}, 
  {-0.000148395470801347273087824864566883`20., 
   0.00002580790796545169966744780253337095`20.}, 
  {-0.00014968492044405221909368674754225688`20., 
   0.00002603216007722647288585856478995773`20.}, 
  {-0.0001504723076544465271575305067355877`20., 
   0.00002616909698338200472304878378010221`20.}, 
  {-0.00015095184648025326045032148047791707`20., 
   0.0000262524950400440452957080835613769`20.}, 
  {-0.00015124342769622873607282931784634192`20., 
   0.00002630320481673543236049205527762468`20.}, 
  {-0.00015142054860525367573567276618333791`20., 
   0.00002633400845308759578011700281449354`20.}, 
  {-0.00015152807662416333268461761794214522`20., 
   0.00002635270897811536220602045529428613`20.}, 
  {-0.00015159333203527718087887297840627277`20., 
   0.00002636405774526559667458660494022136`20.}, 
  {-0.0001516329248318797982347413937234226`20., 
   0.00002637094344902257360604198151711696`20.}, 
  {-0.00015165694400447951770591956614515366`20., 
   0.00002637512069643122047059470715567891`20.}, 
  {-0.00015167151418227999105297954478122426`20., 
   0.00002637765464039652018312687735325639`20.}, 
  {-0.00015168035210896915399345847763013795`20., 
   0.00002637919167112507025973190915306748`20.}, 
  {0.00013478697233699883314271845151975038`20., 
   -0.00002344121258034762315525538287300007`20.}, 
  {0.00013477876695016602031331992425805063`20., 
   -0.00002343978555655061222840346508835663`20.}, 
  {0.00013476592307955324530665223289455095`20., 
   -0.00002343755183992230353159169267731322`20.}, 
  {0.0001347445746595881984483805210554772`20., 
   -0.0000234338390712327301649357427922569`20.}, 
  {0.00013470935475067888777278359361808134`20., 
   -0.00002342771386968328483004932062923153`20.}, 
  {0.00013465129291715708455182099744708299`20., 
   -0.00002341761615950557992205582564297095`20.}, 
  {0.00013455560896434746953448505769890889`20., 
   -0.00002340097547206042948425827090415807`20.}, 
  {0.00013439802878807835323807418466742785`20., 
   -0.00002337357022401362665009985820303092`20.}, 
  {0.00013413863087800935181119666215847396`20., 
   -0.00002332845754400162640194724559277807`20.}, 
  {0.00013371199807163409749188489941454733`20., 
   -0.00002325426053419723434641476511557344`20.}, 
  {0.00013301149913234635215967470733258385`20., 
   -0.00002313243463171240907124777518827546`20.}, 
  {0.00013186436912849018971169666593905842`20., 
   -0.00002293293376147655473246898538070583`20.}, 
  {0.0001299939824642334727465660052348045`20., 
   -0.00002260764912421451699940278351909643`20.}, 
  {0.00012696583815112959029110160398741808`20., 
   -0.00002208101533063123309410462678042052`20.}, 
  {0.00012211909614032422765975824571473806`20., 
   -0.00002123810367657812654952317316778053`20.}, 
  {0.00011450216898277927235948839994147386`20., 
   -0.00001991342069265726475817189564199547`20.}, 
  {0.00010287004436170099077042674868495503`20., 
   -0.00001789044249768712882963943455390521`20.}, 
  {0.00008586420899744501262152607354477695`20., 
   -0.00001493290591259913262983062148604817`20.}, 
  {0.00006253006285130470475797608128601056`20., 
   -0.00001087479353935733995790888370191488`20.}, 
  {0.00003316524026438816294888314509025995`20., 
   -5.76786787206750659980576436352348`20.*^-6}, 
  {-6.77264024545740615373051493802580410407781764609`20.*^-11, 
   1.17785047747085324412704607617840071375266393843`20.*^-11}, 
  {-0.00003316524027393771298925896136733147`20., 
   5.76786787372829791117547154214462`20.*^-6}, 
  {-0.00006253006284040546284897692681807112`20., 
   0.00001087479353746181962590903075096889`20.}, 
  {-0.00008586420899337747490240390852070763`20., 
   0.00001493290591189173476563546235142743`20.}, 
  {-0.00010287004428797426354190904525129098`20., 
   0.00001789044248486508931163635569587669`20.}, 
  {-0.00011450216898828157430280565579785811`20., 
   0.00001991342069361418683527054883441012`20.}, 
  {-0.00012211909625277382153367957497402221`20., 
   0.00002123810369613457765803123043026471`20.}, 
  {-0.00012696583839972260091582848790633388`20., 
   0.00002208101537386480015927451963588417`20.}, 
  {-0.00012999398242006687712155759055951068`20., 
   0.00002260764911653336993418392879295839`20.}, 
  {-0.00013186437014338018931986173283261854`20., 
   0.00002293293393797916335997595353610758`20.}, 
  {-0.00013301150023586068768591075637534017`20., 
   0.00002313243482362794568450621850005916`20.}, 
  {-0.00013371199847492074639222406347379911`20., 
   0.0000232542606043340428508215762563129`20.}, 
  {-0.00013413862597826772420451575118479582`20., 
   0.00002332845669187264768774186977126884`20.}, 
  {-0.00013439803705394432297943700265399431`20., 
   0.00002337357166155553443120643524417292`20.}, 
  {-0.00013455561708369382782663681676453275`20., 
   0.00002340097688412066570898031595904917`20.}, 
  {-0.0001346512823827830700407197807712283`20., 
   0.00002341761432744053392012517926456144`20.}, 
  {-0.00013470933879532406609582350445065469`20., 
   0.00002342771109483896801666495729576604`20.}, 
  {-0.00013474456374466493274818602925197923`20., 
   0.00002343383717298520569533670073947464`20.}, 
  {-0.00013476593315627510235863566773968036`20., 
   0.00002343755359239566997541489873733571`20.}, 
  {-0.0001347788959786155829197268020187563`20., 
   0.00002343980799628097094256118295978372`20.}, 
  {-0.00013478675892349294326338174138374635`20., 
   0.00002344117546495529448058812893630373`20.}, 
  {0.00011977490189641460348951639868889777`20., 
   -0.00002083041772111558321556806933719961`20.}, 
  {0.00011976760362653294253470505932812978`20., 
   -0.00002082914845678833783212261901358779`20.}, 
  {0.00011975617780272591565808460760569734`20., 
   -0.00002082716135699581141879732306186041`20.}, 
  {0.00011973718689761292805328798311263328`20., 
   -0.00002082385859088920487883269271524057`20.}, 
  {0.00011970585644282980917374073412205184`20., 
   -0.0000208184098161443146389114320212264`20.}, 
  {0.0001196542066703271013424803641110326`20., 
   -0.00002080942724701340892912701984539698`20.}, 
  {0.00011956908975996673907733145105644269`20., 
   -0.00002079462430608117201344894800981613`20.}, 
  {0.00011942891258469734320651614564895749`20., 
   -0.00002077024566690388577504628619981868`20.}, 
  {0.00011919816341568291059108171161313012`20., 
   -0.0000207301153766405061897533411501096`20.}, 
  {0.0001188186524301753499244145943502652`20., 
   -0.00002066411346611745216076775553917657`20.}, 
  {0.00011819553212987756208592369513164117`20., 
   -0.00002055574471823957601494325132724195`20.}, 
  {0.00011717513843993248403860238788496799`20., 
   -0.00002037828494607521461540911093651616`20.}, 
  {0.00011551145198287068977726976651420606`20., 
   -0.00002008894817093403300474256808942716`20.}, 
  {0.00011281810319963683953137867644526509`20., 
   -0.00001962053968689336339676150894700263`20.}, 
  {0.00010850759766810585905991776667887035`20., 
   -0.00001887088655097493201042048116154267`20.}, 
  {0.00010173429034974902454435345539261434`20., 
   -0.00001769292006082591731206147050306337`20.}, 
  {0.00009139246408460023241590326509772394`20., 
   -0.00001589434157993047520276578523438678`20.}, 
  {0.00007627684540084978105598441553430042`20., 
   -0.00001326553833058257061843207226683485`20.}, 
  {0.00005554247316270513261427579184703015`20., 
   -9.65956055003567523726535510383133`20.*^-6}, 
  {0.00002945666493503151793413740926687934`20., 
   -5.12289824957069877115433204641381`20.*^-6}, 
  {-6.01512090052146488140017128912759364294311319684`20.*^-11, 
   1.04610798269938519676524718071784237268575881684`20.*^-11}, 
  {-0.000029456664943511135762559012997209`20., 
   5.12289825104541491522765443429723`20.*^-6}, 
  {-0.00005554247315303124135159917047485025`20., 
   9.6595605483532593654955079086696`20.*^-6}, 
  {-0.00007627684539724089688851664768243878`20., 
   0.00001326553832995493858930724307520673`20.}, 
  {-0.00009139246401920293187725972361371239`20., 
   0.00001589434156855703163082777801977606`20.}, 
  {-0.00010173429035462899134157201113399333`20., 
   0.00001769292006167460718983861063199884`20.}, 
  {-0.00010850759776782872167608085835523372`20., 
   0.00001887088656831803855236188840960586`20.}, 
  {-0.00011281810342008443872395449368498885`20., 
   0.00001962053972523207629981817281478069`20.}, 
  {-0.00011551145194370565143379551856354233`20., 
   0.00002008894816412272198848617714148563`20.}, 
  {-0.00011717513933987889385236639878197453`20., 
   0.00002037828510258763371345502587512601`20.}, 
  {-0.00011819553310840165176540595924020508`20., 
   0.00002055574488841767856789668856351392`20.}, 
  {-0.00011881865278778109522330836694341088`20., 
   0.00002066411352830975569101015077276713`20.}, 
  {-0.00011919815907095324870255834392256108`20., 
   0.00002073011462103534760044492937783671`20.}, 
  {-0.00011942891991424275906122819193380131`20., 
   0.00002077024694160743635847446816240021`20.}, 
  {-0.00011956909695958064087154881254538907`20., 
   0.00002079462555818793754287805435571984`20.}, 
  {-0.00011965419732925890568538874978264259`20., 
   0.00002080942562247980968441543474480742`20.}, 
  {-0.00011970584229486155834473709869498454`20., 
   0.00002081840735562809710343253890347557`20.}, 
  {-0.00011973717721911016056600705440591366`20., 
   0.00002082385690767133227234905294015891`20.}, 
  {-0.0001197561867379754699867087594139684`20., 
   0.00002082716291095225564986239294155972`20.}, 
  {-0.00011976771803886853145106758030726525`20., 
   0.00002082916835458583155670740527082874`20.}, 
  {-0.00011977471265802499497058397400834531`20., 
   0.0000208303848100913034731450389579731`20.}, 
  {0.00010643482102638513940524833334111651`20., 
   -0.00001851040365676263294004318840715071`20.}, 
  {0.00010642833024202983079049626376605869`20., 
   -0.00001850927482470084013747761108974933`20.}, 
  {0.00010641816710897942572379603658787567`20., 
   -0.00001850750732330076969109496288484794`20.}, 
  {0.00010640127533022846573336440620033794`20., 
   -0.00001850456962264842882319380977397181`20.}, 
  {0.00010637340801530323090842716486423107`20., 
   -0.00001849972313309621407103081128073583`20.}, 
  {0.00010632746747238078834414523692313672`20., 
   -0.00001849173347345752840767743250837162`20.}, 
  {0.00010625175930442928054024493692753974`20., 
   -0.00001847856683555291835482520642218082`20.}, 
  {0.00010612707744287085911622698008678986`20., 
   -0.00001845688303354275810716990958031128`20.}, 
  {0.00010592183636377167565233142477354465`20., 
   -0.00001842118893282985663518807387365995`20.}, 
  {0.00010558428077003546374418005766798775`20., 
   -0.00001836248361218008065116174915965005`20.}, 
  {0.00010503005363958467244320683683345955`20., 
   -0.00001826609628514516042490553684060167`20.}, 
  {0.00010412249363344603101935636327698635`20., 
   -0.00001810825976233844017727936752643242`20.}, 
  {0.00010264282100761134500810193423186611`20., 
   -0.00001785092539262806000140903204032453`20.}, 
  {0.00010024749139340584051206795228732637`20., 
   -0.00001743434632928797226296833952823067`20.}, 
  {0.00009641424067275904541260476127760048`20., 
   -0.00001676769403004505137610517587436531`20.}, 
  {0.00009039157640375198316378988016478903`20., 
   -0.00001572027415717425794152867481126767`20.}, 
  {0.00008119743294292745652071075987374051`20., 
   -0.00001412129268572651417751491476065052`20.}, 
  {0.00006776230821309548157130389055486378`20., 
   -0.00001178474925445138809935719835736761`20.}, 
  {0.00004933797560369899133685255529515793`20., 
   -8.58051749629547675423522700785356`20.*^-6}, 
  {0.00002616421565067386469814857581828839`20., 
   -4.55029837403023733880844796839799`20.*^-6}, 
  {-5.34264092605738462431357788144056498789630722169`20.*^-11, 
   9.2915494366215384770670919677227217180805342976`20.*^-12}, 
  {-0.00002616421565820404317147574022586038`20., 
   4.55029837533983359503925916971485`20.*^-6}, 
  {-0.00004933797559511157386220710165004209`20., 
   8.58051749480201284560123506957252`20.*^-6}, 
  {-0.00006776230820989298476231208975642091`20., 
   0.00001178474925389443213257601560981235`20.}, 
  {-0.00008119743288490705913829904188630532`20., 
   0.00001412129267563601028492157250196615`20.}, 
  {-0.00009039157640808092843174839052324147`20., 
   0.00001572027415792711798813015487360722`20.}, 
  {-0.00009641424076121523185634893185079951`20., 
   0.00001676769404542873597501720553926946`20.}, 
  {-0.00010024749158893911075052344539951541`20., 
   0.00001743434636329375839139538180861139`20.}, 
  {-0.0001026428209728734663335741324910782`20., 
   0.00001785092538658668979714332738975274`20.}, 
  {-0.00010412249443165238626699237253976735`20., 
   0.00001810825990115693674208563000691607`20.}, 
  {-0.00010503005450747803424466336876969568`20., 
   0.0000182660964360831363903762380469036`20.}, 
  {-0.00010558428108720864086152259106993464`20., 
   0.0000183624836673406331933082767078147`20.}, 
  {-0.00010592183251028316915735309356844972`20., 
   0.00001842118826265794246214836409886082`20.}, 
  {-0.00010612708394368197906206597262634418`20., 
   0.00001845688416411860505427234306545116`20.}, 
  {-0.00010625176568999280874883951480208544`20., 
   0.00001847856794608570586936339387862355`20.}, 
  {-0.0001063274591874998365415974284929727`20., 
   0.00001849173203260866722462563973790831`20.}, 
  {-0.00010637339546703979595704945599908855`20., 
   0.00001849972095078952973166077495636323`20.}, 
  {-0.00010640126674607207277639341380069455`20., 
   0.00001850456812975166483067711544359904`20.}, 
  {-0.00010641817503392098221525207674412985`20., 
   0.00001850750870155147516786992639028345`20.}, 
  {-0.00010642843171776146425692604975772938`20., 
   0.00001850929247265416769685670430569205`20.}, 
  {-0.00010643465318519225395852975533299293`20., 
   0.00001851037446698995721017908788399876`20.}, 
  {0.00009458050940368518868331143833376369`20., 
   -0.00001644878424411916324927155449282847`20.}, 
  {0.0000945747372825505169216035124627231`20., 
   -0.00001644778039696530729071365434134315`20.}, 
  {0.0000945656982558787825285736863912489`20., 
   -0.00001644620839232674478757803241586937`20.}, 
  {0.00009455067513253437572990314753470801`20., 
   -0.00001644359567522336969215706913647096`20.}, 
  {0.00009452589070889892998640054979193987`20., 
   -0.0000164392853406780747802435738768591`20.}, 
  {0.0000944850325132417004521430766500943`20., 
   -0.00001643217956752029573080749159132076`20.}, 
  {0.00009441769996324703830909504779177389`20., 
   -0.00001642046955882557187984261700726503`20.}, 
  {0.00009430681190260204027606553995206537`20., 
   -0.00001640118467871339830888096346992443`20.}, 
  {0.00009412427773643014426710326021349961`20., 
   -0.00001636943960633567726384404525452166`20.}, 
  {0.0000938240696797288278773711524417878`20., 
   -0.00001631722950951805702215150477248482`20.}, 
  {0.00009333116801391717796414693229239391`20., 
   -0.00001623150748068124834159077083345981`20.}, 
  {0.00009252404366128908431608526223201529`20., 
   -0.00001609113802805027553323221951861136`20.}, 
  {0.00009120815616288145874045764992513054`20., 
   -0.00001586228802832721021573176520437054`20.}, 
  {0.00008907805980634586058850009982806217`20., 
   -0.00001549183648806014966756523475270647`20.}, 
  {0.00008566949810558755997293996443970732`20., 
   -0.00001489904314879783651703303729386213`20.}, 
  {0.00008031465222538079496540991704343684`20., 
   -0.00001396776560441405129833215948581511`20.}, 
  {0.00007214123304125244638424073880757967`20., 
   -0.00001254630139847868632769404153175299`20.}, 
  {0.00006020006974336403601850361779724474`20., 
   -0.00001046957734667200626408758570386866`20.}, 
  {0.00004382834744710320218104215930122869`20., 
   -7.6223212951483829880073320523876`20.*^-6}, 
  {0.00002324090563080098601260695246910435`20., 
   -4.04189663144364974132294825549641`20.*^-6}, 
  {-4.74558960238749476631381631713790633688521924849`20.*^-11, 
   8.2531993084999908979370718558920110206699465193`20.*^-12}, 
  {-0.00002324090563748852030949722721298941`20., 
   4.04189663260669918426038734138946`20.*^-6}, 
  {-0.00004382834743947935349363275132484141`20., 
   7.62232129382249625976221762171155`20.*^-6}, 
  {-0.00006020006974052173031379873884494798`20., 
   0.00001046957734617769222848673719042574`20.}, 
  {-0.0000721412329897677379349903284655429`20., 
   0.00001254630138952482398869397016792051`20.}, 
  {-0.00008031465222922166893844409214897887`20., 
   0.00001396776560508202938059897254764849`20.}, 
  {-0.00008566949818406554916313596131517959`20., 
   0.00001489904316244618246315408022872689`20.}, 
  {-0.00008907805997981575092084194101809257`20., 
   0.00001549183651822882624710294626401609`20.}, 
  {-0.00009120815613206396444755314787324469`20., 
   0.00001586228802296764599087880832578167`20.}, 
  {-0.00009252404436940389430378222983646986`20., 
   0.00001609113815120067727022299649329912`20.}, 
  {-0.00009333116878384776695602134095986157`20., 
   0.00001623150761458222034017762451475852`20.}, 
  {-0.00009382406996110005936790957358459839`20., 
   0.00001631722955845218423789731714514756`20.}, 
  {-0.00009412427431792590843778926991751854`20., 
   0.00001636943901181320146744161215956844`20.}, 
  {-0.00009430681766958791308465011204014887`20., 
   0.0000164011856816674631451565412243737`20.}, 
  {-0.00009441770562798913644944083436839834`20., 
   0.00001642047054399811068685927554233013`20.}, 
  {-0.00009448502516358729857235319652590838`20., 
   0.00001643217828931953018649620809146232`20.}, 
  {-0.00009452587957713172394443165548941117`20., 
   0.00001643928340471856068598811399815847`20.}, 
  {-0.00009455066751739222430128210272741576`20., 
   0.00001644359435085082161761427873520275`20.}, 
  {-0.00009456570528621992169395333402359006`20., 
   0.00001644620961499476899025275374323305`20.}, 
  {-0.00009457482730327208932536029691412172`20., 
   0.00001644779605274297205658439946332552`20.}, 
  {-0.00009458036050912457244439879424128456`20., 
   0.00001644875834941296912076500769413643`20.}, 
  {0.00008404648731721696871327815811997658`20., 
   -0.00001461678040299425542839620141216982`20.}, 
  {0.00008404135470065104099124956252154529`20., 
   -0.00001461588777402626799847818478635571`20.}, 
  {0.00008403331620806233868848155109853365`20., 
   -0.00001461448977531518933712722627800585`20.}, 
  {0.00008401995625285165631881526581266104`20., 
   -0.00001461216630484376631631569840220191`20.}, 
  {0.00008399791569560525324454369032674252`20., 
   -0.00001460833316445308752079020701334653`20.}, 
  {0.00008396158093002813032250568187636172`20., 
   -0.0000146020140747875009256531620654542`20.}, 
  {0.00008390170288869301257852036221163541`20., 
   -0.00001459160050238139349191658473245833`20.}, 
  {0.00008380309161151979647048480459537348`20., 
   -0.00001457445071504692112530170514702148`20.}, 
  {0.00008364076695039834190299459673187856`20., 
   -0.00001454622033919971163530340812728322`20.}, 
  {0.00008337379837348266870756181455459878`20., 
   -0.00001449979102147524673174988079210413`20.}, 
  {0.00008293547558627880466740225784795449`20., 
   -0.00001442356097152674863780908832138339`20.}, 
  {0.0000822177348236482221923266802179025`20., 
   -0.00001429873649106925603344811829876566`20.}, 
  {0.00008104760179717634197967718053906526`20., 
   -0.00001409523509516110295298733574592439`20.}, 
  {0.00007915352037940583641468002243579067`20., 
   -0.00001376582963120101502864000390187664`20.}, 
  {0.00007612281460758335037722679538278336`20., 
   -0.00001323875036653623484821335571874492`20.}, 
  {0.00007136202564511958248748437174958461`20., 
   -0.0000124107870687164491282581516086234`20.}, 
  {0.00006409633228204788427009750542992412`20., 
   -0.00001114718822296484943827782703129116`20.}, 
  {0.00005348324032062874685090104436521691`20., 
   -9.30143309923978206102626858525512`20.*^-6}, 
  {0.00003893539930936384550766473891648984`20., 
   -6.77137379293284269698517198547649`20.*^-6}, 
  {0.00002064511378681166390944152577364081`20., 
   -3.59045457161941981033765665628535`20.*^-6}, 
  {-4.21545547966049858826093951082621985394433572295`20.*^-11, 
   7.3312269211486931969755469753499475720771056048`20.*^-12}, 
  {-0.00002064511379275123503320243577630362`20., 
   3.59045457265238870142651056979192`20.*^-6}, 
  {-0.00003893539930259474778982686208477532`20., 
   6.77137379175560831127423688430875`20.*^-6}, 
  {-0.00005348324031810577760849715193595089`20., 
   9.30143309880100480147776555407842`20.*^-6}, 
  {-0.00006409633223635546465619016545703863`20., 
   0.00001114718821501834167933742007948498`20.}, 
  {-0.00007136202564852799199714017996892322`20., 
   0.00001241078706930921599950263999459534`20.}, 
  {-0.0000761228146772210394264509972016504`20., 
   0.00001323875037864713729155669516550443`20.}, 
  {-0.00007915352053332976354169557183497265`20., 
   0.0000137658296579703936594253168408648`20.}, 
  {-0.00008104760176983178021845754939163496`20., 
   0.00001409523509040552699451435641593651`20.}, 
  {-0.00008221773545195593050132866749450145`20., 
   0.00001429873660034016182631802912947851`20.}, 
  {-0.00008293547626943081837936448605941083`20., 
   0.00001442356109033579450075904105381058`20.}, 
  {-0.00008337379862313964988968898738211923`20., 
   0.00001449979106489385215472851954471637`20.}, 
  {-0.00008364076391721201322658363720020761`20., 
   0.0000145462198116890457785362847304709`20.}, 
  {-0.00008380309672847032152980240885411585`20., 
   0.00001457445160495136026605259284419406`20.}, 
  {-0.00008390170791491972907894647428938956`20., 
   0.00001459160137650777897025156074598081`20.}, 
  {-0.00008396157440881146538097426918082349`20., 
   0.00001460201294066286354451726420536059`20.}, 
  {-0.00008399790581859087671912796212988998`20., 
   0.00001460833144671145682071790645737215`20.}, 
  {-0.00008401994949607601272283195906932935`20., 
   0.00001461216512975235003875338418597033`20.}, 
  {-0.00008403332244595403365639690771828319`20., 
   0.00001461449086016591889676467960317968`20.}, 
  {-0.00008404143457436737323487451356019238`20., 
   0.00001461590166510736925823904583655518`20.}, 
  {-0.00008404635520584162395370240807286106`20., 
   0.00001461675742710289112238302749093236`20.}, 
  {0.0000746857056369997058842029145453687`20., 
   -0.00001298881837165212276247007209484672`20.}, 
  {0.00007468114200042812762478187991903406`20., 
   -0.00001298802469572663089126641389896245`20.}, 
  {0.00007467399389628680175826269591012343`20., 
   -0.00001298678154718031334926307754958669`20.}, 
  {0.00007466211396323855037089207690615963`20., 
   -0.00001298471547186757397754644815759298`20.}, 
  {0.0000746425151103743192418863323114242`20., 
   -0.00001298130697571727291163240561937813`20.}, 
  {0.00007461020563255799060097511717957052`20., 
   -0.00001297568793609704184364784646601226`20.}, 
  {0.0000745569611539871356524742983049111`20., 
   -0.00001296642802678037141782161709650628`20.}, 
  {0.00007446927461542578333802618676339243`20., 
   -0.00001295117819398709275443933682841608`20.}, 
  {0.00007432493366898797108535851434603026`20., 
   -0.00001292607542069356018875800249496178`20.}, 
  {0.00007408754339049075014115165988622823`20., 
   -0.00001288479015486795654628724519760493`20.}, 
  {0.0000736977870127232695110690159631928`20., 
   -0.00001281700643699535121931635060229441`20.}, 
  {0.00007305958097713879807748006367042093`20., 
   -0.00001270601408298066053521392411659496`20.}, 
  {0.00007201913626443245132813659378119199`20., 
   -0.00001252506717642303501358897283151164`20.}, 
  {0.00007033503893948682508926154256418231`20., 
   -0.00001223218068512814349378461609811867`20.}, 
  {0.00006764047526014860259531198610791451`20., 
   -0.00001176356091480845262527164975789818`20.}, 
  {0.00006340806878184765154042023739105732`20., 
   -0.00001102749022293002635485569345931431`20.}, 
  {0.00005694954530238857489266813037340517`20., 
   -9.90426874824149128568141397798349`20.*^-6}, 
  {0.00004751700569659338987450067148144071`20., 
   -8.26382707766841563034794286633751`20.*^-6}, 
  {0.00003458981520256778488978399503212217`20., 
   -6.01562003522917998083199913602124`20.*^-6}, 
  {0.00001833995988878297883049991402659058`20., 
   -3.18955824152747457921737635245053`20.*^-6}, 
  {-3.74469800597815965840155945613779380985689868659`20.*^-11, 
   6.5125182712663646233070599237179022780119977167`20.*^-12}, 
  {-0.00001833995989405854871190104607824763`20., 
   3.18955824244496499337409497013001`20.*^-6}, 
  {-0.00003458981519655705490952748316023337`20., 
   6.01562003418383563643956228873625`20.*^-6}, 
  {-0.00004751700569435360784150933885060656`20., 
   8.26382707727888832026249371314897`20.*^-6}, 
  {-0.00005694954526183109689174098918426167`20., 
   9.90426874118801685073756333639333`20.*^-6}, 
  {-0.00006340806878487274777964754698357779`20., 
   0.00001102749022345613004863435599714397`20.}, 
  {-0.00006764047532195156642865459355473129`20., 
   0.00001176356092555679416150514670517066`20.}, 
  {-0.00007033503907608918743055200580607142`20., 
   0.00001223218070888507607487860970540371`20.}, 
  {-0.00007201913624016548051129995069760421`20., 
   0.00001252506717220269226283477403436594`20.}, 
  {-0.00007305958153472573702379171414631574`20., 
   0.000012706014179952302091094211155881`20.}, 
  {-0.00007369778761897773788507515829319552`20., 
   0.00001281700654243091093653481013794703`20.}, 
  {-0.00007408754361204482522243419339119181`20., 
   0.00001288479019339910003868420754629423`20.}, 
  {-0.00007432493097724127212853448542951306`20., 
   0.00001292607495256369950061469311817618`20.}, 
  {-0.00007446927915636540232919116344710974`20., 
   0.0000129511789837157221442071588603669`20.}, 
  {-0.00007455696561441230730565919764036701`20., 
   0.00001296642880250648822707116480702036`20.}, 
  {-0.00007461019984543649723715478349944939`20., 
   0.00001297568692964112995428778843468685`20.}, 
  {-0.00007464250634522075588384282070164623`20., 
   0.00001298130545134274015371179490463412`20.}, 
  {-0.00007466210796707784628984238591249338`20., 
   0.0000129847144290570167460595453760858`20.}, 
  {-0.00007467399943197410917870737506345806`20., 
   0.00001298678250990854072673171740234055`20.}, 
  {-0.00007468121288269257074047478830543224`20., 
   0.00001298803702307696882443039796616212`20.}, 
  {-0.00007468558839751878309574009023091516`20., 
   0.00001298879798217717966882436351842004`20.}, 
  {0.00006636749306970127313812898572729085`20., 
   -0.00001154217270777413445880504099605058`20.}, 
  {0.00006636343559831773215268423654257709`20., 
   -0.00001154146706057699689611899765957861`20.}, 
  {0.0000663570797372949910448659382489315`20., 
   -0.00001154036169344260713823755447807506`20.}, 
  {0.00006634651664531840184833597378182622`20., 
   -0.00001153852463396841771275408239683935`20.}, 
  {0.0000663290902760376391470775767240815`20., 
   -0.00001153549396105002419949175247375332`20.}, 
  {0.00006630036225240165637107195262415228`20., 
   -0.00001153049778302637502105599176072213`20.}, 
  {0.00006625301989621763575621066865380981`20., 
   -0.00001152226432977698013151489889631476`20.}, 
  {0.00006617505346827176996794152389656496`20., 
   -0.00001150870495100378608138113459070694`20.}, 
  {0.00006604671315313939273304869265895255`20., 
   -0.00001148638489619815525792151176677434`20.}, 
  {0.00006583563928534840661098196363013797`20., 
   -0.00001144967639745189680190990671828489`20.}, 
  {0.00006548909275208294872668402030233478`20., 
   -0.00001138940743514486064811896005257997`20.}, 
  {0.00006492164747014980503191807483010499`20., 
   -0.00001129072129915648783163792605740957`20.}, 
  {0.00006399657959055924050481051685939218`20., 
   -0.00001112983992879291139214095945380735`20.}, 
  {0.00006249928170759165593804273729766602`20., 
   -0.00001086944029697246190226830213872453`20.}, 
  {0.00006010371532408833693418828697094495`20., 
   -0.00001045282005636318903203274556016434`20.}, 
  {0.00005634122970938512044892495862538228`20., 
   -9.79847473206697746937825367397952`20.*^-6}, 
  {0.00005060040650253613614482408217475612`20., 
   -8.8000706960932410686650577695228`20.*^-6}, 
  {0.0000422172472594667393442296788164221`20., 
   -7.3421299581681285816051615332908`20.*^-6}, 
  {0.00003073013037133418469554816745383697`20., 
   -5.34437049936246690357359433979772`20.*^-6}, 
  {0.0000162927548611913782253715515073911`20., 
   -2.83352258455502230006461765345932`20.*^-6}, 
  {-3.3266346637029349455422671912475566440449454194`20.*^-11, 
   5.7854515890485825139865516369522724244259920343`20.*^-12}, 
  {-0.00001629275486587741989783672819334206`20., 
   2.83352258536998606918899620753776`20.*^-6}, 
  {-0.00003073013036599642279934122752281001`20., 
   5.3443704984341604868419526126626`20.*^-6}, 
  {-0.00004221724725747814397188651942799407`20., 
   7.34212995782228590815417729182505`20.*^-6}, 
  {-0.00005060040646653203642715566064538212`20., 
   8.80007068983165850907054967745776`20.*^-6}, 
  {-0.00005634122971207037316146295235532004`20., 
   9.7984747325339779411239917139687`20.*^-6}, 
  {-0.00006010371537894574114632760393176594`20., 
   0.00001045282006590360715588306155335061`20.}, 
  {-0.00006249928182883912726163685250157257`20., 
   0.00001086944031805897865419771347853435`20.}, 
  {-0.00006399657956902034697031646221867994`20., 
   0.00001112983992504701686440286299455304`20.}, 
  {-0.00006492164796504871556851633258534684`20., 
   0.00001129072138522586357713327523223423`20.}, 
  {-0.000065489093290174933247286476645017`20., 
   0.00001138940752872607534735416985130729`20.}, 
  {-0.00006583563948199205681976266112957775`20., 
   0.00001144967643165079249039350628340482`20.}, 
  {-0.00006604671076404382272230839046043646`20., 
   0.00001148638448070327351692319834094548`20.}, 
  {-0.00006617505749863861361839319074016578`20., 
   0.00001150870565193715019450316360698535`20.}, 
  {-0.00006625302385512002192622318232645374`20., 
   0.00001152226501828174294369098823068761`20.}, 
  {-0.00006630035711597666153698897802135771`20., 
   0.00001153049688973507157165025704719266`20.}, 
  {-0.00006632908249642875420328844449369`20., 
   0.00001153549260807456594839799034672869`20.}, 
  {-0.00006634651132336052027284713221942528`20., 
   0.00001153852370841052526484297951642179`20.}, 
  {-0.00006635708465055422886481754578110506`20., 
   0.00001154036254792247458518566013584437`20.}, 
  {-0.00006636349851063572271634565305161083`20., 
   0.00001154147800184969090719054835680189`20.}, 
  {-0.00006636738901253997219417264241210077`20., 
   0.00001154215461087651690333437259340882`20.}, 
  {0.00005897573204433284017271600904816253`20., 
   -0.0000102566490511883200300375667909848`20.}, 
  {0.0000589721248041865041476774721024074`20., 
   -0.00001025602170507591376481347340911431`20.}, 
  {0.00005896647375973974618239544751885789`20., 
   -0.00001025503891473734716215573000327963`20.}, 
  {0.00005895708215816698531297560576834776`20., 
   -0.00001025340559272469309790880100319091`20.}, 
  {0.00005894158847062679287410542426229585`20., 
   -0.00001025071103836987702158355204561666`20.}, 
  {0.00005891604656890924227908053821728808`20., 
   -0.00001024626896850595517897052838561533`20.}, 
  {0.00005887395482830462045275630113316376`20., 
   -0.00001023894866579210790482718280576761`20.}, 
  {0.00005880463553325793297995939757662355`20., 
   -0.00001022689313621877095303641696984759`20.}, 
  {0.00005869052951009593924517546500472111`20., 
   -0.00001020704861045146769481312434864715`20.}, 
  {0.00005850286673161783283163138946816763`20., 
   -0.00001017441160549875353593589382055088`20.}, 
  {0.00005819475915919384586090694557977083`20., 
   -0.0000101208276798597992801577296660471`20.}, 
  {0.00005769026036881773739246931555388646`20., 
   -0.00001003308875979438911173379400937156`20.}, 
  {0.00005686782424176346365072052921682177`20., 
   -9.89005638987190672186443986379509`20.*^-6}, 
  {0.00005553668128032969255889829044314876`20., 
   -9.6585532661442943580692679031563`20.*^-6}, 
  {0.00005340704342956285148100439416058446`20., 
   -9.28818146601093069234859028879731`20.*^-6}, 
  {0.00005006244759015720001344152097414629`20., 
   -8.70651262437516521972896016941675`20.*^-6}, 
  {0.00004495973012696860066545886023414541`20., 
   -7.81908350034236533312328004072094`20.*^-6}, 
  {0.00003750932296992940679956781869312172`20., 
   -6.52336051650946205209875107706465`20.*^-6}, 
  {0.00002730182985968423044580696580173004`20., 
   -4.74814432342334442535773318290957`20.*^-6}, 
  {0.00001447451673014746057758935644669297`20., 
   -2.51730725741694966566771416464225`20.*^-6}, 
  {-2.95534164331622421150033480341339745465529706918`20.*^-11, 
   5.1397245970716942808701474841972129646179079461`20.*^-12}, 
  {-0.0000144745167343100437716692670245525`20., 
   2.51730725814087717768161165644392`20.*^-6}, 
  {-0.00002730182985494374501912769868083001`20., 
   4.74814432259891217723959977057912`20.*^-6}, 
  {-0.00003750932296816365841473608158644924`20., 
   6.52336051620237537647584027590421`20.*^-6}, 
  {-0.00004495973009500311853289415820592107`20., 
   7.81908349478315104919898403581235`20.*^-6}, 
  {-0.00005006244759254107384956029511070071`20., 
   8.70651262478975197383657306273054`20.*^-6}, 
  {-0.00005340704347826134565811929607407571`20., 
   9.28818147448023402749900801288274`20.*^-6}, 
  {-0.00005553668138796202556050103183126874`20., 
   9.65855328486296096704365770978588`20.*^-6}, 
  {-0.00005686782422264347967747438777059508`20., 
   9.89005638654669211782163265575566`20.*^-6}, 
  {-0.00005769026080813386252765910014562426`20., 
   0.00001003308883619719348307114785141293`20.}, 
  {-0.00005819475963684969092361409658361033`20., 
   0.00001012082776293038103019375592758441`20.}, 
  {-0.00005850286690617482906599193673858665`20., 
   0.00001017441163585649201147685856323245`20.}, 
  {-0.00005869052738934284587598455617276642`20., 
   0.00001020704824162484276104079237787242`20.}, 
  {-0.00005880463911093150605044989599988317`20., 
   0.00001022689375842287061746954713041445`20.}, 
  {-0.00005887395834253845617939041167671378`20., 
   0.00001023894927696320977032876724812413`20.}, 
  {-0.00005891604200941527968904308462197703`20., 
   0.0000102462681755504834241814060212134`20.}, 
  {-0.00005894158156483686554894962410162615`20., 
   0.0000102507098373629331389477607133263`20.}, 
  {-0.00005895707743398118582585318213291057`20., 
   0.000010253404771127162752322292544854`20.}, 
  {-0.00005896647812113232065470328747766193`20., 
   0.00001025503967324040359212231086568035`20.}, 
  {-0.00005897218065007001304962725586675174`20., 
   0.00001025603141740348053036995754204379`20.}, 
  {-0.00005897563967507832879173940152667074`20., 
   0.00001025663298697014413769380896116011`20.}, 
  {0.00005240723776350850610790284881204729`20., 
   -9.11430221974060975789614761948648`20.*^-6}, 
  {0.00005240403095886337511276082889293498`20., 
   -9.11374451458493480221927459007566`20.*^-6}, 
  {0.0000523990068732230106103674597281928`20., 
   -9.11287076056052358441173212664222`20.*^-6}, 
  {0.00005239065732690510209268923315285614`20., 
   -9.11141866554871340742421446136628`20.*^-6}, 
  {0.00005237688277837492485797775396479038`20., 
   -9.10902309189129127964830503735484`20.*^-6}, 
  {0.00005235417495783738452331734415341392`20., 
   -9.10507390571084948231605985276764`20.*^-6}, 
  {0.0000523167536728197527394573371049708`20., 
   -9.0985658561425656938186673226036`20.*^-6}, 
  {0.0000522551260397234521211245547355685`20., 
   -9.08784800690842645584774864966408`20.*^-6}, 
  {0.00005215368142403166861340097064874746`20., 
   -9.07020546504898584580886446065175`20.*^-6}, 
  {0.00005198684265553532450268056435843834`20., 
   -9.04119002704962165264009814929362`20.*^-6}, 
  {0.00005171292586269551680627653692113236`20., 
   -8.9935523239470464010915716384578`20.*^-6}, 
  {0.00005126441573673134831300453968710006`20., 
   -8.91555056290979970660948516297392`20.*^-6}, 
  {0.00005053326391341226266793235350606939`20., 
   -8.78839372407169785529258321844685`20.*^-6}, 
  {0.00004934989727169008842721955350324586`20., 
   -8.5825908298591458134294875657819`20.*^-6}, 
  {0.00004745675387510150398120227520418752`20., 
   -8.25334850001765286629604786159782`20.*^-6}, 
  {0.0000444837477757591914192365060720295`20., 
   -7.73630396100159850769330540383122`20.*^-6}, 
  {0.00003994833541403453326547144420280816`20., 
   -6.94753659374513622008199029614055`20.*^-6}, 
  {0.00003332698972050322690876974522891578`20., 
   -5.79599821226143076674256438763752`20.*^-6}, 
  {0.0000242565529833337599849329310538265`20., 
   -4.21853095362326260607529235718723`20.*^-6}, 
  {0.00001285954401811459454601748627947509`20., 
   -2.23644243793297296452478022251742`20.*^-6}, 
  {-2.62556635165688942904080791268212162347605435919`20.*^-11, 
   4.5662023507076337896361876742297767364800945375`20.*^-12}, 
  {-0.00001285954402181234437669212759721332`20., 
   2.23644243857605989159863088647189`20.*^-6}, 
  {-0.00002425655297912344493451777219160992`20., 
   4.21853095289103390165526472897563`20.*^-6}, 
  {-0.00003332698971893521863271140566446209`20., 
   5.79599821198873367525415750686299`20.*^-6}, 
  {-0.00003994833538565184340955198919287539`20., 
   6.94753658880901624513947638136962`20.*^-6}, 
  {-0.00004448374777787573779557076476147867`20., 
   7.73630396136969352966448082808326`20.*^-6}, 
  {-0.00004745675391833737241745505479014618`20., 
   8.25334850753693433347044431132977`20.*^-6}, 
  {-0.00004934989736724704596553050878840978`20., 
   8.58259084647774712444008848494082`20.*^-6}, 
  {-0.00005053326389643757453271484602342984`20., 
   8.78839372111957817960258191711823`20.*^-6}, 
  {-0.00005126441612675264251240642322840932`20., 
   8.91555063073959000215763882233207`20.*^-6}, 
  {-0.00005171292628675270137676715195508776`20., 
   8.99355239769612197856820034001526`20.*^-6}, 
  {-0.00005198684281050455768066936955170536`20., 
   9.04119005400079264011641209594875`20.*^-6}, 
  {-0.00005215367954125993992098411064496354`20., 
   9.07020513761042433408419315564584`20.*^-6}, 
  {-0.00005225512921592366944856635451050665`20., 
   9.08784855929107294757675730617508`20.*^-6}, 
  {-0.00005231675679269746381488545948644642`20., 
   9.09856639872999370693660164981677`20.*^-6}, 
  {-0.00005235417090999667710017734455293937`20., 
   9.10507320173855253916127731355468`20.*^-6}, 
  {-0.00005237687664753408796530067981910053`20., 
   9.10902202565810225483490083810445`20.*^-6}, 
  {-0.00005239065313285517962224457905457951`20., 
   9.11141793614872689082514418340514`20.*^-6}, 
  {-0.00005239901074519113656643114064275734`20., 
   9.11287143394628462024889402482736`20.*^-6}, 
  {-0.00005240408053786074003599446961688833`20., 
   9.11375313701925913669469036815449`20.*^-6}, 
  {-0.00005240715575970442913007996003199124`20., 
   9.11428795820946593566608000556369`20.*^-6}, 
  {0.00004657031779194120408203278799985732`20., 
   -8.0991857029462963620926587825839`20.*^-6}, 
  {0.00004656746710050908129132664671460772`20., 
   -8.09868993052331848544811247210568`20.*^-6}, 
  {0.00004656300065378396654187424686025777`20., 
   -8.09791315717982026815204293221874`20.*^-6}, 
  {0.00004655557792694071838270985611747024`20., 
   -8.09662224816360319699301845521221`20.*^-6}, 
  {0.0000465433324020116427408271036145241`20., 
   -8.09449259165419873753514845469985`20.*^-6}, 
  {0.00004652314524459425977786562496651447`20., 
   -8.09098178166856691788967390721993`20.*^-6}, 
  {0.00004648987790695797597742941344124902`20., 
   -8.08519615773182190911815885934766`20.*^-6}, 
  {0.00004643509129714983348283513639176714`20., 
   -8.07566805167823191005828458987253`20.*^-6}, 
  {0.00004634490778981365479356668938501306`20., 
   -8.05998396344585300757681554521966`20.*^-6}, 
  {0.00004619658985400033067907776112937601`20., 
   -8.03418953982614446592656715293496`20.*^-6}, 
  {0.00004595308193640533954159424247170658`20., 
   -7.99184033676614600723378129942724`20.*^-6}, 
  {0.00004555436656910263509286338669883417`20., 
   -7.92249853375698001615015420849289`20.*^-6}, 
  {0.00004490439809483208729315346026477572`20., 
   -7.80946053823166735533103656778709`20.*^-6}, 
  {0.00004385244963446587849722710217908242`20., 
   -7.62651297990710930386558298766651`20.*^-6}, 
  {0.00004216960651118013880135642801587454`20., 
   -7.33384461064002413936633530710861`20.*^-6}, 
  {0.00003952699614959944777534730647585198`20., 
   -6.87426019993033874353866199580034`20.*^-6}, 
  {0.00003549591749791828455001085070242561`20., 
   -6.1732030431162234000018870786827`20.*^-6}, 
  {0.00002961145023863102277984492722887319`20., 
   -5.14981743280539526605998734415186`20.*^-6}, 
  {0.00002155139080382192948593344440729637`20., 
   -3.74806796588207469320581641866024`20.*^-6}, 
  {0.00001142503947183357499756847043462075`20., 
   -1.98696338640583913001190790167316`20.*^-6}, 
  {-2.33265027981494914407708858290280508079656967335`20.*^-11, 
   4.056783095330346337525371448526617531820121171`20.*^-12}, 
  {-0.00001142503947511851912535276489845696`20., 
   1.98696338697713376093091563451425`20.*^-6}, 
  {-0.00002155139080008227540464520334548626`20., 
   3.74806796523170007037307884269328`20.*^-6}, 
  {-0.00002961145023723850440205330562660775`20., 
   5.14981743256321815687883576114917`20.*^-6}, 
  {-0.00003549591747271459583990780081875314`20., 
   6.17320303873297318954918275108749`20.*^-6}, 
  {-0.0000395269961514788235775604200063691`20., 
   6.87426020025718670914094260980332`20.*^-6}, 
  {-0.0000421696065495699437581186853720984`20., 
   7.33384461731651195793368441253885`20.*^-6}, 
  {-0.00004385244971931081665282049384555225`20., 
   7.6265129946627507222296511035743`20.*^-6}, 
  {-0.00004490439807976043979648279104293103`20., 
   7.80946053561051126895352887703147`20.*^-6}, 
  {-0.00004555436691539624585065100223556719`20., 
   7.92249859398195580011321778009865`20.*^-6}, 
  {-0.00004595308231291763425126036883086794`20., 
   7.99184040224654508717571631841181`20.*^-6}, 
  {-0.0000461965899915941788622872293350333`20., 
   8.03418956375550936735430075391885`20.*^-6}, 
  {-0.00004634490611814342017281631075345529`20., 
   8.05998367272059481266370621799223`20.*^-6}, 
  {-0.00004643509411722351300500887914711367`20., 
   8.07566854212582834869719637341107`20.*^-6}, 
  {-0.00004648988067702284577285645031879983`20., 
   8.08519663948223404745329570761736`20.*^-6}, 
  {-0.00004652314165061427800441654109452823`20., 
   8.09098115662857008772461584252665`20.*^-6}, 
  {-0.0000465433269585871874839938341164868`20., 
   8.09449164497168477982501462895423`20.*^-6}, 
  {-0.00004655557420314621324104233033337156`20., 
   8.09662160054716752018127484058635`20.*^-6}, 
  {-0.00004656300409160967224245816670219929`20., 
   8.09791375506255169434055073081726`20.*^-6}, 
  {-0.0000465675111204852861687768571553831`20., 
   8.0986975861713541163090186357188`20.*^-6}, 
  {-0.00004657024498277606782763913184974772`20., 
   8.09917304048279440480680553908657`20.*^-6}, 
  {0.00004138349207420239886872958846875871`20., 
   -7.19712905638302589021384147282761`20.*^-6}, 
  {0.00004138095805254925123927477756921031`20., 
   -7.19668835696508717204778740334093`20.*^-6}, 
  {0.00004137698753949689800982852627335699`20., 
   -7.19599783295598226257887413449686`20.*^-6}, 
  {0.00004137038905911851811419467144495183`20., 
   -7.19485027115104662855559503390468`20.*^-6}, 
  {0.00004135950333425299770141925085206159`20., 
   -7.1929571016092169915511740612281`20.*^-6}, 
  {0.00004134155786437139117728514013731202`20., 
   -7.18983615032545933518002437170644`20.*^-6}, 
  {0.0000413119847281397580202366124245739`20., 
   -7.18469299619821878612810650862154`20.*^-6}, 
  {0.00004126328198764387482887087142829282`20., 
   -7.17622295437284779632536894405092`20.*^-6}, 
  {0.00004118311319093437143582892330927089`20., 
   -7.16228055494510807579633448856886`20.*^-6}, 
  {0.00004105126607043597733000433817135556`20., 
   -7.13935062094538736173988489936619`20.*^-6}, 
  {0.00004083480089189236983409836958944372`20., 
   -7.10170450293780344940841210251196`20.*^-6}, 
  {0.00004048036749909030901997736059645132`20., 
   -7.04006391288527113390910619068719`20.*^-6}, 
  {0.00003990259267883657192851988884872833`20., 
   -6.93958133544983859626432849543101`20.*^-6}, 
  {0.00003896750518544215911719986816560056`20., 
   -6.77695742355515810733910750706097`20.*^-6}, 
  {0.00003747165516905649728223344111363422`20., 
   -6.51680959461852126647538106324074`20.*^-6}, 
  {0.0000351227944254308763093790440548793`20., 
   -6.10831207398797848858765983563118`20.*^-6}, 
  {0.00003154004707764338449747309897870489`20., 
   -5.48522557872058860825619112673128`20.*^-6}, 
  {0.0000263105097537024847309706640494769`20., 
   -4.5757408267308669097340285303438`20.*^-6}, 
  {0.00001914826535615186501891685885358022`20., 
   -3.33013310541771565546380153975308`20.*^-6}, 
  {0.00001015077794408205339313951260882199`20., 
   -1.76535268592731363358948045370817`20.*^-6}, 
  {-2.07246095149962931520350495384884982294939856271`20.*^-11, 
   3.6042799156515292438321825284327823007815627184`20.*^-12}, 
  {-0.00001015077794700037106910426009111613`20., 
   1.76535268643484714245291479845498`20.*^-6}, 
  {-0.0000191482653528300873285367440123037`20., 
   3.33013310484001518757160765431368`20.*^-6}, 
  {-0.000026310509752465731852706519993442`20., 
   4.57574082651577945264461217277253`20.*^-6}, 
  {-0.00003154004705526087831917354833550176`20., 
   5.48522557482797883811713884095682`20.*^-6}, 
  {-0.00003512279442709979910804548748735099`20., 
   6.10831207427822593183399782388713`20.*^-6}, 
  {-0.00003747165520314641511093322876266446`20., 
   6.51680960054720262798838761089815`20.*^-6}, 
  {-0.00003896750526078270832543110391310567`20., 
   6.77695743665786231746627894140969`20.*^-6}, 
  {-0.00003990259266545338975547051264372097`20., 
   6.93958133312232865312530654673407`20.*^-6}, 
  {-0.00004048036780658716521481386860573393`20., 
   7.0400639663629852547502380183885`20.*^-6}, 
  {-0.0000408348012262210864498534789149546`20., 
   7.10170456108192807823538763738339`20.*^-6}, 
  {-0.00004105126619261394042565347981884368`20., 
   7.13935064219372876967886605545109`20.*^-6}, 
  {-0.0000411831117065582949034717919943742`20., 
   7.16228029679274693973422469467378`20.*^-6}, 
  {-0.00004126328449175428709819701366785122`20., 
   7.1762233898703107996864371596263`20.*^-6}, 
  {-0.00004131198718784326196426682149815325`20., 
   7.18469342397274121117683852141795`20.*^-6}, 
  {-0.00004134155467306600953932359754735132`20., 
   7.18983559531582774596932131258286`20.*^-6}, 
  {-0.00004135949850071829967050968131048431`20., 
   7.192956260994486899219075010519`20.*^-6}, 
  {-0.00004137038575254408209111357176265714`20., 
   7.19484969609462297236757769785342`20.*^-6}, 
  {-0.00004137699059214276126176754769340754`20., 
   7.19599836385091500204653003363609`20.*^-6}, 
  {-0.00004138099714045111673181640183710751`20., 
   7.19669515486106377944633075427955`20.*^-6}, 
  {-0.00004138342742270370846002289673023973`20., 
   7.19711781264412321043876464873736`20.*^-6}, 
  {0.00003677435551340217167165857236433844`20., 
   -6.39554008928733420376670823727624`20.*^-6}, 
  {0.00003677210306549470179293712363100165`20., 
   -6.3951483592164698770325432401742`20.*^-6}, 
  {0.00003676857356941751480163015833855574`20., 
   -6.39453453381174170463133188496621`20.*^-6}, 
  {0.00003676270805057236283532626521505536`20., 
   -6.39351444357780223223065482000962`20.*^-6}, 
  {0.00003675303152585692041069204071857885`20., 
   -6.39183156971424702794644186410065`20.*^-6}, 
  {0.00003673707947078324515669777692315579`20., 
   -6.38905729926665133159961337794013`20.*^-6}, 
  {0.00003671079138888003999461383806773109`20., 
   -6.38448545893565912949805879438801`20.*^-6}, 
  {0.00003666749869711215156853757848148393`20., 
   -6.37695629514993940322392669243197`20.*^-6}, 
  {0.00003659623540092985543880169346913307`20., 
   -6.36456267842258355457420755984924`20.*^-6}, 
  {0.00003647903473945642256339195450850002`20., 
   -6.34417995468807348928555730582608`20.*^-6}, 
  {0.00003628661675558306463506232959188913`20., 
   -6.31071595749270689305431818989376`20.*^-6}, 
  {0.00003597155962671010586779032254773399`20., 
   -6.25592341334088797700701261699721`20.*^-6}, 
  {0.00003545797911175207273420668462387695`20., 
   -6.16660506291340395377507558676123`20.*^-6}, 
  {0.00003462680007439541418828153298653213`20., 
   -6.02205218685137638057070138896211`20.*^-6}, 
  {0.00003329720778809942930738964346524928`20., 
   -5.79081874575642248824167712439118`20.*^-6}, 
  {0.0000312095002583909510668003213656035`20., 
   -5.42773917537233931596527328097454`20.*^-6}, 
  {0.00002802528390611233141796581490227057`20., 
   -4.87396241845431850747231563517748`20.*^-6}, 
  {0.00002337782947333750143577328074033693`20., 
   -4.0657094736239132931779618678847`20.*^-6}, 
  {0.0000170133808115950015266221206358405`20., 
   -2.95884883679913070028210793666792`20.*^-6}, 
  {9.0188130531048494077902957867502`20.*^-6, 
   -1.56848922662693033178961665856525`20.*^-6}, 
  {-1.84133184036086182667841416124360954197916698322`20.*^-11, 
   3.2023162441058466550928941934671470295289860587`20.*^-12}, 
  {-9.01881305569753411421607562984728`20.*^-6, 
   1.56848922707783201986366532692996`20.*^-6}, 
  {-0.00001701338080864427113447190498883773`20., 
   2.95884883628596019729946173718916`20.*^-6}, 
  {-0.00002337782947223902413134171081997768`20., 
   4.06570947343287376197247144695263`20.*^-6}, 
  {-0.00002802528388623383114411168357980232`20., 
   4.87396241499718802506290149213953`20.*^-6}, 
  {-0.00003120950025987309911962536234573532`20., 
   5.42773917563010419471745432099743`20.*^-6}, 
  {-0.00003329720781837345062528147373250889`20., 
   5.79081875102146967396199543174068`20.*^-6}, 
  {-0.00003462680014130163956756011017677698`20., 
   6.02205219848724166392349742204817`20.*^-6}, 
  {-0.00003545797909986723066245488310682518`20., 
   6.16660506084647489781824054031741`20.*^-6}, 
  {-0.00003597155989977917889127221299414767`20., 
   6.25592346083116154630821095550393`20.*^-6}, 
  {-0.00003628661705247897543329936099432414`20., 
   6.31071600912677833622597582509985`20.*^-6}, 
  {-0.00003647903484795464828354701224836349`20., 
   6.34417997355733013626904560841105`20.*^-6}, 
  {-0.00003659623408275429023201107838090774`20., 
   6.36456244917465917078453537059264`20.*^-6}, 
  {-0.00003666750092084430946949432399463591`20., 
   6.37695668188596686425988243384971`20.*^-6}, 
  {-0.00003671079357317657805870479977048491`20., 
   6.38448583881331792325300865573651`20.*^-6}, 
  {-0.00003673707663680119720592674204452931`20., 
   6.3890568064002082097263899207877`20.*^-6}, 
  {-0.00003675302723352294096236711120064554`20., 
   6.39183082322138103693341064359053`20.*^-6}, 
  {-0.0000367627051142283699927974594489167`20., 
   6.39351393290928173787781903459422`20.*^-6}, 
  {-0.00003676857628026466174636839078652662`20., 
   6.39453500526341943415102448461332`20.*^-6}, 
  {-0.00003677213777680047154841954336666669`20., 
   6.3951543959652993997251379768116`20.*^-6}, 
  {-0.00003677429810080683514884335101446268`20., 
   6.39553010448814524327710452425437`20.*^-6}, 
  {0.00003267856723262238671277529100974156`20., 
   -5.68322908393432812396092017560722`20.*^-6}, 
  {0.00003267656513510839181091350893883605`20., 
   -5.68288089306232901059365372849323`20.*^-6}, 
  {0.00003267342778922112237843044949372888`20., 
   -5.68233526769062997885746947717026`20.*^-6}, 
  {0.00003266821400611923646893671672384167`20., 
   -5.68142852280334547285855943023334`20.*^-6}, 
  {0.00003265961267755520244723626618675023`20., 
   -5.67993263957481781691065498900003`20.*^-6}, 
  {0.00003264543312440602521354476250084268`20., 
   -5.677466630331482645833871739277`20.*^-6}, 
  {0.00003262206603905017673279349527913599`20., 
   -5.67340278940003073613799917898018`20.*^-6}, 
  {0.00003258358383435693823510055196396644`20., 
   -5.66671023206207621480009599373328`20.*^-6}, 
  {0.00003252023907585283901424020540600535`20., 
   -5.65569375232223287204177485321833`20.*^-6}, 
  {0.00003241606159821241048666873516073818`20., 
   -5.63757593012389747594238872360663`20.*^-6}, 
  {0.00003224502547840305857000825728141939`20., 
   -5.6078305179831406208710012663338`20.*^-6}, 
  {0.00003196497980146097909480238128968983`20., 
   -5.55912692199321375561780544168519`20.*^-6}, 
  {0.00003150847655339138819563683488517356`20., 
   -5.47973505276371968619771041481281`20.*^-6}, 
  {0.00003076968289738054187803698490082801`20., 
   -5.35124919954444206574556259144836`20.*^-6}, 
  {0.00002958790332999013190865577039687711`20., 
   -5.14572231825915337541839485163081`20.*^-6}, 
  {0.00002773235791029048753111294205413782`20., 
   -4.82301876700704130975877253115441`20.*^-6}, 
  {0.00002490239093619751134655033943649104`20., 
   -4.33085059759956719070440685852019`20.*^-6}, 
  {0.00002077226550159015482870840806771842`20., 
   -3.61256791332002692673189705525539`20.*^-6}, 
  {0.00001511673799338769489462909099271689`20., 
   -2.62899791189351215558766799873337`20.*^-6}, 
  {8.01321793453965613812644102116341`20.*^-6, 
   -1.39360311905037498054372887324582`20.*^-6}, 
  {-1.6360092887688711866339850291972982478396790701`20.*^-11, 
   2.8452335456849933680591043986039969527646592521`20.*^-12}, 
  {-8.01321793684310206939810233548644`20.*^-6, 
   1.39360311945097427293880040617156`20.*^-6}, 
  {-0.0000151167379907664588115715153389671`20., 
   2.62899791143764501070808962416819`20.*^-6}, 
  {-0.00002077226550061444086231837734514293`20., 
   3.61256791315033754127276127741615`20.*^-6}, 
  {-0.00002490239091854178972798270201681302`20., 
   4.33085059452900690921438295944572`20.*^-6}, 
  {-0.00002773235791160685167032571333183768`20., 
   4.82301876723597420353490666640654`20.*^-6}, 
  {-0.00002958790335687727256446135042546464`20., 
   5.14572232293517783729762616095037`20.*^-6}, 
  {-0.00003076968295680090924451253475907838`20., 
   5.35124920987841899904565821897016`20.*^-6}, 
  {-0.00003150847654283637192800871193285802`20., 
   5.47973505092806468313194990136662`20.*^-6}, 
  {-0.00003196498004397455755546141705761234`20., 
   5.5591269641694882705150290534978`20.*^-6}, 
  {-0.00003224502574207663029405426346887066`20., 
   5.60783056383941396418335016849924`20.*^-6}, 
  {-0.00003241606169456967814379533440276724`20., 
   5.63757594688168315544266685265518`20.*^-6}, 
  {-0.00003252023790518278482999200224147513`20., 
   5.65569354872744083999860908547394`20.*^-6}, 
  {-0.00003258358580924962922228593145554804`20., 
   5.66671057552167464735407503574748`20.*^-6}, 
  {-0.00003262206797891948304214352831937935`20., 
   5.67340312676860574645974405554424`20.*^-6}, 
  {-0.00003264543060755289682802883849755427`20., 
   5.67746619261789510052675452131379`20.*^-6}, 
  {-0.00003265960886554344481610309526688211`20., 
   5.67993197661625127236575569858819`20.*^-6}, 
  {-0.0000326682113983592160504559253408163`20., 
   5.68142806927986366094885658101153`20.*^-6}, 
  {-0.00003267343019671781829816383821076067`20., 
   5.68233568638570753011545012361055`20.*^-6}, 
  {-0.00003267659596213298446751837486502112`20., 
   5.68288625428399729869884780261239`20.*^-6}, 
  {-0.00003267851624463978364257065243913179`20., 
   5.68322021645909280740359172854465`20.*^-6}, 
  {0.00002903895240943799260411409869349963`20., 
   -5.05025259294573784419375629452167`20.*^-6}, 
  {0.00002903717288784325473092333637251661`20., 
   -5.04994311092926169233449328217681`20.*^-6}, 
  {0.00002903438421529772444177842681602805`20., 
   -5.04945812439960425074407422887444`20.*^-6}, 
  {0.00002902974990338043386935656447802174`20., 
   -5.04865215710964067293157643096032`20.*^-6}, 
  {0.00002902210455139573410470227566871122`20., 
   -5.0473225306775189747308305510802`20.*^-6}, 
  {0.00002900950096062480979288944824140602`20., 
   -5.04513060184779300745903447676627`20.*^-6}, 
  {0.00002898873098133265800682496438906771`20., 
   -5.04151843153611443596955902418568`20.*^-6}, 
  {0.00002895452585443331819038593028231988`20., 
   -5.03556971381449012006711830996868`20.*^-6}, 
  {0.00002889822157152692261776989705347038`20., 
   -5.02577766461337784656867774842962`20.*^-6}, 
  {0.00002880562312685718977699530059895848`20., 
   -5.0096735872795112655644001041667`20.*^-6}, 
  {0.00002865359768786736619666620962079469`20., 
   -4.98323438049867238202890602100777`20.*^-6}, 
  {0.00002840468044715340403135301856414357`20., 
   -4.93994442559189635327878583724236`20.*^-6}, 
  {0.00002799892326578724633412232226362583`20., 
   -4.86937795926734718854301256758711`20.*^-6}, 
  {0.00002734226488986091256269692630285242`20., 
   -4.7551765025845065326429437048439`20.*^-6}, 
  {0.00002629189227680204903475608647706076`20., 
   -4.57250300466122591908801503948885`20.*^-6}, 
  {0.00002464272686914078554242174773599203`20., 
   -4.28569162941578878998639091060731`20.*^-6}, 
  {0.000022127637523105885887638255655846`20., 
   -3.84828478662711058915447924449496`20.*^-6}, 
  {0.00001845728321479838753847233654234633`20., 
   -3.20996229822580652842997157258195`20.*^-6}, 
  {0.00001343170473367189894217445928314519`20., 
   -2.3359486493342432942912103101122`20.*^-6}, 
  {7.11985599680006251612073625682447`20.*^-6, 
   -1.23823582553044565497751934901297`20.*^-6}, 
  {-1.45360558454166880382554408463641119117342043158`20.*^-11, 
   2.5280097122463805283922505819763672889972529241`20.*^-12}, 
  {-7.11985599884658387438275251022289`20.*^-6, 
   1.23823582588636241293613087134311`20.*^-6}, 
  {-0.00001343170473134327994539995828689725`20., 
   2.33594864892926607746086231076474`20.*^-6}, 
  {-0.00001845728321393167584502590317840728`20., 
   3.20996229807507406000450490059256`20.*^-6}, 
  {-0.00002212763750742353001590225108528257`20., 
   3.84828478389974435059169584091872`20.*^-6}, 
  {-0.00002464272687030998542770540464141071`20., 
   4.28569162961912790047050515502796`20.*^-6}, 
  {-0.00002629189230068269800507648407381236`20., 
   4.57250300881438226175243201283694`20.*^-6}, 
  {-0.00002734226494263634063919138165852483`20., 
   4.75517651176284185029415333191737`20.*^-6}, 
  {-0.00002799892325641285204198197786998221`20., 
   4.86937795763701774643164832521429`20.*^-6}, 
  {-0.00002840468066254453341233106125013979`20., 
   4.93994446305122320214453239132865`20.*^-6}, 
  {-0.00002865359792205142332269989457878815`20., 
   4.98323442122633449090432949196315`20.*^-6}, 
  {-0.00002880562321243761420543698710468776`20., 
   5.00967360216306334007599775733699`20.*^-6}, 
  {-0.00002889822053178810286342437433361235`20., 
   5.02577748378923528059554336236736`20.*^-6}, 
  {-0.0000289545276084471525784713994689104`20., 
   5.03557001886037436147328686415833`20.*^-6}, 
  {-0.00002898873270423970760380735941725196`20., 
   5.0415187311721230615317146812612`20.*^-6}, 
  {-0.00002900949872526640572842944066452189`20., 
   5.04513021308980969190077228948208`20.*^-6}, 
  {-0.00002902210116573469082585221563805297`20., 
   5.04732194186690275232212445879182`20.*^-6}, 
  {-0.00002902974758728292781202400140151825`20., 
   5.04865175431007440209113067852492`20.*^-6}, 
  {-0.00002903438635353008514536804539685387`20., 
   5.04945849626610176441183398206154`20.*^-6}, 
  {-0.00002903720026704580221101598102629301`20., 
   5.04994787252970473235060539587705`20.*^-6}, 
  {-0.00002903890712416319635770419141661235`20., 
   5.05024471724577327960072894201952`20.*^-6}, 
  {0.00002580470414538684989936110335508213`20., 
   -4.48777463398032172162801797479691`20.*^-6}, 
  {0.00002580312249595794306605287864348279`20., 
   -4.48749956451442488105267454669266`20.*^-6}, 
  {0.00002580064382050556062703640364130737`20., 
   -4.48706849052270619600633106805345`20.*^-6}, 
  {0.0000257965246961680190454404946474204`20., 
   -4.48635212107269896442443385172528`20.*^-6}, 
  {0.00002578972926824174247437755463028561`20., 
   -4.4851703075203030390221834139627`20.*^-6}, 
  {0.00002577852680717892348192250148631855`20., 
   -4.4832220534224214751169567802293`20.*^-6}, 
  {0.00002576006581627075146340297526525869`20., 
   -4.48001144630795677624399569830585`20.*^-6}, 
  {0.00002572966327257838885996994228907228`20., 
   -4.47472404740493719303825083288213`20.*^-6}, 
  {0.00002567961838823796409367850541506473`20., 
   -4.46602058925877636411800094175041`20.*^-6}, 
  {0.00002559731434777145832265484360610878`20., 
   -4.45170684309068840393997280106238`20.*^-6}, 
  {0.000025462190356808620810983274954723`20., 
   -4.42820701857541231495361303560401`20.*^-6}, 
  {0.00002524094757676042234913861094131871`20., 
   -4.38973001334963866941541059849021`20.*^-6}, 
  {0.00002488030500032446185857708225449532`20., 
   -4.32700956527381945366557952252093`20.*^-6}, 
  {0.00002429666517119302039675103145776543`20., 
   -4.22550698629443832986974460135051`20.*^-6}, 
  {0.00002336310901919545578308254969757364`20., 
   -4.06314939464268796227522603436062`20.*^-6}, 
  {0.00002189739728330986772531953296112525`20., 
   -3.80824300579302047396861442802176`20.*^-6}, 
  {0.000019662181452342987864810500515952`20., 
   -3.41950981779878049822791313320905`20.*^-6}, 
  {0.00001640043831672063164493660781635699`20., 
   -2.85225014203837072085854048980121`20.*^-6}, 
  {0.0000119346354888734122415251558169136`20., 
   -2.07558878067363691156959231598496`20.*^-6}, 
  {6.32617810551359849845235076825547`20.*^-6, 
   -1.10020488791540843451345230752269`20.*^-6}, 
  {-1.29155745903952565708330534045512089057347822928`20.*^-11, 
   2.2461868852861315775361832007915145923017012679`20.*^-12}, 
  {-6.32617810733188947656337089634449`20.*^-6, 
   1.10020488823163295244580363414686`20.*^-6}, 
  {-0.00001193463548680467806942803346004636`20., 
   2.0755887803138570555527014713124`20.*^-6}, 
  {-0.00001640043831595071235417835191856251`20., 
   2.85225014190447171377014815974999`20.*^-6}, 
  {-0.00001966218143841275226003779809911674`20., 
   3.41950981537613082783266053897681`20.*^-6}, 
  {-0.0000218973972843483995016628884097609`20., 
   3.80824300597363469594137189734972`20.*^-6}, 
  {-0.00002336310904040696873292461562988999`20., 
   4.06314939833164673616080271824172`20.*^-6}, 
  {-0.00002429666521806926088551841720939521`20., 
   4.22550699444682798009015951467743`20.*^-6}, 
  {-0.00002488030499199780280900610255749266`20., 
   4.32700956382570483634888740130307`20.*^-6}, 
  {-0.00002524094776807350110332742102287118`20., 
   4.38973004662147845275259496049933`20.*^-6}, 
  {-0.00002546219056481337282023132861611921`20., 
   4.42820705475015179482283975932508`20.*^-6}, 
  {-0.00002559731442378479883469041269346182`20., 
   4.45170685631039979733746307712379`20.*^-6}, 
  {-0.00002567961746473285514095151310037069`20., 
   4.46602042864919219842635010441229`20.*^-6}, 
  {-0.00002572966483050813372553646510796663`20., 
   4.4747243183492406479193852361681`20.*^-6}, 
  {-0.00002576006734657076134895834678319383`20., 
   4.48001171244708893025362552751198`20.*^-6}, 
  {-0.00002577852482171579244827217466342751`20., 
   4.48322170812448564317776950668305`20.*^-6}, 
  {-0.00002578972626107096552667095483589118`20., 
   4.48516978453408096116016605841586`20.*^-6}, 
  {-0.00002579652263899213331242862707611441`20., 
   4.4863517633029797065093264480199`20.*^-6}, 
  {-0.00002580064571970018599982968414386523`20., 
   4.48706882081742365214429289458525`20.*^-6}, 
  {-0.00002580314681437811790832887006946863`20., 
   4.48750379380489007101371653382063`20.*^-6}, 
  {-0.00002580466392265493081835180790938275`20., 
   4.48776763872259666406118398424048`20.*^-6}, 
  {0.00002293067422873406536618241983783057`20., 
   -3.9879433441276635419447686674488`20.*^-6}, 
  {0.00002292926848116261831169177425818098`20., 
   -3.98769886628915101072900421881409`20.*^-6}, 
  {0.00002292706540117750043414142218882403`20., 
   -3.98731572194391311898111690240418`20.*^-6}, 
  {0.00002292340428697931833231069406258897`20., 
   -3.98667900643118579692359896740676`20.*^-6}, 
  {0.0000229173644543322769546694807835269`20., 
   -3.98562860075343947037730100583077`20.*^-6}, 
  {0.00002290740761771192650654703091895784`20., 
   -3.98389697699337852287774450764485`20.*^-6}, 
  {0.00002289099934882882172783032032760185`20., 
   -3.98104336501370812657918614393076`20.*^-6}, 
  {0.0000228639773498751145781035110118408`20., 
   -3.97634388693480253532234974118971`20.*^-6}, 
  {0.00002281949713927577679727142685765091`20., 
   -3.96860819813491770387329162741755`20.*^-6}, 
  {0.00002274634490511564041558449993112971`20., 
   -3.95588607045489398531904346628342`20.*^-6}, 
  {0.00002262624635181357935005059111910938`20., 
   -3.93499936553279640870445062941033`20.*^-6}, 
  {0.00002242960602886540763266677256126275`20., 
   -3.90080104849833176220291696717612`20.*^-6}, 
  {0.00002210906952797396237449735828264913`20., 
   -3.84505557008242823904301883176507`20.*^-6}, 
  {0.00002159034037200884925612584348968823`20., 
   -3.75484180382762595758710321559796`20.*^-6}, 
  {0.00002076062577469170247923141602372865`20., 
   -3.61054361298986130073589843890932`20.*^-6}, 
  {0.00001945798235737551971180873160699166`20., 
   -3.38399693171748168901021419252028`20.*^-6}, 
  {0.00001747152076466027010359018518468402`20., 
   -3.03852535037569914845046698864071`20.*^-6}, 
  {0.00001457291684804228007059729685742691`20., 
   -2.53442032139865740358213858390032`20.*^-6}, 
  {0.00001060453443768636440471586074711168`20., 
   -1.84426685872806337473319317341071`20.*^-6}, 
  {5.6210430683238134989026596158922`20.*^-6, 
   -9.7757270753457626067872341145952`20.*^-7}, 
  {-1.14758936245734480258874207380576528169531924416`20.*^-11, 
   1.9958075868823387871108557805317657072962073815`20.*^-12}, 
  {-5.62104306993935586522963191410167`20.*^-6, 
   9.7757270781554015047471859375682`20.*^-7}, 
  {-0.0000106045344358484581793362719650095`20., 
   1.8442668584084275094497864286973`20.*^-6}, 
  {-0.00001457291684735831784196921389653904`20., 
   2.53442032127970745077725459070242`20.*^-6}, 
  {-0.00001747152075228585776151212857264095`20., 
   3.0385253482236274367847180126332`20.*^-6}, 
  {-0.00001945798235829803520900817501612015`20., 
   3.38399693187791916678403043758612`20.*^-6}, 
  {-0.00002076062579353333495766626180707491`20., 
   3.61054361626666694915934987949128`20.*^-6}, 
  {-0.00002159034041364740353025291291113339`20., 
   3.75484181106911365743528920193624`20.*^-6}, 
  {-0.00002210906952057784184126444033089809`20., 
   3.84505556879614640717642440537358`20.*^-6}, 
  {-0.000022429606198800795772366438643508`20., 
   3.90080107805231230823764150321878`20.*^-6}, 
  {-0.00002262624653657513448448809376322285`20., 
   3.93499939766524077991097282838657`20.*^-6}, 
  {-0.00002274634497263490183490444422297193`20., 
   3.95588608219737423215729464747339`20.*^-6}, 
  {-0.00002281949631896792511989641790541791`20., 
   3.96860805547268262954720311398573`20.*^-6}, 
  {-0.00002286397873371313047436322038818881`20., 
   3.9763441276022835607588209370763`20.*^-6}, 
  {-0.00002289100070812428578423141669907976`20., 
   3.98104360141291926682285507810082`20.*^-6}, 
  {-0.00002290740585411616211556187441416081`20., 
   3.98389667028107167227163033289754`20.*^-6}, 
  {-0.00002291736178320075136177621167082206`20., 
   3.98562813620882632378716724709948`20.*^-6}, 
  {-0.00002292340245968465635836573492040599`20., 
   3.98667868864080980145491042094016`20.*^-6}, 
  {-0.00002292706708814460474496907714769744`20., 
   3.98731601532949647738592646046912`20.*^-6}, 
  {-0.00002292929008209480555665457029449937`20., 
   3.98770262297300966202688179034771`20.*^-6}, 
  {-0.00002293063850073501929388337634780627`20., 
   3.98793713056261205111015240831415`20.*^-6}, 
  {0.00002037674288982016127077009980793776`20., 
   -3.54378137214263674274262605355437`20.*^-6}, 
  {0.0000203754935065498530487099450319502`20., 
   -3.54356408809562661716694696207831`20.*^-6}, 
  {0.0000203735354258258113115243829509771`20., 
   -3.54322355231753240200424051321341`20.*^-6}, 
  {0.00002037028147020226212446918739167867`20., 
   -3.54265764699169776077724998116149`20.*^-6}, 
  {0.00002036491334041940235617055345719293`20., 
   -3.54172405920337432281227016646835`20.*^-6}, 
  {0.00002035606382799537984419569045989749`20., 
   -3.54018501356441388594707660172129`20.*^-6}, 
  {0.00002034148036833395264828870120634221`20., 
   -3.53764875971025263448499151414646`20.*^-6}, 
  {0.00002031746357109465334213205939214469`20., 
   -3.53347192540776579863166250298169`20.*^-6}, 
  {0.00002027793017790103500025747430365768`20., 
   -3.52659655267844086960999553107091`20.*^-6}, 
  {0.00002021291358259102654085011990528223`20., 
   -3.51528931871148287666958607048386`20.*^-6}, 
  {0.00002010617205768130154365442297104573`20., 
   -3.49672557524892200759207356018186`20.*^-6}, 
  {0.00001993140218538291919219692816940824`20., 
   -3.466330814849203337773378812071`20.*^-6}, 
  {0.00001964651767676020169324743380274817`20., 
   -3.41678568291481768578216240047796`20.*^-6}, 
  {0.00001918548918069791301957272429230897`20., 
   -3.3366068140344196555778650943146`20.*^-6}, 
  {0.00001844807885506939674365699111754604`20., 
   -3.2083615400120689988968680204428`20.*^-6}, 
  {0.00001729037899111252709633511481706882`20., 
   -3.00702243323696123414523735949024`20.*^-6}, 
  {0.00001552500740526632970423119532367735`20., 
   -2.70000128787240516595325136063955`20.*^-6}, 
  {0.00001294912734615545846149509052096041`20., 
   -2.25202214715747103678175487321052`20.*^-6}, 
  {9.42275698821041622341203535056499`20.*^-6, 
   -1.63874034577572456059339745227217`20.*^-6}, 
  {4.99455867771470784110014749520693`20.*^-6, 
   -8.6861890047212310280002565134035`20.*^-7}, 
  {-1.01968095216887987433831835235970203318947831049`20.*^-11, 
   1.7733581776850084771101188736690470142425709747`20.*^-12}, 
  {-4.9945586791501322062302873866679`20.*^-6, 
   8.6861890072176212282265867594224`20.*^-7}, 
  {-9.42275698657754083838759015165143`20.*^-6, 
   1.63874034549174623276305915680893`20.*^-6}, 
  {-0.00001294912734554783631517174895661655`20., 
   2.25202214705179762002986938375941`20.*^-6}, 
  {-0.00001552500739427354885710873554853055`20., 
   2.70000128596061719254064966061402`20.*^-6}, 
  {-0.00001729037899193202108601106430002022`20., 
   3.00702243337948192800192422609046`20.*^-6}, 
  {-0.00001844807887180665842530899782891493`20., 
   3.20836154292289711744504310068084`20.*^-6}, 
  {-0.00001918548921768566620080069360655148`20., 
   3.33660682046707238274794671418288`20.*^-6}, 
  {-0.00001964651767019010809770910875593771`20., 
   3.41678568177219271264506239233698`20.*^-6}, 
  {-0.00001993140233633630034544847735983082`20., 
   3.46633084110196527746930041040538`20.*^-6}, 
  {-0.00002010617222180447343528691017153867`20., 
   3.49672560379208233657163655157194`20.*^-6}, 
  {-0.00002021291364256815201022811528745044`20., 
   3.51528932914228730612662874564356`20.*^-6}, 
  {-0.00002027792944922503403717392300036944`20., 
   3.52659642595217983255198660875989`20.*^-6}, 
  {-0.00002031746480035168004653290110478232`20., 
   3.53347213919159652983180888778823`20.*^-6}, 
  {-0.00002034148157578967110837905183775214`20., 
   3.53764896970255149710940031960909`20.*^-6}, 
  {-0.00002035606226140182358635214226977756`20., 
   3.54018474111336062371341604691783`20.*^-6}, 
  {-0.00002036491096766643118181891236657704`20., 
   3.54172364655068368379459345505687`20.*^-6}, 
  {-0.00002037027984702550366530678634310614`20., 
   3.54265736470008759396639762488804`20.*^-6}, 
  {-0.00002037353692435026238335365742151738`20., 
   3.54322381293048041449628824722043`20.*^-6}, 
  {-0.00002037551269454961160950548308096176`20., 
   3.54356742513906288860964923147162`20.*^-6}, 
  {-0.00002037671115281811217610968524982262`20., 
   3.54377585266401950888864091301262`20.*^-6}, 
  {0.00001810725875100896623651120159776375`20., 
   -3.14908847843634195417586114743716`20.*^-6}, 
  {0.00001810614835925358461857334509135563`20., 
   -3.14889536682671036844753827675749`20.*^-6}, 
  {0.00001810440806862543789271081207004804`20., 
   -3.14859270758703267699318470783444`20.*^-6}, 
  {0.00001810151605018005517266726994638554`20., 
   -3.1480897478574008995943078167627`20.*^-6}, 
  {0.00001809674501939358502131573049050304`20., 
   -3.14726000337279739501143138965272`20.*^-6}, 
  {0.0000180888798436470237888265343842424`20., 
   -3.14589214672122152849157119725956`20.*^-6}, 
  {0.00001807591851541647606503091846694269`20., 
   -3.14363800268112627217929016816396`20.*^-6}, 
  {0.00001805457313623893310826355847825001`20., 
   -3.13992576282416227969801017013043`20.*^-6}, 
  {0.000018019437117289411780325242561453`20., 
   -3.13381515083294117918699870633965`20.*^-6}, 
  {0.00001796165251543996717613230847986098`20., 
   -3.12376565485912472628387973562799`20.*^-6}, 
  {0.00001786678436932554938133161932804302`20., 
   -3.10726684683922597936202075270313`20.*^-6}, 
  {0.0000177114555202811904558569194172018`20., 
   -3.08025313396194616623598598560032`20.*^-6}, 
  {0.00001745826232216153090001987991905404`20., 
   -3.03621953428896189565563129027028`20.*^-6}, 
  {0.00001704852341242301576535603714163159`20., 
   -2.96496059346487230701844124202288`20.*^-6}, 
  {0.00001639315914472698599618409438090544`20., 
   -2.85098419908295408629288597928791`20.*^-6}, 
  {0.00001536428894378558689040509932829068`20., 
   -2.67205025109314554615740857883316`20.*^-6}, 
  {0.0000137954156530298643826358291765023`20., 
   -2.39920272226606337089318768286995`20.*^-6}, 
  {0.00001150633915749087580736542816565006`20., 
   -2.00110246217232622736790055054783`20.*^-6}, 
  {8.37274523304743325769199657214816`20.*^-6, 
   -1.4561296057473796969899124473301`20.*^-6}, 
  {4.43794090520103233450227358075366`20.*^-6, 
   -7.7181580960017953643517801404411`20.*^-7}, 
  {-9.0603829941602500646118024355964049883655439584`20.*^-12, 
   1.5757187815930869677585743366254617371070511228`20.*^-12}, 
  {-4.43794090647643845180197874684936`20.*^-6, 
   7.718158098219892959655615211912`20.*^-7}, 
  {-8.37274523159668337139246209283392`20.*^-6, 
   1.45612960549507536893781949440591`20.*^-6}, 
  {-0.00001150633915695105699629546486944016`20., 
   2.00110246207844469500790693381567`20.*^-6}, 
  {-0.00001379541564326411551110657093829501`20., 
   2.3992027205676722628011427718774`20.*^-6}, 
  {-0.00001536428894451359141327285973407086`20., 
   2.67205025121975502839527995375144`20.*^-6}, 
  {-0.00001639315915959548665834352974407691`20., 
   2.85098420166878028840757039027424`20.*^-6}, 
  {-0.00001704852344528074508248298771500558`20., 
   2.96496059917926001434486742869662`20.*^-6}, 
  {-0.00001745826231632507363158728087457652`20., 
   3.03621953327392584897170102166547`20.*^-6}, 
  {-0.00001771145565437833024679916924513674`20., 
   3.08025315728318786900855117306727`20.*^-6}, 
  {-0.00001786678451512165610705343283510131`20., 
   3.10726687219507062731364049306111`20.*^-6}, 
  {-0.00001796165256871959484233018778212067`20., 
   3.12376566412514692910090222297751`20.*^-6}, 
  {-0.00001801943646998305265418770558758316`20., 
   3.13381503825792220072829662392752`20.*^-6}, 
  {-0.00001805457422822718934101955047272314`20., 
   3.13992595273516336365557399525621`20.*^-6}, 
  {-0.00001807591958803772251472243264485214`20., 
   3.14363818922395174169085785127865`20.*^-6}, 
  {-0.00001808887845199240390975395810110678`20., 
   3.14589190469433111473981880019249`20.*^-6}, 
  {-0.00001809674291160218925563679713358303`20., 
   3.14725963680038074011074732757967`20.*^-6}, 
  {-0.00001810151460826094374034769046289603`20., 
   3.14808949708885978093003312398192`20.*^-6}, 
  {-0.00001810440939981193976428883752437501`20., 
   3.14859293909772865465892826510871`20.*^-6}, 
  {-0.00001810616540455822442695870230451374`20., 
   3.14889833122751729164499170513282`20.*^-6}, 
  {-0.00001810723055803057981754333645209655`20., 
   3.14908357530966605522492807862548`20.*^-6}, 
  {0.00001609054115315574051274661490170538`20., 
   -2.79835498315752008917332433073138`20.*^-6}, 
  {0.0000160895543061459806238527650366842`20., 
   -2.79818335759060532588743739768422`20.*^-6}, 
  {0.00001608800761057171034024884934590455`20., 
   -2.79791436705594962439110423407036`20.*^-6}, 
  {0.0000160854373180113201414231409438729`20., 
   -2.79746735965414263329098103371702`20.*^-6}, 
  {0.00001608119704789276098606148267200608`20., 
   -2.79672992137265408453243176904455`20.*^-6}, 
  {0.00001607420684750881490252713189257348`20., 
   -2.79551423434935911348297945957799`20.*^-6}, 
  {0.00001606268742851695425466020934154212`20., 
   -2.79351085713338334863655814635515`20.*^-6}, 
  {0.00001604371666560560332200339814850412`20., 
   -2.79021159401836579513102576495725`20.*^-6}, 
  {0.00001601248945523013417808709041055017`20., 
   -2.784780774822632030971667897487`20.*^-6}, 
  {0.000015961133328164330584637837469287`20., 
   -2.77584927446336184080658042944123`20.*^-6}, 
  {0.00001587681931505346047078283894916972`20., 
   -2.76118596783538442970136329550777`20.*^-6}, 
  {0.00001573877129665327959412428745581038`20., 
   -2.73717761680926601636944129666269`20.*^-6}, 
  {0.00001551374773560935249233981982614223`20., 
   -2.69804308445380043345040344802474`20.*^-6}, 
  {0.00001514959814989743145640644296857216`20., 
   -2.63471272172129242720112051627343`20.*^-6}, 
  {0.00001456715957451620855387226509732354`20., 
   -2.5334190564376014876299591473606`20.*^-6}, 
  {0.00001365279368932342682187069845869866`20., 
   -2.37439890249103075162968668846934`20.*^-6}, 
  {0.00001225855910218024248047256670044316`20., 
   -2.13192332211830304008218551312053`20.*^-6}, 
  {0.00001022436161141371631332350230657584`20., 
   -1.77814984546325501101278300983929`20.*^-6}, 
  {7.43979342568052302938296313568833`20.*^-6, 
   -1.29387711750965617902312402359796`20.*^-6}, 
  {3.94338913236664106420584736243934`20.*^-6, 
   -6.8580680562898105464449519346772`20.*^-7}, 
  {-8.0506837998094036216303361234074247488450396271`20.*^-12, 
   1.4001189217059832385444062823317260432773981962`20.*^-12}, 
  {-3.94338913349988187971120348355193`20.*^-6, 
   6.8580680582606641386281799713948`20.*^-7}, 
  {-7.43979342439155908472313490124209`20.*^-6, 
   1.29387711728548853647358867847688`20.*^-6}, 
  {-0.00001022436161093412209079077205975716`20., 
   1.77814984537984732013752557560994`20.*^-6}, 
  {-0.00001225855909350429593763132636825058`20., 
   2.131923320609442771761969803174`20.*^-6}, 
  {-0.00001365279368997017734525069900205768`20., 
   2.37439890260350910352186069601005`20.*^-6}, 
  {-0.00001456715958772505730002181392887798`20., 
   2.53341905873479257391683720502226`20.*^-6}, 
  {-0.00001514959817908732535056979795243407`20., 
   2.63471272679779571314257355694505`20.*^-6}, 
  {-0.0000155137477304244255625565848369531`20., 
   2.69804308355207401087940605860053`20.*^-6}, 
  {-0.00001573877141578073929649406088526194`20., 
   2.7371776375270850950424453713499`20.*^-6}, 
  {-0.00001587681944457371833552930118083569`20., 
   2.76118599036064666704857411840619`20.*^-6}, 
  {-0.00001596113337549608814777799589835084`20., 
   2.77584928269497185178747754753927`20.*^-6}, 
  {-0.00001601248888018607734304724281465795`20., 
   2.78478067481496997270386831559269`20.*^-6}, 
  {-0.00001604371763568903754655993560364992`20., 
   2.79021176272852826896694532237389`20.*^-6}, 
  {-0.00001606268838139525677267008619896388`20., 
   2.79351102285134900394262368677633`20.*^-6}, 
  {-0.00001607420561121281215917753107467964`20., 
   2.79551401934135863637870105646602`20.*^-6}, 
  {-0.0000160811951754066802892680685824571`20., 
   2.79672959572290091987270757955776`20.*^-6}, 
  {-0.0000160854360370622817241000222222358`20., 
   2.79746713688039682158261256038884`20.*^-6}, 
  {-0.00001608800879314985340023869917523154`20., 
   2.79791457272171363482412159569243`20.*^-6}, 
  {-0.00001608956944858053297715828575495795`20., 
   2.79818599105748399602752795738398`20.*^-6}, 
  {-0.0000160905161075296815239925178440585`20., 
   2.79835062739646635199869875548845`20.*^-6}, 
  {0.00001429843791127834310232907980677408`20., 
   -2.48668485413536401779636170552593`20.*^-6}, 
  {0.00001429756087561019652289057327277061`20., 
   -2.48653232619307765615488230830792`20.*^-6}, 
  {0.00001429618626188649997568086235687772`20., 
   -2.4862932629367826044662369316309`20.*^-6}, 
  {0.00001429390194155637961807423475561259`20., 
   -2.48589598983589210749117126184568`20.*^-6}, 
  {0.0000142901334478456376861593412904302`20., 
   -2.4852405996253282932451028331183`20.*^-6}, 
  {0.00001428392098507627767475354274762699`20., 
   -2.48416017131761350865279004306556`20.*^-6}, 
  {0.00001427368323237576227010462543874391`20., 
   -2.48237969258708909045297833717287`20.*^-6}, 
  {0.00001425682318742241906394728526056855`20., 
   -2.47944751085607288068648439314235`20.*^-6}, 
  {0.00001422907038355218587914933442442318`20., 
   -2.4746209362699453702868407694649`20.*^-6}, 
  {0.00001418342829593756034180342633728771`20., 
   -2.46668318190218440727016110213697`20.*^-6}, 
  {0.00001410849543883302600867675367082451`20., 
   -2.45365138066661321890030498623035`20.*^-6}, 
  {0.00001398580758850347950531420425027393`20., 
   -2.43231436321799643570681813048242`20.*^-6}, 
  {0.00001378582254752035977693015977704584`20., 
   -2.39753435609049735250959300470363`20.*^-6}, 
  {0.0000134621943434644182515542205643587`20., 
   -2.34125119016772491331377748945369`20.*^-6}, 
  {0.00001294457319220041906469906789998672`20., 
   -2.25123012038268157646940311304115`20.*^-6}, 
  {0.00001213197690817897638261320709705583`20., 
   -2.10990902750938719697620992992275`20.*^-6}, 
  {0.00001089295068850106913874780131147335`20., 
   -1.89442620669583811108657414112579`20.*^-6}, 
  {9.08525938491104350991673652065874`20.*^-6, 
   -1.58004511041931191476812809054934`20.*^-6}, 
  {6.61084001878458324996001165732395`20.*^-6, 
   -1.14971130761471013042782811431721`20.*^-6}, 
  {3.50397555892342383922789050487452`20.*^-6, 
   -6.0938705372581284160485052258689`20.*^-7}, 
  {-7.1535646704285263877509007910871832483783324346`20.*^-12, 
   1.2440982035527871978697218767108144779788404236`20.*^-12}, 
  {-3.50397555993035744920282471897742`20.*^-6, 
   6.0938705390093173029614342938737`20.*^-7}, 
  {-6.610840017639342621733225795912`20.*^-6, 
   1.14971130741553784725795231233253`20.*^-6}, 
  {-9.08525938448494491471338821042827`20.*^-6, 
   1.5800451103452078112545022974658`20.*^-6}, 
  {-0.00001089295068079309876335937876878249`20., 
   1.89442620535532152406250065544043`20.*^-6}, 
  {-0.00001213197690875355876956772706552165`20., 
   2.10990902760931456862047427226464`20.*^-6}, 
  {-0.00001294457320393523042324027902480237`20., 
   2.25123012242351833447657026518302`20.*^-6}, 
  {-0.00001346219436939672516325813306994632`20., 
   2.34125119467769133274054488172979`20.*^-6}, 
  {-0.00001378582254291408522537450211371399`20., 
   2.39753435528940612615208732412418`20.*^-6}, 
  {-0.00001398580769433577194457464429280677`20., 
   2.43231438162361251209993813787945`20.*^-6}, 
  {-0.00001410849555389810324675178065471445`20., 
   2.45365140067793099943509228777642`20.*^-6}, 
  {-0.00001418342833798680138079246867360678`20., 
   2.46668318921509589231173368236639`20.*^-6}, 
  {-0.00001422906987268684201693069086965456`20., 
   2.47462084742379861164012015124427`20.*^-6}, 
  {-0.00001425682404923791954181347132426891`20., 
   2.47944766073702948553277762161197`20.*^-6}, 
  {-0.00001427368407890621155957942020237361`20., 
   2.48237983980977592340511655693453`20.*^-6}, 
  {-0.00001428391988675961737867157227065707`20., 
   2.48415998030602041368201256880992`20.*^-6}, 
  {-0.0000142901317843422915635946959914578`20., 
   2.4852403103203985327990775637318`20.*^-6}, 
  {-0.00001429390080357038024725534030980567`20., 
   2.48589579192528352126179831474881`20.*^-6}, 
  {-0.00001429618731248047373085570622803441`20., 
   2.48629344564877804014881847444076`20.*^-6}, 
  {-0.00001429757432804072717517084743332565`20., 
   2.48653466574621342176884303188271`20.*^-6}, 
  {-0.00001429841566092351644805787260397753`20., 
   2.48668098450843764314049958330044`20.*^-6}}}


==> anc/Fbar_00_dgdZ <==
{{{-4.257428615970394962148091663866`20.*^-8, 
   7.4042236799485129776488550676`20.*^-9}, 
  {-7.019291576661834548138419762229`20.*^-8, 
   1.220746361158579921415377349952`20.*^-8}, 
  {-1.1572778493046355610881470089616`20.*^-7, 
   2.012657129225453149718516537324`20.*^-8}, 
  {-1.9080084764203139593352199061633`20.*^-7, 
   3.318275611165763407539512880283`20.*^-8}, 
  {-3.1457195894773010488891984197887`20.*^-7, 
   5.47081667735182791111164942572`20.*^-8}, 
  {-5.1862663290145924249624029121544`20.*^-7, 
   9.019593615677552043412874629833`20.*^-8}, 
  {-8.5503028930230655344386920951813`20.*^-7, 
   1.4870091987866200929458594948141`20.*^-7}, 
  {-1.40959591715114102576632883940231`20.*^-6, 
   2.4514711602628539578544849380909`20.*^-7}, 
  {-2.32372711012760366190555378987542`20.*^-6, 
   4.0412645393523541946183544171747`20.*^-7}, 
  {-3.83034128780883016066346958757402`20.*^-6, 
   6.6614631092327481055016862392592`20.*^-7}, 
  {-6.3128372430043304761225384508752`20.*^-6, 
   1.09788473791379660454305016536962`20.*^-6}, 
  {-0.00001040154926702767265489681378485268`20., 
   1.80896508991785611389509804953959`20.*^-6}, 
  {-0.00001713041112105183815045884220400066`20., 
   2.9792019340959718522537116876523`20.*^-6}, 
  {-0.00002818769490219087072348360346756957`20., 
   4.9022078090766731693014962552295`20.*^-6}, 
  {-0.00004630437497040572089371849219379374`20., 
   8.05293477746186450325538994674672`20.*^-6}, 
  {-0.00007581029558719947049637415296207769`20., 
   0.00001318439923255642965154333094992657`20.}, 
  {-0.00012327534255654117854972744469567169`20., 
   0.00002143919000983324844343085994707334`20.}, 
  {-0.00019774166287459366762859484744055043`20., 
   0.00003438985441297281176149475607661749`20.}, 
  {-0.00030910399127669073045457428388340802`20., 
   0.00005375721587420708355731726676233182`20.}, 
  {-0.00046243314728521195505193466223499535`20., 
   0.00008042315604960207913946689777999921`20.}, 
  {-0.0006491094334954268437571263425947104`20., 
   0.00011288859712963945108819588566864528`20.}, 
  {-0.00084422347536332922241934109447516002`20., 
   0.00014682147397623116911640714686524523`20.}, 
  {-0.00101882104815493969835875536026905427`20., 
   0.00017718626924433733884500093222070508`20.}, 
  {-0.0011558381760461535265368158976599678`20., 
   0.00020101533496454843939770711263651613`20.}, 
  {-0.00125356406780325719062137278665633836`20., 
   0.00021801114222665342445589091941849364`20.}, 
  {-0.00131901566039714883046539498663943862`20., 
   0.00022939402789515631834180782376338063`20.}, 
  {-0.00136116731413657748843713441892692972`20., 
   0.00023672475028462217190211033372642256`20.}, 
  {-0.00138767498741765163702431492548315794`20., 
   0.00024133478042046115426509824791011442`20.}, 
  {-0.00140410731472080384887601786135301035`20., 
   0.00024419257647318327806539441067008875`20.}, 
  {-0.00141420625438989187657365879452674919`20., 
   0.00024594891380693771766498413817856507`20.}, 
  {-0.00142038059956697080694202915111875897`20., 
   0.00024702271296816883598991811323804504`20.}, 
  {-0.0014241436497809552352010740376267771`20., 
   0.00024767715648364438873062157176117862`20.}, 
  {-0.00142643273976116382565828181374715766`20., 
   0.00024807525908889805663622292412994047`20.}, 
  {-0.00142782360624773342010291372027294944`20., 
   0.00024831714891264929045268064700399119`20.}, 
  {-0.00142866811649422120509247062471676067`20., 
   0.00024846402025986455740738619560291491`20.}, 
  {-0.00142918067174819532946063823978728095`20., 
   0.00024855316030403397034098056344126627`20.}, 
  {-0.00142949167510351083911641518162684655`20., 
   0.00024860724784408884158546350984814722`20.}, 
  {-0.00142968035338831262704180397968679019`20., 
   0.0002486400614588369786159659095107461`20.}, 
  {-0.00142979480918857008153112598097280461`20., 
   0.00024865996681540349244019582277787905`20.}, 
  {-0.00142986423626109427388851189604028865`20., 
   0.00024867204108888596067626293844178932`20.}, 
  {-0.0014299063481608756830243595739314544`20., 
   0.00024867936489754359704771470850981816`20.}, 
  {-3.969910575148208864190918175203`20.*^-8, 
   6.90419230460558063337550986992`20.*^-9}, 
  {-6.545235073645695301970161615266`20.*^-8, 
   1.138301751938381791646984628742`20.*^-8}, 
  {-1.0791142583409084856458853461906`20.*^-7, 
   1.876720449288536496775452775983`20.*^-8}, 
  {-1.7791250593552151009280532087966`20.*^-7, 
   3.094130538009069740744440363123`20.*^-8}, 
  {-2.9331901927194403050772071088247`20.*^-7, 
   5.101200335164244008829925406651`20.*^-8}, 
  {-4.8357652459952845332629650665939`20.*^-7, 
   8.410026514774407883935591420163`20.*^-8}, 
  {-7.9721545886690436918170829782947`20.*^-7, 
   1.3864616675946162942290579092687`20.*^-7}, 
  {-1.3142022505109926694054279292934`20.*^-6, 
   2.285569131323465512009439877032`20.*^-7}, 
  {-2.16625153603421194942293735658565`20.*^-6, 
   3.7673939757116729555181519244967`20.*^-7}, 
  {-3.57017304220982398057409878021267`20.*^-6, 
   6.2089965951475199662158239655873`20.*^-7}, 
  {-5.88245331402983754737458963660407`20.*^-6, 
   1.02303535896171087780427645853984`20.*^-6}, 
  {-9.68812117892160514642613385553777`20.*^-6, 
   1.684890639812453068943675453137`20.*^-6}, 
  {-0.00001594400947322108444652349701935204`20., 
   2.77287121273410164287365165553949`20.*^-6}, 
  {-0.00002620532147399121318093585768906955`20., 
   4.55744721286803707494536655462079`20.*^-6}, 
  {-0.00004296993136756551973121186649582027`20., 
   7.47303154218530777934119417318613`20.*^-6}, 
  {-0.00007015607302601161042534963893623493`20., 
   0.00001220105617843680181310428503238869`20.}, 
  {-0.00011361812584871792533668787846243431`20., 
   0.00001975967406064659571072832668911901`20.}, 
  {-0.000181240153792390775514085506825626`20., 
   0.00003152002674650274356766704466532626`20.}, 
  {-0.00028136853087671997751128149270828233`20., 
   0.00004893365754377738739326634655796215`20.}, 
  {-0.00041784785118711466099510600357705791`20., 
   0.0000726691915108025497382793049699231`20.}, 
  {-0.00058267546300928407678288295100457672`20., 
   0.00010133486313204940465789268713123074`20.}, 
  {-0.00075420573730962572424270375427747418`20., 
   0.00013116621518428273465090500074390854`20.}, 
  {-0.00090760798232579663370973615789669645`20., 
   0.00015784486649144289281908454919942546`20.}, 
  {-0.00102820165138896044316724015643711209`20., 
   0.00017881767850242790315952002720645428`20.}, 
  {-0.00111442656189072133798353096270403424`20., 
   0.00019381331511142979791017929786157116`20.}, 
  {-0.00117230504239085823585816347184001289`20., 
   0.00020387913780710578014924582118956746`20.}, 
  {-0.00120964276175049210408376898932156047`20., 
   0.0002103726542174768876667424329254888`20.}, 
  {-0.00123315053682593185609927096163374429`20., 
   0.0002144609629262490184520471237623903`20.}, 
  {-0.00124773431371945568665938760367060722`20., 
   0.00021699727195120968463641523542097516`20.}, 
  {-0.00125670150696226750896167567239333092`20., 
   0.0002185567838195247841672479430249271`20.}, 
  {-0.00126218556849231160781544213915241941`20., 
   0.00021951053365083680135920732854824686`20.}, 
  {-0.00126552853439322023556082631719700105`20., 
   0.00022009191902490786705405675081686976`20.}, 
  {-0.00126756231501686442458889430561956213`20., 
   0.00022044562000293294340676422706427168`20.}, 
  {-0.0012687981394131166351677296276475643`20., 
   0.00022066054598488984959438776133001118`20.}, 
  {-0.00126954854239949763835595862311140611`20., 
   0.00022079105085208654580103628228024452`20.}, 
  {-0.00127000399317794374650433009572335504`20., 
   0.00022087025968312065156597045143014871`20.}, 
  {-0.0012702803515286133328901385533125938`20., 
   0.00022091832200497623180698061796740763`20.}, 
  {-0.00127044801310286084538639384780669094`20., 
   0.00022094748053962797311067719092290276`20.}, 
  {-0.00127054972035378405195600538873240231`20., 
   0.00022096516875717983512278354586650474`20.}, 
  {-0.00127061141457309015911421777334256133`20., 
   0.00022097589818662437549812483014653242`20.}, 
  {-0.00127064883608846828410753604083064265`20., 
   0.00022098240627625535375783235492706829`20.}, 
  {-3.680687985555553404127467451723`20.*^-8, 
   6.40119649661835374630863904647`20.*^-9}, 
  {-6.068373897017356102894920468299`20.*^-8, 
   1.05536937339432280050346442927`20.*^-8}, 
  {-1.000489710412192703084757189764`20.*^-7, 
   1.739982105064682961886534243068`20.*^-8}, 
  {-1.6494856426512201842881829718488`20.*^-7, 
   2.868670682871687277022926907564`20.*^-8}, 
  {-2.7194252151222351352199148392752`20.*^-7, 
   4.729435156734321974295504068306`20.*^-8}, 
  {-4.4832565251655207655772557557319`20.*^-7, 
   7.796967869853079592308270879534`20.*^-8}, 
  {-7.3907763540095044639004072564575`20.*^-7, 
   1.2853524093929572980696360446013`20.*^-7}, 
  {-1.2182977985741593766209435941172`20.*^-6, 
   2.1187787801289728289059888593344`20.*^-7}, 
  {-2.00799277706676829360669225978202`20.*^-6, 
   3.4921613514204665975768561039687`20.*^-7}, 
  {-3.30887321316406989709761149051744`20.*^-6, 
   5.7545621098505563427784547661174`20.*^-7}, 
  {-5.45063504413718880918755987125611`20.*^-6, 
   9.4793652941516327116305389065325`20.*^-7}, 
  {-8.97348869652111480251466511155572`20.*^-6, 
   1.56060672982975909608950697592274`20.*^-6}, 
  {-0.00001475872309390316847158867011196905`20., 
   2.56673445111359451679802958469028`20.*^-6}, 
  {-0.00002423298048843782425491471874321657`20., 
   4.21443138929353465302864673795071`20.*^-6}, 
  {-0.00003967327253371749697460688712711082`20., 
   6.89969957108130382167076297862796`20.*^-6}, 
  {-0.00006461748978801105185151353456599365`20., 
   0.00001123782431095844380026322340278151`20.}, 
  {-0.0001042783451039606978302573434898305`20., 
   0.00001813536436590620831830562495475314`20.}, 
  {-0.0001655358039804225556517671790516565`20., 
   0.00002878883547485609663508994418289679`20.}, 
  {-0.0002554454328250333061736003564411183`20., 
   0.00004442529266522318368236527938106404`20.}, 
  {-0.00037689858816465401134542912511997145`20., 
   0.00006554758055037461066877028262956025`20.}, 
  {-0.00052251843116069903947986958992908911`20., 
   0.00009087277063664331121389036346592855`20.}, 
  {-0.00067345928167494587851893211151046673`20., 
   0.00011712335333477319626416210634964638`20.}, 
  {-0.00080836702976578232790076729391249911`20., 
   0.00014058557039404910050448126850652158`20.}, 
  {-0.0009145851889818261754684507968497863`20., 
   0.00015905829373596976964668709510431065`20.}, 
  {-0.00099070207775200957060191373336473536`20., 
   0.00017229601352208862097424586667212788`20.}, 
  {-0.0010419008899548371989219860246895926`20., 
   0.00018120015477475429546469322168514654`20.}, 
  {-0.00107498140557944012222969446695115857`20., 
   0.00018695328792685915169212077686107107`20.}, 
  {-0.00109583148356951617415440834146391053`20., 
   0.00019057938844687237811381014634154967`20.}, 
  {-0.00110877568667411702656086137898704767`20., 
   0.00019283055420419426548884545721513871`20.}, 
  {-0.00111673834737518736920046125467988333`20., 
   0.00019421536476090215116529760950954492`20.}, 
  {-0.00112160944074730663319733642663526772`20., 
   0.00019506251143431419707779763941482917`20.}, 
  {-0.00112457927085159845103935609636486119`20., 
   0.00019557900362636494800684453849823672`20.}, 
  {-0.00112638623707751369243346870710165152`20., 
   0.00019589325862217629433625542732202636`20.}, 
  {-0.00112748430936448023433562761951198229`20., 
   0.00019608422771556177988445697730643172`20.}, 
  {-0.0011281510945010638251050421636709613`20., 
   0.00019620019034801110001826820237755847`20.}, 
  {-0.00112855580386673101408512888997552576`20., 
   0.00019627057458551843723219632869139577`20.}, 
  {-0.00112880137693971216027152028489255982`20., 
   0.00019631328294603689743852526693783649`20.}, 
  {-0.00112895036296875114877011450659428987`20., 
   0.00019633919355978280848175904462509388`20.}, 
  {-0.00112904074170386827241787250984721516`20., 
   0.00019635491160067274302919521910386349`20.}, 
  {-0.00112909556438038227551485424652347722`20., 
   0.00019636444597919691748084421678669169`20.}, 
  {-0.0011291288179286068270719272320430599`20., 
   0.00019637022920497510036033517079009736`20.}, 
  {-3.395603997804530625469469999241`20.*^-8, 
   5.90539825705135760951212173781`20.*^-9}, 
  {-5.598340675781140656412415486531`20.*^-8, 
   9.73624465353241853289115736789`20.*^-9}, 
  {-9.229920761651206548057638008748`20.*^-8, 
   1.605203610721948964879589218913`20.*^-8}, 
  {-1.5217074104453620588909649950413`20.*^-7, 
   2.646447670339760102419069556593`20.*^-8}, 
  {-2.5087375637948376757989542421018`20.*^-7, 
   4.363021850077978566606876942787`20.*^-8}, 
  {-4.1358452399158780618686303839736`20.*^-7, 
   7.192774330288483585858487624302`20.*^-8}, 
  {-6.8178669639686348419709118665896`20.*^-7, 
   1.1857159937336756246905933681025`20.*^-7}, 
  {-1.12380715144064564191562067812776`20.*^-6, 
   1.9544472198967750294184707445701`20.*^-7}, 
  {-1.85211251341747705265240067868033`20.*^-6, 
   3.2210652407260470480911316150963`20.*^-7}, 
  {-3.05162352198047138148169974380885`20.*^-6, 
   5.3071713425747328373594778153198`20.*^-7}, 
  {-5.02584167754767059215405634871297`20.*^-6, 
   8.7405942218220358124418371281965`20.*^-7}, 
  {-8.27137193016434484518273004475586`20.*^-6, 
   1.43849946611553823394482261647929`20.*^-6}, 
  {-0.00001359656247498483613597272018489025`20., 
   2.36461956086692802364742959737222`20.*^-6}, 
  {-0.0000223053315594734432766092935046998`20., 
   3.87918809729972926549726843559995`20.*^-6}, 
  {-0.00003646724384248125857424630321021357`20., 
   6.34212936390978409986892229742844`20.*^-6}, 
  {-0.0000592705776144506348743300107345698`20., 
   0.00001030792654164358867379652360601213`20.}, 
  {-0.00009535381264101062074852940625771426`20., 
   0.00001658327176365402099974424456655899`20.}, 
  {-0.00015072618235249137661823402237623114`20., 
   0.00002621324910478110897708417780456193`20.}, 
  {-0.00023136589986695472903179073745652958`20., 
   0.00004023754780294864852726795434026601`20.}, 
  {-0.00033942590573127694521754791095083778`20., 
   0.00005903059230109164264653007146971091`20.}, 
  {-0.00046814524034436861816710424507385656`20., 
   0.00008141656353815106402906160783893157`20.}, 
  {-0.00060108633707697192253273514057632501`20., 
   0.0001045367542742559865274321983611`20.}, 
  {-0.00071983576882618176013337493429732183`20., 
   0.00012518882936107508871884781466040381`20.}, 
  {-0.00081345929150281154935083246862492417`20., 
   0.0001414711811309237477131882554130303`20.}, 
  {-0.000880687103750997194555392364301041`20., 
   0.00015316297456539081644441606335670278`20.}, 
  {-0.00092599216866565693601866144327625718`20., 
   0.00016104211628967946713368025100456647`20.}, 
  {-0.00095530702851448784737283453361471986`20., 
   0.00016614035278512832128223209280255997`20.}, 
  {-0.00097380228240728532969701682164071619`20., 
   0.00016935691867952788342556814289403761`20.}, 
  {-0.00098529215677433045842897146894039846`20., 
   0.00017135515769988355798764721198963451`20.}, 
  {-0.00099236316027400546119734403139821705`20., 
   0.00017258489743895747151258157067795078`20.}, 
  {-0.00099668992693200015551015392062570563`20., 
   0.00017333737859686959226263546445664445`20.}, 
  {-0.0009993283175637274960920667074137734`20., 
   0.00017379622914151782540731594911543884`20.}, 
  {-0.00100093378212006627324451825076468749`20., 
   0.00017407544036870717795556839143733696`20.}, 
  {-0.0010019094634288481753854236266286082`20., 
   0.00017424512407458229137137802202236664`20.}, 
  {-0.00100250195069269503476999277397255933`20., 
   0.00017434816533786000604695526503870596`20.}, 
  {-0.00100286157258676295290449286653207056`20., 
   0.00017441070827595877441817267244036011`20.}, 
  {-0.00100307979006992502494207851177830473`20., 
   0.00017444865914259565651166582813535736`20.}, 
  {-0.00100321218091106857441876380866650034`20., 
   0.00017447168363670757815978501020286962`20.}, 
  {-0.00100329249298470337066245334945474181`20., 
   0.00017448565095386145576738319120952031`20.}, 
  {-0.00100334120949153351414149823290409558`20., 
   0.00017449412338983191550286925789636446`20.}, 
  {-0.001003370759302134162976873231658086`20., 
   0.00017449926248732768051771708376662365`20.}, 
  {-3.119021650656388683860566256271`20.*^-8, 
   5.42438547940241510236620218482`20.*^-9}, 
  {-5.14232790728885837741085552003`20.*^-8, 
   8.9431789691980145694101835131`20.*^-9}, 
  {-8.478069565364019414035520347676`20.*^-8, 
   1.474446880932872941571394843074`20.*^-8}, 
  {-1.3977444264491851294390713005678`20.*^-7, 
   2.430859872085539355546210957508`20.*^-8}, 
  {-2.3043471450753257956288783416823`20.*^-7, 
   4.007560252304914427180657985535`20.*^-8}, 
  {-3.7988352257674206751690402174917`20.*^-7, 
   6.606669957856383782902678639116`20.*^-8}, 
  {-6.2621576720939343023742557776993`20.*^-7, 
   1.0890708994945972699781314395998`20.*^-7}, 
  {-1.03216624031598820961206577850987`20.*^-6, 
   1.7950717222886751471514187452345`20.*^-7}, 
  {-1.70096840102377951724187047308468`20.*^-6, 
   2.9582059148239643778119486488428`20.*^-7}, 
  {-2.80228453108350201892342811771177`20.*^-6, 
   4.8735383149278295981277010742812`20.*^-7}, 
  {-4.6143663386984821166488211537881`20.*^-6, 
   8.0249849368669254202588193978924`20.*^-7}, 
  {-7.59195255156445291106412633493737`20.*^-6, 
   1.32033957418512224540245675390216`20.*^-6}, 
  {-0.00001247379353593438711669842749491645`20., 
   2.16935539755380645507798739042027`20.*^-6}, 
  {-0.00002044780536749168159346237003246646`20., 
   3.55614006391159679886302087521157`20.*^-6}, 
  {-0.00003339012934102462328638709408257437`20., 
   5.80697901583036926719775549262162`20.*^-6}, 
  {-0.00005416911288993185930336130331574249`20., 
   9.42071528520554074841066144621608`20.*^-6}, 
  {-0.00008691023219610957075055967633917874`20., 
   0.00001511482299062775143487994371116152`20.}, 
  {-0.00013686730657177398856653226466400658`20., 
   0.00002380300983856938931591865472417505`20.}, 
  {-0.00020911801266570536303602861587638726`20., 
   0.00003636835002881832400626584623937171`20.}, 
  {-0.00030524553127969682573032822608346324`20., 
   0.00005308617935299075230092664801451535`20.}, 
  {-0.00041908232370822296687519400223103779`20., 
   0.0000728838823840387768478598264749631`20.}, 
  {-0.00053626701127509553706306189755849642`20., 
   0.00009326382804784270209792380827104286`20.}, 
  {-0.00064088160121860796938289201119450038`20., 
   0.0001114576697771492120665899149903479`20.}, 
  {-0.00072346036968243539760815755495222417`20., 
   0.0001258191947273800691492447921656042`20.}, 
  {-0.00078286618618033444844884358944175344`20., 
   0.00013615064107484077364327714598987017`20.}, 
  {-0.00082296894283220092442364140487196685`20., 
   0.00014312503353603494337802459215164641`20.}, 
  {-0.0008489521607432681759935140938469858`20., 
   0.00014764385404230750886843723371251927`20.}, 
  {-0.00086536065536569161003721312009593176`20., 
   0.00015049750528098984522386315132103162`20.}, 
  {-0.00087556040787117125895602723810624751`20., 
   0.00015227137528194282764452647619239088`20.}, 
  {-0.0008818399061156577626166302801376019`20., 
   0.00015336346193315787175941396176306119`20.}, 
  {-0.00088568328614620829179975077295479535`20., 
   0.00015403187585151448553039143877474701`20.}, 
  {-0.00088802726881737313634814027241835124`20., 
   0.00015443952501171706719098091694232195`20.}, 
  {-0.00088945371750797558781366197800089956`20., 
   0.00015468760304486531961976730052189558`20.}, 
  {-0.00089032065527170420379309688040714558`20., 
   0.00015483837482986160065966902267950359`20.}, 
  {-0.0008908471255726760870018796213264879`20., 
   0.00015492993488220453686989210805678051`20.}, 
  {-0.00089116668383771756849676413715402981`20., 
   0.00015498551023264653365161115428765735`20.}, 
  {-0.00089136059329193544171663380264329723`20., 
   0.0001550192336159887724724580526336169`20.}, 
  {-0.00089147823754821711841656467655364914`20., 
   0.00015503969348664645537679385679193897`20.}, 
  {-0.00089154960425501783550012277702122735`20., 
   0.00015505210508782918878263004817760477`20.}, 
  {-0.00089159289471388854293105449385616607`20., 
   0.0001550596338632849639880094771923767`20.}, 
  {-0.00089161915330969197490198417520488385`20., 
   0.0001550642005755986043307798565573711`20.}, 
  {-2.854078569036261705744946994258`20.*^-8, 
   4.96361490267175948825208172914`20.*^-9}, 
  {-4.705507869642423015696993052959`20.*^-8, 
   8.18349194720421394034259661384`20.*^-9}, 
  {-7.757869116488178194202067242438`20.*^-8, 
   1.349194628954465772904707346511`20.*^-8}, 
  {-1.2790017647487301786959737982334`20.*^-7, 
   2.224350895215182919471258779536`20.*^-8}, 
  {-2.1085690115979684602994185891964`20.*^-7, 
   3.667076541909510365738119285558`20.*^-8}, 
  {-3.4760392203015053635913083784097`20.*^-7, 
   6.045285600524357154071840658105`20.*^-8}, 
  {-5.7299233755501947257856179769591`20.*^-7, 
   9.965084131391643001366292133842`20.*^-8}, 
  {-9.4440656825247770805524700997352`20.*^-7, 
   1.6424462056564829705308643651714`20.*^-7}, 
  {-1.55625281863513946060192457479521`20.*^-6, 
   2.7065266411045903662642166518178`20.*^-7}, 
  {-2.56362405405561124133703500786381`20.*^-6, 
   4.4584766157488891153687565354153`20.*^-7}, 
  {-4.22071166634909423461038967887991`20.*^-6, 
   7.3403681153897291036702429197913`20.*^-7}, 
  {-6.94249047322502601090756502255931`20.*^-6, 
   1.20738964751739582798392435174944`20.*^-6}, 
  {-0.00001140194695958945797180480947160991`20., 
   1.98294729731990573422692338636694`20.*^-6}, 
  {-0.00001867824669490135234902109838903334`20., 
   3.24839072954806127809062580678841`20.*^-6}, 
  {-0.00003046829943689384682152456274075932`20., 
   5.29883468467719075156948917230596`20.*^-6}, 
  {-0.00004934880093294730838043076445809186`20., 
   8.58240016225170580529230686227684`20.*^-6}, 
  {-0.00007898756030558610455745052072109457`20., 
   0.00001373696700966714861868704708192949`20.}, 
  {-0.00012398258780263892476257504827502657`20., 
   0.00002156218918306763908914348665652636`20.}, 
  {-0.00018865748487310520297152881355076859`20., 
   0.00003280999736923568747330935887839454`20.}, 
  {-0.00027415777251727368110675506016829737`20., 
   0.0000476796126116997706272617495944865`20.}, 
  {-0.00037487888896370043147238981644777599`20., 
   0.00006519632851542616199519822894743929`20.}, 
  {-0.00047825369855460203726980652557274685`20., 
   0.00008317455627036557169909678705612987`20.}, 
  {-0.00057048854615920590485236352556898392`20., 
   0.00009921539933203580953954148270764937`20.}, 
  {-0.00064337265828853748724723882223972784`20., 
   0.00011189089709365869343430240386777875`20.}, 
  {-0.00069589108768629627193875417335759522`20., 
   0.00012102453698892109077195724754045135`20.}, 
  {-0.00073140000171240371816457158435637519`20., 
   0.00012720000029780934228949071032284787`20.}, 
  {-0.00075443483505904712672643565450128159`20., 
   0.00013120605827113863073503228773935333`20.}, 
  {-0.0007689938395986717844444644762637968`20., 
   0.00013373805906063857120773295239370379`20.}, 
  {-0.00077804903164618326752536370744434696`20., 
   0.00013531287506890143783049803607727772`20.}, 
  {-0.00078362588836271391217275137988739468`20., 
   0.00013628276319351546298656545737172083`20.}, 
  {-0.00078703998486275474982492374668343144`20., 
   0.00013687651910656604344781282551016198`20.}, 
  {-0.00078912244824853620704332726568048989`20., 
   0.00013723868665191934035536126359660694`20.}, 
  {-0.00079038985569569521637108105167303048`20., 
   0.000137459105338381776760188008986614`20.}, 
  {-0.00079116017484144856964922161619611632`20., 
   0.0001375930738854693164607341941210637`20.}, 
  {-0.00079162798586978058265366047234426878`20., 
   0.00013767443232517923176585399519030762`20.}, 
  {-0.00079191194447186179395662784140113077`20., 
   0.00013772381642988900764463092893932708`20.}, 
  {-0.00079208425390715936957661596688149446`20., 
   0.00013775378328820162949158538554460774`20.}, 
  {-0.00079218879424518781728518208011643138`20., 
   0.00013777196421655440300611862262894459`20.}, 
  {-0.00079225221197733883371332437552758761`20., 
   0.00013778299338736327542840423922218916`20.}, 
  {-0.00079229068075438647182167253376482988`20., 
   0.0001377896836094585168385517450025791`20.}, 
  {-0.00079231401471070248601805652386896699`20., 
   0.00013779374168881782365531417806416817`20.}, 
  {-2.602912496169341374454756694871`20.*^-8, 
   4.52680434116407195557348990412`20.*^-9}, 
  {-4.291404446389197385802468169607`20.*^-8, 
   7.46331208067686501878690116454`20.*^-9}, 
  {-7.075127608726364150787236263171`20.*^-8, 
   1.230456975430672026223867176204`20.*^-8}, 
  {-1.1664365668424602601924014139905`20.*^-7, 
   2.028585333639061322073741589549`20.*^-8}, 
  {-1.922979950795254643508249673998`20.*^-7, 
   3.344312957904790684362173346083`20.*^-8}, 
  {-3.170053449341725893656061291306`20.*^-7, 
   5.513136433637784162880106593575`20.*^-8}, 
  {-5.225435135683343560222672109216`20.*^-7, 
   9.087713279449293148213342798637`20.*^-8}, 
  {-8.6122976496826429159172383408964`20.*^-7, 
   1.497790895596981376681258841895`20.*^-7}, 
  {-1.41911564289311225773681163215538`20.*^-6, 
   2.4680272050314995786727158820093`20.*^-7}, 
  {-2.33751918132582795314828578047135`20.*^-6, 
   4.0652507501318747011274535312545`20.*^-7}, 
  {-3.84792181243016475729168990570717`20.*^-6, 
   6.6920379346611560996377215751429`20.*^-7}, 
  {-6.32786823608584835820484881286743`20.*^-6, 
   1.10049882366710406229649544571608`20.*^-6}, 
  {-0.00001038870746474181962290912264477035`20., 
   1.80673173299857732572332567735136`20.*^-6}, 
  {-0.00001700835746668211029124985312664288`20., 
   2.95797521159688874630432228289441`20.*^-6}, 
  {-0.00002771852471975636919472294706332576`20., 
   4.8206129947402381208213820979697`20.*^-6}, 
  {-0.00004483090454805902768513332009175772`20., 
   7.79667905183635264089275132030571`20.*^-6}, 
  {-0.00007160545992292875003132165420949658`20., 
   0.00001245312346485717391849072247121679`20.}, 
  {-0.0001120703768012972577853281149303948`20., 
   0.00001949050031326908831049184607485129`20.}, 
  {-0.00016991654516635313461011358070475947`20., 
   0.00002955070350719184949741105751387122`20.}, 
  {-0.00024595504037157095991904224186350028`20., 
   0.00004277478962983842781200734641104351`20.}, 
  {-0.00033510915122054545383300915015397449`20., 
   0.00005827985238618181805791463480938688`20.}, 
  {-0.00042636583355314613916269596154049463`20., 
   0.00007415057974837324159351234113747731`20.}, 
  {-0.00050774547163981384819416947743410934`20., 
   0.00008830356028518501707724686564071468`20.}, 
  {-0.00057211217897995101708823827706644773`20., 
   0.00009949777025738278558056317862025177`20.}, 
  {-0.00061856229531814220067319044856417469`20., 
   0.00010757605135967690446490268670681299`20.}, 
  {-0.00065001299260680005442933667326593718`20., 
   0.00011304573784466087903118898665494561`20.}, 
  {-0.00067043793769197001152023862783171649`20., 
   0.00011659790220729913243830237005768982`20.}, 
  {-0.00068335748337190358968511606720008519`20., 
   0.00011884477971685279820610714212175397`20.}, 
  {-0.00069139715473647639483667660194409961`20., 
   0.00012024298343243067736290027859897384`20.}, 
  {-0.00069635022003642125221329230481465595`20., 
   0.00012110438609329065255883344431559235`20.}, 
  {-0.00069938306697429668318331979905644196`20., 
   0.00012163183773466029272753387809677251`20.}, 
  {-0.00070123322067275810902228620682681025`20., 
   0.00012195360359526227982996281857857569`20.}, 
  {-0.00070235933086575658316931983923070589`20., 
   0.00012214944884621853620335997204012277`20.}, 
  {-0.0007030438037028669324337427216495544`20., 
   0.00012226848760049859694499873419992251`20.}, 
  {-0.00070345949287041689893617933171629656`20., 
   0.00012234078136876815633672684029848638`20.}, 
  {-0.00070371181829898078504750804895355464`20., 
   0.00012238466405199665826913183460061821`20.}, 
  {-0.00070386493400817904041208352608861349`20., 
   0.00012241129287098765920210148279801975`20.}, 
  {-0.00070395783010038330581635941759160706`20., 
   0.00012242744871311014014197555088549688`20.}, 
  {-0.00070401418426089539687812803988450156`20., 
   0.00012243724943667746032663096345817417`20.}, 
  {-0.00070404836840480654373314153696418633`20., 
   0.00012244319450518374673619852816768458`20.}, 
  {-0.00070406910346718521418693042603478802`20., 
   0.00012244680060298873290207485670170228`20.}, 
  {-2.36685781408176285447066549556`20.*^-8, 
   4.11627445927263105125333129663`20.*^-9}, 
  {-3.902217118669428114299900280464`20.*^-8, 
   6.78646455420770106834765266168`20.*^-9}, 
  {-6.433469963868460904871387595798`20.*^-8, 
   1.118864341542341026934154364487`20.*^-8}, 
  {-1.0606460954227518231285201608271`20.*^-7, 
   1.844601905083046648919165497091`20.*^-8}, 
  {-1.7485636329995323940996353727938`20.*^-7, 
   3.040980231303534598434148474425`20.*^-8}, 
  {-2.8824968594219771674410100829305`20.*^-7, 
   5.013038016386047247723495796401`20.*^-8}, 
  {-4.7513543981098526509045617911537`20.*^-7, 
   8.263225040191048088529672680269`20.*^-8}, 
  {-7.8307252629642648147769016642961`20.*^-7, 
   1.3618652631242199677872872459644`20.*^-7}, 
  {-1.29027116168098009112167315245449`20.*^-6, 
   2.2439498464017045062985620042685`20.*^-7}, 
  {-2.12513213147791691632334429153285`20.*^-6, 
   3.6958819677876815936058161591874`20.*^-7}, 
  {-3.49787122789525345751964646563098`20.*^-6, 
   6.0832543093830494913385155924019`20.*^-7}, 
  {-5.75106400579586258119896842050981`20.*^-6, 
   1.00018504448623697064329885574083`20.*^-6}, 
  {-9.43868504333097109084053962574853`20.*^-6, 
   1.64151044231842975492878950013016`20.*^-6}, 
  {-0.00001544494456007788590387140370237791`20., 
   2.68607731479615407023850499171789`20.*^-6}, 
  {-0.00002514996737912049273513214615621265`20., 
   4.37390737028182482350124280977609`20.*^-6}, 
  {-0.00004062534433620134302344258368621407`20., 
   7.06527727586110313451175368455896`20.*^-6}, 
  {-0.00006476790959271456276265111192245473`20., 
   0.00001126398427699383700220019337781821`20.}, 
  {-0.00010111024286931947152000382693617408`20., 
   0.00001758439006422947330782675251063896`20.}, 
  {-0.00015281116819773662406124126421989823`20., 
   0.00002657585533873680418456369812519971`20.}, 
  {-0.00022042775029607369551547360325706535`20., 
   0.00003833526092105629487225627882731573`20.}, 
  {-0.00029937369434514408578587230949994414`20., 
   0.00005206499032089462361493431469564247`20.}, 
  {-0.00037998493087050259089917962256632512`20., 
   0.00006608433580356566798246602131588264`20.}, 
  {-0.00045183556399640977790375179942794108`20., 
   0.00007858009808633213528760900859616367`20.}, 
  {-0.00050871249445704804860921488137518331`20., 
   0.00008847173816644313888855910980437972`20.}, 
  {-0.00054981260262400475622801888062543894`20., 
   0.0000956195830650443054309598053261633`20.}, 
  {-0.00057767677569883648342425079790374904`20., 
   0.00010046552620849330146508709528760854`20.}, 
  {-0.00059579086325522785683695526804798182`20., 
   0.00010361580230525701858034004661704031`20.}, 
  {-0.00060725689432948539437084898345667419`20., 
   0.00010560989466599745989058243190550857`20.}, 
  {-0.00061439544701008413237389389610721742`20., 
   0.00010685138208871028389111198193169`20.}, 
  {-0.00061879468885801843837139809734944525`20., 
   0.00010761646762748146754285184301729483`20.}, 
  {-0.00062148893300504491034326268543039929`20., 
   0.00010808503182696433223361090181398248`20.}, 
  {-0.00062313271950052258050072762951542874`20., 
   0.00010837090773922131834795263122007457`20.}, 
  {-0.00062413329504586262189050408752986495`20., 
   0.00010854492087754132554617462391823738`20.}, 
  {-0.00062474149221372164873828881373297838`20., 
   0.00010865069429803854760665892412747451`20.}, 
  {-0.00062511086812329368919699584603609307`20., 
   0.00010871493358665977203426014713671183`20.}, 
  {-0.00062533508483861086929006956510439`20., 
   0.00010875392779801928161566427219206783`20.}, 
  {-0.00062547114501631360950463085352374495`20., 
   0.00010877759043761975817471840930847737`20.}, 
  {-0.00062555369392759533202401262031513461`20., 
   0.00010879194677001657948243697744611036`20.}, 
  {-0.00062560377129387500101299505916545168`20., 
   0.00010880065587719565235008609724616553`20.}, 
  {-0.00062563414803419544816237627068293775`20., 
   0.00010880593878855573011519587316225003`20.}, 
  {-0.00062565257366615650897442325633670819`20., 
   0.00010880914324628808851729100110203622`20.}, 
  {-2.146614214120275638618012865841`20.*^-8, 
   3.73324211151352284977045715799`20.*^-9}, 
  {-3.539099040744362500171366524346`20.*^-8, 
   6.15495485346845652203715917277`20.*^-9}, 
  {-5.83479626335761222871445944684`20.*^-8, 
   1.014747176236106474559036425537`20.*^-8}, 
  {-9.619433066204104852500650746964`20.*^-8, 
   1.672944881078974756956634912516`20.*^-8}, 
  {-1.5858351808483257515103065633564`20.*^-7, 
   2.757974227562305654800533153663`20.*^-8}, 
  {-2.6142164214157240182980103508732`20.*^-7, 
   4.546463341592563510083496262389`20.*^-8}, 
  {-4.3090712728578206943945821247358`20.*^-7, 
   7.494036996274470772860142825626`20.*^-8}, 
  {-7.1016233051595700476172673518622`20.*^-7, 
   1.2350649226364469648030030177151`20.*^-7}, 
  {-1.17008978076203467703284322659047`20.*^-6, 
   2.0349387491513646557092925679833`20.*^-7}, 
  {-1.92706103055517028537336365911893`20.*^-6, 
   3.351410487922035278910197668033`20.*^-7}, 
  {-3.17151211342320252955209973537941`20.*^-6, 
   5.5156732407360043992210430180512`20.*^-7}, 
  {-5.21355643476919438431416750043128`20.*^-6, 
   9.0670546691638163205463782616195`20.*^-7}, 
  {-8.55407395725657679429671752076367`20.*^-6, 
   1.48766503604462205118203782969805`20.*^-6}, 
  {-0.00001399098303442426054814549515669027`20., 
   2.43321444076943661706878176638093`20.*^-6}, 
  {-0.00002276587049354626790764098632501114`20., 
   3.95928182496456833176364979565411`20.*^-6}, 
  {-0.00003673331040871207742775331267300329`20., 
   6.38840181021079607439188046487014`20.*^-6}, 
  {-0.0000584670455315104618718881781435807`20., 
   0.00001016818183156703684728490054670969`20.}, 
  {-0.00009106812737840883507277658847444716`20., 
   0.00001583793519624501479526549364772993`20.}, 
  {-0.00013724687384373289500239606518322511`20., 
   0.00002386902153804050347867757655360438`20.}, 
  {-0.00019736884512009016068949712803724255`20., 
   0.00003432501654262437577208645704995523`20.}, 
  {-0.0002673001006777430599166974158923494`20., 
   0.00004648697403091183650725172450301728`20.}, 
  {-0.00033854987585286020807229084803140666`20., 
   0.00005887823927875829705605058226633161`20.}, 
  {-0.00040202687403250944163144446475646087`20., 
   0.00006991771722304512028372947213155841`20.}, 
  {-0.00045231203490951044858051488692790628`20., 
   0.00007866296259295833888356780642224458`20.}, 
  {-0.00048869252431989205301329727139563528`20., 
   0.00008499000422954644400231256893837137`20.}, 
  {-0.00051338574850107931004014781783577668`20., 
   0.00008928447800018770609393875092796117`20.}, 
  {-0.00052945321525347724549395385294710465`20., 
   0.00009207882004408299921633980051253995`20.}, 
  {-0.00053963037732421908276973562041326917`20., 
   0.00009384876127377723178604097746317724`20.}, 
  {-0.00054596924550046942989260166413782469`20., 
   0.00009495117313051642259001768071962169`20.}, 
  {-0.00054987675372711877039127841144283381`20., 
   0.00009563073977862935137239624546831892`20.}, 
  {-0.00055227026012545417345984607289321164`20., 
   0.00009604700176094855190606018659012377`20.}, 
  {-0.00055373072068418361429166297734232235`20., 
   0.00009630099490159715031159356127692564`20.}, 
  {-0.00055461976422786324742362286980248971`20., 
   0.00009645561117006317346497789040043298`20.}, 
  {-0.00055516018880718139607896304632620353`20., 
   0.00009654959805342285149199357327412234`20.}, 
  {-0.00055548841252533680596392446058482705`20., 
   0.00009660668043918900973285642792779602`20.}, 
  {-0.00055568765222713277007448006482769213`20., 
   0.0000966413308221100469694747938830769`20.}, 
  {-0.00055580855684313503374784241680165901`20., 
   0.00009666235771184957108658128987854938`20.}, 
  {-0.0005558819111465003467671155910766989`20., 
   0.0000966751149820000603073244506220346`20.}, 
  {-0.00055592641085673617108357865904762419`20., 
   0.00009668285406204107323192672331263031`20.}, 
  {-0.00055595340426697710091103437750102826`20., 
   0.00009668754856816993059322337000017884`20.}, 
  {-0.00055596977769121519911996494760806299`20., 
   0.00009669039612021133897738520827966313`20.}, 
  {-1.942389398747189847328704293001`20.*^-8, 
   3.37806851956033016926731181391`20.*^-9}, 
  {-3.202392301080057045795751882168`20.*^-8, 
   5.56937791492183834051435109942`20.*^-9}, 
  {-5.279669592018264311043048747597`20.*^-8, 
   9.18203407307524228007486738713`20.*^-9}, 
  {-8.704207846545738546721441052527`20.*^-8, 
   1.513775277660128442908076704787`20.*^-8}, 
  {-1.4349465525639028018421806134212`20.*^-7, 
   2.495559221850265742334227153776`20.*^-8}, 
  {-2.3654608043935669307094932185001`20.*^-7, 
   4.113844877206203357755640380002`20.*^-8}, 
  {-3.8989906735049473459111535920259`20.*^-7, 
   6.780853345225995384193310594828`20.*^-8}, 
  {-6.425645601892725122323760865497`20.*^-7, 
   1.1175035829378652386650018896519`20.*^-7}, 
  {-1.05867556631236466934700308326726`20.*^-6, 
   1.8411748979345472510382662317693`20.*^-7}, 
  {-1.74346735497896137579182026760344`20.*^-6, 
   3.032117139093845870942296117571`20.*^-7}, 
  {-2.86908344115666412780745394493209`20.*^-6, 
   4.989710332446372396186876425969`20.*^-7}, 
  {-4.71566630001782247415120662623819`20.*^-6, 
   8.2011587826396912593934028282402`20.*^-7}, 
  {-7.7352078994676309878012663591587`20.*^-6, 
   1.34525354773350104135674197550587`20.*^-6}, 
  {-0.00001264650942309612239509943400278389`20., 
   2.19939294314715172088685808744069`20.*^-6}, 
  {-0.00002056497122221536690162217903899402`20., 
   3.57651673429832467854298765895548`20.*^-6}, 
  {-0.00003314943251158949579418259094250515`20., 
   5.76511869766773839898827668565307`20.*^-6}, 
  {-0.00005268632103073790682880136693892513`20., 
   9.16283844012833162240023772850872`20.*^-6}, 
  {-0.00008190051515518737687871448684051127`20., 
   0.00001424356785307606554412425858095848`20.}, 
  {-0.00012312330374345533007317562252852113`20., 
   0.00002141274847712266609968271696148193`20.}, 
  {-0.0001765771639399791768129264743840506`20., 
   0.00003070907198956159596746547380592186`20.}, 
  {-0.00023854298268380056022648771950329691`20., 
   0.00004148573611892183656112829904405162`20.}, 
  {-0.00030155244923591116400578411710944172`20., 
   0.00005244390421494107200100593341033769`20.}, 
  {-0.00035766380787755555495401261336708562`20., 
   0.00006220240137000966173113262841166707`20.}, 
  {-0.00040214280877117046032842373694746914`20., 
   0.00006993787978629051483972586729521203`20.}, 
  {-0.00043435733181139458947932438003686162`20., 
   0.00007554040553241645034423032696293245`20.}, 
  {-0.00045624591701515705245167859409382522`20., 
   0.0000793471160026360091220310598424044`20.}, 
  {-0.00047050032286691075971561035222476494`20., 
   0.00008182614310728882777662788734343739`20.}, 
  {-0.00047953442848725184013199801302066834`20., 
   0.00008339729191082640697947791530794231`20.}, 
  {-0.00048516355814140026952299311079424922`20., 
   0.00008437627098111309035182488883378249`20.}, 
  {-0.00048863443507407089707021597227025379`20., 
   0.00008497990175201232992525495169917456`20.}, 
  {-0.00049076082450421571436346385703384974`20., 
   0.00008534970860942881988929806209284345`20.}, 
  {-0.00049205842411175823938126124288939241`20., 
   0.00008557537810639273728369760745902476`20.}, 
  {-0.00049284837502524404832561540048749882`20., 
   0.00008571276087395548666532441747608676`20.}, 
  {-0.00049332858168497453790136119829286846`20., 
   0.00008579627507564774572197586057267279`20.}, 
  {-0.00049362023895289507826333585051336335`20., 
   0.00008584699807876436143710188704580232`20.}, 
  {-0.00049379728435789157975475374100657688`20., 
   0.00008587778858398114430517456365331772`20.}, 
  {-0.00049390472170204563271970531980466277`20., 
   0.00008589647333948619699473135996602832`20.}, 
  {-0.00049396990557607748096601126947860839`20., 
   0.00008590780966540477929843674251801884`20.}, 
  {-0.00049400944889183024134810372941547838`20., 
   0.00008591468676379656371271369207225711`20.}, 
  {-0.00049403343581039697993414917690584165`20., 
   0.00008591885840180817042333029163579856`20.}, 
  {-0.00049404798559986732234049715323732623`20., 
   0.00008592138879997692562443428751953499`20.}, 
  {-1.754018153378613138299714936044`20.*^-8, 
   3.05046635370193589269515641051`20.*^-9}, 
  {-2.891824225306280143543752050911`20.*^-8, 
   5.02925952227179155398913400159`20.*^-9}, 
  {-4.767639653037204243160272224544`20.*^-8, 
   8.29154722267339868375699517312`20.*^-9}, 
  {-7.860040876154786768775237153065`20.*^-8, 
   1.366963630635615090221780374446`20.*^-8}, 
  {-1.2957744689536399900602753603929`20.*^-7, 
   2.25352081557154780880047888764`20.*^-8}, 
  {-2.1360252738791450072616934228632`20.*^-7, 
   3.714826563268078273498597257155`20.*^-8}, 
  {-3.5207710268332047279505163725727`20.*^-7, 
   6.123080046666443005131332821865`20.*^-8}, 
  {-5.8022180787263476823425947980886`20.*^-7, 
   1.0090814049958865534508860518415`20.*^-7}, 
  {-9.5593091089154953438810054816702`20.*^-7, 
   1.6624885406809557119793053011601`20.*^-7}, 
  {-1.57418217226107426573360274758655`20.*^-6, 
   2.7377081256714335056236569523244`20.*^-7}, 
  {-2.59028509650030567856600283366794`20.*^-6, 
   4.5048436460874881366365266672487`20.*^-7}, 
  {-4.25684084808470071289461276882148`20.*^-6, 
   7.403201474929914283294978728385`20.*^-7}, 
  {-6.98102130465623538040598094566975`20.*^-6, 
   1.21409066167934528354886625142083`20.*^-6}, 
  {-0.00001140936206167656959579908193612066`20., 
   1.98423688029157732100853598889054`20.*^-6}, 
  {-0.00001854266706038578369213822606834168`20., 
   3.2248116626757884681979523597116`20.*^-6}, 
  {-0.00002986355895707049550493066216549123`20., 
   5.19366242731660791390098472443326`20.*^-6}, 
  {-0.00004740306919230801036546502093793673`20., 
   8.24401203344487136790696016311943`20.*^-6}, 
  {-0.00007355776226094049243514320155394326`20., 
   0.00001279265430625052042350316548764229`20.}, 
  {-0.00011033776831786585762940873338951205`20., 
   0.0000191891770987592795877232579807847`20.}, 
  {-0.00015785985948441532898403095821358881`20., 
   0.00002745388860598527460591842751540674`20.}, 
  {-0.00021278353962275059078422605022182435`20., 
   0.00003700583297786966796247409569075207`20.}, 
  {-0.00026853307905727543643225724797174439`20., 
   0.00004670140505343920633604473877769469`20.}, 
  {-0.0003181594540242127885965507978642917`20., 
   0.00005533207896073265888635666049813768`20.}, 
  {-0.0003575203360502512462325054012284418`20., 
   0.00006217744974786978195347920021364205`20.}, 
  {-0.00038605552404974300920096468926765062`20., 
   0.00006714009113908574073060255465524359`20.}, 
  {-0.00040546251655586019633350851448764857`20., 
   0.0000705152202705843819710449590413302`20.}, 
  {-0.00041811037063453059997764621910934952`20., 
   0.00007271484706687488695263412506249556`20.}, 
  {-0.00042613057837199312352298529917556808`20., 
   0.00007410966580382489104747570420444664`20.}, 
  {-0.00043112973777348526954208678443472533`20., 
   0.00007497908483017135122471074511908267`20.}, 
  {-0.0004342128880881041569218655184783909`20., 
   0.00007551528488488767946467226408319842`20.}, 
  {-0.00043610201409778368162690832291850507`20., 
   0.00007584382853874498810902753442060958`20.}, 
  {-0.00043725492999484011705473801198907733`20., 
   0.00007604433565127654209647617599810041`20.}, 
  {-0.00043795683907744534637642655253450286`20., 
   0.00007616640679607745154372635696252224`20.}, 
  {-0.00043838353992314879841004361420901776`20., 
   0.00007624061563880848668000758507982919`20.}, 
  {-0.00043864270531437676236558918273741876`20., 
   0.00007628568788076117606358072743259458`20.}, 
  {-0.00043880002905426566920023508160976866`20., 
   0.00007631304853117663812178001419300326`20.}, 
  {-0.00043889549932345425502590512912876286`20., 
   0.00007632965205625291391754871810935008`20.}, 
  {-0.00043895342285640268051772919858049783`20., 
   0.0000763397257141569879161268171444344`20.}, 
  {-0.0004389885618376781509795385588798412`20., 
   0.00007634583684133533060513714067475499`20.}, 
  {-0.00043900987712927643737446273530791791`20., 
   0.00007634954384856981519555873657529007`20.}, 
  {-0.00043902280639829389578440081499147595`20., 
   0.00007635179241709459057120014173764798`20.}, 
  {-1.581060363076747139329085981748`20.*^-8, 
   2.74967019665521241622449735956`20.*^-9}, 
  {-2.606668966397090500134968166022`20.*^-8, 
   4.53333733286450521762603159308`20.*^-9}, 
  {-4.297509154266865518138314743512`20.*^-8, 
   7.47392896394237481415359085828`20.*^-9}, 
  {-7.084956586746721905171286956017`20.*^-8, 
   1.232166362912473374812397731481`20.*^-8}, 
  {-1.1679927877235949205277920371509`20.*^-7, 
   2.031291804736686818309203542873`20.*^-8}, 
  {-1.925370954303968433935207878743`20.*^-7, 
   3.348471224876466841626448484771`20.*^-8}, 
  {-3.1735207331970191713980418449799`20.*^-7, 
   5.519166492516555080692246686922`20.*^-8}, 
  {-5.2298622072672899521145411064449`20.*^-7, 
   9.095412534377895568894854098165`20.*^-8}, 
  {-8.6160973513204464393784000775396`20.*^-7, 
   1.4984517132731211198918956656592`20.*^-7}, 
  {-1.4187935148674904074362702777461`20.*^-6, 
   2.4674669823782441868456874395584`20.*^-7}, 
  {-2.33442100860636639889473093468749`20.*^-6, 
   4.0598626236632459111212711907608`20.*^-7}, 
  {-3.83588727288870392246320309301799`20.*^-6, 
   6.6711083006760068216751358139442`20.*^-7}, 
  {-6.28942752356416007553113015842987`20.*^-6, 
   1.09381348235898436096193567972694`20.*^-6}, 
  {-0.00001027578640114357797360309238031864`20., 
   1.78709328715540486497445084875108`20.*^-6}, 
  {-0.00001669196535111415476631807961428545`20., 
   2.90295049584593995935966601987572`20.*^-6}, 
  {-0.00002686219506956871624633057284459973`20., 
   4.67168609905542891240531701645213`20.*^-6}, 
  {-0.00004259055251685429961611655474931321`20., 
   7.40705261162683471584635734770665`20.*^-6}, 
  {-0.00006598670961627333309032245440553266`20., 
   0.00001147594949848231879831694859226655`20.}, 
  {-0.00009878793857728729707603402250201968`20., 
   0.00001718051105691952992626678652209036`20.}, 
  {-0.00014103404276655945072347318085091217`20., 
   0.00002452765961157555664756055319146299`20.}, 
  {-0.00018972874914254768888759776001260759`20., 
   0.00003299630419870394589349526261088829`20.}, 
  {-0.00023907681907585889162772449812175783`20., 
   0.00004157857723058415506569121706465355`20.}, 
  {-0.00028298865613978827273826574352431553`20., 
   0.00004921541845909361265013317278683749`20.}, 
  {-0.00031783466457565840921331027838634148`20., 
   0.00005527559383924494073274961363240721`20.}, 
  {-0.00034311857077024944524259231892262395`20., 
   0.00005967279491656512091175518589958677`20.}, 
  {-0.00036032900801495096990091886687371171`20., 
   0.00006266591443738277737407284641281943`20.}, 
  {-0.00037155296066659632496908677242988436`20., 
   0.00006461790620288631738592813433563205`20.}, 
  {-0.00037867370019786878492517806561119076`20., 
   0.00006585629568658587563916140271498969`20.}, 
  {-0.00038311364027149607166314126066637269`20., 
   0.00006662845917765149072402456707241265`20.}, 
  {-0.00038585247134531351269698867339781796`20., 
   0.00006710477762527191525165020406918572`20.}, 
  {-0.00038753084358670003444622018540625136`20., 
   0.00006739666844986087555586438007065241`20.}, 
  {-0.0003885552214624611049693720280331788`20., 
   0.00006757482112390627912510817878837891`20.}, 
  {-0.0003891789061100363243470722139476623`20., 
   0.00006768328801913675206036038503437604`20.}, 
  {-0.00038955806471529038377375596731096359`20., 
   0.00006774922864613745804760973344538498`20.}, 
  {-0.00038978835863767266692707984128335524`20., 
   0.00006778927976307350729166605935362701`20.}, 
  {-0.00038992815782097787441851411345874924`20., 
   0.00006781359266451789120321984581891291`20.}, 
  {-0.00039001299407767746633620130021291539`20., 
   0.00006782834679611782023238283481963747`20.}, 
  {-0.00039006446597789619297252079031286861`20., 
   0.00006783729843093846834304709396745542`20.}, 
  {-0.00039009569119183408268361348802658699`20., 
   0.00006784272890292766655367191096114556`20.}, 
  {-0.00039011463242281534742148929844554138`20., 
   0.0000678460230300548430298242258166159`20.}, 
  {-0.00039012612166271367476114294791028597`20., 
   0.00006784802115873281300193790398439755`20.}, 
  {-1.422880609792115089831697412888`20.*^-8, 
   2.47457497355150450405512593546`20.*^-9}, 
  {-2.345878727688673902337397186002`20.*^-8, 
   4.07978909163247635189112554087`20.*^-9}, 
  {-3.867550130900175292105314534036`20.*^-8, 
   6.72617414069595702974837310267`20.*^-9}, 
  {-6.376104841275875593823090838146`20.*^-8, 
   1.108887798482760972838798406634`20.*^-8}, 
  {-1.0511312731503265987677991225108`20.*^-7, 
   1.828054388087524519596172386975`20.*^-8}, 
  {-1.7327216680875008198024204446052`20.*^-7, 
   3.013428987978262295308557294966`20.*^-8}, 
  {-2.8559576757364212060388380446441`20.*^-7, 
   4.966882914324210793111022686337`20.*^-8}, 
  {-4.7064575801028928954590248714635`20.*^-7, 
   8.185143617570248513841782385154`20.*^-8}, 
  {-7.7536066735454957359424249041318`20.*^-7, 
   1.3484533345296514323378130268056`20.*^-7}, 
  {-1.2767172683489722450490685628248`20.*^-6, 
   2.2203778579982126000853366309997`20.*^-7}, 
  {-2.10051520397522160158194398177927`20.*^-6, 
   3.6530699199569071331859895335292`20.*^-7}, 
  {-3.45116183499846751949657542148264`20.*^-6, 
   6.0020205826060304686896963851872`20.*^-7}, 
  {-5.65762464328527981559809305331538`20.*^-6, 
   9.8393472057135301140836400927223`20.*^-7}, 
  {-9.24092319119513902936584150569362`20.*^-6, 
   1.60711707672958939641145069664237`20.*^-6}, 
  {-0.00001500424569953683692586319293135324`20., 
   2.60943403470205859580229442284403`20.*^-6}, 
  {-0.00002412964992514323683819122214712885`20., 
   4.19646085654664988490282124297893`20.*^-6}, 
  {-0.00003821957761104966558628334896969988`20., 
   6.64688306279124618891884329907823`20.*^-6}, 
  {-0.00005913270018019779963398658325680414`20., 
   0.00001028394785742570428417157969683551`20.}, 
  {-0.00008837383677656590064025726178277856`20., 
   0.00001536936291766363489395778465787452`20.}, 
  {-0.00012592781012694348407214731743490029`20., 
   0.00002190048871772930157776475085824353`20.}, 
  {-0.00016911028942844688640142309882111493`20., 
   0.00002941048511799076285242140849062867`20.}, 
  {-0.00021280955533880888966735215074952651`20., 
   0.00003701035745022763298562646099991766`20.}, 
  {-0.0002516817552524613009826506351942632`20., 
   0.00004377074004390631321437402351204578`20.}, 
  {-0.00028254234793659866054978451915371539`20., 
   0.00004913779964114759313909295985282006`20.}, 
  {-0.00030495178491362667963563461291922323`20., 
   0.0000530350930284568138496755848555171`20.}, 
  {-0.00032021729540920527245408900704193962`20., 
   0.00005568996441899222129636330557251125`20.}, 
  {-0.00033017894737231446682799659850530448`20., 
   0.0000574224256299677333613907127835312`20.}, 
  {-0.00033650161982272085104875869909868675`20., 
   0.00005852202083873406105195803462585856`20.}, 
  {-0.000340445101420932208599987235275817`20., 
   0.00005920784372537951453912821483057688`20.}, 
  {-0.00034287814425329787928754728188380363`20., 
   0.0000596309816092691963978343098928354`20.}, 
  {-0.00034436930414347046867258127998415569`20., 
   0.00005989031376408182063870978782333143`20.}, 
  {-0.00034527948560081864789995442753426966`20., 
   0.00006004860619144672137390511783204691`20.}, 
  {-0.00034583366762085283517178592802089406`20., 
   0.00006014498567319179742118016139493808`20.}, 
  {-0.00034617058255953561468196612500383513`20., 
   0.00006020357957557141124903758695718871`20.}, 
  {-0.00034637522189874449065093304715842253`20., 
   0.00006023916902586860706972748646233436`20.}, 
  {-0.0003464994488197423009084216354184571`20., 
   0.0000602607737077812697232037626814708`20.}, 
  {-0.00034657483561500313057007886578199248`20., 
   0.00006027388445478315314262241144034651`20.}, 
  {-0.00034662057450526620273202029277847926`20., 
   0.00006028183904439412221426439874408334`20.}, 
  {-0.00034664832187608857206382414600239384`20., 
   0.00006028666467410236035892593843519893`20.}, 
  {-0.00034666515346900446124325318166124281`20., 
   0.00006028959190765294978143533594108572`20.}, 
  {-0.00034667536306794728032384703392733775`20., 
   0.00006029136749007778788240817981345004`20.}, 
  {-1.278711917134011452278251228577`20.*^-8, 
   2.22384681240697643874478474535`20.*^-9}, 
  {-2.108188850968030349241013050055`20.*^-8, 
   3.66641539298787886824524008705`20.*^-9}, 
  {-3.475677182375930894999421499434`20.*^-8, 
   6.04465596934944503478160260771`20.*^-9}, 
  {-5.730046487427500889401656684064`20.*^-8, 
   9.96529823900434937287244640707`20.*^-9}, 
  {-9.446226579748891958121044782879`20.*^-8, 
   1.642822013869372514455833875283`20.*^-8}, 
  {-1.5571414788825235119873137817709`20.*^-7, 
   2.708072137186997412151850055255`20.*^-8}, 
  {-2.5665369352501305885988284477973`20.*^-7, 
   4.463542496087183632345788604866`20.*^-8}, 
  {-4.2294521176986394236138098872599`20.*^-7, 
   7.355568900345459867154451977842`20.*^-8}, 
  {-6.9676160329201369117692405530835`20.*^-7, 
   1.2117593100730672890033461831448`20.*^-7}, 
  {-1.14725388616669396603765646834338`20.*^-6, 
   1.9952241498551199409350547275536`20.*^-7}, 
  {-1.88740459710860779435464004915949`20.*^-6, 
   3.2824427775801874684428522594078`20.*^-7}, 
  {-3.10072091292840782308895368996709`20.*^-6, 
   5.392558109440709257546006417334`20.*^-7}, 
  {-5.08233932600270443905921448581292`20.*^-6, 
   8.8388510017438338070595034535877`20.*^-7}, 
  {-8.29919661368231175089626644209112`20.*^-6, 
   1.44333854150996726102543764210282`20.*^-6}, 
  {-0.00001346986329294149011195886917127178`20., 
   2.3425849205115634977319772471777`20.*^-6}, 
  {-0.00002164893674562931285449255333028135`20., 
   3.76503247750075006165087884004892`20.*^-6}, 
  {-0.00003425974630829718906838464662629366`20., 
   5.95821674926907635971906897848585`20.*^-6}, 
  {-0.00005294110435392799352283077455913425`20., 
   9.20714858329182496049230861897987`20.*^-6}, 
  {-0.00007899925967040757834719398669154099`20., 
   0.00001373900168181001362559895420722451`20.}, 
  {-0.00011238078497331491668008655360043076`20., 
   0.00001954448434318520290088461801746621`20.}, 
  {-0.00015068327318249478943827418865707249`20., 
   0.00002620578664043387642404768498383869`20.}, 
  {-0.00018939444260533852111141757024498653`20., 
   0.00003293816393136322106285522960782373`20.}, 
  {-0.00022381893570138106373122065253329626`20., 
   0.00003892503229589235890977750478839935`20.}, 
  {-0.00025115927937690086110704378048561013`20., 
   0.00004367987467424362801861630964967132`20.}, 
  {-0.00027102619804429763909060957673453882`20., 
   0.00004713499096422567636358427421470242`20.}, 
  {-0.00028456902824257441277040601123844221`20., 
   0.00004949026578131728917746191499798994`20.}, 
  {-0.00029341140273171388694329504207380205`20., 
   0.00005102807004029806729448609427370469`20.}, 
  {-0.00029902588235009401767642684155795363`20., 
   0.0000520045012782772204654655376622528`20.}, 
  {-0.00030252858561893821907402702035278977`20., 
   0.00005261366706416316853461339484396344`20.}, 
  {-0.00030469004529664673516776516394104036`20., 
   0.00005298957309506899742048089807670269`20.}, 
  {-0.00030601489935687125929251202294825433`20., 
   0.0000532199824968471755291325257301312`20.}, 
  {-0.00030682362386546083245167710038725649`20., 
   0.00005336063023747144912203080006734896`20.}, 
  {-0.00030731605187733636858238054421829181`20., 
   0.0000534462698917106727969357468205725`20.}, 
  {-0.0003076154309281714307945223850770474`20., 
   0.0000534983358135950314425256321873126`20.}, 
  {-0.00030779727404190997466855256617288368`20., 
   0.00005352996070294086515974827237789281`20.}, 
  {-0.00030790766346605136869738527241592266`20., 
   0.00005354915886366110759954526476798654`20.}, 
  {-0.00030797465338709979084770325495479408`20., 
   0.00005356080928471300710394839216605114`20.}, 
  {-0.00030801529784055193385494810682677912`20., 
   0.00005356787788531337980086054031770071`20.}, 
  {-0.00030803995473642854610636066209181901`20., 
   0.00005357216604111800801849750645075112`20.}, 
  {-0.00030805491166180873986026573117951795`20., 
   0.00005357476724553195475830708368339444`20.}, 
  {-0.00030806398414393196997972604491850249`20., 
   0.00005357634506850990782256105129017434`20.}, 
  {-1.14770605217263598851976122388`20.*^-8, 
   1.99601052551762780612132386762`20.*^-9}, 
  {-1.892200742173643593314887553674`20.*^-8, 
   3.29078389943242364054763052813`20.*^-9}, 
  {-3.1195841730323186560889429135`20.*^-8, 
   5.42536377918664114102424854522`20.*^-9}, 
  {-5.142978682217751340950012924459`20.*^-8, 
   8.94431075168304581034784856427`20.*^-9}, 
  {-8.478397777358900884131811660589`20.*^-8, 
   1.474503961279808849414228114885`20.*^-8}, 
  {-1.397595873850475633569817198019`20.*^-7, 
   2.430601519739957623599682083512`20.*^-8}, 
  {-2.3035515489067188357078286533362`20.*^-7, 
   4.006176606794293627317962875369`20.*^-8}, 
  {-3.7960278824276548711126710773388`20.*^-7, 
   6.601787621613312819326384482328`20.*^-8}, 
  {-6.2534696034854049817034195148312`20.*^-7, 
   1.0875599310409399968179860025793`20.*^-7}, 
  {-1.02963309704592357360668459535496`20.*^-6, 
   1.7906662557320409975768427745304`20.*^-7}, 
  {-1.69381208534847325853356943317351`20.*^-6, 
   2.9457601484321274061453381446496`20.*^-7}, 
  {-2.78243985661552262767583524630218`20.*^-6, 
   4.8390258375922132655231917326993`20.*^-7}, 
  {-4.56001831035386356411501408961784`20.*^-6, 
   7.9304666267023714158521984167267`20.*^-7}, 
  {-7.44461815696553067764298510080532`20.*^-6, 
   1.29471620121139663959008436535746`20.*^-6}, 
  {-0.00001207861879406221197455537385423875`20., 
   2.10062935548908034340093458334588`20.*^-6}, 
  {-0.00001940246801153515281041739305747084`20., 
   3.3743422628756787496378074882558`20.*^-6}, 
  {-0.00003068040667655011919101678084597203`20., 
   5.33572290026958594626378797321254`20.*^-6}, 
  {-0.00004735844493742150731915690914555866`20., 
   8.23625129346460996854902767748846`20.*^-6}, 
  {-0.00007057274868710407693847945627019664`20., 
   0.00001227352151080070903277903587307768`20.}, 
  {-0.00010024428544211107708183738944840853`20., 
   0.0000174337887725410568837978068605928`20.}, 
  {-0.00013422486091442737423406596036501892`20., 
   0.00002334345407207432595375060180261197`20.}, 
  {-0.00016852857116513256678036913501009316`20., 
   0.00002930931672437088117919463217566837`20.}, 
  {-0.00019902511763637332125103384565533776`20., 
   0.00003461306393676057760887545141831959`20.}, 
  {-0.00022325428891769786809751474191471793`20., 
   0.00003882683285525180314739386815908139`20.}, 
  {-0.00024087132741672665613396303130619541`20., 
   0.00004189066563769159237112400544455573`20.}, 
  {-0.00025288786778191763691005653333160545`20., 
   0.00004398049874468132815827070144897486`20.}, 
  {-0.00026073758610430035478393665107177339`20., 
   0.00004534566714857397474503246105596059`20.}, 
  {-0.00026572354650102912435121056176367965`20., 
   0.00004621279069583115206108009769803123`20.}, 
  {-0.00026883487586582932684484808009714728`20., 
   0.00004675389145492683945127792697341691`20.}, 
  {-0.00027075511956088274054288371420390197`20., 
   0.00004708784688015352009441455899198296`20.}, 
  {-0.00027193223519924550658301208540190622`20., 
   0.00004729256264334704462313253659163588`20.}, 
  {-0.00027265081939684032293595592239435073`20., 
   0.00004741753380814614311929668215553925`20.}, 
  {-0.00027308837754079594418142480656532476`20., 
   0.00004749363087666016420546518375049126`20.}, 
  {-0.00027335440360571163455575507556074618`20., 
   0.00004753989627925419731404436096708628`20.}, 
  {-0.00027351599029859762732721711098160308`20., 
   0.00004756799831279958736125514973593098`20.}, 
  {-0.0002736140837060389021689966125621436`20., 
   0.0000475850580358328525511298456629815`20.}, 
  {-0.00027367361207979897106816898461347133`20., 
   0.00004759541079648677757707286688929935`20.}, 
  {-0.00027370972953774901633276005220927245`20., 
   0.00004760169209352156805787131342769955`20.}, 
  {-0.00027373164017958282035901432223602858`20., 
   0.00004760550263992744701895901256278759`20.}, 
  {-0.0002737449312364826710343650050251768`20., 
   0.00004760781412808394278858521826524814`20.}, 
  {-0.00027375299325162959528792244028300565`20., 
   0.0000476092162176747122239865113535662`20.}, 
  {-1.028972581710687368814475706835`20.*^-8, 
   1.7895175334098910761990881858005885245386305568767`20.*^-9}, 
  {-1.696446257572913812056772130148`20.*^-8, 
   2.95034131751811097749003848721`20.*^-9}, 
  {-2.79685036938761840144666599112`20.*^-8, 
   4.8640875989349885242550712889`20.*^-9}, 
  {-4.610909834708199031605186747873`20.*^-8, 
   8.018973625579476576704672605`20.*^-9}, 
  {-7.601244008730389229665822177463`20.*^-8, 
   1.32195547977919812689840385695`20.*^-8}, 
  {-1.2529992609363057381178073142033`20.*^-7, 
   2.179129149454444761944012720352`20.*^-8}, 
  {-2.0652107234906216582299447450377`20.*^-7, 
   3.591670823461950709965121295719`20.*^-8}, 
  {-3.4032297683777574207641302073763`20.*^-7, 
   5.918660466743925949155009056306`20.*^-8}, 
  {-5.6062882387017011058093497938606`20.*^-7, 
   9.750066502089914966624956163237`20.*^-8}, 
  {-9.230485766264664021844332707733`20.*^-7, 
   1.6053018723938546124946665578665`20.*^-7}, 
  {-1.51840319176323277626280045083504`20.*^-6, 
   2.6407012030664917848048703492783`20.*^-7}, 
  {-2.49410497152364041617342910604571`20.*^-6, 
   4.3375738635193746368233549670359`20.*^-7}, 
  {-4.08697630408906600382226694637656`20.*^-6, 
   7.1077848766766365283865512110898`20.*^-7}, 
  {-6.67102045762312146696236535265776`20.*^-6, 
   1.16017747089097764642823745263614`20.*^-6}, 
  {-0.00001082011777073759924716239375337599`20., 
   1.88175961230219117341954673971758`20.*^-6}, 
  {-0.00001737258165691911688105055764310776`20., 
   3.02131854902941163148705350314916`20.*^-6}, 
  {-0.00002745135934220377865459332574511257`20., 
   4.77414945081804846166840447741088`20.*^-6}, 
  {-0.00004233320003346363318347716006348055`20., 
   7.36229565799367533625689740234445`20.*^-6}, 
  {-0.00006300820335028810536268986845446833`20., 
   0.00001095794840874575745438084668773361`20.}, 
  {-0.00008938121011756069835306613820111287`20., 
   0.00001554455828131490406140280664367182`20.}, 
  {-0.00011953280842610647381488599276271997`20., 
   0.00002078831450888808240258886830656001`20.}, 
  {-0.00014993986261375868268164827182006942`20., 
   0.00002607649784587107524898230814262077`20.}, 
  {-0.00017696534543489660507004612138203499`20., 
   0.00003077658181476462696870367328383219`20.}, 
  {-0.00019844342200447829020069067732049134`20., 
   0.00003451189947903970264359837866443327`20.}, 
  {-0.00021406873622523957845624253757892587`20., 
   0.00003722934543047644842717261523111754`20.}, 
  {-0.00022473261005559354548842793998453408`20., 
   0.0000390839321835814861719005113016581`20.}, 
  {-0.00023170180671387187002381185353889331`20., 
   0.00004029596638502119478674988757198145`20.}, 
  {-0.00023612989227930640102950818745405569`20., 
   0.00004106606822248806974426229347027057`20.}, 
  {-0.0002388936890678737452992567074560252`20., 
   0.00004154672853354326005204464477496089`20.}, 
  {-0.00024059967866805383214163130748741714`20., 
   0.00004184342237705284037245761869346384`20.}, 
  {-0.00024164554664133075098144400788023959`20., 
   0.00004202531245936186973590330571830253`20.}, 
  {-0.0002422840435249632257019499788267994`20., 
   0.00004213635539564577838294782240466078`20.}, 
  {-0.00024267284801173852072821973690260515`20., 
   0.00004220397356725887317012517163523567`20.}, 
  {-0.00024290923767335192669711694214052106`20., 
   0.0000422450848127568568168899029809602`20.}, 
  {-0.00024305282471257485957283301440460544`20., 
   0.00004227005647175214949092748076601834`20.}, 
  {-0.00024313999183896967868359019231623463`20., 
   0.00004228521597199472672758090301151906`20.}, 
  {-0.00024319288979700533864816419538311884`20., 
   0.00004229441561687049367794159919706414`20.}, 
  {-0.00024322498449313739463704145024404345`20., 
   0.00004229999730315432950209416525983365`20.}, 
  {-0.00024324445476081028273896811281093972`20., 
   0.00004230338343666265786764662831494604`20.}, 
  {-0.00024325626549193521050156418256791952`20., 
   0.0000423054374768582974785329013161599`20.}, 
  {-0.00024326342958376588980609008512032042`20., 
   0.00004230668340587232866192871045570788`20.}, 
  {-9.21608640741171431692369175141`20.*^-9, 
   1.60279763607160248989977247850575721634344206336`20.*^-9}, 
  {-1.519436778026050651515181559503`20.*^-8, 
   2.6424987443931315678524896687`20.*^-9}, 
  {-2.505021335191447369753068530038`20.*^-8, 
   4.35655884381121281696185831311`20.*^-9}, 
  {-4.129792939123816313167036936396`20.*^-8, 
   7.18224858978055010985571641112`20.*^-9}, 
  {-6.808092006909077857619890825983`20.*^-8, 
   1.184016001201578757846937534954`20.*^-8}, 
  {-1.1222511647533708390847361567916`20.*^-7, 
   1.951741156092818850582149837898`20.*^-8}, 
  {-1.8496994314897926365516460749179`20.*^-7, 
   3.216868576503987194002862738987`20.*^-8}, 
  {-3.0480635392579093338498658303107`20.*^-7, 
   5.300980068274624928434549270107`20.*^-8}, 
  {-5.0211305134183115776855219701686`20.*^-7, 
   8.73240089290141143945308168725`20.*^-8}, 
  {-8.266843375475910373775256285776`20.*^-7, 
   1.4377118913871148476130880497001`20.*^-7}, 
  {-1.35982913921471659623871186995059`20.*^-6, 
   2.3649202421125506021542815129576`20.*^-7}, 
  {-2.23348336216156002298210480589517`20.*^-6, 
   3.8843188907157565617080083580786`20.*^-7}, 
  {-3.6595079956296907737827126872268`20.*^-6, 
   6.3643617315298969978829785864813`20.*^-7}, 
  {-5.97223365629163583673061429650721`20.*^-6, 
   1.03864933152898014551836770374038`20.*^-6}, 
  {-9.68403979542355875374779709204623`20.*^-6, 
   1.68418083398670587021700818992107`20.*^-6}, 
  {-0.00001554192995451775924743178123982755`20., 
   2.70294433991613204303161412866567`20.*^-6}, 
  {-0.00002454336673758858197652568348801569`20., 
   4.2684116065371446915696840848723`20.*^-6}, 
  {-0.00003781635022285810988201576042402258`20., 
   6.57675656049706258817665398678653`20.*^-6}, 
  {-0.00005622521808626241498400916754919566`20., 
   9.77829879761085477982768131290361`20.*^-6}, 
  {-0.00007966571712316131586742012459832666`20., 
   0.00001385490732576718536824697819101334`20.}, 
  {-0.00010642399205284438983490856285402654`20., 
   0.000018508520357016415623462358757222`20.}, 
  {-0.00013338419099489713188994194833049422`20., 
   0.00002319725060780819685042468666617289`20.}, 
  {-0.000157340626717124132705973636223619`20., 
   0.00002736358725515202307929976282149895`20.}, 
  {-0.00017638482734881049370923851831274849`20., 
   0.00003067562214761921629725887275004321`20.}, 
  {-0.00019024629981149862348412487566512559`20., 
   0.0000330863130106954127798478044635001`20.}, 
  {-0.00019971107048194531849242023204023272`20., 
   0.00003473236008381657712911656209395351`20.}, 
  {-0.00020589907947735481777185963050688894`20., 
   0.00003580853556127909874293210965337198`20.}, 
  {-0.00020983194023644970658271203856005109`20., 
   0.00003649251134546951418829774583653063`20.}, 
  {-0.0002122871136012787175123428522988455`20., 
   0.00003691949801761369000214658300849486`20.}, 
  {-0.00021380278927851241602229442913146457`20., 
   0.00003718309378756737669952946593590688`20.}, 
  {-0.00021473205659434415267055403292300233`20., 
   0.00003734470549466854829053113616052213`20.}, 
  {-0.00021529939686008120528344303270972216`20., 
   0.00003744337336697064439712052742777777`20.}, 
  {-0.00021564488172240523644435873107354844`20., 
   0.00003750345769085308459901890975192145`20.}, 
  {-0.00021585493726303236931467188014533294`20., 
   0.00003753998908922302075037771828614487`20.}, 
  {-0.00021598252993227774230907270783977625`20., 
   0.00003756217911865699866244742745039587`20.}, 
  {-0.00021605998790819153874659782246987646`20., 
   0.000037575650070989832825495273473022`20.}, 
  {-0.00021610699399570006818740428660768817`20., 
   0.00003758382504273044664128770201872837`20.}, 
  {-0.000216135513997409708398234777677675`20., 
   0.00003758878504302777537360604829176957`20.}, 
  {-0.00021615281570061703877426538267826098`20., 
   0.00003759179403488991978682876220491494`20.}, 
  {-0.00021616331098273199985511667953110971`20., 
   0.00003759361930134469562697681383149736`20.}, 
  {-0.00021616967715989067599669809935720228`20., 
   0.00003759472646258968278203445206212214`20.}, 
  {-8.24721123497223162111592777318`20.*^-9, 
   1.434297606082127238454943960553495842507972563923`20.*^-9}, 
  {-1.35969979119004067749244612393`20.*^-8, 
   2.36469528902615769998686282423`20.*^-9}, 
  {-2.241669233080407716161902108353`20.*^-8, 
   3.89855518796592646289026453627`20.*^-9}, 
  {-3.695624962126035549815529908771`20.*^-8, 
   6.42717384717571399967918245003`20.*^-9}, 
  {-6.092341324823684059030689018655`20.*^-8, 
   1.059537621708466792874902438027`20.*^-8}, 
  {-1.0042632032551717712780796722812`20.*^-7, 
   1.746544701313342210918399430055`20.*^-8}, 
  {-1.6552228211809776607726239952558`20.*^-7, 
   2.878648384662569844821954774359`20.*^-8}, 
  {-2.7275688665969613012227179367242`20.*^-7, 
   4.743598028864280523865596411695`20.*^-8}, 
  {-4.4931126508554387740412561023511`20.*^-7, 
   7.814108958009458737463054091045`20.*^-8}, 
  {-7.3973436864358287990473133199296`20.*^-7, 
   1.28649455416275283461692405564`20.*^-7}, 
  {-1.21675886947687169623993676987885`20.*^-6, 
   2.1161023816989072978085856867459`20.*^-7}, 
  {-1.99837475285254481233360574436274`20.*^-6, 
   3.4754343527870344562323578162828`20.*^-7}, 
  {-3.27397089992261080764386424290571`20.*^-6, 
   5.6938624346480187959023725963577`20.*^-7}, 
  {-5.34221513547639996645945660180893`20.*^-6, 
   9.2908089312633042894947071335809`20.*^-7}, 
  {-8.6603345663667696075993789313231`20.*^-6, 
   1.50614514197682949697380503153446`20.*^-6}, 
  {-0.00001389375812912453937333172204299315`20., 
   2.4163057615868764127533429639988`20.*^-6}, 
  {-0.00002192850557223111386008321703147457`20., 
   3.81365314299671545392751600547383`20.*^-6}, 
  {-0.00003376172539860465627056594948674441`20., 
   5.87160441714863587314190425856425`20.*^-6}, 
  {-0.0000501492082730795828020321074492987`20., 
   8.72160143879644918296210564335631`20.*^-6}, 
  {-0.00007098275731628663207523669835709285`20., 
   0.00001234482735935419688264986058384225`20.}, 
  {-0.00009473294543817707317705268387105962`20., 
   0.00001647529485881340403079177110801037`20.}, 
  {-0.00011864272360788084167192983140679923`20., 
   0.00002063351714919666811685736198379118`20.}, 
  {-0.00013988418098305355390332247893400475`20., 
   0.00002432768364922670502666477894504429`20.}, 
  {-0.00015677418970681630999493287457354307`20., 
   0.00002726507647075066260781441296931182`20.}, 
  {-0.00016907310044857587247587895313429107`20., 
   0.000029404017469317543039283296197268`20.}, 
  {-0.00017747464570837313814110017290144238`20., 
   0.00003086515577536924141584350833068562`20.}, 
  {-0.00018296948595230359683133552241999147`20., 
   0.00003182078016561801684023226476869416`20.}, 
  {-0.000186462691987872833686999843740979`20., 
   0.00003242829425876049281513040760712678`20.}, 
  {-0.00018864377757241239546908618694726512`20., 
   0.00003280761349085432964679759772995914`20.}, 
  {-0.0001899903978809693154121668697454923`20., 
   0.0000330418083271250983325507599557378`20.}, 
  {-0.00019081607448037313548513175858705069`20., 
   0.00003318540425745619747567508844992186`20.}, 
  {-0.00019132019201722055501531065542368567`20., 
   0.00003327307687256009652440185311716273`20.}, 
  {-0.00019162718527206674246376160633960807`20., 
   0.00003332646700383769434152375762427966`20.}, 
  {-0.00019181384088489113426224369284486716`20., 
   0.00003335892884954628421952064223388994`20.}, 
  {-0.00019192722101868006971512695225789163`20., 
   0.00003337864713368349038523946995789419`20.}, 
  {-0.00019199605137539862191194046168639457`20., 
   0.00003339061763050410815859834116285122`20.}, 
  {-0.00019203782186652861403114308082309379`20., 
   0.00003339788206374410678802488362140763`20.}, 
  {-0.00019206316533176231262832442707986607`20., 
   0.00003340228962291518480492598731823758`20.}, 
  {-0.00019207854000508075022545542707039549`20., 
   0.00003340496347914447830007920470789487`20.}, 
  {-0.00019208786635087262201995298232987253`20., 
   0.00003340658545232567339477443170954304`20.}, 
  {-0.0001920935234831528541625567120405392`20., 
   0.00003340756930141788768044464557226767`20.}, 
  {-7.37442766656696846923936771988`20.*^-9, 
   1.2825091594029510381285856904138004794625522401279`20.*^-9}, 
  {-1.215805404433296696790051923407`20.*^-8, 
   2.11444418162312469006965551897`20.*^-9}, 
  {-2.004436526986206466540000124408`20.*^-8, 
   3.48597656867166342006956543375`20.*^-9}, 
  {-3.304518868582826449675390570206`20.*^-8, 
   5.74698933666578512987024446992`20.*^-9}, 
  {-5.447583011425705846757297613218`20.*^-8, 
   9.47405741117514060305616976212`20.*^-9}, 
  {-8.979786339395721552290260498669`20.*^-8, 
   1.561701972068821139528740956291`20.*^-8}, 
  {-1.4800383880536565357019307768566`20.*^-7, 
   2.573979805310707018612053524967`20.*^-8}, 
  {-2.4388722226810231035372447916432`20.*^-7, 
   4.241516909010474962673469202858`20.*^-8}, 
  {-4.0174953249060798833373763937506`20.*^-7, 
   6.986948391141008492760654597828`20.*^-8}, 
  {-6.6141683700098173562885134873403`20.*^-7, 
   1.1502901513060551923980023456243`20.*^-7}, 
  {-1.0879021635375311695265673124443`20.*^-6, 
   1.8920037626739672513505518477292`20.*^-7}, 
  {-1.7866488136911292902986432891631`20.*^-6, 
   3.1072153281584857222585100681097`20.*^-7}, 
  {-2.92684478165829653200880059454037`20.*^-6, 
   5.090164837666602664363131468766`20.*^-7}, 
  {-4.77514190723700757653816040089741`20.*^-6, 
   8.3045946212817523070228876537346`20.*^-7}, 
  {-7.73935978251351977704240741476358`20.*^-6, 
   1.34597561435017735252911433300238`20.*^-6}, 
  {-0.00001241209550393366578400424628935662`20., 
   2.15862530503194187547899935467071`20.*^-6}, 
  {-0.00001958039619953338311165519788451942`20., 
   3.4052862955710231498530778929599`20.*^-6}, 
  {-0.00003012619696306982598801143565689787`20., 
   5.23933860227301321530633663598223`20.*^-6}, 
  {-0.00004471137903119660573015180534720291`20., 
   7.77589200542549664872205310386137`20.*^-6}, 
  {-0.0000632275098784277820754921136594618`20., 
   0.00001099608867450917949138993281034119`20.}, 
  {-0.00008431043324693342521735527669080573`20., 
   0.00001466268404294494351606178725057492`20.}, 
  {-0.0001055194738965624684002802828194386`20., 
   0.00001835121285157608146091831005555455`20.}, 
  {-0.00012435806058207134533835596811488954`20., 
   0.00002162748879688197310232277706345905`20.}, 
  {-0.00013934065032615383363157677968499437`20., 
   0.00002423315657846153628375248342347728`20.}, 
  {-0.00015025488195322473189261925849230385`20., 
   0.00002613128381795212728567291452040068`20.}, 
  {-0.00015771347767962736232509541221045123`20., 
   0.0000274284309008047586652339847322524`20.}, 
  {-0.00016259316202344301190838137031899108`20., 
   0.00002827707165625095859276197744678106`20.}, 
  {-0.00016569601170458489107925253953560924`20., 
   0.00002881669768775389410073957209314944`20.}, 
  {-0.00016763366641120101880331138514969586`20., 
   0.00002915368111499148153101067567820797`20.}, 
  {-0.00016883010987309129941126839280980558`20., 
   0.00002936175823879848685413363353214009`20.}, 
  {-0.00016956375205633713184295942610205254`20., 
   0.00002948934818371080553790598714818307`20.}, 
  {-0.0001700116953749186649251647997965938`20., 
   0.00002956725136955107216089822605158151`20.}, 
  {-0.00017028448667053873151444994888882657`20., 
   0.00002961469333400673591555651285023071`20.}, 
  {-0.00017045034951188310459839309533437937`20., 
   0.00002964353904554488775624227744945727`20.}, 
  {-0.00017055110040311841532675759916618017`20., 
   0.00002966106093967276788291436507237917`20.}, 
  {-0.00017061226418278072997008746761326248`20., 
   0.00002967169811874447477740651610665434`20.}, 
  {-0.00017064938224646760870247750539054185`20., 
   0.00002967815343416827977434391398096381`20.}, 
  {-0.00017067190298347704492675869975817047`20., 
   0.00002968207008408296433508846952316007`20.}, 
  {-0.00017068556525867129228175805327317694`20., 
   0.00002968444613194283344030574839533513`20.}, 
  {-0.00017069385286220950611044706485458617`20., 
   0.0000296858874542973054105125330181889`20.}, 
  {-0.00017069887992120799693584420208889055`20., 
   0.0000296867617254274777279729047111114`20.}, 
  {-6.58943369013071638144766323464`20.*^-9, 
   1.1459884678488202402517675190681085784377987694592`20.*^-9}, 
  {-1.086384839861186750464559626469`20.*^-8, 
   1.88936493888902043559053848081`20.*^-9}, 
  {-1.791066467169418594210644028958`20.*^-8, 
   3.11489820377290190297503309384`20.*^-9}, 
  {-2.952753860740269265866075206112`20.*^-8, 
   5.1352241056352508971583916628`20.*^-9}, 
  {-4.86768238185352423974511811994`20.*^-8, 
   8.46553457713656389520890107815`20.*^-9}, 
  {-8.023859839775017443075877531399`20.*^-8, 
   1.395453885178263903143630875025`20.*^-8}, 
  {-1.3224784026500099907442289354503`20.*^-7, 
   2.299962439391321723033441626869`20.*^-8}, 
  {-2.1792237372065336222872904479449`20.*^-7, 
   3.789954325576580212673548605123`20.*^-8}, 
  {-3.5897440995090888265379303650287`20.*^-7, 
   6.243033216537545785283357156573`20.*^-8}, 
  {-5.9098396422222235692233525559418`20.*^-7, 
   1.0277981986473432294301482705985`20.*^-7}, 
  {-9.720256859202213350602460310657`20.*^-7, 
   1.690479453774297974017819184462`20.*^-7}, 
  {-1.59627097133360430796747376049026`20.*^-6, 
   2.7761234284062683616825630617221`20.*^-7}, 
  {-2.61477249867088030638860527515123`20.*^-6, 
   4.5474304324710961850236613480892`20.*^-7}, 
  {-4.26547344608391316300728260419627`20.*^-6, 
   7.4182146888415881095778827899066`20.*^-7}, 
  {-6.91197311468795386860605245179228`20.*^-6, 
   1.20208228081529632497496564378997`20.*^-6}, 
  {-0.00001108187817173771874514882986106012`20., 
   1.92728316030221195567805736714088`20.*^-6}, 
  {-0.00001747433668008356977992957552986065`20., 
   3.03901507479714257042253487475838`20.*^-6}, 
  {-0.00002686975267791644218516487171843644`20., 
   4.67300046572459864089823855972808`20.*^-6}, 
  {-0.00003984857972104609495427953152573872`20., 
   6.9301877775732339050920924392589`20.*^-6}, 
  {-0.00005630475815932970110333853900187327`20., 
   9.79213185379646975710235460902143`20.*^-6}, 
  {-0.00007502208026071966769136173117174474`20., 
   0.00001304731830621211612023682281247736`20.}, 
  {-0.00009383905731443358788058417963687775`20., 
   0.00001631983605468410224010159645858742`20.}, 
  {-0.00011055010991476741762227551796841113`20., 
   0.00001922610607213346393430878573363673`20.}, 
  {-0.00012384316389348229034759240892956578`20., 
   0.00002153794154669257223436389720514187`20.}, 
  {-0.00013353000299062060778470753161576953`20., 
   0.00002322260921576010570168826636795992`20.}, 
  {-0.00014015215330668354572383240387798577`20., 
   0.00002437428753159713838675346154399752`20.}, 
  {-0.00014448584268609858366795501908957681`20., 
   0.0000251279726410606232466008728851438`20.}, 
  {-0.00014724207724882536300725676479210419`20., 
   0.00002560731778240441095778378518123551`20.}, 
  {-0.00014896351749844374951115700187642784`20., 
   0.00002590669869538152165411426119590051`20.}, 
  {-0.00015002655006780446858469785481810895`20., 
   0.00002609157392483555975386049649010591`20.}, 
  {-0.00015067842329185395007903101518431032`20., 
   0.00002620494318119199131809235046683658`20.}, 
  {-0.00015107645446859785305579574976162929`20., 
   0.0000262741659945387570531818695237616`20.}, 
  {-0.00015131885516987070711824950714116201`20., 
   0.00002631632263823838384665208819846297`20.}, 
  {-0.00015146624182910464685109065677764249`20., 
   0.00002634195510071385162627663596132912`20.}, 
  {-0.00015155577035877753866409866404960932`20., 
   0.00002635752527978739802853889809558423`20.}, 
  {-0.00015161012154022303050597087143443269`20., 
   0.00002636697765916922269669058633642307`20.}, 
  {-0.00015164310538466116621349593099130637`20., 
   0.00002637271397994107238495581408544458`20.}, 
  {-0.0001516631177923473092378475767704877`20., 
   0.0000263761943986690972587561003079109`20.}, 
  {-0.00015167525839501296951187028598777731`20., 
   0.00002637830580782834252380352799787432`20.}, 
  {-0.00015168262294936924669263850339269024`20., 
   0.00002637958659989030377263278319872874`20.}, 
  {-0.00015168709011095136040582943415208984`20., 
   0.00002638036349755675833144859724384171`20.}, 
  {-5.88437187543498915150080381374`20.*^-9, 
   1.0233690218147807220001397936944533122729226797056`20.*^-9}, 
  {-9.70142625895668131086116947558`20.*^-9, 
   1.687204566775075010584551213143642869158626983936`20.*^-9}, 
  {-1.599423184226509425630169474704`20.*^-8, 
   2.7816055377852337837046425647`20.*^-9}, 
  {-2.636808489856476512546959861911`20.*^-8, 
   4.58575389540256784790775628158`20.*^-9}, 
  {-4.346833560941201403891505697707`20.*^-8, 
   7.55971054076730678937653164819`20.*^-9}, 
  {-7.165280297814782569391657491321`20.*^-8, 
   1.246135703967788272937679563708`20.*^-8}, 
  {-1.1809646796975753147281569034096`20.*^-7, 
   2.053851616865348373440272875495`20.*^-8}, 
  {-1.9460214506677416077063313328254`20.*^-7, 
   3.384385131596072361228402317956`20.*^-8}, 
  {-3.2055691533399616170600106111191`20.*^-7, 
   5.574902875373846290539148888904`20.*^-8}, 
  {-5.2772850491642196188324964840714`20.*^-7, 
   9.177887042024729771882602580993`20.*^-8}, 
  {-8.6796347434311159272529391445978`20.*^-7, 
   1.5095016945097592916961633294952`20.*^-7}, 
  {-1.42531918918021900217176075580053`20.*^-6, 
   2.4788159811829895689943665318269`20.*^-7}, 
  {-2.33458629785111048774107610052173`20.*^-6, 
   4.0601500832193225873757845226463`20.*^-7}, 
  {-3.80799144285686126116625782498474`20.*^-6, 
   6.6225938136641065411587092608429`20.*^-7}, 
  {-6.16958848913794517457697607264202`20.*^-6, 
   1.07297191115442524775251757785078`20.*^-6}, 
  {-9.88901882431526540108138709900554`20.*^-6, 
   1.71982936075048093931850210417488`20.*^-6}, 
  {-0.0000155873642403589427824614289136404`20., 
   2.71084595484503352738459633280701`20.*^-6}, 
  {-0.00002395548426431704052058139775808864`20., 
   4.16617117640296356879676482749367`20.*^-6}, 
  {-0.00003550307825780338993808006494975204`20., 
   6.17444839266145911966609825213079`20.*^-6}, 
  {-0.00005012823496591656115371744246686293`20., 
   8.71795390711592367890738129858486`20.*^-6}, 
  {-0.00006674706858236947430621327775626802`20., 
   0.00001160818584041208248803709178369879`20.}, 
  {-0.00008344463987545727244203313920941491`20., 
   0.00001451211128268822129426663290598521`20.}, 
  {-0.0000982712316082817572967190548764282`20., 
   0.00001709064897535334909508157476111795`20.}, 
  {-0.00011006724619024632142154676689879263`20., 
   0.00001914212977221675155157335076500741`20.}, 
  {-0.00011866583464864204859626692816071281`20., 
   0.00002063753646063339975587250924534137`20.}, 
  {-0.00012454588050586105672490650922483987`20., 
   0.00002166015313145409682172287116953736`20.}, 
  {-0.00012839490203390027532255883729818635`20., 
   0.00002232954817980874353435805866055416`20.}, 
  {-0.00013084333756574647147532598513678185`20., 
   0.00002275536305491242982179582350204902`20.}, 
  {-0.0001323727275800646633966934089663592`20., 
   0.00002302134392696776754725102764632333`20.}, 
  {-0.00013331723987593331059060796552956174`20., 
   0.00002318560693494492358097529835296727`20.}, 
  {-0.00013389646325428304742842231671646495`20., 
   0.00002328634143552748650929083768981999`20.}, 
  {-0.00013425014579385455706553402455482069`20., 
   0.00002334785144240948818531026513996883`20.}, 
  {-0.00013446554235267202691169525558236846`20., 
   0.00002338531171350817859333830531867276`20.}, 
  {-0.0001345965112518000048951004785515169`20., 
   0.00002340808891335652259045225713939425`20.}, 
  {-0.00013467606755084976008953833404820013`20., 
   0.00002342192479145213218948492766055655`20.}, 
  {-0.00013472436497899786289127304486465122`20., 
   0.00002343032434417354137239531215037412`20.}, 
  {-0.0001347536750885903390952199247267191`20., 
   0.00002343542175453745027742955212638595`20.}, 
  {-0.00013477145854645471230515999814652522`20., 
   0.00002343851452981821083567999967765654`20.}, 
  {-0.00013478224695884971683953440846207697`20., 
   0.00002344039077545212466774511451514382`20.}, 
  {-0.00013478879127125703003990596948390971`20., 
   0.00002344152891674035305041842947546255`20.}, 
  {-0.0001347927608952261318229956413679924`20., 
   0.00002344221928612628379530358980312913`20.}, 
  {-5.25187368721832894906619812881`20.*^-9, 
   9.133693369075354694028170658801986037385984475135`20.*^-10}, 
  {-8.65863901308581365162884498231`20.*^-9, 
   1.5058502631453588959354513012696880389492821721089`20.*^-9}, 
  {-1.427503726231159960252129834457`20.*^-8, 
   2.48261517605419123522109536427`20.*^-9}, 
  {-2.353380487959719998027923067327`20.*^-8, 
   4.09283563123429564874421403013`20.*^-9}, 
  {-3.87959214183784713631279860651`20.*^-8, 
   6.74711676841364719358747583741`20.*^-9}, 
  {-6.395071710626778932075129936219`20.*^-8, 
   1.112186384456831118621761728038`20.*^-8}, 
  {-1.0540174100839183154824055095581`20.*^-7, 
   1.833073756667684026925922625318`20.*^-8}, 
  {-1.7368257989098114744099432456326`20.*^-7, 
   3.020566606799672129408596948925`20.*^-8}, 
  {-2.8609489523478362533728691868271`20.*^-7, 
   4.975563395387541310213685542308`20.*^-8}, 
  {-4.7098759324608428739378997234375`20.*^-7, 
   8.191088578192770215544173432066`20.*^-8}, 
  {-7.7462312951339041008696413703194`20.*^-7, 
   1.3471706600232876697164593687511`20.*^-7}, 
  {-1.27199376455388845425053637833804`20.*^-6, 
   2.2121630687893712247835415275445`20.*^-7}, 
  {-2.0833228823099801006695682121282`20.*^-6, 
   3.6231702301043132185557708037013`20.*^-7}, 
  {-3.39782179793763224743456356848109`20.*^-6, 
   5.9092553007610995607557627277931`20.*^-7}, 
  {-5.5042050453338754011540021991395`20.*^-6, 
   9.5725305136241311324417429550252`20.*^-7}, 
  {-8.82043646893824283325124504761968`20.*^-6, 
   1.53398895111969440578282522567298`20.*^-6}, 
  {-0.00001389826246377190479933755035646304`20., 
   2.41708912413424431292826962721097`20.*^-6}, 
  {-0.00002134951178561949801018428685379559`20., 
   3.71295857141208661046683249631228`20.*^-6}, 
  {-0.00003162228199694427067087493835865987`20., 
   5.4995273038163948992825979754191`20.*^-6}, 
  {-0.00004461995940402119577814621931282593`20., 
   7.75999293982977317880803814136103`20.*^-6}, 
  {-0.00005937691107966595864714847595733902`20., 
   0.00001032641931820277541689538712301548`20.}, 
  {-0.00007419606830327228903187701935024016`20., 
   0.00001290366405274300678815252510438961`20.}, 
  {-0.00008735293097482286609985692939321945`20., 
   0.00001519181408257788975649685728577729`20.}, 
  {-0.00009782207142138635928669590781871284`20., 
   0.00001701253416024110596290363614238483`20.}, 
  {-0.00010545555381177590503633371739151332`20., 
   0.0000183400963150914617454493421550458`20.}, 
  {-0.00011067708794174402524008581517578709`20., 
   0.00001924818920725983047653666350883255`20.}, 
  {-0.00011409583344383065208201285096130589`20., 
   0.00001984275364240533079687180016718363`20.}, 
  {-0.00011627092000048734358265700983390138`20., 
   0.00002022102956530214671002730605806979`20.}, 
  {-0.00011762971587614637021439323781345082`20., 
   0.00002045734189150371655902491092407842`20.}, 
  {-0.00011846893362715897375143731599252211`20., 
   0.0000206032928047232997828586636508734`20.}, 
  {-0.00011898360819850583026153845050934389`20., 
   0.00002069280142582710091505016530597286`20.}, 
  {-0.00011929788505932380626544265648425172`20., 
   0.00002074745827118674891572915764943508`20.}, 
  {-0.00011948928642185264041707875832322125`20., 
   0.00002078074546467002442036152318664718`20.}, 
  {-0.00011960566659955354235292945767684413`20., 
   0.00002080098549557452910485729698727723`20.}, 
  {-0.00011967636151828938434906812139913842`20., 
   0.00002081328026405032771288141241724145`20.}, 
  {-0.0001197192795039205842550594455071897`20., 
   0.00002082074426155140595740164269690258`20.}, 
  {-0.00011974532506985427344872021816389317`20., 
   0.00002082527392519204755629916837632923`20.}, 
  {-0.00011976112783888574156136756058847902`20., 
   0.00002082802223284969418458566271103982`20.}, 
  {-0.00011977071466613814007049162713186478`20., 
   0.00002082968950715445914269419602293299`20.}, 
  {-0.00011977653009324212547824406160986706`20., 
   0.00002083070088578123921360766288867253`20.}, 
  {-0.00011978005759389046434763239556431632`20., 
   0.00002083131436415486336480563401118546`20.}, 
  {-4.6850811655786295170182626286`20.*^-9, 
   8.147967244484573073075239354083321355377362075647`20.*^-10}, 
  {-7.72417988166913854610624902789`20.*^-9, 
   1.3433356315946327906271737439804181915791922298879`20.*^-9}, 
  {-1.27344394545577545777418759216`20.*^-8, 
   2.21468512253178340482467407332`20.*^-9}, 
  {-2.099396462295298568535584021057`20.*^-8, 
   3.65112428225269316267058090619`20.*^-9}, 
  {-3.460891139228333576624671789046`20.*^-8, 
   6.01894111170144969847769006791`20.*^-9}, 
  {-5.704880528620924000382565569515`20.*^-8, 
   9.92153135412334608762185316436`20.*^-9}, 
  {-9.402594615610854941386408226567`20.*^-8, 
   1.63523384619319216371937534375`20.*^-8}, 
  {-1.54936664330996710328236825346`20.*^-7, 
   2.694550684017334092664988266889`20.*^-8}, 
  {-2.5521416766669802023180752186052`20.*^-7, 
   4.438507263768661221422739510617`20.*^-8}, 
  {-4.2014458257705833741523408028431`20.*^-7, 
   7.306862305687971085482331831031`20.*^-8}, 
  {-6.9098872869869981809588275132034`20.*^-7, 
   1.2017195281716518575580569588179`20.*^-7}, 
  {-1.13462181196829525207695935583657`20.*^-6, 
   1.9732553251622526123077554014551`20.*^-7}, 
  {-1.85822995160912922588753200698375`20.*^-6, 
   3.2317042636680508276304904469284`20.*^-7}, 
  {-3.03044317468167485710332263131506`20.*^-6, 
   5.2703359559681301862666480544608`20.*^-7}, 
  {-4.90841553940456319735784436015254`20.*^-6, 
   8.5363748511383707780136423654827`20.*^-7}, 
  {-7.86405628727997934879498913423851`20.*^-6, 
   1.36766196300521379979043289291104`20.*^-6}, 
  {-0.00001238752887198789749681499336616677`20., 
   2.15435284730224304292434667237683`20.*^-6}, 
  {-0.00001902086379207525720419280146342227`20., 
   3.30797631166526212246831329798648`20.*^-6}, 
  {-0.00002815842590033052819816280357252437`20., 
   4.89711754788357012141961801261292`20.*^-6}, 
  {-0.00003970958163672650021829172597877948`20., 
   6.90601419769156525535508277891817`20.*^-6}, 
  {-0.0000528143055694806438234852834994075`20., 
   9.18509662077924240408439713033175`20.*^-6}, 
  {-0.00006596817020225706607002462005031358`20., 
   0.00001147272525256644627304776000875017`20.}, 
  {-0.00007764511242442315223900135924303639`20., 
   0.00001350349781294315691113067117270199`20.}, 
  {-0.00008693788241551368333161479072474787`20., 
   0.00001511963172443716231854170273473877`20.}, 
  {-0.00009371528914154394035595057957328221`20., 
   0.00001629831115505112006190444862144038`20.}, 
  {-0.00009835240163007650747884429128290911`20., 
   0.00001710476550088287086588596370137549`20.}, 
  {-0.00010138912106280108716466187045436663`20., 
   0.00001763289061961758037646293399206377`20.}, 
  {-0.00010332143747939071522672171206904044`20., 
   0.00001796894564858968960464725427287661`20.}, 
  {-0.00010452869214939918575355780386881951`20., 
   0.00001817890298250420621801005284675123`20.}, 
  {-0.00010527436289895084364264152347971942`20., 
   0.00001830858485199145106828548234429904`20.}, 
  {-0.00010573168549676827386358508358315438`20., 
   0.00001838811921682926501975392757967902`20.}, 
  {-0.00010601094838422980591132435261952921`20., 
   0.0000184366866755182271150129308903529`20.}, 
  {-0.00010618102810252128536074070688585751`20., 
   0.00001846626575696022354099838380623608`20.}, 
  {-0.00010628444478656442393698774615230215`20., 
   0.00001848425126722859546730221672213952`20.}, 
  {-0.00010634726541628059995459512907012715`20., 
   0.00001849517659413575651384263114263081`20.}, 
  {-0.00010638540315446784962301347450566715`20., 
   0.00001850180924425527819530669121837688`20.}, 
  {-0.00010640854778878802580121746494399909`20., 
   0.00001850583439805009144368999390330419`20.}, 
  {-0.00010642259047777730383019479567266019`20., 
   0.00001850827660483083544872952968220176`20.}, 
  {-0.00010643110955051466024654560346484162`20., 
   0.00001850975818269820178200793103736375`20.}, 
  {-0.00010643627727375754755920981446688334`20., 
   0.00001851065691717522566247127208119711`20.}, 
  {-0.00010643941189345349982986028056791841`20., 
   0.00001851120206842669562258439662050756`20.}, 
  {-4.17765164281979918494544722732`20.*^-9, 
   7.26548111794747684338338648229912655933487161795`20.*^-10}, 
  {-6.88759168305321433315967819547`20.*^-9, 
   1.1978420318353416231582049035583552166138166116352`20.*^-9}, 
  {-1.13551977539296225181930566447`20.*^-8, 
   1.97481700068341261185966202516`20.*^-9}, 
  {-1.872013992130935818791970430163`20.*^-8, 
   3.25567650805380142398603553072`20.*^-9}, 
  {-3.086044422873449446317987273376`20.*^-8, 
   5.36703377891034686316171699718`20.*^-9}, 
  {-5.086981252592485870736835102372`20.*^-8, 
   8.84692391755214934041188713456`20.*^-9}, 
  {-8.384172842088477771359154434672`20.*^-8, 
   1.458117016015387438497244249508`20.*^-8}, 
  {-1.3815447165960658749803368224494`20.*^-7, 
   2.402686463645331956487542299911`20.*^-8}, 
  {-2.2756874769229723612997042530285`20.*^-7, 
   3.957717351170386715303833483528`20.*^-8}, 
  {-3.74629383019954424694898595588`20.*^-7, 
   6.515293617738337820780845140661`20.*^-8}, 
  {-6.1612128938539948187693227130286`20.*^-7, 
   1.0715152858876512728294474283529`20.*^-7}, 
  {-1.01165777879997112745197681024043`20.*^-6, 
   1.7594048326956019607860466265049`20.*^-7}, 
  {-1.65676639168870574911057135133636`20.*^-6, 
   2.8813328551107926071488197414545`20.*^-7}, 
  {-2.70168558705391308231027660057372`20.*^-6, 
   4.6985836296589792735830897401283`20.*^-7}, 
  {-4.37539961998748621424295445951065`20.*^-6, 
   7.6093906434564977639007903643665`20.*^-7}, 
  {-7.00878781375546251296570322770733`20.*^-6, 
   1.21891961978355869790707882220998`20.*^-6}, 
  {-0.00001103731448942172410428267527664148`20., 
   1.9195329546820389746578565698507`20.*^-6}, 
  {-0.00001694132804464252792314614575748246`20., 
   2.94631792080739616054715578391001`20.*^-6}, 
  {-0.00002506824377969854058516061532088152`20., 
   4.35969457038235488437575918624028`20.*^-6}, 
  {-0.00003533374733623581830321000024863901`20., 
   6.14499953673666405273217395628503`20.*^-6}, 
  {-0.00004697207142561670084346149457297931`20., 
   8.16905590010725232060199905617032`20.*^-6}, 
  {-0.00005864921248829137498569346209412931`20., 
   0.00001019986304144197825838147166854422`20.}, 
  {-0.00006901410368885288142166021996678896`20., 
   0.00001200245281545267502985395129857201`20.}, 
  {-0.00007726368068066908987609408036344533`20., 
   0.0000134371618575076678045381009327731`20.}, 
  {-0.00008328158116183255670144893043967837`20., 
   0.00001448375324553609681764329225037884`20.}, 
  {-0.00008739995673477543727235587547074528`20., 
   0.00001519999247561311952562710877752091`20.}, 
  {-0.00009009745913137142176062322726368593`20., 
   0.00001566912332719502987141273517629321`20.}, 
  {-0.00009181415106365808482667322639255063`20., 
   0.00001596767844585357996985621328566099`20.}, 
  {-0.00009288678464666718013183614800934903`20., 
   0.00001615422341681168350118889530597374`20.}, 
  {-0.00009354934341722581429628302910453417`20., 
   0.00001626945102908275031239704853991897`20.}, 
  {-0.00009395570776437220043928171291285114`20., 
   0.0000163401230894560348590055152891915`20.}, 
  {-0.00009420385867196512104053600269372418`20., 
   0.0000163832797690374123548758265554303`20.}, 
  {-0.00009435499231255050385322423365761971`20., 
   0.00001640956388044356588751725802741213`20.}, 
  {-0.00009444688963932553184072637144479116`20., 
   0.00001642554602423052727664806459909412`20.}, 
  {-0.00009450271310343213396748487348853298`20., 
   0.00001643525445277080590738867365017965`20.}, 
  {-0.00009453660304234246556940320232329975`20., 
   0.00001644114835518999401207012214318256`20.}, 
  {-0.00009455716985537734771101926595476784`20., 
   0.00001644472519223953873235117668778572`20.}, 
  {-0.00009456964850107905037284773567096138`20., 
   0.00001644689539149200876049525837755851`20.}, 
  {-0.00009457721874384313821753507786422066`20., 
   0.00001644821195545098055957131788942968`20.}, 
  {-0.00009458181090278886225875383418860353`20., 
   0.00001644901059178936734934849290236583`20.}, 
  {-0.00009458459639940038272348721744989867`20., 
   0.00001644949502598267525625864651302586`20.}, 
  {-3.72375003115024974599579055977`20.*^-9, 
   6.476087010696086514775287930028106589460079050751`20.*^-10}, 
  {-6.13925410856633588799472443319`20.*^-9, 
   1.0676963667071888500860390318598603830658152267777`20.*^-9}, 
  {-1.012145130375993939154091396709`20.*^-8, 
   1.7602524006539025028766806899264940591715331342337`20.*^-9}, 
  {-1.668618159171642677559486639015`20.*^-8, 
   2.90194462464633509140780285046`20.*^-9}, 
  {-2.750740979167251157619985433192`20.*^-8, 
   4.78389735507348027412171379685`20.*^-9}, 
  {-4.534266923556824081370730536231`20.*^-8, 
   7.88568160618578101107953136736`20.*^-9}, 
  {-7.473193291500499924734369401579`20.*^-8, 
   1.299685789826173899953803374188`20.*^-8}, 
  {-1.2314289796115014209975733950297`20.*^-7, 
   2.141615616715654645213171121792`20.*^-8}, 
  {-2.0284040183814064311926733742553`20.*^-7, 
   3.527659162402445967291605868269`20.*^-8}, 
  {-3.3391770032270387471997345237769`20.*^-7, 
   5.807264353438328255999538302221`20.*^-8}, 
  {-5.4915744315941125512595748501497`20.*^-7, 
   9.550564228859326176103608435044`20.*^-8}, 
  {-9.0168106811263197562088314066332`20.*^-7, 
   1.5681409880219686532537098098493`20.*^-7}, 
  {-1.47659784992043110536991328627356`20.*^-6, 
   2.5679962607311845310781100630845`20.*^-7}, 
  {-2.4077217856941953032467522307994`20.*^-6, 
   4.187342235989904875211743010086`20.*^-7}, 
  {-3.8989062803139687892486775108715`20.*^-6, 
   6.780706574459076155215091323255`20.*^-7}, 
  {-6.24448788379328620226503656808298`20.*^-6, 
   1.08599789283361499169826722923182`20.*^-6}, 
  {-9.83134445810298313600689321127536`20.*^-6, 
   1.70979903619182315408815534109136`20.*^-6}, 
  {-0.00001508528423933395679901785768226343`20., 
   2.62352769379720987809006220561101`20.*^-6}, 
  {-0.0000223126344578756989738094546673387`20., 
   3.88045816658707808240164428997196`20.*^-6}, 
  {-0.0000314354899746984758063692333961713`20., 
   5.46704173473016970545551885150806`20.*^-6}, 
  {-0.00004177216817012415119316311961277778`20., 
   7.26472489915202629446315123700482`20.*^-6}, 
  {-0.00005213950636110495728245896834458769`20., 
   9.06774023671390561434069014688482`20.*^-6}, 
  {-0.00006134088574979337431025598141171119`20., 
   0.00001066798013039884770613147502812367`20.}, 
  {-0.00006866516669161188134475382781913596`20., 
   0.00001194176812028032719039197005550192`20.}, 
  {-0.00007400912212517957132759165297134828`20., 
   0.00001287115167394427327436376573414752`20.}, 
  {-0.00007766700748890933457469856269998894`20., 
   0.00001350730565024510166516496742608505`20.}, 
  {-0.00008006328050560350791860678787133603`20., 
   0.00001392404878358321876845335441240626`20.}, 
  {-0.00008158844833429759892652173168365691`20., 
   0.0000141892953624865389437429098580273`20.}, 
  {-0.00008254148784673270568796272963147175`20., 
   0.0000143550413646491662066022138489516`20.}, 
  {-0.00008313020415219892948934096831528221`20., 
   0.00001445742680907807469379842927222299`20.}, 
  {-0.0000834912906204990048774407170905046`20., 
   0.00001452022445573895736998968992878341`20.}, 
  {-0.00008371179648854881167241850799013962`20., 
   0.00001455857330235631507346408834611123`20.}, 
  {-0.00008384609486415802549639458442081962`20., 
   0.00001458192954159270008632949294275125`20.}, 
  {-0.00008392775606393088307800519730958709`20., 
   0.00001459613148937928401356612127123253`20.}, 
  {-0.00008397736177165838143979627856193269`20., 
   0.00001460475856898406633735587453251004`20.}, 
  {-0.00008400747704874325306696710439974375`20., 
   0.00001460999600847708748990732250430326`20.}, 
  {-0.00008402575316083216578425278186985985`20., 
   0.00001461317446275342013639178815127996`20.}, 
  {-0.00008403684196499965253378568223572146`20., 
   0.00001461510295043472217978881430186459`20.}, 
  {-0.00008404356905653777993499675019314248`20., 
   0.00001461627287939787477130378264228564`20.}, 
  {-0.00008404764975596163947738125269799195`20., 
   0.00001461698256625419816997934829530294`20.}, 
  {-0.00008405012501371382764556670702976716`20., 
   0.0000146174130458632743731420360051769`20.}, 
  {-3.31803227016060690218761580776`20.*^-9, 
   5.770490904627142438587157926534930836417747986949`20.*^-10}, 
  {-5.47035642499819820109669833817`20.*^-9, 
   9.513663347822953393211649283788200426594560376831`20.*^-10}, 
  {-9.01867403136148969235318227877`20.*^-9, 
   1.568465048932432989974466483262736931750478067605`20.*^-9}, 
  {-1.486814119251787843127056410397`20.*^-8, 
   2.5857636856552832054383589746`20.*^-9}, 
  {-2.45103265024027723593924297686`20.*^-8, 
   4.26266547867874301902477039454`20.*^-9}, 
  {-4.040228870765666900010154756385`20.*^-8, 
   7.02648499263594243480026914153`20.*^-9}, 
  {-6.658926994685161252591795985842`20.*^-8, 
   1.158074259945245435233355823624`20.*^-8}, 
  {-1.0972510722367089573733263443609`20.*^-7, 
   1.908262734324711230214480598888`20.*^-8}, 
  {-1.8073772579215285840363317813729`20.*^-7, 
   3.143264796385267102671881358909`20.*^-8}, 
  {-2.9752949521580749027925567772783`20.*^-7, 
   5.174426003753173743987055264832`20.*^-8}, 
  {-4.8930684167088507282757342246012`20.*^-7, 
   8.50968420297191431004475517322`20.*^-8}, 
  {-8.0339161759756230550936814926841`20.*^-7, 
   1.3972028132131518356684663465537`20.*^-7}, 
  {-1.31558906436449912676885133289758`20.*^-6, 
   2.2879809815034767422066979702567`20.*^-7}, 
  {-2.14505361850781921536192888901384`20.*^-6, 
   3.7305280321875116788903111113283`20.*^-7}, 
  {-3.47322886300130084389309049917772`20.*^-6, 
   6.0403980226109579893792878246567`20.*^-7}, 
  {-5.56191338407447108335707388549735`20.*^-6, 
   9.6728928418686453623601284965172`20.*^-7}, 
  {-8.75482670893899824692884214221177`20.*^-6, 
   1.52257855807634752120501602473249`20.*^-6}, 
  {-0.00001342952741034515420844059143688351`20., 
   2.33556998440785290581575503250148`20.*^-6}, 
  {-0.00001985633153457919858019746471563332`20., 
   3.45327504949203453568651560271884`20.*^-6}, 
  {-0.00002796365626588162391454197493393177`20., 
   4.8632445679794128547029521624229`20.*^-6}, 
  {-0.00003714479403306096009577579639041535`20., 
   6.45996417966277566883057328528961`20.*^-6}, 
  {-0.00004635014734047474900971696075404745`20., 
   8.06089518964778243647251491374739`20.*^-6}, 
  {-0.00005451950826306415142669578612473802`20., 
   9.48165361096767850899057149995446`20.*^-6}, 
  {-0.00006102290383203439229909462931879244`20., 
   0.00001061267892731032909549471814239869`20.}, 
  {-0.0000657687450557835256118248885466033`20., 
   0.00001143804261839713488901302409506143`20.}, 
  {-0.00006901780226159062820351634258079657`20., 
   0.000012003096045494022296263711753182`20.}, 
  {-0.00007114656002731345460731316360750995`20., 
   0.00001237331478735886167083707193174087`20.}, 
  {-0.00007250160246531436177432666036853572`20., 
   0.00001260897434179380204770898441191924`20.}, 
  {-0.00007334839440790177396505017514918686`20., 
   0.0000127562425057220476460956826346412`20.}, 
  {-0.00007387150272922103403348394387721569`20., 
   0.00001284721786595148417973633806560274`20.}, 
  {-0.00007419235804059909589782153617165788`20., 
   0.00001290301878966940798222983237767963`20.}, 
  {-0.00007438829930444731915709778749552903`20., 
   0.00001293709553120822941862570217313548`20.}, 
  {-0.0000745076379960282565928896777032252`20., 
   0.00001295785008626578375528516133969135`20.}, 
  {-0.00007458020332690307542274117993634917`20., 
   0.00001297047014380923050830281390197377`20.}, 
  {-0.00007462428386107797503740932889966789`20., 
   0.0000129781363236657347891146658955944`20.}, 
  {-0.00007465104491062237732549970532982908`20., 
   0.00001298279041923867431747820962257898`20.}, 
  {-0.00007466728546118722929666999992310054`20., 
   0.00001298561486281517031246434781271313`20.}, 
  {-0.00007467713922270859124718784895132052`20., 
   0.0000129873285604710593473370172089253`20.}, 
  {-0.00007468311707132714071884798829818557`20., 
   0.0000129883681863177636032779110083801`20.}, 
  {-0.00007468674327613205304512456348631334`20., 
   0.00001298899883063166139915209799761971`20.}, 
  {-0.00007468894284842660094719764935582173`20., 
   0.00001298938136494375668646915640970812`20.}, 
  {-2.95562274376851434738779859621`20.*^-9, 
   5.140213467423503212848345384715836483094925451198`20.*^-10}, 
  {-4.87286023619258806703109900109`20.*^-9, 
   8.474539541204500986141041741028819252707619504128`20.*^-10}, 
  {-8.03361323854841947823120609317`20.*^-9, 
   1.397150128443203387518470624899339650909658148125`20.*^-9}, 
  {-1.324416973871970135365198166258`20.*^-8, 
   2.30333386760342632237425768045`20.*^-9}, 
  {-2.183317424747763696413058471378`20.*^-8, 
   3.79707378217002381984879734152`20.*^-9}, 
  {-3.598929135169233345500427090283`20.*^-8, 
   6.25900719159866668782682972223`20.*^-9}, 
  {-5.931585960857853329432910883239`20.*^-8, 
   1.031580167105713622510071457955`20.*^-8}, 
  {-9.773977845164727304113289425895`20.*^-8, 
   1.699822233941691705063180769722`20.*^-8}, 
  {-1.6099489758072119549606081985826`20.*^-7, 
   2.799911262273412095583666432316`20.*^-8}, 
  {-2.6502691283457584646859477942406`20.*^-7, 
   4.609163701470884286410343989983`20.*^-8}, 
  {-4.3584870271310855456780647277785`20.*^-7, 
   7.579977438488844427266199526572`20.*^-8}, 
  {-7.1560409785793423805820068830536`20.*^-7, 
   1.2445288658398856314055664144442`20.*^-7}, 
  {-1.17179401531349396178580480561947`20.*^-6, 
   2.0379026353278155857144431402078`20.*^-7}, 
  {-1.91049505959376071150899659665089`20.*^-6, 
   3.32260010364132297653738538548`20.*^-7}, 
  {-3.09317523578457372487896137554745`20.*^-6, 
   5.3794351926688238693547154357349`20.*^-7}, 
  {-4.95266768211925363608182197701171`20.*^-6, 
   8.6133350993378324105770816991509`20.*^-7}, 
  {-7.79435402961241681670048378857194`20.*^-6, 
   1.35553983123694205507834500670816`20.*^-6}, 
  {-0.00001195308849424004183874893034829639`20., 
   2.07879799899826814586937919100806`20.*^-6}, 
  {-0.00001766758295464728993918405660565279`20., 
   3.07262312254735477203200984446134`20.*^-6}, 
  {-0.00002487236788699906625395856337735749`20., 
   4.32562919773896804416670667432304`20.*^-6}, 
  {-0.00003302756135418094960285372422071505`20., 
   5.74392371377059993093108247316785`20.*^-6}, 
  {-0.00004120187927652778266625864165233663`20., 
   7.16554422200483176804498115692811`20.*^-6}, 
  {-0.00004845567204395775053317798749166193`20., 
   8.42707339894917400577008478115861`20.*^-6}, 
  {-0.00005423068215652893809090138206621955`20., 
   9.43142298374416314624371862021211`20.*^-6}, 
  {-0.00005844563468447976649937949339984792`20., 
   0.00001016445820599648113032686841736485`20.}, 
  {-0.00006133169442941809036926665333041687`20., 
   0.00001066638163989879832508985275311596`20.}, 
  {-0.00006322286220523100640114651205302242`20., 
   0.00001099528038351843589585156731356912`20.}, 
  {-0.00006442678075145765973121186629913301`20., 
   0.00001120465752199263647499336805202314`20.}, 
  {-0.00006517917967300061290302991593583763`20., 
   0.0000113355095083479326787878114671022`20.}, 
  {-0.00006564399526986516693979786139771233`20., 
   0.00001141634700345481164170397589525432`20.}, 
  {-0.00006592910327097808745535672755853954`20., 
   0.00001146593100364836303571421348844165`20.}, 
  {-0.00006610321698352453816417610999423549`20., 
   0.00001149621164930861533290019304247572`20.}, 
  {-0.00006620926256732914064056356222688085`20., 
   0.00001151465435953550272009801082206625`20.}, 
  {-0.00006627374524924919968827226235120963`20., 
   0.00001152586873899986081535169780021038`20.}, 
  {-0.00006631291604049260511601747490713604`20., 
   0.00001153268105052045306365521302732802`20.}, 
  {-0.0000663366964648957454103204191463296`20., 
   0.00001153681677650360789744702941675299`20.}, 
  {-0.00006635112817487014097530389455129965`20., 
   0.0000115393266391078506044006773132695`20.}, 
  {-0.0000663598844509755072578524515946929`20., 
   0.0000115408494697348708274526002773379`20.}, 
  {-0.00006636519650555649698035339152722954`20., 
   0.00001154177330531417338788754635256164`20.}, 
  {-0.00006636841883601055725621755977055731`20., 
   0.00001154233371061053169673348865574908`20.}, 
  {-0.00006637037342778581532909768780387369`20., 
   0.00001154267363961492440506046744415194`20.}, 
  {-2.6320878404156981647937029763`20.*^-9, 
   4.5775440702881707213803530022683318758575441942`20.*^-10}, 
  {-4.33945588734542939054127635316`20.*^-9, 
   7.546879804079007635723958875067606491871467012096`20.*^-10}, 
  {-7.15421771446499280682545569661`20.*^-9, 
   1.2442117764286944011870357733252721918899686211584`20.*^-9}, 
  {-1.179439915270503323237270497974`20.*^-8, 
   2.05119985264435360563003564865`20.*^-9}, 
  {-1.944319884954390376328095590787`20.*^-8, 
   3.38142588687720065448364450572`20.*^-9}, 
  {-3.204968211893437438682190475094`20.*^-8, 
   5.5738577598146738064038095219`20.*^-9}, 
  {-5.282269939076081069503640944082`20.*^-8, 
   9.1865564157844888165280712071`20.*^-9}, 
  {-8.704022642341647157622302415036`20.*^-8, 
   1.51374306823332994045605259392`20.*^-8}, 
  {-1.4337022391633638468256176896242`20.*^-7, 
   2.493395198544980603174987286302`20.*^-8}, 
  {-2.3601187518163632774038964899521`20.*^-7, 
   4.104554350984979612876341721656`20.*^-8}, 
  {-3.8812781165287160860404346925708`20.*^-7, 
   6.750048898310810584418147291427`20.*^-8}, 
  {-6.3724124196138172336586182954379`20.*^-7, 
   1.1082456381937073449841075296413`20.*^-7}, 
  {-1.04344472227615364893992818105569`20.*^-6, 
   1.8146864735237454764172664018359`20.*^-7}, 
  {-1.7011532085804534237464491009228`20.*^-6, 
   2.9585273192703537804286071320397`20.*^-7}, 
  {-2.75403514229216528549222441819201`20.*^-6, 
   4.7896263344211570182473468142469`20.*^-7}, 
  {-4.40914368157232229028380594952797`20.*^-6, 
   7.6680759679518648526674886078748`20.*^-7}, 
  {-6.93780353460316741116817621788187`20.*^-6, 
   1.20657452775707259324663934224031`20.*^-6}, 
  {-0.00001063705679526561713980214134362171`20., 
   1.84992292091575950257428545106463`20.*^-6}, 
  {-0.0000157178446312920672246452697990027`20., 
   2.73353819674644647385135126939179`20.*^-6}, 
  {-0.00002212052095354567493055919323753058`20., 
   3.84704712235576955314072925870096`20.*^-6}, 
  {-0.00002936474494356921054162444026524975`20., 
   5.10691216409899313767381569830429`20.*^-6}, 
  {-0.00003662407173862008645511971603556029`20., 
   6.36940378062958025306429844096702`20.*^-6}, 
  {-0.00004306546182749898642484726004073206`20., 
   7.48964553521721503040821913751863`20.*^-6}, 
  {-0.000048194060603359504264224737040475`20., 
   8.38157575710600074160430209399566`20.*^-6}, 
  {-0.00005193773594990337888219614683752729`20., 
   9.03264973041797893603411249348301`20.*^-6}, 
  {-0.00005450146294819024468097898955884898`20., 
   9.47851529533743385756156340153896`20.*^-6}, 
  {-0.00005618160605882046907168730808689536`20., 
   9.77071409718616853420648836293833`20.*^-6}, 
  {-0.00005725127483105331736669670903657774`20., 
   9.95674344887883780290377548462222`20.*^-6}, 
  {-0.00005791981061181309977382273939793701`20., 
   0.00001007301054118488691718656337355426`20.}, 
  {-0.00005833283232913502216894318524788892`20., 
   0.00001014484040506696037720751047789372`20.}, 
  {-0.00005858617684328014775361402432900999`20., 
   0.00001018890032057046047888939553548`20.}, 
  {-0.00005874089497972202317870786149400037`20., 
   0.00001021580782256035185716658460765224`20.}, 
  {-0.00005883512832776793070898568016995361`20., 
   0.00001023219623091616186243229220347019`20.}, 
  {-0.00005889242869979750443442632974135994`20., 
   0.00001024216151300826164076979647675825`20.}, 
  {-0.00005892723662248966138410365951597193`20., 
   0.00001024821506478081067549628861147338`20.}, 
  {-0.00005894836840934472504623491881710959`20., 
   0.00001025189015814690870369302935949732`20.}, 
  {-0.00005896119274673028547008378024063732`20., 
   0.00001025412047769222356001457047663259`20.}, 
  {-0.00005896897377345434412015762641070374`20., 
   0.00001025547369973119028176654372360066`20.}, 
  {-0.00005897369418844229949880460801014656`20., 
   0.00001025629464146822599979210574089507`20.}, 
  {-0.00005897655762684055419511778378129495`20., 
   0.00001025679263075487899045526674457304`20.}, 
  {-0.00005897829452320635678662814384623367`20., 
   0.00001025709469968806204984837284282325`20.}, 
  {-2.34340731616034777736352385365`20.*^-9, 
   4.07549098462669178671917191939086185622605380882`20.*^-10}, 
  {-3.86351524799222159461483091417`20.*^-9, 
   6.719156953029950599330140720304185791249607819264`20.*^-10}, 
  {-6.36955988079168348164820823037`20.*^-9, 
   1.1077495444855101707214275183243506878740181286912`20.*^-9}, 
  {-1.050081388394554270884786218933`20.*^-8, 
   1.8262285015557465580604977720560062439847503069184`20.*^-9}, 
  {-1.731070035119783691028269908178`20.*^-8, 
   3.01055658281701511483177375335`20.*^-9}, 
  {-2.853450129799273954824978285139`20.*^-8, 
   4.96252196486830253013039701763`20.*^-9}, 
  {-4.70290880522321435406424620574`20.*^-8, 
   8.1789718351708075722856455752`20.*^-9}, 
  {-7.749345075767911660587898853982`20.*^-8, 
   1.347712187090071593145721539823`20.*^-8}, 
  {-1.2764456951771621360526878741419`20.*^-7, 
   2.219905556829847193135109346333`20.*^-8}, 
  {-2.1012348380989532958480563448759`20.*^-7, 
   3.654321457563397036257489295435`20.*^-8}, 
  {-3.4555021850026243981844945307415`20.*^-7, 
   6.009569017395868518581729618683`20.*^-8}, 
  {-5.6732669605688589434900373262273`20.*^-7, 
   9.866551235771928597373977958656`20.*^-8}, 
  {-9.289393120670252182484121359433`20.*^-7, 
   1.6155466296817829882581080625101`20.*^-7}, 
  {-1.51440824711133491575266693892439`20.*^-6, 
   2.6337534732371042013089859807379`20.*^-7}, 
  {-2.45154623900141954961143567613222`20.*^-6, 
   4.2635586765242079123677142193605`20.*^-7}, 
  {-3.92446570537557583257683455377994`20.*^-6, 
   6.8251577484792623175249296587477`20.*^-7}, 
  {-6.17423648329084203897811750346948`20.*^-6, 
   1.07378025796362470243097695712512`20.*^-6}, 
  {-9.46440772302042286121092242235685`20.*^-6, 
   1.64598395182963875847146476910554`20.*^-6}, 
  {-0.00001398149087463810358119285622958637`20., 
   2.43156363037184410107701847471067`20.*^-6}, 
  {-0.00001967132348794078619989792033515138`20., 
   3.42109973703318020867789918872199`20.*^-6}, 
  {-0.00002610659904862860411444467967465733`20., 
   4.54027809541367028077298776950563`20.*^-6}, 
  {-0.00003255380075827612826483561842020768`20., 
   5.66153056665671795910184668177526`20.*^-6}, 
  {-0.00003827421405048095126243758972344298`20., 
   6.65638505225755674129349386494662`20.*^-6}, 
  {-0.00004282906851066692824111554085028436`20., 
   7.44853365402903099845487666961466`20.*^-6}, 
  {-0.00004615433838254045692800838876572506`20., 
   8.02684145783312294400145891577825`20.*^-6}, 
  {-0.0000484318194011313591792672104184742`20., 
   8.42292511324023637900299311625637`20.*^-6}, 
  {-0.00004992452298996724206670890454096058`20., 
   8.68252573738560731594937470277575`20.*^-6}, 
  {-0.00005087492793215736103417958580433247`20., 
   8.84781355341867148420514535727522`20.*^-6}, 
  {-0.00005146895421149908985666148050505171`20., 
   8.95112247156505910550634443566117`20.*^-6}, 
  {-0.00005183595574987610322485167315835387`20., 
   9.01494882606540925649594315797459`20.*^-6}, 
  {-0.00005206107639637573181020434754259332`20., 
   9.05410024284795335829640826827711`20.*^-6}, 
  {-0.0000521985598806546436940951055963369`20., 
   9.07801041402689455549480097327599`20.*^-6}, 
  {-0.0000522822968615953611794769696146786`20., 
   9.09257336723397585730034254168324`20.*^-6}, 
  {-0.00005233321496075950855551831483677095`20., 
   9.10142868882774061835101127596017`20.*^-6}, 
  {-0.00005236414597100874628447830534091071`20., 
   9.10680799495804283208318353754968`20.*^-6}, 
  {-0.00005238292412889885559367808052179747`20., 
   9.11007376154762705977010096031261`20.*^-6}, 
  {-0.00005239432012167143971547652210719691`20., 
   9.11205567333416342877852558386032`20.*^-6}, 
  {-0.00005240123452039122123528302076131254`20., 
   9.11325817745934282352748187153262`20.*^-6}, 
  {-0.00005240542919101707672229713980517861`20., 
   9.11398768539427421257341561829193`20.*^-6}, 
  {-0.00005240797370963394395926468549727712`20., 
   9.1144302103711206885677713908308`20.*^-6}, 
  {-0.00005240951715676501236319831418740254`20., 
   9.11469863595913258490405464128739`20.*^-6}, 
  {-2.0859447082959613242492937347`20.*^-9, 
   3.627729927471237085650945625569183223600120254568`20.*^-10}, 
  {-3.43904293043411920835865098637`20.*^-9, 
   5.980944226841946449319393019780814358642742525952`20.*^-10}, 
  {-5.66975535968254943731068419361`20.*^-9, 
   9.860444103795738151844668162795073086546050547712`20.*^-10}, 
  {-9.34711828567743572283652564478`20.*^-9, 
   1.6255857888134670822324392425696729174570812047359`20.*^-9}, 
  {-1.540881432000927064401324681768`20.*^-8, 
   2.67979379478422098156752118569`20.*^-9}, 
  {-2.539946384978334872478338412163`20.*^-8, 
   4.41729806083188673474493636898`20.*^-9}, 
  {-4.186203071808509756947338133056`20.*^-8, 
   7.28035316836262566425624023139`20.*^-9}, 
  {-6.897915436564988933374325443102`20.*^-8, 
   1.199637467228693727543360946626`20.*^-8}, 
  {-1.1361973686343082010126255463845`20.*^-7, 
   1.975995423711840349587174863277`20.*^-8}, 
  {-1.8703534323920929507066523481163`20.*^-7, 
   3.252788578073205131663743214115`20.*^-8}, 
  {-3.0757881090439070740274878184536`20.*^-7, 
   5.349196711380707954830413597311`20.*^-8}, 
  {-5.0497768314302750600633178726015`20.*^-7, 
   8.782220576400478365327509343654`20.*^-8}, 
  {-8.2682982583081912383378052311053`20.*^-7, 
   1.4379649144883810849283139532356`20.*^-7}, 
  {-1.34789308764211339757532578189962`20.*^-6, 
   2.3441618915515015610005665772167`20.*^-7}, 
  {-2.1818599372460954018708461517187`20.*^-6, 
   3.7945390212975572206449498290759`20.*^-7}, 
  {-3.49243181943915185640532712911474`20.*^-6, 
   6.0737944685898293154875254419386`20.*^-7}, 
  {-5.49380055833213588974436801074143`20.*^-6, 
   9.5544357536211058952075965404198`20.*^-7}, 
  {-8.4198381084983044465851056837648`20.*^-6, 
   1.46431967104318338201480098848084`20.*^-6}, 
  {-0.00001243554323006211747982412310207039`20., 
   2.16270317044558564866506488731657`20.*^-6}, 
  {-0.00001749187022554099764003088614868564`20., 
   3.04206438705060828522276280846707`20.*^-6}, 
  {-0.00002320873832335584716598157487606792`20., 
   4.03630231710536472451853476105529`20.*^-6}, 
  {-0.00002893502351692663299723154664029164`20., 
   5.0321780029437622603880950678768`20.*^-6}, 
  {-0.00003401550582266787696049698171853028`20., 
   5.91574014307267425399947508148353`20.*^-6}, 
  {-0.00003806104928788575677828666830587119`20., 
   6.61931291963230552665855100971674`20.*^-6}, 
  {-0.00004101481704580091594298623726023744`20., 
   7.13301166013928972921499778438912`20.*^-6}, 
  {-0.00004303808086315337184814569311226812`20., 
   7.48488362837449945185142488909011`20.*^-6}, 
  {-0.00004436428622664911146591596758610351`20., 
   7.71552803941723677668103784106149`20.*^-6}, 
  {-0.0000452087372148858449024398628972922`20., 
   7.86238908084971215694606311257257`20.*^-6}, 
  {-0.00004573656310741441637917603755435612`20., 
   7.95418488824598545724800653119237`20.*^-6}, 
  {-0.00004606267405932601797857729336228915`20., 
   8.0108998364045248658395292803981`20.*^-6}, 
  {-0.00004626271582998687005068028594323859`20., 
   8.0456897095629339218574410336067`20.*^-6}, 
  {-0.00004638488476180535523094398293945398`20., 
   8.06693648031397482277286659816592`20.*^-6}, 
  {-0.00004645929463261748382447488913242437`20., 
   8.07987732741173631729998071868249`20.*^-6}, 
  {-0.00004650454137043047524432976864985072`20., 
   8.08774632529225656423126411301754`20.*^-6}, 
  {-0.00004653202729286239074495761194485273`20., 
   8.09252648571519839042741077301786`20.*^-6}, 
  {-0.00004654871397065876236877640925515807`20., 
   8.09542851663630649891763639220141`20.*^-6}, 
  {-0.00004655884070631676963234992357598763`20., 
   8.09718968805509037084346496973697`20.*^-6}, 
  {-0.00004656498500019767624462640748977648`20., 
   8.0982582609039436947176360851785`20.*^-6}, 
  {-0.00004656871248239414295594786730461731`20., 
   8.09890651867724225320832474862911`20.*^-6}, 
  {-0.00004657097360149357832860542273558016`20., 
   8.09929975678149188323572569314438`20.*^-6}, 
  {-0.00004657234514509949780159590412759578`20., 
   8.09953828610426048723407028306016`20.*^-6}, 
  {-1.856417719845944605130467550855760314128354246656`20.*^-9, 
   3.228552556253816704574726175400879353113180640023`20.*^-10}, 
  {-3.06062746080369433798700677567`20.*^-9, 
   5.322830366615120587803490044645279541359034499985`20.*^-10}, 
  {-5.04588246535102295071761035332`20.*^-9, 
   8.775447765827866001248018005771849493048226480127`20.*^-10}, 
  {-8.31860387042569541411527889023`20.*^-9, 
   1.446713716595773115498309372213630924042144841728`20.*^-9}, 
  {-1.371329296666008850287958329738`20.*^-8, 
   2.38492051594088495702253622563`20.*^-9}, 
  {-2.260459846929579570197512109819`20.*^-8, 
   3.93123451639926881773480366925`20.*^-9}, 
  {-3.725564362210909299882744319947`20.*^-8, 
   6.47924236906245095631781620861`20.*^-9}, 
  {-6.138876157423436263202337574203`20.*^-8, 
   1.067630636073641089252580447687`20.*^-8}, 
  {-1.0111684610000316268488864175276`20.*^-7, 
   1.758553845217446307563280726135`20.*^-8}, 
  {-1.6645288651127409719802352307938`20.*^-7, 
   2.89483280889172342953084387964`20.*^-8}, 
  {-2.7372889574650174380000483074432`20.*^-7, 
   4.760502534721769457391388360771`20.*^-8}, 
  {-4.4939769458632837151243322733208`20.*^-7, 
   7.81561207976223254804231699708`20.*^-8}, 
  {-7.3581010779208360464569857112061`20.*^-7, 
   1.2796697526818845298186062106444`20.*^-7}, 
  {-1.199473250739777255190236235969`20.*^-6, 
   2.0860404360691778351134543234244`20.*^-7}, 
  {-1.9415078598012532235200086932239`20.*^-6, 
   3.3765354083500056061217542490851`20.*^-7}, 
  {-3.10745774659108392930637592961467`20.*^-6, 
   5.4042743418975372683589146601995`20.*^-7}, 
  {-4.88763606677790450279976289602511`20.*^-6, 
   8.5002366378746165266082832974349`20.*^-7}, 
  {-7.48961058468033314601457809787599`20.*^-6, 
   1.30254097124875359061123097354366`20.*^-6}, 
  {-0.00001105941846917381960054743318846147`20., 
   1.92337712507370775661694490234113`20.*^-6}, 
  {-0.00001555275346901658707006960387792196`20., 
   2.70482669026375427305558328311688`20.*^-6}, 
  {-0.00002063157811085173341657579761147562`20., 
   3.58810054101769276810013871503924`20.*^-6}, 
  {-0.00002571783820853680400633899384093748`20., 
   4.47266751452813982718939023320652`20.*^-6}, 
  {-0.00003023025256455411972143299035988755`20., 
   5.25743522861810777764052006258914`20.*^-6}, 
  {-0.00003382363089307555306684603717594622`20., 
   5.88237059010009618553844124799066`20.*^-6}, 
  {-0.00003644751281256598257330695478415978`20., 
   6.33869788044625783883599213637561`20.*^-6}, 
  {-0.00003824499020249259702772970405660874`20., 
   6.6513026439117560048225572272363`20.*^-6}, 
  {-0.00003942329276484092939717923352588087`20., 
   6.85622482866798772124856235232712`20.*^-6}, 
  {-0.00004017361172185939800337126825686309`20., 
   6.98671508206250400058630752293271`20.*^-6}, 
  {-0.00004064261871913603870924313114010871`20., 
   7.06828151637148499291184889393195`20.*^-6}, 
  {-0.00004093239652436070826494474870845315`20., 
   7.11867765641055795912082586233968`20.*^-6}, 
  {-0.00004111015381747363679513903454366978`20., 
   7.14959196825628466002417992063822`20.*^-6}, 
  {-0.00004121871432496825070098027832645021`20., 
   7.1684720565162175132139614480783`20.*^-6}, 
  {-0.00004128483607135709683842170092769705`20., 
   7.17997149067079945016029581351254`20.*^-6}, 
  {-0.00004132504316448198321048861547361638`20., 
   7.18696402860556229747628095193328`20.*^-6}, 
  {-0.00004134946772274847459193628996246782`20., 
   7.19121177786929992903239825434222`20.*^-6}, 
  {-0.00004136429586997147368620524855812071`20., 
   7.19379058608199542368786931445579`20.*^-6}, 
  {-0.00004137329471664081954255569075528493`20., 
   7.19535560289405557261838100091911`20.*^-6}, 
  {-0.00004137875467816674090088797853736896`20., 
   7.19630516142030276537182235432504`20.*^-6}, 
  {-0.00004138206700601990051995799982066911`20., 
   7.19688121843824356868834779489896`20.*^-6}, 
  {-0.00004138407628971381004953675118778364`20., 
   7.19723065908066261731073933700586`20.*^-6}, 
  {-0.00004138529507581025978705841563187061`20., 
   7.19744262188004518035798532728185`20.*^-6}, 
  {-1.6518692376172162824410010900889009529017132384256`20.*^-9, 
   2.87281606542124570859304537406659682074896379125`20.*^-10}, 
  {-2.72339349519218530265247336622`20.*^-9, 
   4.73633651337771356983038846298366977672971470335`20.*^-10}, 
  {-4.48990341998443131714972526445`20.*^-9, 
   7.808527686929445768956043938188300736775210401792`20.*^-10}, 
  {-7.4020194120538645436177464366`20.*^-9, 
   1.287307723835454703237868945495690179297671118848`20.*^-9}, 
  {-1.220229096596355318547755633495`20.*^-8, 
   2.12213755929800924964827066695`20.*^-9}, 
  {-2.011389442759631484429954917055`20.*^-8, 
   3.49806859610370692944339985575`20.*^-9}, 
  {-3.315057174859787332845927756075`20.*^-8, 
   5.76531682584310840494943957578`20.*^-9}, 
  {-5.462445771174454961037485099434`20.*^-8, 
   9.49990568899905210615214799901`20.*^-9}, 
  {-8.997475086406176336122490653246`20.*^-8, 
   1.56477827589672631932565054839`20.*^-8}, 
  {-1.4811076138435949352305723813671`20.*^-7, 
   2.575839328423643365618386750204`20.*^-8}, 
  {-2.4356388455367084797436690095518`20.*^-7, 
   4.235893644411666921293337407917`20.*^-8}, 
  {-3.998693630866543188038261832559`20.*^-7, 
   6.95424979281137945745784666532`20.*^-8}, 
  {-6.5470402035216307493145214264138`20.*^-7, 
   1.1386156875689792607503515524196`20.*^-7}, 
  {-1.0672273511522767002367599942223`20.*^-6, 
   1.8560475672213507830204521638648`20.*^-7}, 
  {-1.72736947985750839857503214608125`20.*^-6, 
   3.0041208345347972149130993844892`20.*^-7}, 
  {-2.76452316066031128514623378639891`20.*^-6, 
   4.8078663663657587567760587589545`20.*^-7}, 
  {-4.34778702529182091491361818945883`20.*^-6, 
   7.5613687396379494172410751121024`20.*^-7}, 
  {-6.66140789467025349320787219402314`20.*^-6, 
   1.15850572081221799881876038156923`20.*^-6}, 
  {-9.83469584063321788040045288490846`20.*^-6, 
   1.71038188532751615311312224085364`20.*^-6}, 
  {-0.00001382770827511546126842218352174152`20., 
   2.40481883045486282929081452552028`20.*^-6}, 
  {-0.00001833982938832195845024218306454875`20., 
   3.18953554579512320873777096774762`20.*^-6}, 
  {-0.00002285782095183299208574690817796201`20., 
   3.97527320901443340621685359616729`20.*^-6}, 
  {-0.00002686590299603329028970829777015948`20., 
   4.67233095583187657212318222089731`20.*^-6}, 
  {-0.00003005780938510113581979197640345764`20., 
   5.22744511045237144692034372234047`20.*^-6}, 
  {-0.00003238873663362389461725502947719742`20., 
   5.63282376236937297691391816994737`20.*^-6}, 
  {-0.00003398566747126888882421498912686226`20., 
   5.91055086456850240421130245684562`20.*^-6}, 
  {-0.00003503258085283765790994837226036669`20., 
   6.09262275701524485390406474093333`20.*^-6}, 
  {-0.00003569926861688844986482375066654221`20., 
   6.20856845511103475909978272461602`20.*^-6}, 
  {-0.0000361160143535463900797399494370662`20., 
   6.28104597452980697038955642383762`20.*^-6}, 
  {-0.00003637350819622869097474206601657689`20., 
   6.32582751238759843038992452462208`20.*^-6}, 
  {-0.00003653146392955334289289390940039095`20., 
   6.35329807470492919876415815658974`20.*^-6}, 
  {-0.00003662793202499105721185036438856045`20., 
   6.37007513478105342814788945888006`20.*^-6}, 
  {-0.00003668668887955401647028291024629924`20., 
   6.38029371818330721222311482544336`20.*^-6}, 
  {-0.00003672241767357020042870959447528592`20., 
   6.38650742149046963977558164787582`20.*^-6}, 
  {-0.00003674412184888769272181727729577175`20., 
   6.39028206067612047335952648622117`20.*^-6}, 
  {-0.00003675729846827443465515985205248992`20., 
   6.39257364665642341828866992217215`20.*^-6}, 
  {-0.00003676529504839229826963454258522023`20., 
   6.39396435624213882950165958003829`20.*^-6}, 
  {-0.00003677014689679720478361684030147556`20., 
   6.39480815596473126671597222634358`20.*^-6}, 
  {-0.00003677309030894762595132961572350691`20., 
   6.39532005373002190457906360408816`20.*^-6}, 
  {-0.00003677487580582537149168727169398867`20., 
   6.3956305749261515637716994250415`20.*^-6}, 
  {-0.00003677595884800604143262042256086445`20., 
   6.39581893008800720567311696710686`20.*^-6}, 
  {-1.4696394455291262717269953277353467653695446450176`20.*^-9, 
   2.555894687876741342133904917799227462768861375464`20.*^-10}, 
  {-2.42295584195421730416760875172`20.*^-9, 
   4.213836246876899659421928263859571983903325166405`20.*^-10}, 
  {-3.9945885485236676889275947433`20.*^-9, 
   6.947110519171595980743643031819640558422427959296`20.*^-10}, 
  {-6.58544596181472213868622335765`20.*^-9, 
   1.1452949498808212415106475404611014997667651518464`20.*^-9}, 
  {-1.085615938699362097136397012199`20.*^-8, 
   1.888027719477151473280690456`20.*^-9}, 
  {-1.789496180330089024905902908829`20.*^-8, 
   3.11216727013928526070591810231`20.*^-9}, 
  {-2.949342860343347379637314914862`20.*^-8, 
   5.12929193103190848632576506933`20.*^-9}, 
  {-4.859826532442941267417238283565`20.*^-8, 
   8.4518722303355500302908491888`20.*^-9}, 
  {-8.004851489331019229971065666738`20.*^-8, 
   1.392148085101046822603663594215`20.*^-8}, 
  {-1.3177031781830752224946115901247`20.*^-7, 
   2.291657701187956908686281026303`20.*^-8}, 
  {-2.1669114878054117569581259648138`20.*^-7, 
   3.768541717922455229492392982283`20.*^-8}, 
  {-3.5574762337179870779962068670257`20.*^-7, 
   6.186915189074760135645577160044`20.*^-8}, 
  {-5.8245415381945138600955061590521`20.*^-7, 
   1.01296374577295893219052281027`20.*^-7}, 
  {-9.4942845190284145019355318329539`20.*^-7, 
   1.6511799163527677394670490144268`20.*^-7}, 
  {-1.5366413232116508208374256420598`20.*^-6, 
   2.6724196925420014275433489427128`20.*^-7}, 
  {-2.45912087367962857437797737895351`20.*^-6, 
   4.2767319542254409989182215286146`20.*^-7}, 
  {-3.86711770890869461959013274364267`20.*^-6, 
   6.7254221024499036862437091193786`20.*^-7}, 
  {-5.92419752336301417535334471858127`20.*^-6, 
   1.03029522145443724788753821192718`20.*^-6}, 
  {-8.7449032292427702234763921865929`20.*^-6, 
   1.52085273552048177799589429332051`20.*^-6}, 
  {-0.00001229328998850278678513745235196303`20., 
   2.13796347626135422350216562642836`20.*^-6}, 
  {-0.00001630204385114829631299903997152214`20., 
   2.8351380610692689239998330385256`20.*^-6}, 
  {-0.00002031543226200632586609849376107723`20., 
   3.5331186542619697158432163062743`20.*^-6}, 
  {-0.00002387572126691693361188242765267512`20., 
   4.15229935076816236728390046133481`20.*^-6}, 
  {-0.0000267111332734040397866707392383512`20., 
   4.64541448233113735420360682406108`20.*^-6}, 
  {-0.00002878188413042094697584131213605797`20., 
   5.00554506616016469145066298018399`20.*^-6}, 
  {-0.00003020067784412328892245165909831479`20., 
   5.25229179897796329086115810405476`20.*^-6}, 
  {-0.00003113086794530964973215856219189691`20., 
   5.4140639904886347360275760333734`20.*^-6}, 
  {-0.00003172325231893083550574304300343784`20., 
   5.51708735981405834882487704407614`20.*^-6}, 
  {-0.00003209356268942124215782893664540124`20., 
   5.58148916337760733179633680789586`20.*^-6}, 
  {-0.00003232237024317905281706011975762576`20., 
   5.62128178142244396818436865350013`20.*^-6}, 
  {-0.00003246273059734359379865582593846847`20., 
   5.6456922777988858780271001632119`20.*^-6}, 
  {-0.00003254845337088686881067563395305978`20., 
   5.66060058624119457576967547009735`20.*^-6}, 
  {-0.00003260066571245053166800861072473539`20., 
   5.66968099346965768139280186517136`20.*^-6}, 
  {-0.00003263241502217922364160947062806826`20., 
   5.67520261255290845941034271792493`20.*^-6}, 
  {-0.00003265170181480101180437857474748822`20., 
   5.67855683735669770510931734738925`20.*^-6}, 
  {-0.00003266341085252147520223679213617348`20., 
   5.68059319174286525256292037150842`20.*^-6}, 
  {-0.00003267051679666456224580949868385412`20., 
   5.68182900811557604274947803197461`20.*^-6}, 
  {-0.00003267482826198623596576933657692459`20., 
   5.68257882817151929839466723076948`20.*^-6}, 
  {-0.00003267744384712167523425111816970065`20., 
   5.68303371254290004073932489907838`20.*^-6}, 
  {-0.00003267903048180219894228034816067774`20., 
   5.6833096490090780769183214192483`20.*^-6}, 
  {-0.00003267999289874223477596109732725144`20., 
   5.68347702586821474364540823082633`20.*^-6}, 
  {-1.307339339773416185125244578476602215305201057792`20.*^-9, 
   2.273633634388549887174338397352137045915978523756`20.*^-10}, 
  {-2.15537579551635780978743006887`20.*^-9, 
   3.748479644376274451804226206723394071749215266454`20.*^-10}, 
  {-3.55344428518926540573698842867`20.*^-9, 
   6.179903104676983314325197267245844351854206517247`20.*^-10}, 
  {-5.85817815087865823223188716124`20.*^-9, 
   1.0188135914571579534316325497822896217648885923841`20.*^-9}, 
  {-9.65724999321979583691498789019`20.*^-9, 
   1.6795217379512688412026065895968370896081115938815`20.*^-9}, 
  {-1.591870882584560632585086638056`20.*^-8, 
   2.76847110014706196971319415314`20.*^-9}, 
  {-2.623626423724271955335420517631`20.*^-8, 
   4.56282856299873383536594872631`20.*^-9}, 
  {-4.323116707985857783882227208387`20.*^-8, 
   7.5184638399754048415343081885`20.*^-9}, 
  {-7.120796590091259268996678603404`20.*^-8, 
   1.238399406972392916347248452766`20.*^-8}, 
  {-1.1721722362783910064851884800045`20.*^-7, 
   2.038560410918940880843806052181`20.*^-8}, 
  {-1.9275808850812999491354873860264`20.*^-7, 
   3.352314582750086868061717193088`20.*^-8}, 
  {-3.1645323036969018665485370110515`20.*^-7, 
   5.503534441212003246171368714873`20.*^-8}, 
  {-5.1811114031768564437709953788097`20.*^-7, 
   9.010628527264098163079991963147`20.*^-8}, 
  {-8.4452645274790154708591198978094`20.*^-7, 
   1.4687416569528722558015860691841`20.*^-7}, 
  {-1.36680797145735002597598059355263`20.*^-6, 
   2.3770573416649565669147488583525`20.*^-7}, 
  {-2.18720921866764934466687014030792`20.*^-6, 
   3.8038421194219988602902089396659`20.*^-7}, 
  {-3.4392349555581577512789833992094`20.*^-6, 
   5.9812781835794047848330146073208`20.*^-7}, 
  {-5.26810670506051544557981058362396`20.*^-6, 
   9.1619247044530703401388010149983`20.*^-7}, 
  {-7.77532155098889608503336099084133`20.*^-6, 
   1.35222983495459062348406278101587`20.*^-6}, 
  {-0.00001092858198856166302054274250019327`20., 
   1.90062295453246313400743347829447`20.*^-6}, 
  {-0.00001449020480201694524107793102806132`20., 
   2.52003561774207743323094452661936`20.*^-6}, 
  {-0.00001805548620883622098718088271520846`20., 
   3.1400845580584732151618926461232`20.*^-6}, 
  {-0.00002121814703253237762371922656927008`20., 
   3.69011252739693523890769157726438`20.*^-6}, 
  {-0.00002373697769424872900720928920641625`20., 
   4.12817003378238765342770247068108`20.*^-6}, 
  {-0.00002557664833927404911802155459241583`20., 
   4.44811275465635636835157471172449`20.*^-6}, 
  {-0.00002683720317212135462160795205765412`20., 
   4.66733968210806167332312209698332`20.*^-6}, 
  {-0.00002766369572871915515679017096065461`20., 
   4.81107751803811394031133408011385`20.*^-6}, 
  {-0.00002819006285108342550209053484154656`20., 
   4.90261962627537834818965823331244`20.*^-6}, 
  {-0.00002851911379317766991637324397520438`20., 
   4.95984587707437737676056416960076`20.*^-6}, 
  {-0.00002872243161793979667912768212871724`20., 
   4.9952054987721385528917708049943`20.*^-6}, 
  {-0.00002884715689961641537407301252161909`20., 
   5.0168968521072026737518282646294`20.*^-6}, 
  {-0.00002892333134863332903409770432497092`20., 
   5.03014458237101374506047031738626`20.*^-6}, 
  {-0.00002896972816343641660759740927096848`20., 
   5.03821359364111593175607117755973`20.*^-6}, 
  {-0.00002899794123949520661389994268403147`20., 
   5.0431202155643837589391204667881`20.*^-6}, 
  {-0.00002901507989966786305428605298391104`20., 
   5.04610085211615009639757443198452`20.*^-6}, 
  {-0.0000290254848135654932619854407888801`20., 
   5.04791040235921621947572883284871`20.*^-6}, 
  {-0.0000290317993189161845291637891245335`20., 
   5.0490085772028147007241372390493`20.*^-6}, 
  {-0.00002903563058752954264185626078748333`20., 
   5.04967488478774654640978448477972`20.*^-6}, 
  {-0.00002903795485798140014721683542827999`20., 
   5.05007910573589567777684094404869`20.*^-6}, 
  {-0.00002903936477905443328340850735298669`20., 
   5.05032430940077100581017519182375`20.*^-6}, 
  {-0.00002904022000556116955008918706053269`20., 
   5.05047304444542079131985861922307`20.*^-6}, 
  {-1.1628258339249343353955168108757182953961975447553`20.*^-9, 
   2.022305798130320583296550975435071215884402061054`20.*^-10}, 
  {-1.91712009176940638219035234082`20.*^-9, 
   3.334121898729402403809308418820221487255260177384`20.*^-10}, 
  {-3.16064550278555206160963755631`20.*^-9, 
   5.496774787453134020190674010969498564302829816355`20.*^-10}, 
  {-5.21061262133249913219862451321`20.*^-9, 
   9.06193499362173762121499915339817517180221715126`20.*^-10}, 
  {-8.58973129934749844084539502793`20.*^-9, 
   1.4938663129299997288426773961614062481709346062337`20.*^-9}, 
  {-1.415903861272947291452715363865`20.*^-8, 
   2.46244149786599528948298324151`20.*^-9}, 
  {-2.333606527214961572082521388691`20.*^-8, 
   4.05844613428688969057829806729`20.*^-9}, 
  {-3.845228151213215845827555444573`20.*^-8, 
   6.68735330645776668839574859926`20.*^-9}, 
  {-6.333633677918856949954480019429`20.*^-8, 
   1.101501509203279469557300872943`20.*^-8}, 
  {-1.0425922467846825981252683507042`20.*^-7, 
   1.813203907451621909783075392529`20.*^-8}, 
  {-1.7144844095935172740025803228399`20.*^-7, 
   2.981712016684377867830574474503`20.*^-8}, 
  {-2.8146667678432762171713039689962`20.*^-7, 
   4.895072639727436899428354728688`20.*^-8}, 
  {-4.608236367504763500574668260875`20.*^-7, 
   8.014324117399588696651596975435`20.*^-8}, 
  {-7.5113160886516492454729523961841`20.*^-7, 
   1.3063158415046346513866004167277`20.*^-7}, 
  {-1.21561499593346556894971446002702`20.*^-6, 
   2.1141130364060270764342860174384`20.*^-7}, 
  {-1.94516777266985805001280484713854`20.*^-6, 
   3.3829004742084487826309649515454`20.*^-7}, 
  {-3.05841630628468530516896479834045`20.*^-6, 
   5.3189848804951048785547213884184`20.*^-7}, 
  {-4.68430761228026868758988665113698`20.*^-6, 
   8.1466219344004672827650202628469`20.*^-7}, 
  {-6.9128064973590661408579348836093`20.*^-6, 
   1.20222721693201150275790171888858`20.*^-6}, 
  {-9.71493145530574335090894465171275`20.*^-6, 
   1.68955329657491188711459906986308`20.*^-6}, 
  {-0.00001287935974118789516881526968330859`20., 
   2.2398886506413730728374382057928`20.*^-6}, 
  {-0.00001604667597789705240498864797852094`20., 
   2.7907262570255743313023735614819`20.*^-6}, 
  {-0.00001885622520106565721906717485203329`20., 
   3.27934351322880995114211736557102`20.*^-6}, 
  {-0.000021093898614000929386298695961302`20., 
   3.6685041067827703280519471237047`20.*^-6}, 
  {-0.00002272831976793353467910889279401716`20., 
   3.95275126398844081375806831200297`20.*^-6}, 
  {-0.00002384830565037370291197968955296534`20., 
   4.1475314174562961586051634005157`20.*^-6}, 
  {-0.00002458267030831940413138193834778109`20., 
   4.27524701014250506632729362570107`20.*^-6}, 
  {-0.00002505038124662944901485089854018683`20., 
   4.35658804289207808953928670264118`20.*^-6}, 
  {-0.00002534277135750065677061277952481129`20., 
   4.40743849695663596010657035214109`20.*^-6}, 
  {-0.00002552343966084915345565260800274281`20., 
   4.43885907145202668793958400047702`20.*^-6}, 
  {-0.00002563427172002340188390357978054729`20., 
   4.45813421217798293633105735313865`20.*^-6}, 
  {-0.00002570196147809234699131276770876127`20., 
   4.46990634401606034631526394934978`20.*^-6}, 
  {-0.00002574319054329003648209148257005442`20., 
   4.47707661622435417079851870783555`20.*^-6}, 
  {-0.00002576826126230401047420662718886552`20., 
   4.48143674127026269116636994588964`20.*^-6}, 
  {-0.00002578349104983520400217497676362895`20., 
   4.48408539997133982646521335019635`20.*^-6}, 
  {-0.00002579273709156746446947839707965456`20., 
   4.48569340722912425556146036167905`20.*^-6}, 
  {-0.0000257983483067821870944397684269931`20., 
   4.4866692707447281903373510307814`20.*^-6}, 
  {-0.00002580175286161470345686791589425969`20., 
   4.48726136723733973162920276421907`20.*^-6}, 
  {-0.00002580381826306656739166514040541956`20., 
   4.48762056748983780724611137485558`20.*^-6}, 
  {-0.0000258050711522803513140830271238071`20., 
   4.48783846126614805462313515196646`20.*^-6}, 
  {-0.00002580583112683762376579488898118392`20., 
   4.48797063075436935057302417064067`20.*^-6}, 
  {-1.0341785529119467031759252792122142864147440730112`20.*^-9, 
   1.79857139636860296204508744210746901837534673462`20.*^-10}, 
  {-1.7050226480578684458124613517271622647687321485311`20.*^-9, 
   2.965256779231075557934715394309107477923328960385`20.*^-10}, 
  {-2.81097243338886522033897082566`20.*^-9, 
   4.888647710241504731024297088102539366459335675805`20.*^-10}, 
  {-4.6341440280747789177836474753`20.*^-9, 
   8.059380918390919857015039087489281511652419698688`20.*^-10}, 
  {-7.6394171131309125253351288497`20.*^-9, 
   1.328594280544506526145239799948360394857891700927`20.*^-9}, 
  {-1.259256649826071186950796088946`20.*^-8, 
   2.19001156491490641208834102425`20.*^-9}, 
  {-2.075428889788768789693015736844`20.*^-8, 
   3.60944154745872832990089693364`20.*^-9}, 
  {-3.419809482650422737205267520736`20.*^-8, 
   5.94749475243551780383524786215`20.*^-9}, 
  {-5.632899937410913947204280539583`20.*^-8, 
   9.7963477172363720820944009384`20.*^-9}, 
  {-9.272405809533306532519001171061`20.*^-8, 
   1.612592314701444614351130638445`20.*^-8}, 
  {-1.5247884233459598493530200660933`20.*^-7, 
   2.651805953645147564092208810599`20.*^-8}, 
  {-2.5032253110195865827522462066442`20.*^-7, 
   4.35343532351232449174303688112`20.*^-8}, 
  {-4.0982900820925069858790811665967`20.*^-7, 
   7.127461012334794758050575941907`20.*^-8}, 
  {-6.6799922295940804849803379853921`20.*^-7, 
   1.1617377790598400843444066061551`20.*^-7}, 
  {-1.08104387186470917925153372347789`20.*^-6, 
   1.8800762988951463986983195190919`20.*^-7}, 
  {-1.72975644850532350549106703994522`20.*^-6, 
   3.0082720843570843573757687651221`20.*^-7}, 
  {-2.71954390739095876912161247970832`20.*^-6, 
   4.7296415780712326419506303994927`20.*^-7}, 
  {-4.16491235882453007655163008196745`20.*^-6, 
   7.2433258414339653505245740555955`20.*^-7}, 
  {-6.14562660897433526942855863509747`20.*^-6, 
   1.06880462764771048163974932784305`20.*^-6}, 
  {-8.63571096698643459384555491555185`20.*^-6, 
   1.50186277686720601632096607226987`20.*^-6}, 
  {-0.00001144729080855275970244678505011771`20., 
   1.9908331840961321221646582695857`20.*^-6}, 
  {-0.00001426115011067385620375857908666616`20., 
   2.48020001924762716587105723246369`20.*^-6}, 
  {-0.00001675709791920595163063155375724204`20., 
   2.91427789899233941402287891430295`20.*^-6}, 
  {-0.00001874505831106798168394192651602574`20., 
   3.26001014105530116242468287235231`20.*^-6}, 
  {-0.00002019716411438771805483413340773857`20., 
   3.51255028076308140084071885351974`20.*^-6}, 
  {-0.00002119227337130939113690392123691352`20., 
   3.6856127602277201977224210846806`20.*^-6}, 
  {-0.00002184478697045856192879227059466956`20., 
   3.7990933861667064223986557555947`20.*^-6}, 
  {-0.00002226038120709853840216040280444241`20., 
   3.87137064471278928733224396598999`20.*^-6}, 
  {-0.0000225201962249879976256964896343776`20., 
   3.91655586521530393490373732771785`20.*^-6}, 
  {-0.00002268073862024480486253352690384041`20., 
   3.94447628178170519348409163545051`20.*^-6}, 
  {-0.00002277922520709880654613628506312818`20., 
   3.96160438384327070367587566315272`20.*^-6}, 
  {-0.00002283937540727750145883445758606247`20., 
   3.97206528822217416675381871061957`20.*^-6}, 
  {-0.00002287601233930854158378929387496387`20., 
   3.97843692857539853631118154347198`20.*^-6}, 
  {-0.00002289829070433259788433837689276631`20., 
   3.98231142684045180597189163352457`20.*^-6}, 
  {-0.00002291182422930484522244293907118733`20., 
   3.98466508335736438651181549064128`20.*^-6}, 
  {-0.00002292004047226049259498586700522426`20., 
   3.98609399517573784260623774003902`20.*^-6}, 
  {-0.00002292502672807925702984411446571699`20., 
   3.98696117010074035301636773316818`20.*^-6}, 
  {-0.00002292805209523998921606184354532498`20., 
   3.98748732091130247235858148614347`20.*^-6}, 
  {-0.00002292988745966441821327812987512509`20., 
   3.98780651472424664578750084784784`20.*^-6}, 
  {-0.00002293100080667647406766562647665941`20., 
   3.98800014029156070742010895246251`20.*^-6}, 
  {-0.00002293167613810070145457613510878894`20., 
   3.9881175892349046007958495841372`20.*^-6}, 
  {-9.196783486296076500038458288534764497568320716799`20.*^-10, 
   1.599440606312361130441471006701484965954595241469`20.*^-10}, 
  {-1.51624914177176579223946177174359463523357032448`20.*^-9, 
   2.636955029168288334329498733466375598372492648234`20.*^-10}, 
  {-2.49975226933835498648865885438`20.*^-9, 
   4.347395251023226063458537138056328540538640866534`20.*^-10}, 
  {-4.12106875787903274101988561531`20.*^-9, 
   7.167076100659187375686757591838991587520284721153`20.*^-10}, 
  {-6.79360780242195707363921455712`20.*^-9, 
   1.1814970091168620997633416621074317423311996321792`20.*^-9}, 
  {-1.119835834749573839338606718928`20.*^-8, 
   1.94754058217317189450192472857`20.*^-9}, 
  {-1.84564314797361436853510222229`20.*^-8, 
   3.20981417038889455397409082138`20.*^-9}, 
  {-3.041174980470976683335614052758`20.*^-8, 
   5.28899996603648118840976357001`20.*^-9}, 
  {-5.009229249875038219158701799428`20.*^-8, 
   8.71170304326093603331948139031`20.*^-9}, 
  {-8.245752110381875478799232459245`20.*^-8, 
   1.434043845283804431095518688564`20.*^-8}, 
  {-1.3559564693123068754514475563069`20.*^-7, 
   2.358185164021403261654691402274`20.*^-8}, 
  {-2.2260420161560213920195397798993`20.*^-7, 
   3.871377419401776333947025704172`20.*^-8}, 
  {-3.6444471852838632247169320303195`20.*^-7, 
   6.338169017884979521246838313598`20.*^-8}, 
  {-5.9401551529961368031148686728512`20.*^-7, 
   1.0330704613906324874982380300611`20.*^-7}, 
  {-9.6128886355318445088256358023684`20.*^-7, 
   1.6718067192229294797957627482379`20.*^-7}, 
  {-1.53807789992446707459986600370028`20.*^-6, 
   2.6749180868251601297388973977398`20.*^-7}, 
  {-2.41804399260186142837845486224934`20.*^-6, 
   4.2052939001771503102233997604336`20.*^-7}, 
  {-3.70287733547528921541725036051205`20.*^-6, 
   6.4397866703918073311604354095863`20.*^-7}, 
  {-5.46331658641934670290185985210541`20.*^-6, 
   9.5014201502945160050467127862704`20.*^-7}, 
  {-7.67610379510679876229591383461478`20.*^-6, 
   1.33497457306205195866015892775908`20.*^-6}, 
  {-0.00001017421949477089979964605775868818`20., 
   1.76942947735146083472105352325012`20.*^-6}, 
  {-0.00001267413422379304853736022666951481`20., 
   2.20419725631183452823656115991561`20.*^-6}, 
  {-0.00001489155212496312730735421713365582`20., 
   2.58983515216750040127899428411407`20.*^-6}, 
  {-0.00001665771432952030671655754584716313`20., 
   2.89699379643831421157522536472401`20.*^-6}, 
  {-0.00001794786905784970500562675195343125`20., 
   3.12136853179994869663073947016195`20.*^-6}, 
  {-0.0000188320386685656146851672970444068`20., 
   3.27513715975054168437692122511423`20.*^-6}, 
  {-0.00001941183011053440800547579678574394`20., 
   3.37597045400598400095231248447719`20.*^-6}, 
  {-0.00001978111740980821838059556048188308`20., 
   3.44019433214055971836444530119704`20.*^-6}, 
  {-0.00002001198747681006879849429334756327`20., 
   3.4803456481408815301729205821849`20.*^-6}, 
  {-0.00002015464629877516830591069798946068`20., 
   3.50515587804785535754968660686273`20.*^-6}, 
  {-0.00002024216270241976544321469114401328`20., 
   3.52037612215995920751559845982841`20.*^-6}, 
  {-0.00002029561318309215376612356999562802`20., 
   3.52967185792907022019540347750052`20.*^-6}, 
  {-0.00002032816947752789049678226625749941`20., 
   3.53533382217876356465778543608686`20.*^-6}, 
  {-0.00002034796650557722836826282242628873`20., 
   3.53877678357864841187179520457194`20.*^-6}, 
  {-0.00002035999269688366558328172390802961`20., 
   3.54086829511020271013595198400515`20.*^-6}, 
  {-0.00002036729383820078018018844708347559`20., 
   3.54213805881752698785886036234357`20.*^-6}, 
  {-0.00002037172474098240735577793046037527`20., 
   3.54290865060563606187442268876093`20.*^-6}, 
  {-0.00002037441315322930259530489462386405`20., 
   3.54337620056161784266172080415026`20.*^-6}, 
  {-0.00002037604410137637166820875034387987`20., 
   3.54365984371762985534065223371824`20.*^-6}, 
  {-0.00002037703344790279939015551892715276`20., 
   3.54383190398309554611400329167874`20.*^-6}, 
  {-0.00002037763356343716180617789031142608`20., 
   3.54393627190211509672658961937846`20.*^-6}, 
  {-8.177875219524736251514997967573321325726912217088`20.*^-10, 
   1.422239168612997608959130081317295857056594550552`20.*^-10}, 
  {-1.3482644023726957364780507438940051779596299796481`20.*^-9, 
   2.344807656300340411266175206772251745515612580193`20.*^-10}, 
  {-2.22280540294237859479855481402`20.*^-9, 
   3.865748526856310599649660546125846833854416082835`20.*^-10}, 
  {-3.66449629680918126924234257675`20.*^-9, 
   6.373037037929010903030161003056969265200840572928`20.*^-10}, 
  {-6.04094417331558575343415691934`20.*^-9, 
   1.0505989866635801310320272903196909884625492377599`20.*^-9}, 
  {-9.957689665335503388580765539`20.*^-9, 
   1.7317721157105223284488287893907494419719883063295`20.*^-9}, 
  {-1.641163145994042153014385950529`20.*^-8, 
   2.8541967756418124400250190444`20.*^-9}, 
  {-2.704239127251531150840531128074`20.*^-8, 
   4.70302456913309765363570630969`20.*^-9}, 
  {-4.454244326100057591458241763356`20.*^-8, 
   7.74651187147836102862302915367`20.*^-9}, 
  {-7.332169387767554826086475855839`20.*^-8, 
   1.27515989352479214366721319232`20.*^-8}, 
  {-1.2057200060061639471044808181799`20.*^-7, 
   2.096904358271589473225184031617`20.*^-8}, 
  {-1.9793912089236084023690421323463`20.*^-7, 
   3.442419493780188525859203708428`20.*^-8}, 
  {-3.2406041689561792695547855668783`20.*^-7, 
   5.635833337315094381834409681526`20.*^-8}, 
  {-5.2818464846032256255199565088296`20.*^-7, 
   9.185819973223001087860793928399`20.*^-8}, 
  {-8.5473582984121428143729550199469`20.*^-7, 
   1.4864970953760248372822530469473`20.*^-7}, 
  {-1.36754312634392166597094643290417`20.*^-6, 
   2.3783358719024724625581677093984`20.*^-7}, 
  {-2.14983169032894168907257902658608`20.*^-6, 
   3.7388377223112029375175287418888`20.*^-7}, 
  {-3.2919163258251970432172909764647`20.*^-6, 
   5.7250718710003426838561582199387`20.*^-7}, 
  {-4.85654471929809129612931596610652`20.*^-6, 
   8.4461647292140718193553321149678`20.*^-7}, 
  {-6.82291084816919063406194998364368`20.*^-6, 
   1.18659319098594619722816521454672`20.*^-6}, 
  {-9.04254230837121794475371828611114`20.*^-6, 
   1.57261605362977703387021187584542`20.*^-6}, 
  {-0.00001126359349619399219844889362980175`20., 
   1.9588858254250421214693728051829`20.*^-6}, 
  {-0.00001323361668684754409390322265557463`20., 
   2.30149855423435549459186480966514`20.*^-6}, 
  {-0.00001480276494058446578291881079572741`20., 
   2.57439390271034187529022796447434`20.*^-6}, 
  {-0.00001594905247682311412336110321726132`20., 
   2.77374825683880245623671360300196`20.*^-6}, 
  {-0.0000167346611644516099147770674206051`20., 
   2.91037585468723650691775085575739`20.*^-6}, 
  {-0.00001724983996297410631962205142031122`20., 
   2.99997216747375762080383502961933`20.*^-6}, 
  {-0.00001757798193106779247479781016834998`20., 
   3.05704033583787695213874959449565`20.*^-6}, 
  {-0.00001778313244867894245264112686477043`20., 
   3.09271868672677260045932641126443`20.*^-6}, 
  {-0.00001790990012471027986922276559469437`20., 
   3.11476523908004867290830705994686`20.*^-6}, 
  {-0.0000179876683976046259008091912782197`20., 
   3.1282901561051523305755115266469`20.*^-6}, 
  {-0.00001803516543591480726310925605893324`20., 
   3.13655051059387952401900105372752`20.*^-6}, 
  {-0.00001806409561126776365844580055817382`20., 
   3.14158184543787194059926966229111`20.*^-6}, 
  {-0.00001808168767627444027311589373713378`20., 
   3.14464133500425048228102499776241`20.*^-6}, 
  {-0.00001809237441944962299828130605795117`20., 
   3.14649989903471704317935757529586`20.*^-6}, 
  {-0.00001809886238130191871945247113523712`20., 
   3.14762824022642064686129932786732`20.*^-6}, 
  {-0.00001810279978475443517434371717948174`20., 
   3.14831300604424959553803777034465`20.*^-6}, 
  {-0.00001810518877106303723848814558692709`20., 
   3.14872848192400647625880792816124`20.*^-6}, 
  {-0.00001810663807011974955119932889748271`20., 
   3.14898053393386948716510067782309`20.*^-6}, 
  {-0.00001810751722689164778111792211447519`20., 
   3.14913343076376483149876906338699`20.*^-6}, 
  {-0.00001810805050380604217404544794900019`20., 
   3.149226174574963856355730078087`20.*^-6}, 
  {-7.271317019477797361909526228647913286719900745728`20.*^-10, 
   1.26457687295266041076687412672131214098262110355`20.*^-10}, 
  {-1.1988025357137324632069770659140638023737994641408`20.*^-9, 
   2.084873975154317327316481853762756599995863928517`20.*^-10}, 
  {-1.97639617105378978221842184822`20.*^-9, 
   3.43721073226746049081464669256361635808453416162`20.*^-10}, 
  {-3.25826802512316365339147093362`20.*^-9, 
   5.666553087170719397202558145420882004661660226917`20.*^-10}, 
  {-5.37127359473789351889274676984`20.*^-9, 
   9.341345382152858293726516121452270276951242964993`20.*^-10}, 
  {-8.85382489817974949235304918584`20.*^-9, 
   1.5397956344660433899744433366685190847372155944961`20.*^-9}, 
  {-1.459230555533209100583982927804`20.*^-8, 
   2.53779227049253756623301378749`20.*^-9}, 
  {-2.404456647503587920191432393742`20.*^-8, 
   4.18166373478884855685466503259`20.*^-9}, 
  {-3.960457895012731740149989947625`20.*^-8, 
   6.88775286089170737417389556109`20.*^-9}, 
  {-6.519331177705485785138464327355`20.*^-8, 
   1.133796726557475788719732926496`20.*^-8}, 
  {-1.0720516072859291649622132616324`20.*^-7, 
   1.864437577888572460803849150665`20.*^-8}, 
  {-1.7599433726339245273815538268796`20.*^-7, 
   3.060771082841607873707050133704`20.*^-8}, 
  {-2.8813069697280737882449419590473`20.*^-7, 
   5.010968643005345718686855580953`20.*^-8}, 
  {-4.6961686426723488227920341275937`20.*^-7, 
   8.167249813343215343986146308858`20.*^-8}, 
  {-7.5994287050733695606697349157349`20.*^-7, 
   1.3216397747953686192469104201277`20.*^-7}, 
  {-1.21584012415584753820148765680034`20.*^-6, 
   2.1145045637493000664373698379137`20.*^-7}, 
  {-1.91126085481426966741074957237787`20.*^-6, 
   3.3239319214161211607143470823963`20.*^-7}, 
  {-2.92642181175217063465040676284796`20.*^-6, 
   5.0894292378298619733050552397357`20.*^-7}, 
  {-4.31699332063374387204756154983585`20.*^-6, 
   7.5078144706673806470392374779754`20.*^-7}, 
  {-6.06437732232639507132382201163827`20.*^-6, 
   1.05467431692632957762153426289361`20.*^-6}, 
  {-8.03659435127768426514611681539792`20.*^-6, 
   1.39766858283090161132975944615616`20.*^-6}, 
  {-0.00001000993166540284657982355006846034`20., 
   1.74085768093962549214322609886267`20.*^-6}, 
  {-0.00001176020377247473814633264422078953`20., 
   2.04525282999560663414480769057209`20.*^-6}, 
  {-0.00001315434490252485729549664272982968`20., 
   2.28771215696084474704289438779647`20.*^-6}, 
  {-0.00001417282529092429380655299089392334`20., 
   2.46483918103031196635704189459537`20.*^-6}, 
  {-0.00001487086833065605735947826120807563`20., 
   2.58623797054887954077882803618706`20.*^-6}, 
  {-0.00001532863869952967741243020158719049`20., 
   2.6658502086138569412922089716853`20.*^-6}, 
  {-0.00001562022120108817106735492754727624`20., 
   2.71656020888489931606172652996107`20.*^-6}, 
  {-0.00001580251799820646832994170978139865`20., 
   2.74826399968808144868551474459108`20.*^-6}, 
  {-0.00001591516491631607369063556811001343`20., 
   2.76785476805496933750183793217624`20.*^-6}, 
  {-0.00001598427095415070282932899995322713`20., 
   2.77987320941751353553547825273516`20.*^-6}, 
  {-0.00001602647769134338327364025999036635`20., 
   2.78721351153797969976352347658545`20.*^-6}, 
  {-0.00001605218563675471644149997603738479`20., 
   2.79168445856603764199999583258866`20.*^-6}, 
  {-0.00001606781832864811370713043990433307`20., 
   2.79440318759097629689225041814487`20.*^-6}, 
  {-0.0000160773148098428377423623448291107`20., 
   2.7960547495378848247586686659323`20.*^-6}, 
  {-0.00001608308016235708239352070695110793`20., 
   2.79705741954036215539490555671442`20.*^-6}, 
  {-0.0000160865790310317894337989871313572`20., 
   2.79766591844031120587808471849691`20.*^-6}, 
  {-0.00001608870194049690025824503404900245`20., 
   2.79803512008641743621652766069608`20.*^-6}, 
  {-0.00001608998982191066749872522138182593`20., 
   2.79825909946272478238699502292625`20.*^-6}, 
  {-0.00001609077106146628343739117228653271`20., 
   2.79839496721152755432889952809266`20.*^-6}, 
  {-0.00001609124494399991653347110375675423`20., 
   2.79847738156520287538627891421811`20.*^-6}, 
  {-6.464833099854159000706069488399413652438564995071`20.*^-10, 
   1.124318799974636347948881650157623262344595119602`20.*^-10}, 
  {-1.0658396614246335014976743210011292882199000383488`20.*^-9, 
   1.853634193781971306952477080000749525476936189294`20.*^-10}, 
  {-1.757187907888698544375993990356863809464710895461`20.*^-9, 
   3.055978970241214859784337374533676190373410252984`20.*^-10}, 
  {-2.89688311534561565618796863576`20.*^-9, 
   5.038057591905418532500815018704399197445340777339`20.*^-10}, 
  {-4.77552783438793728604201067943`20.*^-9, 
   8.305265798935543106160018572928826701047337582591`20.*^-10}, 
  {-7.87181604490220333232383814173`20.*^-9, 
   1.3690114860699484056215370681282594966962589138945`20.*^-9}, 
  {-1.297381679215671949628988554743`20.*^-8, 
   2.25631596385334252109389313868`20.*^-9}, 
  {-2.137767794681055591750864102708`20.*^-8, 
   3.71785703422792276826237235254`20.*^-9}, 
  {-3.521182548342229690842307769163`20.*^-8, 
   6.12379573624735598407357872898`20.*^-9}, 
  {-5.796228032849006554051981108475`20.*^-8, 
   1.008039657886783748530779323213`20.*^-8}, 
  {-9.531405163064735351048187180867`20.*^-8, 
   1.657635680532997452356206466238`20.*^-8}, 
  {-1.5647249462586882084996494770866`20.*^-7, 
   2.721260776102066449564607786239`20.*^-8}, 
  {-2.5616849663548505397058044442123`20.*^-7, 
   4.455104289312783547314442511675`20.*^-8}, 
  {-4.1751767766854044925591565011595`20.*^-7, 
   7.261177002931138247928967828102`20.*^-8}, 
  {-6.7562271569988103043834638363133`20.*^-7, 
   1.1749960273041409225014719715328`20.*^-7}, 
  {-1.0809054071684776309495186456983`20.*^-6, 
   1.8798354907277871842600324273014`20.*^-7}, 
  {-1.69907859380967326324453952168319`20.*^-6, 
   2.9549192935820404578165904724926`20.*^-7}, 
  {-2.60139386436566571342004552350118`20.*^-6, 
   4.5241632423750708059479052582629`20.*^-7}, 
  {-3.8372510831684606138083501989036`20.*^-6, 
   6.6734801446408010674927829546151`20.*^-7}, 
  {-5.39003723672127551177978583310663`20.*^-6, 
   9.3739778029935226291822362314898`20.*^-7}, 
  {-7.14243801233373278904456137251954`20.*^-6, 
   1.24216313257977961548601067348165`20.*^-6}, 
  {-8.89572269064424022163490272026275`20.*^-6, 
   1.54708220706856351680607003830657`20.*^-6}, 
  {-0.00001045078965247231393059535271206969`20., 
   1.81752863521257633575571351514256`20.*^-6}, 
  {-0.0000116894659839729418567294420670503`20., 
   2.03295060590833771421381601166093`20.*^-6}, 
  {-0.00001259440287324082221766998300558973`20., 
   2.19033093447666473350782313140692`20.*^-6}, 
  {-0.00001321464716946037066778503555261518`20., 
   2.29819950773223837700609313958525`20.*^-6}, 
  {-0.00001362140928882710688001878257759976`20., 
   2.36894074588297510956848392653908`20.*^-6}, 
  {-0.00001388050675079694573632094067828576`20., 
   2.41400117405164273675146794404971`20.*^-6}, 
  {-0.00001404249620247075657544397838863896`20., 
   2.44217325260360983920764841541548`20.*^-6}, 
  {-0.00001414259546843855159780439238391197`20., 
   2.45958182059800897353119867546296`20.*^-6}, 
  {-0.00001420400418503199447377404953671997`20., 
   2.47026159739686860413461731073391`20.*^-6}, 
  {-0.00001424150988965170365786018608589153`20., 
   2.47678432863507889701916279754634`20.*^-6}, 
  {-0.00001426435450522353288393092475700102`20., 
   2.48075730525626658850972604469582`20.*^-6}, 
  {-0.0000142782460590628686337429704911956`20., 
   2.4831732276631075884770383462949`20.*^-6}, 
  {-0.00001428668484790502810794265352267118`20., 
   2.48464084311391793181611365611672`20.*^-6}, 
  {-0.00001429180807358054376163214679834618`20., 
   2.48553183888357282810993857362543`20.*^-6}, 
  {-0.00001429491725018643865035657839073617`20., 
   2.48607256524981541745331798099759`20.*^-6}, 
  {-0.00001429680371757100709188944507745814`20., 
   2.4864006465340881898938165352101`20.*^-6}, 
  {-0.00001429794815947424632262575307345208`20., 
   2.48659967990856457784795705625255`20.*^-6}, 
  {-0.00001429864238747835416226552896569698`20., 
   2.48672041521362681082878764620819`20.*^-6}, 
  {-0.00001429906349075764934225959829950459`20., 
   2.4867936505665477116973214433921`20.*^-6}}, 
 {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}}, {{-4.257133899442617965239403673011`20.*^-8, 
   7.40371112946542254824244117045`20.*^-9}, 
  {-7.01849049156425591522731600042`20.*^-8, 
   1.220607042011174941778663652247`20.*^-8}, 
  {-1.1570601094541573957324462928401`20.*^-7, 
   2.012278451224621557795558770157`20.*^-8}, 
  {-1.9074166766613460673044192603137`20.*^-7, 
   3.317246394193645334442468278806`20.*^-8}, 
  {-3.144111262494271988077070976271`20.*^-7, 
   5.468019586946559979264471263081`20.*^-8}, 
  {-5.1818960175953160651382990271185`20.*^-7, 
   9.011993074078810548066607003685`20.*^-8}, 
  {-8.5384302067266714828331777142592`20.*^-7, 
   1.4849443837785515622318569937842`20.*^-7}, 
  {-1.40637174417512265227301192169012`20.*^-6, 
   2.4458639029132567865617598638088`20.*^-7}, 
  {-2.31497702842604450611114684863035`20.*^-6, 
   4.0260470059583382714976466932701`20.*^-7}, 
  {-3.80661924364772742055754972697088`20.*^-6, 
   6.6202073802569172531435647425581`20.*^-7}, 
  {-6.24863575075612997651534073436434`20.*^-6, 
   1.08671926100106608287223317119381`20.*^-6}, 
  {-0.00001022828461979152629650656404122837`20., 
   1.77883210778983066026201113760495`20.*^-6}, 
  {-0.00001666497606818964811478613959634587`20., 
   2.89825670751124315039758949501667`20.*^-6}, 
  {-0.00002694687147129975212347509159630143`20., 
   4.68641242979126123886523332109589`20.*^-6}, 
  {-0.00004303705672327490757503848439925968`20., 
   7.48470551709128827391973641726255`20.*^-6}, 
  {-0.00006737681941446351109834334437039064`20., 
   0.00001171770772425452366927710336876359`20.}, 
  {-0.00010218713850746662143358712764342685`20., 
   0.00001777167626216810807540645698146554`20.}, 
  {-0.00014754152876108929965634442285643188`20., 
   0.00002565939630627639994023381267068381`20.}, 
  {-0.00019802075052306066422676591867409019`20., 
   0.00003443839139531489812639407281288524`20.}, 
  {-0.00024024006942890226663727191716018826`20., 
   0.00004178088163980908984996033341916317`20.}, 
  {-0.00025708630227537819149741896664408059`20., 
   0.00004471066126528316373868155941636184`20.}, 
  {-0.00024024006942642597998026208837329002`20., 
   0.00004178088163937843130091514580405045`20.}, 
  {-0.00019802075052688497145682196315976127`20., 
   0.00003443839139597999503596903707126283`20.}, 
  {-0.00014754152876234882681582198204817975`20., 
   0.00002565939630649544814188208383446603`20.}, 
  {-0.00010218713852426956486037258037200554`20., 
   0.00001777167626509035910615175310817487`20.}, 
  {-0.00006737681941361840992096795741257332`20., 
   0.00001171770772410754955147268824566493`20.}, 
  {-0.00004303705671215684377399160894668049`20., 
   7.48470551515771196069419286029226`20.*^-6}, 
  {-0.00002694687145586850950814697796176957`20., 
   4.686412427107566870982083123786`20.*^-6}, 
  {-0.00001666497606988669926295226271889901`20., 
   2.89825670780638248051343699459115`20.*^-6}, 
  {-0.0000102282845958507208887850043032999`20., 
   1.77883210362621232848434857448693`20.*^-6}, 
  {-6.24863573485199050303772440044224`20.*^-6, 
   1.08671925823512878313699554790301`20.*^-6}, 
  {-3.80661924010692657498744273095369`20.*^-6, 
   6.6202073740990027391085960538325`20.*^-7}, 
  {-2.31497705458767239905044212124844`20.*^-6, 
   4.0260470514568215635659862978234`20.*^-7}, 
  {-1.40637171736316442925308589653118`20.*^-6, 
   2.4458638562837642247879754722281`20.*^-7}, 
  {-8.5384300468314723727270147338845`20.*^-7, 
   1.4849443559706908474307851711103`20.*^-7}, 
  {-5.1818961434969112673799541422484`20.*^-7, 
   9.011993293038106551965137638692`20.*^-8}, 
  {-3.1441113781951181273850893236572`20.*^-7, 
   5.468019788165422830234937954186`20.*^-8}, 
  {-1.9074167246786064329221623553573`20.*^-7, 
   3.317246477701924231168978009316`20.*^-8}, 
  {-1.157060082563239559139862934172`20.*^-7, 
   2.012278404457807928938892059429`20.*^-8}, 
  {-7.018488402946138021342537363999`20.*^-8, 
   1.220606678773241395016093454608`20.*^-8}, 
  {-4.257135994854300463042677730812`20.*^-8, 
   7.40371477365965297920465692315`20.*^-9}, 
  {-3.969648683416707374390790077744`20.*^-8, 
   6.90373684072470847720137404825`20.*^-9}, 
  {-6.544523212057668965604154357505`20.*^-8, 
   1.13817794992307286358333119261`20.*^-8}, 
  {-1.0789207702962242838121200889501`20.*^-7, 
   1.876383948341259624021078415564`20.*^-8}, 
  {-1.7785991754572605294331271927467`20.*^-7, 
   3.093215957316974833796742943907`20.*^-8}, 
  {-2.931761010568047403871975687178`20.*^-7, 
   5.098714800987908528473001195094`20.*^-8}, 
  {-4.8318817526365620298291591325886`20.*^-7, 
   8.403272613280977443181146317544`20.*^-8}, 
  {-7.9616045477294954513717731961527`20.*^-7, 
   1.3846268778659992089342214254178`20.*^-7}, 
  {-1.31133731267820183234474070242486`20.*^-6, 
   2.2805866307446988388604186129129`20.*^-7}, 
  {-2.15847662636591327447084762056348`20.*^-6, 
   3.753872393679849172992778470545`20.*^-7}, 
  {-3.54909583917268047115392040593829`20.*^-6, 
   6.1723405898655312541807311407622`20.*^-7}, 
  {-5.82541465090888035640621394672088`20.*^-6, 
   1.01311559146241397502716764290798`20.*^-6}, 
  {-9.53420850600167357321840223256462`20.*^-6, 
   1.65812321843507366490754821435907`20.*^-6}, 
  {-0.0000155306511945938019957936086767143`20., 
   2.70098281645109599926845368290684`20.*^-6}, 
  {-0.00002510372537131606654443154844336603`20., 
   4.36586528196801157294461712058541`20.*^-6}, 
  {-0.00004007085244940258385819790905837014`20., 
   6.9688439042439276275126798362383`20.*^-6}, 
  {-0.00006267947476231868419184824534160226`20., 
   0.00001090077821953368420727795571158301`20.}, 
  {-0.00009494568221405378403163645705660322`20., 
   0.00001651229255896587548376286209680055`20.}, 
  {-0.00013686301622453147700563057696872167`20., 
   0.00002380226369122286556619662208151682`20.}, 
  {-0.00018335100814638913976421754539893996`20., 
   0.00003188713185154593735029870354764174`20.}, 
  {-0.00022209539628588357130161110862824076`20., 
   0.00003862528631058844718288888845708536`20.}, 
  {-0.00023751975087184785621909696968105754`20., 
   0.00004130778276032136629897338603148826`20.}, 
  {-0.00022209539628394493849189253775552341`20., 
   0.00003862528631025129365076391960965625`20.}, 
  {-0.00018335100814938779063214737199184616`20., 
   0.00003188713185206744184906910817249499`20.}, 
  {-0.00013686301622552089520338076839832158`20., 
   0.00002380226369139493829624013363449069`20.}, 
  {-0.00009494568222727480140349015977896814`20., 
   0.00001651229256126518285278089735286403`20.}, 
  {-0.00006267947476165291441093872773311601`20., 
   0.00001090077821941789815842412656228103`20.}, 
  {-0.00004007085244063629634774762560528207`20., 
   6.96884390271935588656480445309255`20.*^-6}, 
  {-0.00002510372535914212384954123472414777`20., 
   4.36586527985080414774630169115613`20.*^-6}, 
  {-0.00001553065119593310990277344018226364`20., 
   2.70098281668401911352581568387193`20.*^-6}, 
  {-9.53420848710344370920264337217114`20.*^-6, 
   1.65812321514842499290480754298628`20.*^-6}, 
  {-5.82541463835285049971540525303133`20.*^-6, 
   1.01311558927875660864615743530979`20.*^-6}, 
  {-3.54909583637704644265573017242636`20.*^-6, 
   6.1723405850035590307056176911764`20.*^-7}, 
  {-2.15847664702285163976206305735628`20.*^-6, 
   3.7538724296049593734992400997499`20.*^-7}, 
  {-1.31133729150710533245679441216383`20.*^-6, 
   2.2805865939254005781857294124589`20.*^-7}, 
  {-7.9616044214716061216425545202599`20.*^-7, 
   1.3846268559081054124595746991756`20.*^-7}, 
  {-4.8318818520532666159683845355966`20.*^-7, 
   8.403272786179594114727625279298`20.*^-8}, 
  {-2.9317611019304936447160229788552`20.*^-7, 
   5.098714959879119382114822571923`20.*^-8}, 
  {-1.7785992133739503484075612171779`20.*^-7, 
   3.093216023259044084187062986397`20.*^-8}, 
  {-1.0789207490618342642162443664113`20.*^-7, 
   1.876383911411885676897816289411`20.*^-8}, 
  {-6.544521562779554259546501487247`20.*^-8, 
   1.138177663092096392964608954304`20.*^-8}, 
  {-3.969650338060844214034499549698`20.*^-8, 
   6.90373971836668558962521660817`20.*^-9}, 
  {-3.680455262648291805296425473251`20.*^-8, 
   6.40079176112746400921117473609`20.*^-9}, 
  {-6.067741321256627784619013732148`20.*^-8, 
   1.055259360218543962542437170809`20.*^-8}, 
  {-1.0003177729602010325444561591086`20.*^-7, 
   1.73968308340904527399035853758`20.*^-8}, 
  {-1.64901833253155930552277495473`20.*^-7, 
   2.867857969620103140039608616921`20.*^-8}, 
  {-2.7181552225318744360380333181965`20.*^-7, 
   4.727226473968477280066144901211`20.*^-8}, 
  {-4.4798056173776694625402649977067`20.*^-7, 
   7.790966291091599065287417387317`20.*^-8}, 
  {-7.3814015910472493739230725164587`20.*^-7, 
   1.2837220158343042389431430463407`20.*^-7}, 
  {-1.21575206050545332425881255080368`20.*^-6, 
   2.1143514095747014334935870448758`20.*^-7}, 
  {-2.0010843161284651053710044931657`20.*^-6, 
   3.4801466367451567049930512924622`20.*^-7}, 
  {-3.29014577765131339628825415410691`20.*^-6, 
   5.7219926567848928631100072245336`20.*^-7}, 
  {-5.39995921172917541229926184136368`20.*^-6, 
   9.3912334117029137605204553762846`20.*^-7}, 
  {-8.83676277815054521793588950330354`20.*^-6, 
   1.5368283092435730813801546962267`20.*^-6}, 
  {-0.00001439159813173003750292935066138084`20., 
   2.50288663160522391355293054980535`20.*^-6}, 
  {-0.00002325491725934170780764633311373553`20., 
   4.04433343640725353176457967195401`20.*^-6}, 
  {-0.00003710062328347457661566438862779817`20., 
   6.45228231016949158533293715266054`20.*^-6}, 
  {-0.00005798793645545248499068428617642877`20., 
   0.00001008485851399173652011900629155284`20.}, 
  {-0.00008774001809944189178074386703414614`20., 
   0.00001525913358251163335317284644072107`20.}, 
  {-0.00012628883974693617144063115204886625`20., 
   0.00002196327647772802981576193948675936`20.}, 
  {-0.00016890344785303088907194171286100789`20., 
   0.00002937451267009232853425073267147964`20.}, 
  {-0.00020430717236317926518620074188413365`20., 
   0.00003553168215011813307586099858854498`20.}, 
  {-0.00021837273747448344582764658140323645`20., 
   0.00003797786738686668623089505763534547`20.}, 
  {-0.00020430717236166037812888674958036242`20., 
   0.00003553168214985397880502378253571521`20.}, 
  {-0.00016890344785538359140281830125481751`20., 
   0.0000293745126705014941570118784790987`20.}, 
  {-0.00012628883974771375062538068031288246`20., 
   0.00002196327647786326097832707483702305`20.}, 
  {-0.00008774001810984763829579611393254843`20., 
   0.00001525913358432132839926888937957364`20.}, 
  {-0.00005798793645492789228124764460881828`20., 
   0.00001008485851390050300543437297544665`20.}, 
  {-0.00003710062327656177329772798960649092`20., 
   6.45228230896726492134399819243321`20.*^-6}, 
  {-0.00002325491724973678801204374057637257`20., 
   4.04433343473683269774673749154306`20.*^-6}, 
  {-0.00001439159813278706346988661288290283`20., 
   2.50288663178905451650201963180918`20.*^-6}, 
  {-8.8367627632323754672503102807278`20.*^-6, 
   1.53682830664910877691309744012659`20.*^-6}, 
  {-5.39995920181624992472116294245267`20.*^-6, 
   9.3912333944630433473411529433961`20.*^-7}, 
  {-3.29014577544400203863211053375447`20.*^-6, 
   5.7219926529460905019688878847904`20.*^-7}, 
  {-2.00108433243906208535919997859226`20.*^-6, 
   3.4801466651114123223638260497257`20.*^-7}, 
  {-1.21575204378839664549131461343982`20.*^-6, 
   2.1143513805015593834631558494605`20.*^-7}, 
  {-7.3814014913501267515918091194269`20.*^-7, 
   1.2837219984956742176681407164222`20.*^-7}, 
  {-4.4798056958810031705747248880411`20.*^-7, 
   7.790966427619135948825608500941`20.*^-8}, 
  {-2.7181552946757171928867681208663`20.*^-7, 
   4.727226599436029900672640210203`20.*^-8}, 
  {-1.6490183624723783846834698568858`20.*^-7, 
   2.867858021691092842927773664149`20.*^-8}, 
  {-1.0003177561924780939766937495872`20.*^-7, 
   1.739683054247787989524684781891`20.*^-8}, 
  {-6.067740018903275771621611733873`20.*^-8, 
   1.055259133722308829847236823283`20.*^-8}, 
  {-3.680456569240006987122363709279`20.*^-8, 
   6.40079403346088171673454558135`20.*^-9}, 
  {-3.395397194949754986461832830404`20.*^-8, 
   5.90503859991261736775970927027`20.*^-9}, 
  {-5.597778555038113024217756016234`20.*^-8, 
   9.73526705224019656385696698476`20.*^-9}, 
  {-9.228392889669116670549700410375`20.*^-8, 
   1.604937893855498551399947897457`20.*^-8}, 
  {-1.5212921498593219325963231874488`20.*^-7, 
   2.645725478016212056689257717301`20.*^-8}, 
  {-2.507609028506724399282666890399`20.*^-7, 
   4.361059180011694607448116331128`20.*^-8}, 
  {-4.1327787275215512160320616528181`20.*^-7, 
   7.187441265254871680055759396204`20.*^-8}, 
  {-6.8095365342429363232990060681326`20.*^-7, 
   1.1842672233465976214433054031535`20.*^-7}, 
  {-1.12154504096191838785278531288802`20.*^-6, 
   1.9505131147163798049613657615445`20.*^-7}, 
  {-1.8459739059522829224903278136672`20.*^-6, 
   3.2103894016561442130266570672472`20.*^-7}, 
  {-3.03498372877731369126239913780983`20.*^-6, 
   5.2782325717866325065433028483648`20.*^-7}, 
  {-4.98081815335026114326958314654295`20.*^-6, 
   8.6622924406091498143818837331183`20.*^-7}, 
  {-8.1499103650261404776699404909389`20.*^-6, 
   1.41737571565672008307303312885893`20.*^-6}, 
  {-0.00001327048553086555799838900509796061`20., 
   2.30791052710705356493721827790619`20.*^-6}, 
  {-0.00002143688672908649402003267861918049`20., 
   3.7281542137541728730491614989879`20.*^-6}, 
  {-0.00003418400814895951231671632135282078`20., 
   5.94504489547121953334196893092535`20.*^-6}, 
  {-0.00005339103744076409880541550004241759`20., 
   9.28539781578506066181139131172479`20.*^-6}, 
  {-0.00008070156643252569954338708183920243`20., 
   0.00001403505503174359992058905771116565`20.}, 
  {-0.00011600181951076681715450128920888204`20., 
   0.00002017422948013335950513065899284905`20.}, 
  {-0.00015491174742906220892612869546396641`20., 
   0.00002694117346592386242193542529808112`20.}, 
  {-0.00018714562957381799534758865397758463`20., 
   0.00003254706601283791223436324417001471`20.}, 
  {-0.00019992837632278150561820107186539802`20., 
   0.00003477015240396200097707844728093879`20.}, 
  {-0.0001871456295726271156413688756312746`20., 
   0.0000325470660126308027202380653271782`20.}, 
  {-0.00015491174743090917601758650152723121`20., 
   0.00002694117346624507409001504374386628`20.}, 
  {-0.00011600181951137816838558332587892919`20., 
   0.0000201742294802396814583623175441616`20.}, 
  {-0.00008070156644071796136759981642102799`20., 
   0.00001403505503316834110740866372539617`20.}, 
  {-0.000053391037440350671370571020449773`20., 
   9.28539781571316023836017746952572`20.*^-6}, 
  {-0.00003418400814350768219315148748240295`20., 
   5.94504489452307516402634564911355`20.*^-6}, 
  {-0.00002143688672150792877174029263257157`20., 
   3.72815421243616152552005089262113`20.*^-6}, 
  {-0.0000132704855316998340605278384896209`20., 
   2.30791052725214505400484147645579`20.*^-6}, 
  {-8.14991035324949728000506142929413`20.*^-6, 
   1.41737571360860822260957590074681`20.*^-6}, 
  {-4.98081814552392701061123519866056`20.*^-6, 
   8.6622924269981339314978003454968`20.*^-7}, 
  {-3.03498372703449920538586248478499`20.*^-6, 
   5.2782325687556507919754130170174`20.*^-7}, 
  {-1.84597391883111149390136362460395`20.*^-6, 
   3.2103894240541069459154149993113`20.*^-7}, 
  {-1.12154502776179903090748202008085`20.*^-6, 
   1.950513091759650488534751339271`20.*^-7}, 
  {-6.809536455518840282438753810717`20.*^-7, 
   1.1842672096554504839023919670813`20.*^-7}, 
  {-4.1327787895109491441624406901076`20.*^-7, 
   7.187441373062520250717288156709`20.*^-8}, 
  {-2.5076090854747511301059646871955`20.*^-7, 
   4.361059279086523704532112499469`20.*^-8}, 
  {-1.521292173502026335061793009843`20.*^-7, 
   2.645725519133958843585726973639`20.*^-8}, 
  {-9.228392757262856670292697968914`20.*^-8, 
   1.604937870828322899181338777203`20.*^-8}, 
  {-5.597777526633909681084308967854`20.*^-8, 
   9.73526526371114727145097211801`20.*^-9}, 
  {-3.395398226701577690455560450071`20.*^-8, 
   5.90504039426361337470532252186`20.*^-9}, 
  {-3.118837880928416416984198185228`20.*^-8, 
   5.42406587987550681214643162648`20.*^-9}, 
  {-5.141828394339822272719716911977`20.*^-8, 
   8.942310251025777865599507673`20.*^-9}, 
  {-8.476711866136082576522147356839`20.*^-8, 
   1.474210759328014361134286496842`20.*^-8}, 
  {-1.397375417887066177917410015391`20.*^-7, 
   2.430218118064462918117234809375`20.*^-8}, 
  {-2.3033443101829521248684976294127`20.*^-7, 
   4.005816191622525434553908920718`20.*^-8}, 
  {-3.7961102876230005278467369316542`20.*^-7, 
   6.601930934996522657124759881137`20.*^-8}, 
  {-6.254755223028614340447841461616`20.*^-7, 
   1.0877835170484546679039724281071`20.*^-7}, 
  {-1.03015615074386660276295046327141`20.*^-6, 
   1.7915759143371593091529573274287`20.*^-7}, 
  {-1.69551382627223643142343842864286`20.*^-6, 
   2.9487196978647590111711972672049`20.*^-7}, 
  {-2.78749952129095686275901008726633`20.*^-6, 
   4.8478252544190554134939305865502`20.*^-7}, 
  {-4.57436405523825148324642574318118`20.*^-6, 
   7.955415748240437362167696944663`20.*^-7}, 
  {-7.48404846575750599471314888200594`20.*^-6, 
   1.30157364621869669473272154469669`20.*^-6}, 
  {-0.00001218416307207067431231875459564835`20., 
   2.11898488209924770649021819054753`20.*^-6}, 
  {-0.00001967664136525757759058915116886805`20., 
   3.42202458526218740705898281197705`20.*^-6}, 
  {-0.00003136352974067438054913408694577628`20., 
   5.4545269114216313998494064253524`20.*^-6}, 
  {-0.00004895384015144001456113114777829488`20., 
   8.51371133068521992367498222231217`20.*^-6}, 
  {-0.00007392553117375850389171187310855331`20., 
   0.00001285661411717539198116728227974839`20.}, 
  {-0.0001061323544731821089907789777323398`20., 
   0.00001845780077794471460709199612736345`20.}, 
  {-0.0001415393935654827941893049381309338`20., 
   0.00002461554670704048594596607619668413`20.}, 
  {-0.00017079641113154046551090838280381731`20., 
   0.0000297037236750505157410275448354465`20.}, 
  {-0.00018237962314276412983919302317767985`20., 
   0.00003171819532917637040681617794394433`20.}, 
  {-0.00017079641113060613581565802096579758`20., 
   0.00002970372367488802362011443842883437`20.}, 
  {-0.00014153939356693352001092708397420624`20., 
   0.00002461554670729278608885688416942718`20.}, 
  {-0.0001061323544736629560837466967800112`20., 
   0.00001845780077802834018847768639652369`20.}, 
  {-0.00007392553118020983777740698899684392`20., 
   0.00001285661411829736309172295460814676`20.}, 
  {-0.00004895384015111413966582605030245418`20., 
   8.51371133062854602883931309607898`20.*^-6}, 
  {-0.00003136352973637429128289503562481083`20., 
   5.45452691067378978832957141301057`20.*^-6}, 
  {-0.00001967664135927746367325210564468123`20., 
   3.42202458422216759534819228603151`20.*^-6}, 
  {-0.00001218416307272916839822358642970087`20., 
   2.11898488221376841708236285733929`20.*^-6}, 
  {-7.48404845646059908233868260395482`20.*^-6, 
   1.30157364460184331866759697460082`20.*^-6}, 
  {-4.574364049059202600676782219781`20.*^-6, 
   7.9554157374942653924813603822276`20.*^-7}, 
  {-2.78749951991487965495409143256164`20.*^-6, 
   4.8478252520258776607897242305419`20.*^-7}, 
  {-1.69551383644140264279618851928842`20.*^-6, 
   2.9487197155502654657325017726754`20.*^-7}, 
  {-1.03015614032075456723086034120432`20.*^-6, 
   1.7915758962100079430101918977467`20.*^-7}, 
  {-6.2547551608653192082375757130603`20.*^-7, 
   1.0877835062374468188239262109669`20.*^-7}, 
  {-3.7961103365723913050927096132581`20.*^-7, 
   6.601931020125897921900364544796`20.*^-8}, 
  {-2.3033443551675060174034473358826`20.*^-7, 
   4.005816269856532204179908410231`20.*^-8}, 
  {-1.3973754365564862082442968076931`20.*^-7, 
   2.430218150533019492598777056856`20.*^-8}, 
  {-8.476711761581500285041731594206`20.*^-8, 
   1.474210741144608745224648972906`20.*^-8}, 
  {-5.14182758225959536850518258711`20.*^-8, 
   8.94230883871233977131336102106`20.*^-9}, 
  {-3.118838695652653686425329539166`20.*^-8, 
   5.42406729678722380247883398116`20.*^-9}, 
  {-2.853915267052853714428946299445`20.*^-8, 
   4.9633308992223542859633848686`20.*^-9}, 
  {-4.705063991294798210557976241068`20.*^-8, 
   8.18271998486051862705734998446`20.*^-9}, 
  {-7.756662636029591201239779718386`20.*^-8, 
   1.348984806266015861085179081458`20.*^-8}, 
  {-1.2786738564811147893396507277744`20.*^-7, 
   2.22378061996715615537330561352`20.*^-8}, 
  {-2.1076778754784174116106958322012`20.*^-7, 
   3.665526739962465063670775360349`20.*^-8}, 
  {-3.4736178060392167416022491266946`20.*^-7, 
   6.041074445285594333221302829034`20.*^-8}, 
  {-5.7233455202808115707062336532656`20.*^-7, 
   9.953644383097063601228232440462`20.*^-8}, 
  {-9.4262041618090505756413589028335`20.*^-7, 
   1.6393398542276609696767580700579`20.*^-7}, 
  {-1.55140602784171047224626056634896`20.*^-6, 
   2.6980974397247138647761053327807`20.*^-7}, 
  {-2.55048696447380856476737556544177`20.*^-6, 
   4.4356295034327105474215227225073`20.*^-7}, 
  {-4.18517011248860688540548245377128`20.*^-6, 
   7.2785567173714902354877955717762`20.*^-7}, 
  {-6.84662829627868867355553807473245`20.*^-6, 
   1.19071796457020672583574575212739`20.*^-6}, 
  {-0.00001114467921024827267978779365001532`20., 
   1.93820508004317785735439889565483`20.*^-6}, 
  {-0.00001799342295766240803351397336806165`20., 
   3.12929094915867965800243015096725`20.*^-6}, 
  {-0.0000286693065518859176396152181661742`20., 
   4.98596635684972480688960315933465`20.*^-6}, 
  {-0.00004472200095830408557042456166539939`20., 
   7.77773929709636270789992376789556`20.*^-6}, 
  {-0.00006747776889312407813368445237052561`20., 
   0.00001173526415532592663194512215139576`20.}, 
  {-0.00009676878330892338964049699885292885`20., 
   0.00001682935361894319819834730414833545`20.}, 
  {-0.00012889418723665128359362530106473583`20., 
   0.00002241638038898283192932613931560623`20.}, 
  {-0.00015537869759274047563017665774442592`20., 
   0.00002702238219004182184872637525990014`20.}, 
  {-0.00016584887130745218248005072358859775`20., 
   0.00002884328196651342304000882149366917`20.}, 
  {-0.00015537869759200697570344525806766898`20., 
   0.00002702238218991425664407743618568156`20.}, 
  {-0.00012889418723779134575007866212916022`20., 
   0.00002241638038918110360870933254420177`20.}, 
  {-0.00009676878330930172912116908189946529`20., 
   0.00001682935361900899636889897076512441`20.}, 
  {-0.00006747776889820570727286967509170964`20., 
   0.00001173526415620968822136863914638428`20.}, 
  {-0.00004472200095804718057288236116953371`20., 
   7.77773929705168357789258455122326`20.*^-6}, 
  {-0.00002866930654849390928685436940236482`20., 
   4.98596635625981031075728163519388`20.*^-6}, 
  {-0.00001799342295294330496667666844702376`20., 
   3.12929094833796608116115972991718`20.*^-6}, 
  {-0.00001114467921076804235131774886795867`20., 
   1.93820508013357258283786936834064`20.*^-6}, 
  {-6.84662828893919959107062941331799`20.*^-6, 
   1.1907179632937738419253268544901`20.*^-6}, 
  {-4.18517010761005186060465577515448`20.*^-6, 
   7.2785567088870467140950535220077`20.*^-7}, 
  {-2.55048696338728713812242758042876`20.*^-6, 
   4.4356295015431080662998740529194`20.*^-7}, 
  {-1.55140603587136149713285167511053`20.*^-6, 
   2.6980974536893243428397420436706`20.*^-7}, 
  {-9.4262040795055370288633104783373`20.*^-7, 
   1.6393398399140064398023148657977`20.*^-7}, 
  {-5.7233454711944899696997301704753`20.*^-7, 
   9.953644297729547773390835079087`20.*^-8}, 
  {-3.473617844691725518779951897161`20.*^-7, 
   6.04107451250734872831295982115`20.*^-8}, 
  {-2.107677911000300231395511934096`20.*^-7, 
   3.665526801739652576340020754951`20.*^-8}, 
  {-1.278673871223396438493719343726`20.*^-7, 
   2.223780645605906849554294510827`20.*^-8}, 
  {-7.756662553468059593847806685874`20.*^-8, 
   1.348984791907488625017009858414`20.*^-8}, 
  {-4.705063350034887453365897557566`20.*^-8, 
   8.18271886962589122324503923055`20.*^-9}, 
  {-2.853915910401026992880640888277`20.*^-8, 
   4.96333201808874259631415806657`20.*^-9}, 
  {-2.602767382278025185067330875479`20.*^-8, 
   4.5265519691791742348997058704`20.*^-9}, 
  {-4.291010006129363002699912094912`20.*^-8, 
   7.46262609761628348295636886072`20.*^-9}, 
  {-7.074055504216879381256658866038`20.*^-8, 
   1.230270522472500761957679802789`20.*^-8}, 
  {-1.166145180983599768622973372512`20.*^-7, 
   2.028078575623651771518214560892`20.*^-8}, 
  {-1.9221880715583358820271163285587`20.*^-7, 
   3.342935776623192838308028397492`20.*^-8}, 
  {-3.1679017477766328770389611616138`20.*^-7, 
   5.509394343959361525285149846287`20.*^-8}, 
  {-5.2195900079012333469899891057015`20.*^-7, 
   9.077547839828231907808676705568`20.*^-8}, 
  {-8.596425973738129923241309681425`20.*^-7, 
   1.4950306041283704214332712489433`20.*^-7}, 
  {-1.41480889104082612534307429787651`20.*^-6, 
   2.4605372018101323919009987789158`20.*^-7}, 
  {-2.32584623944690773093113272029717`20.*^-6, 
   4.0449499816467960537932742961689`20.*^-7}, 
  {-3.81634313179137124545662922242706`20.*^-6, 
   6.637118490071949992098485604221`20.*^-7}, 
  {-6.2427022019319670159012243950133`20.*^-6, 
   1.08568733946642904624369119913273`20.*^-6}, 
  {-0.00001016017791834323401337638644902876`20., 
   1.7669874640596928718915454693963`20.*^-6}, 
  {-0.00001640017112078391281679144203262977`20., 
   2.85220367317981092465938122306604`20.*^-6}, 
  {-0.00002612142375705598793062338163715177`20., 
   4.54285630557495442271710984993942`20.*^-6}, 
  {-0.00004072555810707909745569794347848021`20., 
   7.08270575775288651403442495277917`20.*^-6}, 
  {-0.00006140068914829631197463173819371803`20., 
   0.00001067838072144283686515334577282053`20.}, 
  {-0.00008796616616109248208114286628604788`20., 
   0.0000152984636801899968836770202236605`20.}, 
  {-0.00011704035794622101244768151019895872`20., 
   0.00002035484486021234999090113220851457`20.}, 
  {-0.00014096016106861485520535256682640846`20., 
   0.00002451481062062867047049609857850581`20.}, 
  {-0.0001504040409574280196469591927481453`20., 
   0.000026157224514335307764688555260547`20.}, 
  {-0.00014096016106803869109329435915831101`20., 
   0.00002451481062052846801622510594057584`20.}, 
  {-0.00011704035794711735096049119109792707`20., 
   0.00002035484486036823494965064193007427`20.}, 
  {-0.00008796616616139026738817386440488839`20., 
   0.00001529846368024178563272588946171971`20.}, 
  {-0.00006140068915229996761445286658880707`20., 
   0.00001067838072213912480251354201544469`20.}, 
  {-0.00004072555810687653470356270952279497`20., 
   7.08270575771765820931525383005129`20.*^-6}, 
  {-0.00002612142375438003920550716383269078`20., 
   4.54285630510957203574037631872884`20.*^-6}, 
  {-0.00001640017111705969329983490016610857`20., 
   2.85220367253212057388433046367104`20.*^-6}, 
  {-0.00001016017791875351925387522939820077`20., 
   1.76698746413104682676090946055666`20.*^-6}, 
  {-6.24270219613764116485220348196836`20.*^-6, 
   1.08568733845872020258299190990755`20.*^-6}, 
  {-3.8163431279395446580624813989289`20.*^-6, 
   6.6371184833731211444564893894417`20.*^-7}, 
  {-2.32584623858900627340625571839053`20.*^-6, 
   4.0449499801547935189674012493749`20.*^-7}, 
  {-1.41480889738113177397900513165566`20.*^-6, 
   2.460537212836750911267835011575`20.*^-7}, 
  {-8.596425908749006292042360310529`20.*^-7, 
   1.4950305928259141377464974453094`20.*^-7}, 
  {-5.2195899691408437742580705935125`20.*^-7, 
   9.077547772418858737840122771325`20.*^-8}, 
  {-3.1679017782983327962961095089974`20.*^-7, 
   5.509394397040578776167146972171`20.*^-8}, 
  {-1.9221880996080755604357868649852`20.*^-7, 
   3.342935825405348800757890199973`20.*^-8}, 
  {-1.166145192624825089010950432337`20.*^-7, 
   2.028078595869261024366870317107`20.*^-8}, 
  {-7.074055439022144970415889659078`20.*^-8, 
   1.230270511134286081811459071144`20.*^-8}, 
  {-4.291009499757791764940927203241`20.*^-8, 
   7.46262521697007263467987339695`20.*^-9}, 
  {-2.602767890298889989426952127714`20.*^-8, 
   4.5265528526937217207425254395`20.*^-9}, 
  {-2.366728862535133417891448531125`20.*^-8, 
   4.11605019571327550937643222804`20.*^-9}, 
  {-3.901866610154033908875839950381`20.*^-8, 
   6.78585497418092853717537382675`20.*^-9}, 
  {-6.432517268495552737880043079067`20.*^-8, 
   1.118698655390530910935659665925`20.*^-8}, 
  {-1.0603871640075600339609747655373`20.*^-7, 
   1.844151589578365276453869157457`20.*^-8}, 
  {-1.7478599547237121482464356422497`20.*^-7, 
   3.039756442997760257819888073478`20.*^-8}, 
  {-2.8805848261975186695633087216783`20.*^-7, 
   5.009712741213075947066623863789`20.*^-8}, 
  {-4.7461603680043016057858198155588`20.*^-7, 
   8.254191944355307140497077940103`20.*^-8}, 
  {-7.8166217146643251188552845411299`20.*^-7, 
   1.3594124721155348032791799201964`20.*^-7}, 
  {-1.28644425849087522082803328842151`20.*^-6, 
   2.2372943625928264710052752842113`20.*^-7}, 
  {-2.11476007530630272377717529133367`20.*^-6, 
   3.6778436092283525630907396371021`20.*^-7}, 
  {-3.46981320305637594866257464062853`20.*^-6, 
   6.0344577444458712150653472010931`20.*^-7}, 
  {-5.67539907384096562581935933716869`20.*^-6, 
   9.8702592588538532622945379776845`20.*^-7}, 
  {-9.23567655649592073337051099913094`20.*^-6, 
   1.60620461852102969276008886941409`20.*^-6}, 
  {-0.00001490478935734181426946197512134516`20., 
   2.59213727953770682947164784719046`20.*^-6}, 
  {-0.00002373197516389638878915128859021057`20., 
   4.12730002850371978941761540699316`20.*^-6}, 
  {-0.00003698217275879886224855169600111478`20., 
   6.43168221892154126061768626106345`20.*^-6}, 
  {-0.00005571825596834044655774159326877774`20., 
   9.6901314727548602709115814380483`20.*^-6}, 
  {-0.00007975363900601565941770365606345431`20., 
   0.00001387019808800272337699194018494857`20.}, 
  {-0.00010600857464637710215635612706249543`20., 
   0.00001843627385154384385327932644565138`20.}, 
  {-0.00012756918778493174984557583845075969`20., 
   0.00002218594570172726084270884146969735`20.}, 
  {-0.00013607167212606224850147622552385561`20., 
   0.00002366463863061952147851760443893141`20.}, 
  {-0.00012756918778447893778053604275212241`20., 
   0.00002218594570164851091835409439167346`20.}, 
  {-0.00010600857464708211948911372288630103`20., 
   0.00001843627385166645556332412571935671`20.}, 
  {-0.00007975363900625011495406916912088237`20., 
   0.00001387019808804349825288159462971867`20.}, 
  {-0.00005571825597149547564818438287472558`20., 
   9.69013147330356098229293615212618`20.*^-6}, 
  {-0.00003698217275863912457660996162819979`20., 
   6.43168221889376079593216723968693`20.*^-6}, 
  {-0.00002373197516178515070549777118362448`20., 
   4.12730002813654794878222107541295`20.*^-6}, 
  {-0.00001490478935440257380317338220500466`20., 
   2.59213727902653457446493603565297`20.*^-6}, 
  {-9.23567655681979443074682329915396`20.*^-6, 
   1.6062046185773555531733605737659`20.*^-6}, 
  {-5.675399069266408188663117171235`20.*^-6, 
   9.8702592508981011976749863847564`20.*^-7}, 
  {-3.46981320001515628763437184853121`20.*^-6, 
   6.0344577391567935437119510409239`20.*^-7}, 
  {-2.11476007462891099198743019265198`20.*^-6, 
   3.677843608050279986065095987221`20.*^-7}, 
  {-1.28644426349727780532835572229984`20.*^-6, 
   2.2372943712996135744840969083477`20.*^-7}, 
  {-7.8166216633469739195993324006899`20.*^-7, 
   1.3594124631907780729737969392506`20.*^-7}, 
  {-4.7461603373975996229966201493552`20.*^-7, 
   8.254191891126260213907165477139`20.*^-8}, 
  {-2.8805848502987884078829967199547`20.*^-7, 
   5.009712783128327665883472556443`20.*^-8}, 
  {-1.7478599768731124133832564573267`20.*^-7, 
   3.039756481518456371101315577961`20.*^-8}, 
  {-1.0603871732000435928658093161447`20.*^-7, 
   1.84415160556529320498401620199`20.*^-8}, 
  {-6.432517217014502001573030497218`20.*^-8, 
   1.118698646437304695925744434299`20.*^-8}, 
  {-3.901866210297126553053967127626`20.*^-8, 
   6.78585427877761139661559500457`20.*^-9}, 
  {-2.366729263694618714169425600834`20.*^-8, 
   4.11605089338194558985987061014`20.*^-9}, 
  {-2.146499624795981982469769976331`20.*^-8, 
   3.73304282573214257820829561101`20.*^-9}, 
  {-3.538787570927364363676441314403`20.*^-8, 
   6.1544131668301988933503327207`20.*^-9}, 
  {-5.833949677353789360507850596417`20.*^-8, 
   1.014599943887615540957887060247`20.*^-8}, 
  {-9.617132148024277988384841666634`20.*^-8, 
   1.672544721395526606675624637676`20.*^-8}, 
  {-1.5852098791764230901266283192258`20.*^-7, 
   2.756886746393779287176744903002`20.*^-8}, 
  {-2.6125173592877945176459250660359`20.*^-7, 
   4.54350845093529481329726098441`20.*^-8}, 
  {-4.304455806203859313033394752928`20.*^-7, 
   7.486010097745842283536338700743`20.*^-8}, 
  {-7.0890908791415173934340362968163`20.*^-7, 
   1.2328853702854812858146150081419`20.*^-7}, 
  {-1.16668924765381621576275496494785`20.*^-6, 
   2.0290247785283760274134868955613`20.*^-7}, 
  {-1.91784481698514515173418258495672`20.*^-6, 
   3.3353822904089480899724914520986`20.*^-7}, 
  {-3.14658193681569908365851402970983`20.*^-6, 
   5.472316411853389710710459182104`20.*^-7}, 
  {-5.14633135959702288230757870586377`20.*^-6, 
   8.9501414949513441431436151406326`20.*^-7}, 
  {-8.3737307531866736546874143263632`20.*^-6, 
   1.45630100055420411385868075241099`20.*^-6}, 
  {-0.00001351122446634475047007753293310195`20., 
   2.34977816805995660349174485793076`20.*^-6}, 
  {-0.00002150679720311074646374783638289327`20., 
   3.74031255706273851543440632745969`20.*^-6}, 
  {-0.00003349986475835351779573188996847453`20., 
   5.8260634362353943992577199945173`20.*^-6}, 
  {-0.0000504401737414789738785110088794808`20., 
   8.77220412895286502234974067469231`20.*^-6}, 
  {-0.00007214050124013301340459031053154764`20., 
   0.00001254617412871878493992874965766046`20.}, 
  {-0.00009580413237021729915459356658772993`20., 
   0.00001666158823829866072253801158047477`20.}, 
  {-0.00011520477377907215694117458106729414`20., 
   0.00002003561283114298381585644888126855`20.}, 
  {-0.00012284748342546961318024968065224822`20., 
   0.00002136477972616862837917385750473883`20.}, 
  {-0.00011520477377871611928500222327653535`20., 
   0.00002003561283108106422347864752635399`20.}, 
  {-0.0000958041323707720478626991149664703`20., 
   0.00001666158823839513875873028086373396`20.}, 
  {-0.00007214050124031766046505570258958831`20., 
   0.00001254617412875089747218360045036319`20.}, 
  {-0.00005044017374396574425940055529261544`20., 
   8.77220412938534682772183570306355`20.*^-6}, 
  {-0.00003349986475822753500057833084124341`20., 
   5.82606343621348434792666623325971`20.*^-6}, 
  {-0.00002150679720144491015220031273526993`20., 
   3.74031255677302785255657612787303`20.*^-6}, 
  {-0.00001351122446402491468747491636806151`20., 
   2.34977816765650690216955067270634`20.*^-6}, 
  {-8.3737307534423433272103154034155`20.*^-6, 
   1.45630100059866840473222876581139`20.*^-6}, 
  {-5.14633135598538928612135460361598`20.*^-6, 
   8.9501414886702422367327906149845`20.*^-7}, 
  {-3.14658193441446777154728023432425`20.*^-6, 
   5.4723164076773352548648351901291`20.*^-7}, 
  {-1.91784481645027851331266141825318`20.*^-6, 
   3.3353822894787452405437589882663`20.*^-7}, 
  {-1.16668925160696582117712025704798`20.*^-6, 
   2.0290247854034188194384700122574`20.*^-7}, 
  {-7.0890908386196976997894206734164`20.*^-7, 
   1.2328853632382082956155514214639`20.*^-7}, 
  {-4.3044557820355851664886179279233`20.*^-7, 
   7.486010055714061159110639874648`20.*^-8}, 
  {-2.6125173783192365762984824290919`20.*^-7, 
   4.543508484033454915301708572332`20.*^-8}, 
  {-1.5852098966666468832381858039347`20.*^-7, 
   2.75688677681155979693597531119`20.*^-8}, 
  {-9.617132220612700592736857862105`20.*^-8, 
   1.67254473401960010308467093254`20.*^-8}, 
  {-5.83394963670174314147125437069`20.*^-8, 
   1.014599936817694459386305107946`20.*^-8}, 
  {-3.538787255179846105952753760171`20.*^-8, 
   6.15441261770408018426565871334`20.*^-9}, 
  {-2.146499941572235943871261587121`20.*^-8, 
   3.73304337664736685890654189064`20.*^-9}, 
  {-1.942287572017797283011247272729`20.*^-8, 
   3.37789142959616918784564743083`20.*^-9}, 
  {-3.202115521902223320659807761172`20.*^-8, 
   5.56889655982995360114749175856`20.*^-9}, 
  {-5.278917296974827192207052029878`20.*^-8, 
   9.18072573386926468209922092153`20.*^-9}, 
  {-8.702163202316619402916235878328`20.*^-8, 
   1.513419687359412070072388848405`20.*^-8}, 
  {-1.4343908975017367201688394239501`20.*^-7, 
   2.494592865220411687250155519913`20.*^-8}, 
  {-2.3639509902877789995003832905541`20.*^-7, 
   4.111219113543963477391970940095`20.*^-8}, 
  {-3.8948893179417236952499020431906`20.*^-7, 
   6.773720552942128165652003553374`20.*^-8}, 
  {-6.414509249167989080278502026593`20.*^-7, 
   1.1155668259422589704832177437552`20.*^-7}, 
  {-1.05565388750041813936999091545921`20.*^-6, 
   1.835919804348553285860853766016`20.*^-7}, 
  {-1.73527812448164369595032371984747`20.*^-6, 
   3.0178749990985107755657803823433`20.*^-7}, 
  {-2.84693218454762302146664975233901`20.*^-6, 
   4.9511864079089096025506952214591`20.*^-7}, 
  {-4.65593860816729762661634014945898`20.*^-6, 
   8.0972845359431263071588524338418`20.*^-7}, 
  {-7.57499478499795461544864716084075`20.*^-6, 
   1.31739039739094862877367776710272`20.*^-6}, 
  {-0.00001222037416394184800875133899183551`20., 
   2.12528246329423443630458069423226`20.*^-6}, 
  {-0.00001944692162113263579445240826395615`20., 
   3.38207332541437144251346230677498`20.*^-6}, 
  {-0.00003027929196856472341014627411173585`20., 
   5.26596382061995189741674332378014`20.*^-6}, 
  {-0.00004556534744701767071557058175723501`20., 
   7.92440825165524708096879682734521`20.*^-6}, 
  {-0.00006512119713525864932495950973814794`20., 
   0.0000113254255887406346652103495196779`20.}, 
  {-0.00008641357690999472621008571782144657`20., 
   0.00001502844815825995238436273353416461`20.}, 
  {-0.00010384445896095644654402592883669486`20., 
   0.00001805990590625329505113494414551217`20.}, 
  {-0.00011070480678775842808391007188516536`20., 
   0.00001925300987613190053633218641481137`20.}, 
  {-0.00010384445896067637971730887393151267`20., 
   0.00001805990590620458777692328242287178`20.}, 
  {-0.00008641357691043138974321858353712395`20., 
   0.00001502844815833589386838584061515199`20.}, 
  {-0.00006512119713540410762347280330049205`20., 
   0.00001132542558876593176060396579138991`20.}, 
  {-0.00004556534744897807969543031340414139`20., 
   7.92440825199618777311831537463327`20.*^-6}, 
  {-0.00003027929196846535077959183415282092`20., 
   5.26596382060266970079857985266452`20.*^-6}, 
  {-0.00001944692161981813657314769416831033`20., 
   3.38207332518576288228655550753224`20.*^-6}, 
  {-0.00001222037416211079919596760820557253`20., 
   2.12528246297579116451610577488218`20.*^-6}, 
  {-7.57499478519978913517525940417978`20.*^-6, 
   1.31739039742605028437830598333562`20.*^-6}, 
  {-4.65593860531584560598734138199128`20.*^-6, 
   8.0972845309840793147605937078109`20.*^-7}, 
  {-2.84693218265168140433953201186193`20.*^-6, 
   4.9511864046116198336339687162815`20.*^-7}, 
  {-1.73527812405931166216259556361783`20.*^-6, 
   3.0178749983640202820219053280311`20.*^-7}, 
  {-1.05565389062191204110661701890946`20.*^-6, 
   1.8359198097772383323593339459295`20.*^-7}, 
  {-6.4145092171705871278285212060641`20.*^-7, 
   1.1155668203774934135353949923588`20.*^-7}, 
  {-3.8948892988574607630593554858666`20.*^-7, 
   6.773720519752105674885835627595`20.*^-8}, 
  {-2.3639510053158716805500586608763`20.*^-7, 
   4.111219139679776835739232453698`20.*^-8}, 
  {-1.4343909113128599580943894572901`20.*^-7, 
   2.494592889239756448859807751807`20.*^-8}, 
  {-8.702163259636052078202551819494`20.*^-8, 
   1.51341969732800905707870466426`20.*^-8}, 
  {-5.278917264873912086249981945961`20.*^-8, 
   9.1807256780415862369564903408`20.*^-9}, 
  {-3.202115272571762370613121570072`20.*^-8, 
   5.5688961262117606445445592523`20.*^-9}, 
  {-1.942287822160709804616698250401`20.*^-8, 
   3.37789186462732139933338826157`20.*^-9}, 
  {-1.753927667780502450962507432318`20.*^-8, 
   3.05030898744435208863044770838`20.*^-9}, 
  {-2.891578272993444436727023060986`20.*^-8, 
   5.02883177911903380300351836693`20.*^-9}, 
  {-4.766971146901686189095158336155`20.*^-8, 
   8.29038460330728032886114493245`20.*^-9}, 
  {-7.858223961783434745176073791558`20.*^-8, 
   1.36664764552755386872627370288`20.*^-8}, 
  {-1.2952807029549840465067680747127`20.*^-7, 
   2.252662092095624428707422738631`20.*^-8}, 
  {-2.1346836275089684338542902062797`20.*^-7, 
   3.712493265232988580616156880488`20.*^-8}, 
  {-3.5171265111539975478610791600178`20.*^-7, 
   6.116741758528691387584485495683`20.*^-8}, 
  {-5.7923222586554101719109818525653`20.*^-7, 
   1.0073603928096365516366924960983`20.*^-7}, 
  {-9.5324586810581124341483672231311`20.*^-7, 
   1.6578189010535847711562377779359`20.*^-7}, 
  {-1.56690544121691788584096459833591`20.*^-6, 
   2.7250529412468137145060253884104`20.*^-7}, 
  {-2.57060280072742428777186345774651`20.*^-6, 
   4.4706135664824770222119364482548`20.*^-7}, 
  {-4.2037735071229530108301800810193`20.*^-6, 
   7.3109104471703530623133566626424`20.*^-7}, 
  {-6.83868751398548838397531701964423`20.*^-6, 
   1.18933695895399797982179426428594`20.*^-6}, 
  {-0.00001103084009574973780543926871693144`20., 
   1.91840697317386744442422064642286`20.*^-6}, 
  {-0.00001754977661522207838378456307178586`20., 
   3.05213506351688319717992401248449`20.*^-6}, 
  {-0.00002731562524547910510943625680693261`20., 
   4.75054352095288784511934900990132`20.*^-6}, 
  {-0.00004108470830825627273398770973942609`20., 
   7.14516666230543873634568865033498`20.*^-6}, 
  {-0.00005867934542983620538363488768080268`20., 
   0.00001020510355301499224063215437927005`20.}, 
  {-0.0000778100079614516762109654752492962`20., 
   0.00001353217529764376977582008265205152`20.}, 
  {-0.00009345062361660363800791609171426436`20., 
   0.00001625228236810498052311584203726337`20.}, 
  {-0.00009960125831861257282526995936393834`20., 
   0.00001732195796845436049135129728068495`20.}, 
  {-0.00009345062361638324489115954111264529`20., 
   0.00001625228236806665128541905062828612`20.}, 
  {-0.00007781000796179550155167094862897418`20., 
   0.00001353217529770356548724712150069116`20.}, 
  {-0.00005867934542995081969995800636466821`20., 
   0.00001020510355303492516521008806342057`20.}, 
  {-0.0000410847083098019886718480307928163`20., 
   7.14516666257425889945183144222893`20.*^-6}, 
  {-0.00002731562524540071347910819798238778`20., 
   4.75054352093925451810577356215439`20.*^-6}, 
  {-0.00001754977661418474455198552292034247`20., 
   3.05213506333647731338878659484216`20.*^-6}, 
  {-0.00001103084009430442620707768260564026`20., 
   1.91840697292250890557872740967656`20.*^-6}, 
  {-6.83868751414482784619223141600628`20.*^-6, 
   1.18933695898170919064212720278371`20.*^-6}, 
  {-4.20377350487164139459247204171023`20.*^-6, 
   7.310910443255028512334733985583`20.*^-7}, 
  {-2.57060279923042947976905596446017`20.*^-6, 
   4.4706135638790077909027060251483`20.*^-7}, 
  {-1.56690544088344141200243285765795`20.*^-6, 
   2.7250529406668546295694484481008`20.*^-7}, 
  {-9.5324587057062069537046588230274`20.*^-7, 
   1.6578189053402099049921145779179`20.*^-7}, 
  {-5.7923222333891200951079061691361`20.*^-7, 
   1.0073603884154991469752880294149`20.*^-7}, 
  {-3.5171264960842581741811758952239`20.*^-7, 
   6.11674173232044899857595807865`20.*^-8}, 
  {-2.1346836393758369268238301296499`20.*^-7, 
   3.712493285871020742302313268956`20.*^-8}, 
  {-1.2952807138609177817963019639041`20.*^-7, 
   2.252662111062465707471829502442`20.*^-8}, 
  {-7.858224007045715684830223632134`20.*^-8, 
   1.366647653399254901709604109936`20.*^-8}, 
  {-4.766971121553167213222681327604`20.*^-8, 
   8.29038455922289950125683709148`20.*^-9}, 
  {-2.891578076109280250278333287582`20.*^-8, 
   5.02883143671179173961449267405`20.*^-9}, 
  {-1.753927865306296424346272094059`20.*^-8, 
   3.05030933096747204234134277228`20.*^-9}, 
  {-1.580979955466287448885527483214`20.*^-8, 
   2.74953035733267382414874344907`20.*^-9}, 
  {-2.606450407519647810902609407291`20.*^-8, 
   4.53295723046895271461323375181`20.*^-9}, 
  {-4.296915104720165520686599195233`20.*^-8, 
   7.47289583429594003597669425258`20.*^-9}, 
  {-7.083342037518213451940369404993`20.*^-8, 
   1.231885571742297991641803374781`20.*^-8}, 
  {-1.1675540173582601739354006677372`20.*^-7, 
   2.030528725840452476409392465631`20.*^-8}, 
  {-1.9241787437179480353377401114567`20.*^-7, 
   3.346397815161648757109113237316`20.*^-8}, 
  {-3.1702821670510637285889627407458`20.*^-7, 
   5.513534203567067354067761288255`20.*^-8}, 
  {-5.221068712607902695671279932079`20.*^-7, 
   9.080119500187656862037008577529`20.*^-8}, 
  {-8.5922381662372917385811653215403`20.*^-7, 
   1.4943022897803985632315070124418`20.*^-7}, 
  {-1.41232757007257424171200203045409`20.*^-6, 
   2.4562218609957812899339165747028`20.*^-7}, 
  {-2.31693232395708614476431134622528`20.*^-6, 
   4.0294475199253672082857588630004`20.*^-7}, 
  {-3.78873686193111847695057492075821`20.*^-6, 
   6.5891075859671625686096955143623`20.*^-7}, 
  {-6.16297466272954630362513228016076`20.*^-6, 
   1.07182168047470370497828387481057`20.*^-6}, 
  {-9.93954437374974252736515591930509`20.*^-6, 
   1.72861641282604217867220102944438`20.*^-6}, 
  {-0.0000158101671265322016266068483427746`20., 
   2.74959428287516550027945188569994`20.*^-6}, 
  {-0.00002460007128777620143452109503391554`20., 
   4.27827326743933937991671217981139`20.*^-6}, 
  {-0.00003698349298472410536791765973020346`20., 
   6.43191182343027919442046256177452`20.*^-6}, 
  {-0.00005279096060631216388390874345861924`20., 
   9.18103662718472415372325973193378`20.*^-6}, 
  {-0.00006995727647392586029234640539408082`20., 
   0.00001216648286503058439866894006853579`20.}, 
  {-0.00008397543067581440957631019713799689`20., 
   0.00001460442272622859296979307776312989`20.}, 
  {-0.00008948395703260645440676862685953687`20., 
   0.00001556242731001851380987280467122381`20.}, 
  {-0.00008397543067564091374984080324763731`20., 
   0.00001460442272619841978258100926045866`20.}, 
  {-0.00006995727647419666504700658270841991`20., 
   0.00001216648286507768087774027525363823`20.}, 
  {-0.00005279096060640249432723337087260751`20., 
   9.18103662720043379604058623871435`20.*^-6}, 
  {-0.00003698349298594303426537834879844353`20., 
   6.43191182364226682876145196494669`20.*^-6}, 
  {-0.00002460007128771435482647127021898863`20., 
   4.27827326742858344808196003808497`20.*^-6}, 
  {-0.00001581016712571354010244086685065592`20., 
   2.74959428273278958303319423489667`20.*^-6}, 
  {-9.93954437260886153366802642475071`20.*^-6, 
   1.72861641262762809281183068256534`20.*^-6}, 
  {-6.16297466285534088644033432174082`20.*^-6, 
   1.07182168049658102372875379508537`20.*^-6}, 
  {-3.78873686015360985395163352255069`20.*^-6, 
   6.5891075828758432242637104740011`20.*^-7}, 
  {-2.31693232277508026815038904327024`20.*^-6, 
   4.0294475178697048141745896404702`20.*^-7}, 
  {-1.41232756980925729020649784022079`20.*^-6, 
   2.4562218605378387655765179829927`20.*^-7}, 
  {-8.5922381857001085545046603516346`20.*^-7, 
   1.494302293165236270348636582893`20.*^-7}, 
  {-5.221068692656697259649021007876`20.*^-7, 
   9.080119465489908277650471318045`20.*^-8}, 
  {-3.1702821551513465704959925643402`20.*^-7, 
   5.513534182871907079123465329289`20.*^-8}, 
  {-1.9241787530885881190122514412102`20.*^-7, 
   3.346397831458414120021306854279`20.*^-8}, 
  {-1.167554025970119167068580235017`20.*^-7, 
   2.030528740817598551423617800031`20.*^-8}, 
  {-7.083342073259583596962328565273`20.*^-8, 
   1.231885577958188451645622359177`20.*^-8}, 
  {-4.29691508470367904732116328451`20.*^-8, 
   7.4728957994846592127324578861`20.*^-9}, 
  {-2.60645025204976343370088513746`20.*^-8, 
   4.53295696008654510208849589123`20.*^-9}, 
  {-1.580980111442890865834416810455`20.*^-8, 
   2.74953062859633194058159445297`20.*^-9}, 
  {-1.42280915771207093057296626387`20.*^-8, 
   2.47445070906447118360515871977`20.*^-9}, 
  {-2.345684511229210827810563789498`20.*^-8, 
   4.0794513238768883961922848513`20.*^-9}, 
  {-3.867022245066012324487775813856`20.*^-8, 
   6.72525607837567360780482750236`20.*^-9}, 
  {-6.374670117700991936371281487384`20.*^-8, 
   1.108638281339302945455875041284`20.*^-8}, 
  {-1.0507413728419116503032131400808`20.*^-7, 
   1.827376300594628957049066330576`20.*^-8}, 
  {-1.7316622480297366928914871491047`20.*^-7, 
   3.011586518312585552854760259311`20.*^-8}, 
  {-2.8530798385465366307156322653589`20.*^-7, 
   4.961877980080933270809795244103`20.*^-8}, 
  {-4.6986436046615744930132834314731`20.*^-7, 
   8.171554095063607813936145098214`20.*^-8}, 
  {-7.7324054288801393670490492684899`20.*^-7, 
   1.3447661615443720638346172640853`20.*^-7}, 
  {-1.27097174106503954207599205122684`20.*^-6, 
   2.2103856366348513775234644369163`20.*^-7}, 
  {-2.084975519376666135050532358864`20.*^-6, 
   3.6260443815246367566096214936766`20.*^-7}, 
  {-3.40926804719154841500726748425645`20.*^-6, 
   5.9291618212026928956648130160983`20.*^-7}, 
  {-5.54527826856235337840633521411202`20.*^-6, 
   9.6439622061953971798371047201947`20.*^-7}, 
  {-8.94222768831115872785798817282012`20.*^-6, 
   1.55517003274976673527965011701218`20.*^-6}, 
  {-0.00001422106440872609224189534032202092`20., 
   2.47322859282192908554701570817755`20.*^-6}, 
  {-0.00002212109351610020150974910696453836`20., 
   3.84714669845220895821723599383275`20.*^-6}, 
  {-0.0000332430587021980482730460451511642`20., 
   5.78140151342574752574713828715899`20.*^-6}, 
  {-0.00004742699608316704764695923539434711`20., 
   8.24817323185513872121030180771254`20.*^-6}, 
  {-0.00006281326633642659310692141491616659`20., 
   0.00001092404631937853793163850694194202`20.}, 
  {-0.0000753646581597628249310439456492471`20., 
   0.00001310689707126309998800764272160821`20.}, 
  {-0.00008029355830260520547441043689256862`20., 
   0.00001396409709610525312598442380740325`20.}, 
  {-0.00007536465815962620315835332199062731`20., 
   0.00001310689707123933967971362121576126`20.}, 
  {-0.00006281326633663994188486606853680452`20., 
   0.00001092404631941564206693322931074862`20.}, 
  {-0.00004742699608323825348227905013501494`20., 
   8.24817323186752234474418263217651`20.*^-6}, 
  {-0.00003324305870315940996653182765571098`20., 
   5.78140151359294086374466567925408`20.*^-6}, 
  {-0.00002212109351605140356822593263215451`20., 
   3.84714669844372235969146654472252`20.*^-6}, 
  {-0.0000142210644080799689270126627322886`20., 
   2.47322859270955981339350656213715`20.*^-6}, 
  {-8.94222768741055242459861211859709`20.*^-6, 
   1.55517003259313955210410645540818`20.*^-6}, 
  {-5.54527826866166733668661514644416`20.*^-6, 
   9.643962206368117107281069819903`20.*^-7}, 
  {-3.40926804578810854133392338393469`20.*^-6, 
   5.9291618187619278979720406677126`20.*^-7}, 
  {-2.084975518443363187108411819605`20.*^-6, 
   3.6260443799015011949711509906172`20.*^-7}, 
  {-1.27097174085712030822523761590813`20.*^-6, 
   2.210385636273252709956934984188`20.*^-7}, 
  {-7.732405444248565552415381624003`20.*^-7, 
   1.3447661642171418352026750650439`20.*^-7}, 
  {-4.6986435889073283327942691956574`20.*^-7, 
   8.171554067664918839642207296796`20.*^-8}, 
  {-2.8530798291499951238774756810688`20.*^-7, 
   4.961877963739121954569522923598`20.*^-8}, 
  {-1.731662255429235315514902126577`20.*^-7, 
   3.011586531181278809591134133179`20.*^-8}, 
  {-1.0507413796422611104132758929018`20.*^-7, 
   1.827376312421323670283958074612`20.*^-8}, 
  {-6.374670145924189307163438749648`20.*^-8, 
   1.108638286247685096897989347765`20.*^-8}, 
  {-3.867022229259967619421278243982`20.*^-8, 
   6.72525605088690020768917955475`20.*^-9}, 
  {-2.34568438846216494358072654513`20.*^-8, 
   4.07945111036898251057517660023`20.*^-9}, 
  {-1.422809280879288266359565169235`20.*^-8, 
   2.47445092326832741975576551172`20.*^-9}, 
  {-1.278648423144001473968433175558`20.*^-8, 
   2.22373638807652430255379682706`20.*^-9}, 
  {-2.10801626572786300071447219094`20.*^-8, 
   3.66611524474410956645995163642`20.*^-9}, 
  {-3.47520809104329909618191908459`20.*^-8, 
   6.04384015833617234118594623407`20.*^-9}, 
  {-5.728771560542339738181236198181`20.*^-8, 
   9.96308097485624302292388904032`20.*^-9}, 
  {-9.44276184463342698380420488326`20.*^-8, 
   1.642219451240595997183339979698`20.*^-8}, 
  {-1.5562000583091944377190855917689`20.*^-7, 
   2.706434884015990326467974942207`20.*^-8}, 
  {-2.5639796443979727103902582155976`20.*^-7, 
   4.459095033735604713722188201039`20.*^-8}, 
  {-4.2225085395129922574992421770781`20.*^-7, 
   7.343493112196508273911725525352`20.*^-8}, 
  {-6.9487765775008060233471254655126`20.*^-7, 
   1.2084828830436184388429783418283`20.*^-7}, 
  {-1.14214848561334445930683994962908`20.*^-6, 
   1.9863451923710338422727651297898`20.*^-7}, 
  {-1.87359660321827800797327735125313`20.*^-6, 
   3.2584288751622226225622214804403`20.*^-7}, 
  {-3.06349723945653607856558684584944`20.*^-6, 
   5.3278212860113670931575423406077`20.*^-7}, 
  {-4.98252374219552061514358860241062`20.*^-6, 
   8.6652586820791662872062410476706`20.*^-7}, 
  {-8.03384622332834881566814606654896`20.*^-6, 
   1.39719064753536501142054714200852`20.*^-6}, 
  {-0.00001277423329774667950864201964339724`20., 
   2.22160579091246600150295993798213`20.*^-6}, 
  {-0.00001986537757692733796224079526918247`20., 
   3.45484827424823268908535569898826`20.*^-6}, 
  {-0.00002984230929925135895322835481588339`20., 
   5.18996683465241025273536605493625`20.*^-6}, 
  {-0.00004255532501640335671250502241216352`20., 
   7.40092608980927942826174302820236`20.*^-6}, 
  {-0.00005633242535610394369588098727098072`20., 
   9.7969435401919902079793021340836`20.*^-6}, 
  {-0.00006756063011913888418936912590498547`20., 
   0.00001174967480332850159815115233130183`20.}, 
  {-0.00007196732796946937710302377395134741`20., 
   0.00001251605703816858732226500416545171`20.}, 
  {-0.00006756063011903126813162760559262209`20., 
   0.00001174967480330978576202219227697776`20.}, 
  {-0.00005633242535627206720129919021734019`20., 
   9.7969435402212290784868156899722`20.*^-6}, 
  {-0.00004255532501645949705835292233589799`20., 
   7.4009260898190429666700734497214`20.*^-6}, 
  {-0.00002984230930000967364239912561731171`20., 
   5.18996683478429106824332619431507`20.*^-6}, 
  {-0.0000198653775768888324469807484419393`20., 
   3.45484827424153607773578233772856`20.*^-6}, 
  {-0.00001277423329723670395591488871548252`20., 
   2.22160579082377460102867629834478`20.*^-6}, 
  {-8.03384622261739076267853423478892`20.*^-6, 
   1.39719064741172013263974508431111`20.*^-6}, 
  {-4.98252374227392990647544865926098`20.*^-6, 
   8.6652586822155302721312150595843`20.*^-7}, 
  {-3.06349723834842993878796962575605`20.*^-6, 
   5.3278212840842259805008167404453`20.*^-7}, 
  {-1.87359660248134336561286399159168`20.*^-6, 
   3.2584288738805971575875895505944`20.*^-7}, 
  {-1.14214848544916737268905360747238`20.*^-6, 
   1.9863451920855084742418323608215`20.*^-7}, 
  {-6.948776589636212597223829712196`20.*^-7, 
   1.2084828851541239299519703847296`20.*^-7}, 
  {-4.2225085270728065403718245081494`20.*^-7, 
   7.343493090561402678907520883739`20.*^-8}, 
  {-2.5639796369780413172962629850566`20.*^-7, 
   4.459095020831376203993500843578`20.*^-8}, 
  {-1.5562000641521941647539192355349`20.*^-7, 
   2.706434894177728982180729105279`20.*^-8}, 
  {-9.442761898332347809397455068689`20.*^-8, 
   1.642219460579538749460426968467`20.*^-8}, 
  {-5.728771582828805703874315852104`20.*^-8, 
   9.96308101361531426760750582974`20.*^-9}, 
  {-3.475208078562038603414039766849`20.*^-8, 
   6.04384013662963235376354742061`20.*^-9}, 
  {-2.10801616878465817852664245739`20.*^-8, 
   3.66611507614723161482894340416`20.*^-9}, 
  {-1.278648520403230293866678633944`20.*^-8, 
   2.22373655722300920672465849381`20.*^-9}, 
  {-1.14764962992488104517034422366`20.*^-8, 
   1.99591239986935833942668560636`20.*^-9}, 
  {-1.892047378923578428349512380305`20.*^-8, 
   3.29051718073665813626002153096`20.*^-9}, 
  {-3.119167327774278362881464703113`20.*^-8, 
   5.42463883091178845718515600541`20.*^-9}, 
  {-5.141845753940080576309973902129`20.*^-8, 
   8.94234044163492274140865026457`20.*^-9}, 
  {-8.475318940698695606320722334292`20.*^-8, 
   1.473968511425860105447082145095`20.*^-8}, 
  {-1.3967593093527540523378717979393`20.*^-7, 
   2.429146624961311395370211822503`20.*^-8}, 
  {-2.3012790983465514556079855101923`20.*^-7, 
   4.002224518863567748883453061204`20.*^-8}, 
  {-3.789857738427110620080295135595`20.*^-7, 
   6.591056936394974991443991540165`20.*^-8}, 
  {-6.2367287940192496215913146798111`20.*^-7, 
   1.0846484859163912385376199443149`20.*^-7}, 
  {-1.025096485482031443461098297332`20.*^-6, 
   1.7827764964904894668888666040557`20.*^-7}, 
  {-1.68154272279582061241404389368082`20.*^-6, 
   2.9244221266014271520244241629231`20.*^-7}, 
  {-2.74936531875036208093259124016473`20.*^-6, 
   4.7815049021745427494479847655037`20.*^-7}, 
  {-4.47133422198100207243988939715891`20.*^-6, 
   7.7762334295321775172867641689719`20.*^-7}, 
  {-7.20888329732131857008426208977506`20.*^-6, 
   1.25371883431675105566682818952608`20.*^-6}, 
  {-0.00001146072322707127022673859940627946`20., 
   1.99316925688196003943279989674425`20.*^-6}, 
  {-0.00001781858363378524536399718843682648`20., 
   3.09888411022352093286907624988288`20.*^-6}, 
  {-0.00002675879892581919582754121401434169`20., 
   4.65370416101203405696368939379854`20.*^-6}, 
  {-0.00003814225968218500512414513922226743`20., 
   6.63343646646695741289480682126389`20.*^-6}, 
  {-0.00005046768669518582334846704359966765`20., 
   8.77698899046709971277687714776829`20.*^-6}, 
  {-0.0000605044217047430171310203017850037`20., 
   0.00001052250812256400297930787857130498`20.}, 
  {-0.00006444144652031455337881458169018877`20., 
   0.00001120720809048948754414166638090241`20.}, 
  {-0.00006050442170465822646466614707134196`20., 
   0.00001052250812254925677646367775153773`20.}, 
  {-0.00005046768669531833709465271899187311`20., 
   8.77698899049014558167873373771706`20.*^-6}, 
  {-0.00003814225968222927467719685138903846`20., 
   6.63343646647465646559945241548496`20.*^-6}, 
  {-0.00002675879892641741620748697003220439`20., 
   4.6537041611160723839107773969051`20.*^-6}, 
  {-0.00001781858363375485913252469835366654`20., 
   3.09888411021823637087386058324636`20.*^-6}, 
  {-0.00001146072322666873482131733445324729`20., 
   1.99316925681195388196823207882562`20.*^-6}, 
  {-7.20888329676005609785362730432775`20.*^-6, 
   1.25371883421914019093106561814395`20.*^-6}, 
  {-4.47133422204290808510556337077625`20.*^-6, 
   7.776233429639840148009675427437`20.*^-7}, 
  {-2.74936531787543095943601969844278`20.*^-6, 
   4.7815049006529234077148168668571`20.*^-7}, 
  {-1.68154272221393404080622078701273`20.*^-6, 
   2.9244221255894505057499491948048`20.*^-7}, 
  {-1.02509648535239345974129324969908`20.*^-6, 
   1.7827764962650321038979013038244`20.*^-7}, 
  {-6.2367288036017840581130283041625`20.*^-7, 
   1.08464848758291896662835274855`20.*^-7}, 
  {-3.789857728603824758500372934128`20.*^-7, 
   6.591056919310999580000648581094`20.*^-8}, 
  {-2.3012790924874408434703559305354`20.*^-7, 
   4.002224508673810162557140748756`20.*^-8}, 
  {-1.3967593139666687370738310196802`20.*^-7, 
   2.429146632985510847084923512487`20.*^-8}, 
  {-8.475318983102040667523264472968`20.*^-8, 
   1.473968518800354898699698169212`20.*^-8}, 
  {-5.141845771538602524873417851106`20.*^-8, 
   8.94234047224104786934507452366`20.*^-9}, 
  {-3.119167317918433635323902010815`20.*^-8, 
   5.42463881377118893099809045359`20.*^-9}, 
  {-1.892047302372207299516860551459`20.*^-8, 
   3.29051704760383878176845313297`20.*^-9}, 
  {-1.147649706725820888589174017271`20.*^-8, 
   1.99591253343621024102465046482`20.*^-9}, 
  {-1.028922443576652229011480691423`20.*^-8, 
   1.7894303366550473548025751155178978559777520484352`20.*^-9}, 
  {-1.696309975419786575628880632009`20.*^-8, 
   2.95010430507788969674587936001`20.*^-9}, 
  {-2.796479951139844940374733091392`20.*^-8, 
   4.86344339328668685282562276764`20.*^-9}, 
  {-4.60990308934501902217333400922`20.*^-8, 
   8.0172227640782939516057982769`20.*^-9}, 
  {-7.598508088702043129808630278072`20.*^-8, 
   1.321479667600355326923240048361`20.*^-8}, 
  {-1.252255873182207759608696695695`20.*^-7, 
   2.17783630118644827758034207947`20.*^-8}, 
  {-2.0631913849381361070892190805919`20.*^-7, 
   3.588158930327193229720381009726`20.*^-8}, 
  {-3.3977468991544827792919915516846`20.*^-7, 
   5.909125042007796137899115742059`20.*^-8}, 
  {-5.5914122589345433273997005453621`20.*^-7, 
   9.724195232929640569390783557151`20.*^-8}, 
  {-9.1901737016689080229806266635238`20.*^-7, 
   1.5982910785511144387792394197432`20.*^-7}, 
  {-1.50750094126949748837771461613812`20.*^-6, 
   2.621740767425213023265590636762`20.*^-7}, 
  {-2.46471678231689874763252468768673`20.*^-6, 
   4.2864639692467804306652603264117`20.*^-7}, 
  {-4.00818099432001519788357535592611`20.*^-6, 
   6.9707495553391568658844788798715`20.*^-7}, 
  {-6.46159007439276036694415125362675`20.*^-6, 
   1.12375479554656702033811326150031`20.*^-6}, 
  {-0.000010271246286615236766699278989841`20., 
   1.78630370202004117681726591127668`20.*^-6}, 
  {-0.00001596592278285896435900226046727416`20., 
   2.7766822231059068450438713856129`20.*^-6}, 
  {-0.00002396957169396965245279158021476449`20., 
   4.16862116416863520918114438517645`20.*^-6}, 
  {-0.00003415369622391284074742298332354875`20., 
   5.9397732563326679560735623171389`20.*^-6}, 
  {-0.00004517190009816756857397557267895049`20., 
   7.85598262576827279547401263981749`20.*^-6}, 
  {-0.00005413748496417032056286756854793507`20., 
   9.41521477637744705441175105181478`20.*^-6}, 
  {-0.00005765270069369741682660437235427291`20., 
   0.00001002655664238215944810510823552572`20.}, 
  {-0.0000541374849641034982614316007752039`20., 
   9.41521477636582578459680013481806`20.*^-6}, 
  {-0.00004517190009827203537873530961147624`20., 
   7.85598262578644093543222775851762`20.*^-6}, 
  {-0.00003415369622394775468644821440512397`20., 
   5.93977325633873994546925467915201`20.*^-6}, 
  {-0.00002396957169444162559000413307871907`20., 
   4.16862116425071749391376227455985`20.*^-6}, 
  {-0.00001596592278283498375565735540564881`20., 
   2.7766822231017363053317139835911`20.*^-6}, 
  {-0.00001027124628629749257339798307124801`20., 
   1.78630370196478131711269270804314`20.*^-6}, 
  {-6.46159007394966232403561496280693`20.*^-6, 
   1.12375479546950649113662868918382`20.*^-6}, 
  {-4.00818099436889229921991720680557`20.*^-6, 
   6.970749555424160520382464707488`20.*^-7}, 
  {-2.46471678162606927728751046709558`20.*^-6, 
   4.2864639680453378735434964645143`20.*^-7}, 
  {-1.50750094081003459814797180010094`20.*^-6, 
   2.6217407666261471272138640001757`20.*^-7}, 
  {-9.1901737006452529046564774833069`20.*^-7, 
   1.5982910783730874616793873884012`20.*^-7}, 
  {-5.5914122665012598296509480901035`20.*^-7, 
   9.724195246089147529827735808876`20.*^-8}, 
  {-3.3977468913975983922466575900209`20.*^-7, 
   5.909125028517562421298534939167`20.*^-8}, 
  {-2.0631913803115057960021681190212`20.*^-7, 
   3.588158922280879645221161946124`20.*^-8}, 
  {-1.2522558768255794643375254388607`20.*^-7, 
   2.177836307522746894500044241497`20.*^-8}, 
  {-7.598508122185849073110874863381`20.*^-8, 
   1.321479673423625925758413019719`20.*^-8}, 
  {-4.609903103241711995300347704789`20.*^-8, 
   8.01722278824645564400060470398`20.*^-9}, 
  {-2.796479943357162517046463974734`20.*^-8, 
   4.86344337975158698616776343432`20.*^-9}, 
  {-1.696309914970857615509164144176`20.*^-8, 
   2.95010419994931759218985068552`20.*^-9}, 
  {-1.028922504222666920600116732548`20.*^-8, 
   1.7894304421263772532175943174741560528431596175359`20.*^-9}, 
  {-9.2156408681635695520917042113`20.*^-9, 
   1.6027201509849686177550789932705688561819515355136`20.*^-9}, 
  {-1.51931567452546114018276582785`20.*^-8, 
   2.6422881296094976351004623093`20.*^-9}, 
  {-2.504692173013989259053571863558`20.*^-8, 
   4.35598638785041610270186411053`20.*^-9}, 
  {-4.128898322559711918332461824132`20.*^-8, 
   7.18069273488645551014341186806`20.*^-9}, 
  {-6.805660809226130408885437338206`20.*^-8, 
   1.183593184213240071110510841427`20.*^-8}, 
  {-1.1215905753829416174807296276844`20.*^-7, 
   1.950592305013811508662138482928`20.*^-8}, 
  {-1.8479050112083735875493746649392`20.*^-7, 
   3.213747845579780152259782025982`20.*^-8}, 
  {-3.043191384964798274769673782688`20.*^-7, 
   5.292506756460518738729867448153`20.*^-8}, 
  {-5.0079116040873896441183509214638`20.*^-7, 
   8.709411485369373294118871167764`20.*^-8}, 
  {-8.2310221863762153541352369043191`20.*^-7, 
   1.4314821193697765833278672877076`20.*^-7}, 
  {-1.35014161518566517918308749814836`20.*^-6, 
   2.3480723742359394420575434750408`20.*^-7}, 
  {-2.20737041278259222210278436680021`20.*^-6, 
   3.8389050657088560384396249857394`20.*^-7}, 
  {-3.58949774500031655300695513248831`20.*^-6, 
   6.2426047739135940052294871869362`20.*^-7}, 
  {-5.78616799609007697986791755342336`20.*^-6, 
   1.00629008627653512693355087885624`20.*^-6}, 
  {-9.19646275563822099944209974904927`20.*^-6, 
   1.59938482706751669555514778244336`20.*^-6}, 
  {-0.0000142925900607514703048056613598282`20., 
   2.48566783665242961822707154083968`20.*^-6}, 
  {-0.00002145178740404414014885353553990202`20., 
   3.73074563548593741719191922433078`20.*^-6}, 
  {-0.00003055595835213406455532346769443918`20., 
   5.31407971341461992266495090338073`20.*^-6}, 
  {-0.00004039887268298109977795525490550305`20., 
   7.02589090138801735268787041834836`20.*^-6}, 
  {-0.00004840281660016747364701862678347488`20., 
   8.41788114785521280817715248408257`20.*^-6}, 
  {-0.00005153969209055502163355912836093408`20., 
   8.96342471140087332757550058451028`20.*^-6}, 
  {-0.00004840281660011480079420280493705867`20., 
   8.41788114784605231203527042383628`20.*^-6}, 
  {-0.00004039887268306347034437430843141914`20., 
   7.02589090140234266858683624894244`20.*^-6}, 
  {-0.00003055595835216160366531723428227355`20., 
   5.31407971341940933309864944039541`20.*^-6}, 
  {-0.00002145178740441654329812713189405527`20., 
   3.73074563555070318228297945983571`20.*^-6}, 
  {-0.00001429259006073254382385281550167875`20., 
   2.48566783664913805632222878290065`20.*^-6}, 
  {-9.19646275538739754229399495425409`20.*^-6, 
   1.59938482702389522474678173117462`20.*^-6}, 
  {-5.78616799574025723285297823397312`20.*^-6, 
   1.00629008621569691006138751895184`20.*^-6}, 
  {-3.58949774503890743069251126002652`20.*^-6, 
   6.2426047739807085751174108870026`20.*^-7}, 
  {-2.20737041223712092306977021553253`20.*^-6, 
   3.8389050647602103009909047226654`20.*^-7}, 
  {-1.35014161482286706133690240422675`20.*^-6, 
   2.3480723736049861936293954856117`20.*^-7}, 
  {-8.2310221855679079293502820872939`20.*^-7, 
   1.4314821192292013790174403630075`20.*^-7}, 
  {-5.0079116100623558912899966273982`20.*^-7, 
   8.709411495760618941373907178082`20.*^-8}, 
  {-3.0431913788396245168158820312162`20.*^-7, 
   5.292506745808042637940664402115`20.*^-8}, 
  {-1.8479050075549689144159180217222`20.*^-7, 
   3.213747839226032894636379168212`20.*^-8}, 
  {-1.1215905782599254691728739046179`20.*^-7, 
   1.950592310017261685518041573248`20.*^-8}, 
  {-6.805660835666628942844160255613`20.*^-8, 
   1.183593188811587642233767000976`20.*^-8}, 
  {-4.128898333533250836346415438185`20.*^-8, 
   7.18069275397087101973289641424`20.*^-9}, 
  {-2.504692166868381877371623344968`20.*^-8, 
   4.35598637716240326499412755647`20.*^-9}, 
  {-1.519315626791852870209289998624`20.*^-8, 
   2.642288046594526730798765215`20.*^-9}, 
  {-9.21564134705605209621122913741`20.*^-9, 
   1.6027202342706177558628224586799895813223648067584`20.*^-9}, 
  {-8.24681531830606730026893410354`20.*^-9, 
   1.4342287510097508348293798440941636178263947608064`20.*^-9}, 
  {-1.359592175788007441227644704921`20.*^-8, 
   2.36450813180523033256981687812`20.*^-9}, 
  {-2.241376731968310972184854134775`20.*^-8, 
   3.89804649037967125597365936483`20.*^-9}, 
  {-3.694829985608546339182736145641`20.*^-8, 
   6.42579127931921102466562807938`20.*^-9}, 
  {-6.090180909443580423611772769725`20.*^-8, 
   1.059161897294535725845525699083`20.*^-8}, 
  {-1.0036761899494051896382081026178`20.*^-7, 
   1.745523808607661199370796700205`20.*^-8}, 
  {-1.6536282661660799994377631771837`20.*^-7, 
   2.875875245506226085978718569016`20.*^-8}, 
  {-2.7232393971089617082181966146857`20.*^-7, 
   4.736068516711237753422950634237`20.*^-8}, 
  {-4.4813662045404061585016668094276`20.*^-7, 
   7.793680355722445493046377059874`20.*^-8}, 
  {-7.3655129769161332283358244154493`20.*^-7, 
   1.2809587785941101266670998983391`20.*^-7}, 
  {-1.20815068298591991506508297769131`20.*^-6, 
   2.1011316225842085479392747438109`20.*^-7}, 
  {-1.97517183046993490947660019803835`20.*^-6, 
   3.4350814442955389730027829531103`20.*^-7}, 
  {-3.21176538983888713826411053114043`20.*^-6, 
   5.5856789388502385013288878802442`20.*^-7}, 
  {-5.17690389439248267960940957400171`20.*^-6, 
   9.0033111206825785732337557808724`20.*^-7}, 
  {-8.2271917238086786534938006278523`20.*^-6, 
   1.43081595196672672234674793527866`20.*^-6}, 
  {-0.0000127840818384864552794611684642355`20., 
   2.22331858060634004860194234160618`20.*^-6}, 
  {-0.00001918317584195505485004244639178786`20., 
   3.33620449425305301739868632900659`20.*^-6}, 
  {-0.00002731640165409096759939414125188064`20., 
   4.75067854853755958250332891337054`20.*^-6}, 
  {-0.00003610410187345619929047020502699479`20., 
   6.27897423886194770269047043947734`20.*^-6}, 
  {-0.00004324576708344573857409768982792826`20., 
   7.52100297103404149114742431790055`20.*^-6}, 
  {-0.00004604366864947511681741629809588189`20., 
   8.00759454773480292476805184276207`20.*^-6}, 
  {-0.00004324576708340421116326221589826279`20., 
   7.52100297102681933274125493882831`20.*^-6}, 
  {-0.00003610410187352115755222404612310155`20., 
   6.27897423887324479169113845619156`20.*^-6}, 
  {-0.00002731640165411269223617479862746022`20., 
   4.75067854854133778020431280477568`20.*^-6}, 
  {-0.00001918317584224891819076357431838608`20., 
   3.33620449430415968535018683798018`20.*^-6}, 
  {-0.00001278408183847151689887813618077572`20., 
   2.22331858060374206937011064013492`20.*^-6}, 
  {-8.22719172361067463961237263689384`20.*^-6, 
   1.43081595193229124167171698032936`20.*^-6}, 
  {-5.17690389411629873495429770833457`20.*^-6, 
   9.0033111202022586694857351449295`20.*^-7}, 
  {-3.21176538986935695400705358539689`20.*^-6, 
   5.5856789389032294852296584093859`20.*^-7}, 
  {-1.97517183003923318220108985947447`20.*^-6, 
   3.4350814435464924907845041034337`20.*^-7}, 
  {-1.20815068269944813383113602447283`20.*^-6, 
   2.1011316220859967544889322164747`20.*^-7}, 
  {-7.365512976277852189448251098567`20.*^-7, 
   1.2809587784831047285996958432291`20.*^-7}, 
  {-4.4813662092584750653088650288538`20.*^-7, 
   7.793680363927782722276287006703`20.*^-8}, 
  {-2.7232393922722312828367413163224`20.*^-7, 
   4.736068508299532665803028376212`20.*^-8}, 
  {-1.6536282632811779833159106980843`20.*^-7, 
   2.875875240489005188375496866233`20.*^-8}, 
  {-1.0036761922212147426580231020022`20.*^-7, 
   1.745523812558634335057431481743`20.*^-8}, 
  {-6.090180930322334332054348412615`20.*^-8, 
   1.059161900925623362096408419585`20.*^-8}, 
  {-3.694829994273814801495350736294`20.*^-8, 
   6.42579129438924313303539258486`20.*^-9}, 
  {-2.241376727115422001289824642828`20.*^-8, 
   3.8980464819398643500692602484`20.*^-9}, 
  {-1.359592138095073278151129464559`20.*^-8, 
   2.36450806625230135330631211228`20.*^-9}, 
  {-8.24681569646449401898813395257`20.*^-9, 
   1.4342288167764337424327189482740993135538945916928`20.*^-9}, 
  {-7.37407584568416674200363647201`20.*^-9, 
   1.2824479731624637812180237342618082872116903936001`20.*^-9}, 
  {-1.21570977486603606820403757603`20.*^-8, 
   2.11427786933223664035484795832`20.*^-9}, 
  {-2.004176603721026415783982613362`20.*^-8, 
   3.48552452821048072310257845802`20.*^-9}, 
  {-3.303812434364638497625018588464`20.*^-8, 
   5.74576075541676260456524971906`20.*^-9}, 
  {-5.445663218667173035499849581145`20.*^-8, 
   9.47071864116030093130408622808`20.*^-9}, 
  {-8.974570016375900989990158388954`20.*^-8, 
   1.56079478545667843304176667634`20.*^-8}, 
  {-1.4786214361074606671085419147076`20.*^-7, 
   2.571515541056453334101812025578`20.*^-8}, 
  {-2.4350249870389418629289653513411`20.*^-7, 
   4.234826064415551065963418002332`20.*^-8}, 
  {-4.0070573050160308982410981988702`20.*^-7, 
   6.968795313071358083897562084992`20.*^-8}, 
  {-6.5858835207142567029078164920756`20.*^-7, 
   1.1453710470807402961578811290567`20.*^-7}, 
  {-1.08025302445460798510302984512562`20.*^-6, 
   1.8787009120949704088748345132618`20.*^-7}, 
  {-1.76603146835339443727534102457531`20.*^-6, 
   3.0713590753972077170005930862179`20.*^-7}, 
  {-2.87157325692813089537644448952544`20.*^-6, 
   4.9940404468315319919590338948267`20.*^-7}, 
  {-4.62826713545552990913452122793781`20.*^-6, 
   8.0491602355748346245817760485876`20.*^-7}, 
  {-7.35456176387582411659022984827406`20.*^-6, 
   1.27905421980449115071134432143896`20.*^-6}, 
  {-0.00001142642106981485449518326450125898`20., 
   1.98720366431562686872752426108852`20.*^-6}, 
  {-0.00001714235523017864118268264856304544`20., 
   2.98127917046585064046654757618183`20.*^-6}, 
  {-0.00002440382961221812917559643577969555`20., 
   4.24414428038576159575590187472967`20.*^-6}, 
  {-0.00003224526818304046786790879759684634`20., 
   5.6078727274852987596363126255385`20.*^-6}, 
  {-0.00003861457193126802190491759042110625`20., 
   6.71557772717704728781175485584456`20.*^-6}, 
  {-0.00004110906477510561720533927144422898`20., 
   7.14940256958358560092856894682243`20.*^-6}, 
  {-0.00003861457193123527600528738991773706`20., 
   6.71557772717135234874563302917167`20.*^-6}, 
  {-0.00003224526818309170187149732889364584`20., 
   5.60787272749420902112997024237318`20.*^-6}, 
  {-0.00002440382961223526880670208945020555`20., 
   4.24414428038874240116558077394879`20.*^-6}, 
  {-0.00001714235523041054604058779735481475`20., 
   2.98127917050618192010222562692429`20.*^-6}, 
  {-0.00001142642106980306327759551569982938`20., 
   1.98720366431357622219052446953553`20.*^-6}, 
  {-7.35456176371951164584689994880908`20.*^-6, 
   1.27905421977730637319076520848854`20.*^-6}, 
  {-4.62826713523747734633928041821312`20.*^-6, 
   8.0491602351956127762422268142837`20.*^-7}, 
  {-2.87157325695218894222829280234526`20.*^-6, 
   4.99404044687337207344050922147`20.*^-7}, 
  {-1.76603146801331167436631774511673`20.*^-6, 
   3.0713590748057594336805526002029`20.*^-7}, 
  {-1.0802530242284037729300563044115`20.*^-6, 
   1.8787009117015717790087935728896`20.*^-7}, 
  {-6.5858835202102615771862098013165`20.*^-7, 
   1.1453710469930889699454277915334`20.*^-7}, 
  {-4.0070573087416105254150709584147`20.*^-7, 
   6.968795319550627000721862536372`20.*^-8}, 
  {-2.4350249832196726404237758763874`20.*^-7, 
   4.234826057773343722476131958935`20.*^-8}, 
  {-1.478621433829405901932464758927`20.*^-7, 
   2.571515537094618959882547406832`20.*^-8}, 
  {-8.974570034315238545466437402693`20.*^-8, 
   1.560794788576563225298510852642`20.*^-8}, 
  {-5.445663235154096161058760623471`20.*^-8, 
   9.4707186698332107148848010843`20.*^-9}, 
  {-3.303812441207179335188726193206`20.*^-8, 
   5.74576076731683362641517598819`20.*^-9}, 
  {-2.004176599888934333202836057187`20.*^-8, 
   3.48552452154597275339623662119`20.*^-9}, 
  {-1.215709745101737266572809578691`20.*^-8, 
   2.1142778175682387244744514412`20.*^-9}, 
  {-7.37407614429775279030750928052`20.*^-9, 
   1.2824480250952613548360885705264448245371915730945`20.*^-9}, 
  {-6.58912105379144005532731424901`20.*^-9, 
   1.1459340963115547922308372606968851690487854137343`20.*^-9}, 
  {-1.086299861183523521916223010658`20.*^-8, 
   1.88921714988438873376734436636`20.*^-9}, 
  {-1.790835493315928730709845611567`20.*^-8, 
   3.11449651011465866210407932446`20.*^-9}, 
  {-2.952126107143329196812062062237`20.*^-8, 
   5.1341323602492681683688035865`20.*^-9}, 
  {-4.86597641130489959992478570098`20.*^-8, 
   8.46256767183460799986919252344`20.*^-9}, 
  {-8.019224504423179786219482087225`20.*^-8, 
   1.394647739899683441081649058648`20.*^-8}, 
  {-1.321219271452904871803647568873`20.*^-7, 
   2.297772646005051950962865337171`20.*^-8}, 
  {-2.175805019035186419135540491373`20.*^-7, 
   3.78400872875684594632267911543`20.*^-8}, 
  {-3.5804687472021846983252499120456`20.*^-7, 
   6.226902169047277736217825933991`20.*^-8}, 
  {-5.884705589351627559012483444485`20.*^-7, 
   1.0234270590176743580891275555627`20.*^-7}, 
  {-9.6522871734790033779810581262184`20.*^-7, 
   1.678658638865913630953227500212`20.*^-7}, 
  {-1.57795095866527325288753998818054`20.*^-6, 
   2.7442625368091708745870260664009`20.*^-7}, 
  {-2.56566148919083503871310754243338`20.*^-6, 
   4.462019981201452241240187030319`20.*^-7}, 
  {-4.13497666166952593551946299873307`20.*^-6, 
   7.1912637594252624965555878238836`20.*^-7}, 
  {-6.57011420220768661832871155142061`20.*^-6, 
   1.14262855690568462927455853068186`20.*^-6}, 
  {-0.00001020630996653387525381042267007469`20., 
   1.77501042896241308761920394262168`20.*^-6}, 
  {-0.00001530904429298495042967907634774282`20., 
   2.66244248573651311820505675612918`20.*^-6}, 
  {-0.00002178876325616097183183735211136242`20., 
   3.78935013150625597075432210632389`20.*^-6}, 
  {-0.00002878254287723045073141992949741388`20., 
   5.00565963082268708372520512998501`20.*^-6}, 
  {-0.00003446067034163887498716998615479813`20., 
   5.99316005941545651950782367909532`20.*^-6}, 
  {-0.00003668381912445377415553851161808553`20., 
   6.37979463033978680965887158575401`20.*^-6}, 
  {-0.00003446067034161304968973419054991177`20., 
   5.99316005941096516343203313911507`20.*^-6}, 
  {-0.00002878254287725971409199129680065425`20., 
   5.00565963082777636382457335663553`20.*^-6}, 
  {-0.00002178876325617449542121761126705385`20., 
   3.78935013150860789934219326383545`20.*^-6}, 
  {-0.00001530904429316797244981237997734609`20., 
   2.66244248576834303474997912649497`20.*^-6}, 
  {-0.00001020630996652456775278682606772278`20., 
   1.7750104289607943917890132291692`20.*^-6}, 
  {-6.57011420208367700938660852312852`20.*^-6, 
   1.14262855688411774076288843880496`20.*^-6}, 
  {-4.13497666149736613547300281030732`20.*^-6, 
   7.1912637591258541486487005396647`20.*^-7}, 
  {-2.56566148920983075746878962741785`20.*^-6, 
   4.4620199812344882738587645694224`20.*^-7}, 
  {-1.5779509583967415330834235399451`20.*^-6, 
   2.7442625363421591879711713738176`20.*^-7}, 
  {-9.6522871716928393424739583930267`20.*^-7, 
   1.6786586385552764073867753727003`20.*^-7}, 
  {-5.8847055889536551717878591596765`20.*^-7, 
   1.0234270589484617690065842016829`20.*^-7}, 
  {-3.5804687501440588684982718141718`20.*^-7, 
   6.226902174163580640866559676821`20.*^-8}, 
  {-2.1758050160193031604390690723227`20.*^-7, 
   3.784008723511831583372294038821`20.*^-8}, 
  {-1.3212192696540404127215646351074`20.*^-7, 
   2.29777264287659202212446023497`20.*^-8}, 
  {-8.019224518588977403040009519935`20.*^-8, 
   1.394647742363300417920001655641`20.*^-8}, 
  {-4.865976424323813110619768345829`20.*^-8, 
   8.46256769447619671412133625362`20.*^-9}, 
  {-2.952126112546551416016082965629`20.*^-8, 
   5.13413236964617637568014428805`20.*^-9}, 
  {-1.790835490289910424073013155469`20.*^-8, 
   3.11449650485201812882263157473`20.*^-9}, 
  {-1.086299837680086524404166372541`20.*^-8, 
   1.88921710900884612939855021312`20.*^-9}, 
  {-6.5891212895922837831322552814`20.*^-9, 
   1.1459341373203971796751748315489360399984263954432`20.*^-9}, 
  {-5.88409405939858437327081658153`20.*^-9, 
   1.0233207059823624996992724489625029472060237152256`20.*^-9}, 
  {-9.70067111845287377202633997133`20.*^-9, 
   1.6870732379918041342654504297957003036846008041472`20.*^-9}, 
  {-1.599217935478696049602745813138`20.*^-8, 
   2.78124858344121052104825358807`20.*^-9}, 
  {-2.636250653594410726483018046357`20.*^-8, 
   4.58478374538158387214437921106`20.*^-9}, 
  {-4.345317597277919526827410227558`20.*^-8, 
   7.55707408222246874230853952619`20.*^-9}, 
  {-7.161161239152983730726828725149`20.*^-8, 
   1.245419345939649344474231082634`20.*^-8}, 
  {-1.179845790528863300107959548145`20.*^-7, 
   2.051905722658892695839929648947`20.*^-8}, 
  {-1.9429835177462438864393419276219`20.*^-7, 
   3.379101769993467628590159874125`20.*^-8}, 
  {-3.1973269502210684325392782765646`20.*^-7, 
   5.56056860908011901311178830707`20.*^-8}, 
  {-5.2549507580537004456609525592545`20.*^-7, 
   9.139044796615131209845134885661`20.*^-8}, 
  {-8.6192371554385813829587108771429`20.*^-7, 
   1.4989977661632315448623845003727`20.*^-7}, 
  {-1.40904042400788685118983939155497`20.*^-6, 
   2.4505050852311075672866772027042`20.*^-7}, 
  {-2.29094872248766463936081572504979`20.*^-6, 
   3.9842586478046341554101143044345`20.*^-7}, 
  {-3.6920444715681270628638355844218`20.*^-6, 
   6.4209469070750035875892792772552`20.*^-7}, 
  {-5.86586938247751358714035100178506`20.*^-6, 
   1.02015119695261105863310452204958`20.*^-6}, 
  {-9.11122624200407455424710851817583`20.*^-6, 
   1.58456108556592600943427974229145`20.*^-6}, 
  {-0.00001366419207355272181548755333418405`20., 
   2.3763812301830820548674005798581`20.*^-6}, 
  {-0.00001944359852213416518300222157411968`20., 
   3.38149539515376785791342983897733`20.*^-6}, 
  {-0.00002567875485644316394531916165973152`20., 
   4.4658704098162024252728976799533`20.*^-6}, 
  {-0.00003073886335126558923136040662270541`20., 
   5.34588927848097204023659245612268`20.*^-6}, 
  {-0.00003271952512965844059571492521913138`20., 
   5.69035219646233749490694351637066`20.*^-6}, 
  {-0.00003073886335124521913415934490737908`20., 
   5.34588927847742941463640780997898`20.*^-6}, 
  {-0.00002567875485647504743562514607391032`20., 
   4.46587040982174738010872105633223`20.*^-6}, 
  {-0.00001944359852214483654191368472348887`20., 
   3.38149539515562374641977125625893`20.*^-6}, 
  {-0.00001366419207369717359935114352401552`20., 
   2.37638123020820410423498148243747`20.*^-6}, 
  {-9.11122624199672730359829300328161`20.*^-6, 
   1.58456108556464822671274660926637`20.*^-6}, 
  {-5.86586938238008894664654687365589`20.*^-6, 
   1.02015119693566764289505163020101`20.*^-6}, 
  {-3.6920444714321989471218962320352`20.*^-6, 
   6.4209469068386068645598195339744`20.*^-7}, 
  {-2.29094872250266340193196801108084`20.*^-6, 
   3.9842586478307189598816834975318`20.*^-7}, 
  {-1.40904042379585103285553209463544`20.*^-6, 
   2.4505050848623496223574471211052`20.*^-7}, 
  {-8.6192371540281770852400772442872`20.*^-7, 
   1.4989977659179438409113177816151`20.*^-7}, 
  {-5.254950757739485124720729521502`20.*^-7, 
   9.139044796068669782123007863483`20.*^-8}, 
  {-3.1973269525440990850262293787621`20.*^-7, 
   5.560568613120172321784746745675`20.*^-8}, 
  {-1.942983515364761602406167263433`20.*^-7, 
   3.37910176585175930853246480597`20.*^-8}, 
  {-1.1798457891083918533422728724704`20.*^-7, 
   2.051905720188507571030039778209`20.*^-8}, 
  {-7.161161250339009079426901445115`20.*^-8, 
   1.245419347885045057291635033934`20.*^-8}, 
  {-4.345317607558318103947289963883`20.*^-8, 
   7.55707410010142278947354776327`20.*^-9}, 
  {-2.63625065786107460443918759729`20.*^-8, 
   4.58478375280186887728554364746`20.*^-9}, 
  {-1.599217933089195163004977591567`20.*^-8, 
   2.78124857928555680522604798533`20.*^-9}, 
  {-9.70067093285750795969627100063`20.*^-9, 
   1.6870732057143492103819601740218209489310445469697`20.*^-9}, 
  {-5.88409424559921791770730970106`20.*^-9, 
   1.0233207383650813769925756001844297062273224015872`20.*^-9}, 
  {-5.25162681331983179313071439222`20.*^-9, 
   9.133264023164924857618633725603792424428889964545`20.*^-10}, 
  {-8.65796797745944748003149590177`20.*^-9, 
   1.5057335612972952139185210263958432781354819125249`20.*^-9}, 
  {-1.42732133740025480438826332459`20.*^-8, 
   2.48229797808739965980567534711`20.*^-9}, 
  {-2.352884781795997747424039455291`20.*^-8, 
   4.09197353355825695204180774833`20.*^-9}, 
  {-3.878245022322742970444873305841`20.*^-8, 
   6.74477395186563994859977966233`20.*^-9}, 
  {-6.391411425509439234497102034057`20.*^-8, 
   1.111549813132076388608191658097`20.*^-8}, 
  {-1.053023142329077325593230148895`20.*^-7, 
   1.831344595354917087988226345904`20.*^-8}, 
  {-1.7341262363917482499346270501868`20.*^-7, 
   3.015871715463909999886307913369`20.*^-8}, 
  {-2.8536248103852923225919895709886`20.*^-7, 
   4.962825757191812734942590558242`20.*^-8}, 
  {-4.6900294880606512902074839623489`20.*^-7, 
   8.156573022714176156882580804085`20.*^-8}, 
  {-7.6925620619308881541038804100527`20.*^-7, 
   1.3378368803358066354963270278353`20.*^-7}, 
  {-1.25752872793120693543834433222397`20.*^-6, 
   2.1870064833586207572840770995201`20.*^-7}, 
  {-2.04454837828737411320972261844563`20.*^-6, 
   3.5557363100649984577560393364273`20.*^-7}, 
  {-3.2948009122075189971327712867461`20.*^-6, 
   5.730088542969598255883080498689`20.*^-7}, 
  {-5.23436444184898286932714675916017`20.*^-6, 
   9.1032425075634484683950378420176`20.*^-7}, 
  {-8.12947609541389039038461620891131`20.*^-6, 
   1.41382192963719832876254194937588`20.*^-6}, 
  {-0.00001219004508635994441108422849104881`20., 
   2.12000784110607728888421365061719`20.*^-6}, 
  {-0.00001734267876104826019818860490177353`20., 
   3.01611804539969742577193128726497`20.*^-6}, 
  {-0.00002289945219073428594766682601394573`20., 
   3.98251342447552799089857843720795`20.*^-6}, 
  {-0.00002740735294422967204398121522244974`20., 
   4.76649616421385600764890699520864`20.*^-6}, 
  {-0.00002917145788393504567769814983474061`20., 
   5.07329702329305142220837388430271`20.*^-6}, 
  {-0.00002740735294421360285511858807880505`20., 
   4.76649616421106136610758053544435`20.*^-6}, 
  {-0.00002289945219075944177210381716673065`20., 
   3.98251342447990291688762037682271`20.*^-6}, 
  {-0.00001734267876105668153092204210412867`20., 
   3.01611804540116200537774645289195`20.*^-6}, 
  {-0.00001219004508647396041843123797202022`20., 
   2.12000784112590615972717182122091`20.*^-6}, 
  {-8.12947609540809033488921101731727`20.*^-6, 
   1.41382192963618962345899322040299`20.*^-6}, 
  {-5.23436444177206593854417024994909`20.*^-6, 
   9.1032425074296798931202960868681`20.*^-7}, 
  {-3.29480091210019591999557041251928`20.*^-6, 
   5.7300885427829494260792528913377`20.*^-7}, 
  {-2.04454837829921703928874276314801`20.*^-6, 
   3.5557363100855948509369439359095`20.*^-7}, 
  {-1.25752872776378002676612196470126`20.*^-6, 
   2.1870064830674435248106468951327`20.*^-7}, 
  {-7.6925620608171903418436866857161`20.*^-7, 
   1.337836880142120059451075945342`20.*^-7}, 
  {-4.6900294878125253818563515336411`20.*^-7, 
   8.156573022282652838011046145464`20.*^-8}, 
  {-2.8536248122196597482952999145086`20.*^-7, 
   4.96282576038201695355704332958`20.*^-8}, 
  {-1.7341262345112171802154322998223`20.*^-7, 
   3.01587171219342118298336052143`20.*^-8}, 
  {-1.0530231412074031805948653932664`20.*^-7, 
   1.831344593404179444512809379594`20.*^-8}, 
  {-6.391411434342489195011574547751`20.*^-8, 
   1.111549814668258990436795573522`20.*^-8}, 
  {-3.878245030440671762747833463709`20.*^-8, 
   6.74477396598377697869188428471`20.*^-9}, 
  {-2.352884785165174813988705466414`20.*^-8, 
   4.09197353941769532867600950681`20.*^-9}, 
  {-1.427321335513380770362722742879`20.*^-8, 
   2.48229797480587960063082216153`20.*^-9}, 
  {-8.65796783090368829127520074502`20.*^-9, 
   1.5057335358093370941348175208740408825213366566913`20.*^-9}, 
  {-5.25162696035355929939444754546`20.*^-9, 
   9.133264278875755303294691383396711861508592631808`20.*^-10}, 
  {-4.68486178759085900847666346803`20.*^-9, 
   8.147585717549320014742023422651957228187181645824`20.*^-10}, 
  {-7.72358358359644622517324277306`20.*^-9, 
   1.3432319275819906478562161344451336613276741009408`20.*^-9}, 
  {-1.273281870471864428564769047734`20.*^-8, 
   2.21440325299454683228655486562`20.*^-9}, 
  {-2.098955966328773996702841972655`20.*^-8, 
   3.65035820231091129861363821332`20.*^-9}, 
  {-3.459694058250818184533830525744`20.*^-8, 
   6.0168592317405533644066617839`20.*^-9}, 
  {-5.701627918838612359729982704607`20.*^-8, 
   9.91587464145845627779127426888`20.*^-9}, 
  {-9.393759345737516610762342401292`20.*^-8, 
   1.63369727751956810621953780892`20.*^-8}, 
  {-1.5469677612636513635835015906508`20.*^-7, 
   2.690378715241132806232176679393`20.*^-8}, 
  {-2.5456333299627718635334047152127`20.*^-7, 
   4.427188399935255414840703852543`20.*^-8}, 
  {-4.183810071059145486505328643807`20.*^-7, 
   7.276191427928948672183180250098`20.*^-8}, 
  {-6.8621967189015880644183666254063`20.*^-7, 
   1.1934255163307109677249333261575`20.*^-7}, 
  {-1.12176836058563023882777396496478`20.*^-6, 
   1.9509014966706612849178677651562`20.*^-7}, 
  {-1.82377629064802116539750362716901`20.*^-6, 
   3.1717848533009063746043541342069`20.*^-7}, 
  {-2.93890615453610207073185996237934`20.*^-6, 
   5.1111411383236557751858434128336`20.*^-7}, 
  {-4.66866950937375179284198896316536`20.*^-6, 
   8.1194252336934813788556329794179`20.*^-7}, 
  {-7.25021457941314783326665504725074`20.*^-6, 
   1.2609068833761996231768095734349`20.*^-6}, 
  {-0.00001087016754212637142493022398035225`20., 
   1.8904639203698037260748215618004`20.*^-6}, 
  {-0.00001546230429770307261292193542441168`20., 
   2.68909639960053436746468442163682`20.*^-6}, 
  {-0.00002041288637872492028638344835551219`20., 
   3.55006719629998613676233884443692`20.*^-6}, 
  {-0.00002442769473579201963210644442853995`20., 
   4.2482947366594816751489468571374`20.*^-6}, 
  {-0.00002599851167126835526642462857743562`20., 
   4.52148029065536613329123975259749`20.*^-6}, 
  {-0.00002442769473577934188029020391448373`20., 
   4.24829473665727684874612241991021`20.*^-6}, 
  {-0.00002041288637874476984157914347293527`20., 
   3.55006719630343823331811190833656`20.*^-6}, 
  {-0.00001546230429770971878776433809820142`20., 
   2.68909639960169022395901532142632`20.*^-6}, 
  {-0.0000108701675422163687608274836831758`20., 
   1.89046392038545543666564933620447`20.*^-6}, 
  {-7.2502145794085690155999136167711`20.*^-6, 
   1.26090688337540330706085454204716`20.*^-6}, 
  {-4.66866950931302448619350769554505`20.*^-6, 
   8.1194252335878686716408829487739`20.*^-7}, 
  {-2.93890615445136322266870835356945`20.*^-6, 
   5.1111411381762838655107971366425`20.*^-7}, 
  {-1.82377629065737233839752656806708`20.*^-6, 
   3.1717848533171692841696114227253`20.*^-7}, 
  {-1.12176836045342659391966933546469`20.*^-6, 
   1.9509014964407419024689901486342`20.*^-7}, 
  {-6.8621967180221759973022164434891`20.*^-7, 
   1.1934255161777697386612550336504`20.*^-7}, 
  {-4.1838100708631986249727350207766`20.*^-7, 
   7.276191427588171521691713079613`20.*^-8}, 
  {-2.5456333314112708807938848658551`20.*^-7, 
   4.42718840245438414051110411453`20.*^-8}, 
  {-1.5469677597786940611333018771911`20.*^-7, 
   2.690378712658598367188351090769`20.*^-8}, 
  {-9.393759336880221342762492964491`20.*^-8, 
   1.633697275979168929176085732955`20.*^-8}, 
  {-5.701627925813635991712827477549`20.*^-8, 
   9.91587465358893215950056952617`20.*^-9}, 
  {-3.459694064661151844157896577514`20.*^-8, 
   6.01685924288895972897025491742`20.*^-9}, 
  {-2.09895596898925084149516338964`20.*^-8, 
   3.65035820693782755042637111242`20.*^-9}, 
  {-1.273281868981891279505786243855`20.*^-8, 
   2.21440325040328918174919346757`20.*^-9}, 
  {-7.72358346786838660363318101364`20.*^-9, 
   1.3432319074553715832405532197612074747291131445248`20.*^-9}, 
  {-4.68486190369635878239326863765`20.*^-9, 
   8.147585919471928317205684587208073234489465110528`20.*^-10}, 
  {-4.17745669834525334887023052498`20.*^-9, 
   7.265142084078701476296053086925054089322620256256`20.*^-10}, 
  {-6.88706179851614906480687253084`20.*^-9, 
   1.1977498780028085330098908749279933228188734324736`20.*^-9}, 
  {-1.135375751761717120081126991351`20.*^-8, 
   1.97456652480298629579326433279`20.*^-9}, 
  {-1.871622557190733626291273437608`20.*^-8, 
   3.25499575163605848050656250018`20.*^-9}, 
  {-3.084980669401101215811367160064`20.*^-8, 
   5.36518377287148037532411680011`20.*^-9}, 
  {-5.084090911422130120243329494926`20.*^-8, 
   8.84189723725587846998839912161`20.*^-9}, 
  {-8.376321634784312137292430689242`20.*^-8, 
   1.456751588658141241268248815521`20.*^-8}, 
  {-1.379413023576558893741737335943`20.*^-7, 
   2.398979171437493728246499714684`20.*^-8}, 
  {-2.2699040528062298364632483173296`20.*^-7, 
   3.947659222271704063414344899705`20.*^-8}, 
  {-3.7306224912861687786988710034165`20.*^-7, 
   6.488039115280293528171949571158`20.*^-8}, 
  {-6.1188348628538832578278657621474`20.*^-7, 
   1.0641451935398057839700636108083`20.*^-7}, 
  {-1.00023631153859828621985514290006`20.*^-6, 
   1.739541411371475280382356770261`20.*^-7}, 
  {-1.62615186000016841070415760246155`20.*^-6, 
   2.8280901913046407142681001781941`20.*^-7}, 
  {-2.62035136951893724292729130931976`20.*^-6, 
   4.5571328165546734659605066249039`20.*^-7}, 
  {-4.16238787486749413521079946195761`20.*^-6, 
   7.2389354345521637134100860207959`20.*^-7}, 
  {-6.46344186626410038428239264731303`20.*^-6, 
   1.12407684630680006683172046040228`20.*^-6}, 
  {-9.68942717284614724808452733791941`20.*^-6, 
   1.68511776919063430401470040659468`20.*^-6}, 
  {-0.00001378069636429796520132569073146023`20., 
   2.39664284596486351327403317068872`20.*^-6}, 
  {-0.00001818994137867688611364455127737237`20., 
   3.1634680658568497588947045699778`20.*^-6}, 
  {-0.00002176468970744451545122529442512885`20., 
   3.7851634273816548610826599000224`20.*^-6}, 
  {-0.00002316307484335664444988637456568018`20., 
   4.02836084232289468693676079403135`20.*^-6}, 
  {-0.00002176468970743451239061934458164799`20., 
   3.78516342737991519836858166637357`20.*^-6}, 
  {-0.00001818994137869254995655705719533877`20., 
   3.16346806585957390548818386005891`20.*^-6}, 
  {-0.00001378069636430321073124816525043237`20., 
   2.39664284596577577934750700007518`20.*^-6}, 
  {-9.68942717291718875699532492546097`20.*^-6, 
   1.68511776920298934904266520442799`20.*^-6}, 
  {-6.46344186626048556162924490885674`20.*^-6, 
   1.12407684630617140202247737545335`20.*^-6}, 
  {-4.16238787481954794603284294237328`20.*^-6, 
   7.2389354344687790365788572910839`20.*^-7}, 
  {-2.62035136945202940024498540407384`20.*^-6, 
   4.5571328164383120004260615723024`20.*^-7}, 
  {-1.62615186000755214882293327704226`20.*^-6, 
   2.8280901913174819979529274383344`20.*^-7}, 
  {-1.00023631143420717568170831475181`20.*^-6, 
   1.7395414111899255229247101126119`20.*^-7}, 
  {-6.118834862159468970151527348943`20.*^-7, 
   1.0641451934190380817654830172074`20.*^-7}, 
  {-3.7306224911314409918454911402502`20.*^-7, 
   6.488039115011201724948680243912`20.*^-8}, 
  {-2.2699040539500309505206172584396`20.*^-7, 
   3.947659224260923392209769145113`20.*^-8}, 
  {-1.3794130224039648494100685350162`20.*^-7, 
   2.398979169398199738104467017419`20.*^-8}, 
  {-8.376321627790155477693897187037`20.*^-8, 
   1.456751587441766170033721249919`20.*^-8}, 
  {-5.084090916929963292347134279608`20.*^-8, 
   8.84189724683471876929936396454`20.*^-9}, 
  {-3.084980674463029618458292498711`20.*^-8, 
   5.36518378167483411905789999776`20.*^-9}, 
  {-1.871622559291583128110866417443`20.*^-8, 
   3.25499575528970978801889811729`20.*^-9}, 
  {-1.135375750585156570087327056856`20.*^-8, 
   1.97456652275679403493448183801`20.*^-9}, 
  {-6.88706170713124741855605796408`20.*^-9, 
   1.1977498621097821597488796459259613584196378820607`20.*^-9}, 
  {-4.17745679002821346390001632438`20.*^-9, 
   7.265142243527327763304376216312922226774209724415`20.*^-10}, 
  {-3.7235767988712031473574682413`20.*^-9, 
   6.475785737167309821491249115297597290433057128448`20.*^-10}, 
  {-6.13878324065133824287952055868`20.*^-9, 
   1.067614476635015346587742705858282378980550524183`20.*^-9}, 
  {-1.012017147594283142421589120101`20.*^-8, 
   1.760029821903101117254937600175545788031141625275`20.*^-9}, 
  {-1.668270320972474146256389683181`20.*^-8, 
   2.90133968864778112392415597075`20.*^-9}, 
  {-2.749795703443174175488861066716`20.*^-8, 
   4.78225339729247682693714968125`20.*^-9}, 
  {-4.531698501791717005378966772696`20.*^-8, 
   7.8812147857247252267460291699`20.*^-9}, 
  {-7.466216540659327149394440319535`20.*^-8, 
   1.298472441853796025981641794702`20.*^-8}, 
  {-1.2295347149011624790732380675994`20.*^-7, 
   2.138321243306369528823022726261`20.*^-8}, 
  {-2.0232647678132599119935096468364`20.*^-7, 
   3.518721335327408542597408081454`20.*^-8}, 
  {-3.3252512467620602382987802715507`20.*^-7, 
   5.783045646542713457910922211393`20.*^-8}, 
  {-5.4539170514428779617778903297526`20.*^-7, 
   9.485073132944135585700678834351`20.*^-8}, 
  {-8.915320096194676462243201558452`20.*^-7, 
   1.5504904515121176456075133145135`20.*^-7}, 
  {-1.44939448318758960938390199852013`20.*^-6, 
   2.5206860577175471467546121713395`20.*^-7}, 
  {-2.33545240785513592315944254622947`20.*^-6, 
   4.0616563614871929098425087760514`20.*^-7}, 
  {-3.70964453879496322710040766596214`20.*^-6, 
   6.451555719643414308000708984282`20.*^-7}, 
  {-5.75998215823851967741451964866063`20.*^-6, 
   1.00173602751974255259382950411489`20.*^-6}, 
  {-8.63395653366531626893375312436118`20.*^-6, 
   1.50155765802875065546673967380194`20.*^-6}, 
  {-0.00001227792898033727340339970665723087`20., 
   2.13529199658039537450429680995319`20.*^-6}, 
  {-0.0000162040245655264261432921847098484`20., 
   2.81809122878720454665951038432145`20.*^-6}, 
  {-0.00001938623469875002270424996143275407`20., 
   3.37151907804348220943477590134854`20.*^-6}, 
  {-0.00002063086265429990819601152528413024`20., 
   3.58797611379128838191504787550092`20.*^-6}, 
  {-0.00001938623469874212935412316149508687`20., 
   3.37151907804210945289098460784119`20.*^-6}, 
  {-0.00001620402456553878782034437235445698`20., 
   2.8180912287893544035381517138186`20.*^-6}, 
  {-0.00001227792898034141369379213778767316`20., 
   2.13529199658111542500732831089967`20.*^-6}, 
  {-8.63395653372139670904562217802941`20.*^-6, 
   1.5015576580385037754861951613964`20.*^-6}, 
  {-5.75998215823566582330922072347406`20.*^-6, 
   1.00173602751924623014073403886504`20.*^-6}, 
  {-3.70964453875710752329175998130789`20.*^-6, 
   6.4515557195775783013769738805354`20.*^-7}, 
  {-2.33545240780230648417324596172486`20.*^-6, 
   4.0616563613953156246491234116955`20.*^-7}, 
  {-1.4493944831934198874694120897604`20.*^-6, 
   2.5206860577276867608163688517573`20.*^-7}, 
  {-8.9153200953703764187524172584746`20.*^-7, 
   1.5504904513687611163047682188653`20.*^-7}, 
  {-5.4539170508945430156982060991567`20.*^-7, 
   9.48507313199050959251861930288`20.*^-8}, 
  {-3.3252512466398805661615196176328`20.*^-7, 
   5.783045646330227071585251508927`20.*^-8}, 
  {-2.0232647687164584269305588882856`20.*^-7, 
   3.518721336898188568574885023106`20.*^-8}, 
  {-1.2295347139752250534749227776373`20.*^-7, 
   2.138321241696043571260735265456`20.*^-8}, 
  {-7.466216535136377820633862303755`20.*^-8, 
   1.298472440893283099240671705001`20.*^-8}, 
  {-4.531698506140982892191021016815`20.*^-8, 
   7.88121479328866589946264524663`20.*^-9}, 
  {-2.749795707440333513881130211301`20.*^-8, 
   4.78225340424405828501066123704`20.*^-9}, 
  {-1.668270322631413986008425330775`20.*^-8, 
   2.90133969153289388871030492308`20.*^-9}, 
  {-1.012017146665209415753584990209`20.*^-8, 
   1.76002982028732072304971302644975482056604647424`20.*^-9}, 
  {-6.13878316848905540895141597571`20.*^-9, 
   1.0676144640850531146002462566449967110242885959679`20.*^-9}, 
  {-3.72357687126885166794452771494`20.*^-9, 
   6.47578586307626377033830906947611450784652197888`20.*^-10}, 
  {-3.31787833185061321498865724555`20.*^-9, 
   5.770223185827153417371577818350230496237118688947`20.*^-10}, 
  {-5.46993800063737924817289359031`20.*^-9, 
   9.512935653282398692474597548376150895612439560193`20.*^-10}, 
  {-9.01753674625562550358610752537`20.*^-9, 
   1.5682672602183696527975839174563800208952893898752`20.*^-9}, 
  {-1.486505022111061646905805348931`20.*^-8, 
   2.58522612541054199461879191118`20.*^-9}, 
  {-2.450192656468139002143210848216`20.*^-8, 
   4.26120461994458956894471451864`20.*^-9}, 
  {-4.037946513369503041437640631212`20.*^-8, 
   7.02251567542522268076111414124`20.*^-9}, 
  {-6.652727302738721664245290727057`20.*^-8, 
   1.156996052650212463347007082966`20.*^-8}, 
  {-1.0955677902127736065500399156939`20.*^-7, 
   1.905335287326562794000069418598`20.*^-8}, 
  {-1.8028104274355630706819997103765`20.*^-7, 
   3.135322482496631427273042974567`20.*^-8}, 
  {-2.9629203267578429488370086370344`20.*^-7, 
   5.152904916100596432760015020928`20.*^-8}, 
  {-4.8596057637602001580387680906372`20.*^-7, 
   8.451488284800348100936987983715`20.*^-8}, 
  {-7.9437318328972558797464929380622`20.*^-7, 
   1.3815185796343053703906944240107`20.*^-7}, 
  {-1.2914166412522017709555953647796`20.*^-6, 
   2.2459419847864378625314701996168`20.*^-7}, 
  {-2.08083819344534336395288610098254`20.*^-6, 
   3.618849032078858024265888871274`20.*^-7}, 
  {-3.30506661338209637584456036362116`20.*^-6, 
   5.7479419363166893492948875889065`20.*^-7}, 
  {-5.13145053214334338185949091336643`20.*^-6, 
   8.9242617950319015336686798493329`20.*^-7}, 
  {-7.69109748934082681716270608132717`20.*^-6, 
   1.3375821720592742290717749706656`20.*^-6}, 
  {-0.00001093583930436922184003086100421665`20., 
   1.9018850964120385808749323485594`20.*^-6}, 
  {-0.00001443093282326898197823991362931968`20., 
   2.5097274475250403440417241094469`20.*^-6}, 
  {-0.0000172631467390352274531975187435689`20., 
   3.00228638939743086142565543366415`20.*^-6}, 
  {-0.00001837072378745804380168776253619076`20., 
   3.19490848477531196551091522368537`20.*^-6}, 
  {-0.0000172631467390289983780736554067487`20., 
   3.0022863893963475440128096359563`20.*^-6}, 
  {-0.00001443093282327873826621799303238196`20., 
   2.5097274475267370897770422665012`20.*^-6}, 
  {-0.0000109358393043724899262914082383488`20., 
   1.90188509641260694370285360666937`20.*^-6}, 
  {-7.69109748938509845377043564955238`20.*^-6, 
   1.33758217206697364413398880861781`20.*^-6}, 
  {-5.13145053214109025066119649958378`20.*^-6, 
   8.924261795027983044628167825363`20.*^-7}, 
  {-3.30506661335220713047940698144245`20.*^-6, 
   5.7479419362647080530076643155521`20.*^-7}, 
  {-2.08083819340362963707907962671322`20.*^-6, 
   3.6188490320063124123114428290664`20.*^-7}, 
  {-1.29141664125680544694022412068396`20.*^-6, 
   2.2459419847944442555482158620592`20.*^-7}, 
  {-7.9437318322463642868887132472417`20.*^-7, 
   1.3815185795211068325023849125638`20.*^-7}, 
  {-4.8596057633272145869572079678243`20.*^-7, 
   8.451488284047329716447318204912`20.*^-8}, 
  {-2.9629203266613645317990158906021`20.*^-7, 
   5.152904915932807881389592853221`20.*^-8}, 
  {-1.8028104281487693168216231184063`20.*^-7, 
   3.135322483736990116211518466795`20.*^-8}, 
  {-1.0955677894816064592564398467823`20.*^-7, 
   1.905335286054967755228591037883`20.*^-8}, 
  {-6.652727298377529131806078454083`20.*^-8, 
   1.156996051891744196835839731145`20.*^-8}, 
  {-4.037946516803903920778461383299`20.*^-8, 
   7.02251568139809377526688936226`20.*^-9}, 
  {-2.450192659624501127937453939709`20.*^-8, 
   4.26120462543391500510861554732`20.*^-9}, 
  {-1.486505023421046576226810550292`20.*^-8, 
   2.58522612768877665430749660921`20.*^-9}, 
  {-9.01753673891917719407621338419`20.*^-9, 
   1.5682672589424655989697762407267712910520454479872`20.*^-9}, 
  {-5.46993794365427983346699440773`20.*^-9, 
   9.512935554181356232116512013443926179889903828992`20.*^-10}, 
  {-3.31787838901957510423226136877`20.*^-9, 
   5.770223285251434963882193684824035141620320196071`20.*^-10}, 
  {-2.95548595053499025846031105907`20.*^-9, 
   5.139975566147809145148367059248829238812215828977`20.*^-10}, 
  {-4.87248841440577986645356555313`20.*^-9, 
   8.473892894618747593832287918484990522561130397696`20.*^-10}, 
  {-8.03260262021286203797999406076`20.*^-9, 
   1.3969743687326716587791294018713887249433337266175`20.*^-9}, 
  {-1.324142302923595681473135217338`20.*^-8, 
   2.30285617899755770690980037798`20.*^-9}, 
  {-2.182570986869449428881797478456`20.*^-8, 
   3.79577562933817291979443039731`20.*^-9}, 
  {-3.596900980685412197004221786154`20.*^-8, 
   6.25547996640941251652908136722`20.*^-9}, 
  {-5.926076778824450778256907413581`20.*^-8, 
   1.030622048491208831001201289318`20.*^-8}, 
  {-9.759019853340861958664688457214`20.*^-8, 
   1.697220844059280340637337122994`20.*^-8}, 
  {-1.605890805195632831919738502393`20.*^-7, 
   2.792853574253274490295197395467`20.*^-8}, 
  {-2.6392728471456213541749586552384`20.*^-7, 
   4.590039734166298007260797661284`20.*^-8}, 
  {-4.3287517853403293541777538240492`20.*^-7, 
   7.528263974504920615961310998345`20.*^-8}, 
  {-7.075903087836701287442964158082`20.*^-7, 
   1.2305918413629045717292111579273`20.*^-7}, 
  {-1.15031472402322588302152850767206`20.*^-6, 
   2.0005473461273493617765713176905`20.*^-7}, 
  {-1.85343555447534062008836569071862`20.*^-6, 
   3.2233661816962445566754185925542`20.*^-7}, 
  {-2.94375827557702685720864530642104`20.*^-6, 
   5.1195796096991771429715570546452`20.*^-7}, 
  {-4.57021182070047618769778136260392`20.*^-6, 
   7.9481944707834368481700545436588`20.*^-7}, 
  {-6.84933483421445283022030954865785`20.*^-6, 
   1.19118866681990484003831470411442`20.*^-6}, 
  {-9.73792452833815525079065443257995`20.*^-6, 
   1.69355209188489656535489642305738`20.*^-6}, 
  {-0.00001284870382601928479144991863184525`20., 
   2.23455718713378865938259454466874`20.*^-6}, 
  {-0.00001536897262340499097969635697628882`20., 
   2.67286480407043321386023599587631`20.*^-6}, 
  {-0.00001635443244083715245654100372420174`20., 
   2.84424912014559173157234847377422`20.*^-6}, 
  {-0.00001536897262340007493466915885188309`20., 
   2.6728648040695782495076798003275`20.*^-6}, 
  {-0.00001284870382602698525612413228535013`20., 
   2.23455718713512787063028387571306`20.*^-6}, 
  {-9.73792452834073498643345143278346`20.*^-6, 
   1.69355209188534521503190459700581`20.*^-6}, 
  {-6.84933483424940330395542432751745`20.*^-6, 
   1.19118866682598318329659553522042`20.*^-6}, 
  {-4.57021182069869729368929371145425`20.*^-6, 
   7.9481944707803431194596412373118`20.*^-7}, 
  {-2.94375827555342727649282294927467`20.*^-6, 
   5.1195796096581343939005616509126`20.*^-7}, 
  {-1.8534355544424035032059985972039`20.*^-6, 
   3.2233661816389626142713019081806`20.*^-7}, 
  {-1.15031472402686103404522389333505`20.*^-6, 
   2.0005473461336713635569111188437`20.*^-7}, 
  {-7.0759030873227364925114197285098`20.*^-7, 
   1.2305918412735193900019860397408`20.*^-7}, 
  {-4.3287517849984261317289745695904`20.*^-7, 
   7.52826397391030631605039055581`20.*^-8}, 
  {-2.6392728470694376834722469726366`20.*^-7, 
   4.590039734033804666908255604584`20.*^-8}, 
  {-1.6058908057588159412075566516791`20.*^-7, 
   2.792853575232723376013142002922`20.*^-8}, 
  {-9.759019847567215875942680216683`20.*^-8, 
   1.697220843055167978424813950728`20.*^-8}, 
  {-5.926076775380633236876639999497`20.*^-8, 
   1.030622047892284041195937391217`20.*^-8}, 
  {-3.596900983397390153473952724012`20.*^-8, 
   6.2554799711258959190851351722`20.*^-9}, 
  {-2.18257098936187753716673267896`20.*^-8, 
   3.79577563367283049942040465906`20.*^-9}, 
  {-1.324142303958027777957225842851`20.*^-8, 
   2.30285618079657004862126233539`20.*^-9}, 
  {-8.03260261441962170781113167017`20.*^-9, 
   1.396974367725151601358457681766987260093421532714`20.*^-9}, 
  {-4.87248836940895398094788949206`20.*^-9, 
   8.473892816363398227735459986196288900493595377664`20.*^-10}, 
  {-2.95548599567858631500990265355`20.*^-9, 
   5.139975644658410982625917658346592795327351518187`20.*^-10}, 
  {-2.63196628270233351482164351451`20.*^-9, 
   4.577332665569275677950684373060006485458816982829`20.*^-10}, 
  {-4.33912547770212172891333038463`20.*^-9, 
   7.546305178612385615501444147186436095425137082368`20.*^-10}, 
  {-7.1533196551766504481793065723`20.*^-9, 
   1.2440555922046348605529228821400532071438260109311`20.*^-9}, 
  {-1.179195836228939252583888789675`20.*^-8, 
   2.05077536735467696101545876465`20.*^-9}, 
  {-1.943656582947776993490356276298`20.*^-8, 
   3.38027231817004694520061961095`20.*^-9}, 
  {-3.203165947617820445796657823913`20.*^-8, 
   5.57072338716142686225505708507`20.*^-9}, 
  {-5.277374358118257157765916732446`20.*^-8, 
   9.17804236194479505698420301294`20.*^-9}, 
  {-8.690730656616868405658917309317`20.*^-8, 
   1.511431418542064070549376923359`20.*^-8}, 
  {-1.4300960708826028538469514621776`20.*^-7, 
   2.487123601534961484951219934222`20.*^-8}, 
  {-2.3503472780636681911967393528398`20.*^-7, 
   4.087560483588988158603024961461`20.*^-8}, 
  {-3.8548550433263180700074764831678`20.*^-7, 
   6.704095727524031426099959101163`20.*^-8}, 
  {-6.3012016150420000832896135630233`20.*^-7, 
   1.0958611504420869710068893153086`20.*^-7}, 
  {-1.0243584243759972072978825560979`20.*^-6, 
   1.781492911958256012691969662779`20.*^-7}, 
  {-1.65045182071049502264672230646311`20.*^-6, 
   2.8703509925399913437334300981968`20.*^-7}, 
  {-2.62127234840494889425822316584121`20.*^-6, 
   4.5587345189651285117534315927673`20.*^-7}, 
  {-4.06933467420066857184603065408499`20.*^-6, 
   7.0771037812185540379930967897129`20.*^-7}, 
  {-6.09822357977803005031890733183593`20.*^-6, 
   1.06056062257009218266415779684103`20.*^-6}, 
  {-8.66923142262298231644544490408732`20.*^-6, 
   1.50769242132573605503399041810215`20.*^-6}, 
  {-0.00001143746005327488590578028609366237`20., 
   1.98912348752606711404874540759346`20.*^-6}, 
  {-0.00001367979222944186881463215388145237`20., 
   2.37909430077249892428385284894825`20.*^-6}, 
  {-0.00001455647478362719934785146500026675`20., 
   2.53156083193516510397416782613334`20.*^-6}, 
  {-0.0000136797922294379887858183971625056`20., 
   2.3790943007718241366640690717401`20.*^-6}, 
  {-0.00001143746005328096405893667319548366`20., 
   1.98912348752712418416289968617106`20.*^-6}, 
  {-8.66923142262501876681656414912384`20.*^-6, 
   1.50769242132609022031592419984761`20.*^-6}, 
  {-6.09822357980562263897008049181426`20.*^-6, 
   1.06056062257489089373392704205466`20.*^-6}, 
  {-4.06933467419926407235391767170729`20.*^-6, 
   7.0771037812161114301807263855779`20.*^-7}, 
  {-2.6212723483863152104255394032383`20.*^-6, 
   4.5587345189327221050878946143276`20.*^-7}, 
  {-1.6504518206844877161044795639722`20.*^-6, 
   2.8703509924947612453990948938647`20.*^-7}, 
  {-1.02435842437886760555421847222616`20.*^-6, 
   1.7814929119632480096595103864801`20.*^-7}, 
  {-6.3012016146361559185442538265395`20.*^-7, 
   1.0958611503715053771381311002678`20.*^-7}, 
  {-3.854855043056337197575409007449`20.*^-7, 
   6.704095727054499474044189578172`20.*^-8}, 
  {-2.3503472780035100961643500950882`20.*^-7, 
   4.087560483484365384633652339283`20.*^-8}, 
  {-1.4300960713273193686345703847057`20.*^-7, 
   2.487123602308381510668818060358`20.*^-8}, 
  {-8.69073065205770999736409116871`20.*^-8, 
   1.511431417749166956063320203255`20.*^-8}, 
  {-5.277374355398843442966207973364`20.*^-8, 
   9.17804235721537990081079647542`20.*^-9}, 
  {-3.203165949759339472787081810597`20.*^-8, 
   5.5707233908858077787601422793`20.*^-9}, 
  {-1.943656584915926625466506514864`20.*^-8, 
   3.38027232159291587037653306933`20.*^-9}, 
  {-1.179195837045780800851329704091`20.*^-8, 
   2.05077536877527095800231252885`20.*^-9}, 
  {-7.15331965060200543207885456359`20.*^-9, 
   1.24405559140904442297023557627688464095635308544`20.*^-9}, 
  {-4.33912544217028009461271664251`20.*^-9, 
   7.546305116817878425413420247851505239345820860417`20.*^-10}, 
  {-2.63196631835007453092561901753`20.*^-9, 
   4.57733272756534701030542437831345305820439134264`20.*^-10}, 
  {-2.3432992970905760289617807144`20.*^-9, 
   4.075303125374914832977009938083666737095241956306`20.*^-10}, 
  {-3.86322163815508589726111759474`20.*^-9, 
   6.718646327226236343062813208235001274558257823743`20.*^-10}, 
  {-6.36876184410462669199570535512`20.*^-9, 
   1.1076107554964568159992531052379405186528641548289`20.*^-9}, 
  {-1.049864494028089260252354548171`20.*^-8, 
   1.8258512939618943656562687794267218843811797008384`20.*^-9}, 
  {-1.730480609530753671258442155746`20.*^-8, 
   3.00953149483609334131902983608`20.*^-9}, 
  {-2.851848596503761854689781333692`20.*^-8, 
   4.95973668957175974728657623251`20.*^-9}, 
  {-4.698558482831395208070255792523`20.*^-8, 
   8.17140605709807862273087963917`20.*^-9}, 
  {-7.737533533961614700610436666628`20.*^-8, 
   1.345658005906367774019206376805`20.*^-8}, 
  {-1.2732411830129392158687447979689`20.*^-7, 
   2.214332492196416027597817039947`20.*^-8}, 
  {-2.0925517399584252705345112923827`20.*^-7, 
   3.639220417319000470494802247622`20.*^-8}, 
  {-3.4320223062670616722952403054861`20.*^-7, 
   5.968734445681846386600417922584`20.*^-8}, 
  {-5.6099886362559011909254761545498`20.*^-7, 
   9.756501976097219462479088964435`20.*^-8}, 
  {-9.119793364222720780164309006458`20.*^-7, 
   1.5860510198648210052459667837319`20.*^-7}, 
  {-1.46935619716215932540166403865522`20.*^-6, 
   2.5554020820211466528724591976612`20.*^-7}, 
  {-2.33358008558125753964496167389444`20.*^-6, 
   4.0584001488369696341651507372076`20.*^-7}, 
  {-3.6225431771014017565106515713874`20.*^-6, 
   6.3000750906111334895837418632826`20.*^-7}, 
  {-5.42831331530295075104003757483432`20.*^-6, 
   9.4405448961790447844174566518857`20.*^-7}, 
  {-7.71624308286361773911474365374831`20.*^-6, 
   1.34195531875889004158517280934754`20.*^-6}, 
  {-0.00001017925110749904664571095371191784`20., 
   1.77030454043461680794973108033353`20.*^-6}, 
  {-0.00001217402178957064249479996540308898`20., 
   2.11722118079489434692173311358069`20.*^-6}, 
  {-0.00001295383620593757717330819755128316`20., 
   2.25284107929349168231446913935358`20.*^-6}, 
  {-0.00001217402178956757998177573496666182`20., 
   2.11722118079436173596099738550641`20.*^-6}, 
  {-0.00001017925110750384449163377482733744`20., 
   1.7703045404354512159363086656239`20.*^-6}, 
  {-7.71624308286522537449351159100576`20.*^-6, 
   1.34195531875916963034669766800101`20.*^-6}, 
  {-5.42831331532473499191310042241746`20.*^-6, 
   9.4405448962169304207184355172478`20.*^-7}, 
  {-3.62254317710029283663346958754278`20.*^-6, 
   6.3000750906092049332755992826832`20.*^-7}, 
  {-2.33358008556654465919138875032639`20.*^-6, 
   4.0584001488113820159850239136111`20.*^-7}, 
  {-1.46935619714162369522066590952903`20.*^-6, 
   2.5554020819854325134272450600505`20.*^-7}, 
  {-9.1197933642453861929281087908421`20.*^-7, 
   1.5860510198687628161614102244942`20.*^-7}, 
  {-5.6099886359354319644521492183361`20.*^-7, 
   9.756501975539881677308085597107`20.*^-8}, 
  {-3.4320223060538733230358062410513`20.*^-7, 
   5.968734445311084040062271723568`20.*^-8}, 
  {-2.0925517399109216551480060038663`20.*^-7, 
   3.639220417236385487213923484986`20.*^-8}, 
  {-1.2732411833641090008094225863153`20.*^-7, 
   2.21433249280714608836421319359`20.*^-8}, 
  {-7.737533530361474979350550010963`20.*^-8, 
   1.345658005280256518147921741037`20.*^-8}, 
  {-4.698558480684007622678213446946`20.*^-8, 
   8.1714060533634915177012407773`20.*^-9}, 
  {-2.851848598194815495706581773889`20.*^-8, 
   4.95973669251272260122883786763`20.*^-9}, 
  {-1.730480611084907089718537937156`20.*^-8, 
   3.00953149753896885168441380375`20.*^-9}, 
  {-1.049864494673109817441149475199`20.*^-8, 
   1.825851295083669247723738217737398996475846852608`20.*^-9}, 
  {-6.36876184049224920895099500637`20.*^-9, 
   1.107610754868217253730607827195738650552921393647`20.*^-9}, 
  {-3.86322161009729049935815725262`20.*^-9, 
   6.718646278430070433666360439327698431519351635968`20.*^-10}, 
  {-2.34329932523989205895001143193`20.*^-9, 
   4.075303174330247059043498142476408350720911022071`20.*^-10}, 
  {-2.08584871998536710827818053399`20.*^-9, 
   3.627562991278899318744661798245667388113954947727`20.*^-10}, 
  {-3.43878202177260915691857608115`20.*^-9, 
   5.980490472648015925075784488961405248460814286848`20.*^-10}, 
  {-5.66904620542251005388644966176`20.*^-9, 
   9.859210792039147919802521150885640824482193997824`20.*^-10}, 
  {-9.34519091133683984252327113375`20.*^-9, 
   1.6252505932759721465257862841320637161512772829184`20.*^-9}, 
  {-1.540357654678418269042834971665`20.*^-8, 
   2.6788828777015969896397129942`20.*^-9}, 
  {-2.538523225664944431276299662109`20.*^-8, 
   4.41482300115642509787182549932`20.*^-9}, 
  {-4.182337277609607799982831256644`20.*^-8, 
   7.27363004801670921736144566372`20.*^-9}, 
  {-6.887419445531032489312072384274`20.*^-8, 
   1.197812077483657824228186501613`20.*^-8}, 
  {-1.1333497745572474613433910815348`20.*^-7, 
   1.971043086186517324075462750496`20.*^-8}, 
  {-1.8626374769184236939302056639941`20.*^-7, 
   3.239369525075519467704705502597`20.*^-8}, 
  {-3.0549235616973281477061543434935`20.*^-7, 
   5.312910542082309822097659727814`20.*^-8}, 
  {-4.9935472278800221411280406196139`20.*^-7, 
   8.684429961530473288918331512372`20.*^-8}, 
  {-8.117592330701436111752002465653`20.*^-7, 
   1.411755187948075845522087385331`20.*^-7}, 
  {-1.30786066997218408954061795888727`20.*^-6, 
   2.2745402956037984165923790589344`20.*^-7}, 
  {-2.07704033435080334363281901006503`20.*^-6, 
   3.6122440597405275541440330609825`20.*^-7}, 
  {-3.22416778327246525349334596708498`20.*^-6, 
   5.6072483187347221799884277688435`20.*^-7}, 
  {-4.83107215370618721865912463620865`20.*^-6, 
   8.4018646151411951628854341499282`20.*^-7}, 
  {-6.86676620391563798680699465826959`20.*^-6, 
   1.1942202093766326933577382014382`20.*^-6}, 
  {-9.05789835472059699002626161151223`20.*^-6, 
   1.57528667038619078087413245417603`20.*^-6}, 
  {-0.00001083222155658715463762591963192998`20., 
   1.88386461853689645871755124033566`20.*^-6}, 
  {-0.00001152579392500646163739912404801106`20., 
   2.00448590000112376302593461704541`20.*^-6}, 
  {-0.0000108322215565847372726588629011571`20., 
   1.88386461853647604741893267846212`20.*^-6}, 
  {-9.0578983547243843687226747850761`20.*^-6, 
   1.57528667038684945543003039740453`20.*^-6}, 
  {-6.86676620391690714201264422523096`20.*^-6, 
   1.19422020937685341600219899569236`20.*^-6}, 
  {-4.8310721537233861660380234455084`20.*^-6, 
   8.4018646151711063757183016443623`20.*^-7}, 
  {-3.2241677832715896952287186670368`20.*^-6, 
   5.6072483187331994699629889861509`20.*^-7}, 
  {-2.0770403343391861628809830880945`20.*^-6, 
   3.6122440597203237615321445010338`20.*^-7}, 
  {-1.307860669955968854595783807835`20.*^-6, 
   2.274540295575598007992667491887`20.*^-7}, 
  {-8.1175923307193333776898212753652`20.*^-7, 
   1.411755187951188413511273265281`20.*^-7}, 
  {-4.9935472276269674851649815846091`20.*^-7, 
   8.684429961090378235069533190623`20.*^-8}, 
  {-3.0549235615289978629256699396013`20.*^-7, 
   5.312910541789561500740295547132`20.*^-8}, 
  {-1.8626374768809126098235129856869`20.*^-7, 
   3.239369525010282799693066062064`20.*^-8}, 
  {-1.1333497748345483407138189149478`20.*^-7, 
   1.971043086668779722980554634691`20.*^-8}, 
  {-6.887419442688181054794814717111`20.*^-8, 
   1.197812076989248879094750385585`20.*^-8}, 
  {-4.182337275913920864664500683956`20.*^-8, 
   7.27363004506768846028608814601`20.*^-9}, 
  {-2.538523227000286301421606577517`20.*^-8, 
   4.41482300347875878508105491742`20.*^-9}, 
  {-1.54035765590565825615089426955`20.*^-8, 
   2.67888287983592740200155525139`20.*^-9}, 
  {-9.34519091643025620831321214405`20.*^-9, 
   1.6252505941617836884022977641828297636422325633023`20.*^-9}, 
  {-5.66904620256998850207668604897`20.*^-9, 
   9.85921078707824087317684530253987954608786374656`20.*^-10}, 
  {-3.43878199961670907395159392783`20.*^-9, 
   5.980490434116015780785380744048784031171133571071`20.*^-10}, 
  {-2.08584874221353868169708421283`20.*^-9, 
   3.62756302993658901164710297882680986579436409762`20.*^-10}, 
  {-1.8563324223529324773271402158017960667252852260864`20.*^-9, 
   3.228404212787708656221113418785037252112679563529`20.*^-10}, 
  {-3.06039561117887836508344220391`20.*^-9, 
   5.322427149876310200145116876352168984748629457787`20.*^-10}, 
  {-5.04525229410188132137964542875`20.*^-9, 
   8.774351815829358819790687702190312977855472992257`20.*^-10}, 
  {-8.31689116020257835121344306192`20.*^-9, 
   1.4464158539482744958632074890297258351500034310144`20.*^-9}, 
  {-1.370863855895191823717067919719`20.*^-8, 
   2.38411105373076838907316159951`20.*^-9}, 
  {-2.259195194709834116373008871684`20.*^-8, 
   3.92903512123449411543131977684`20.*^-9}, 
  {-3.722129130072974838931287107879`20.*^-8, 
   6.47326805230082580683702105718`20.*^-9}, 
  {-6.129549190633509594703769100254`20.*^-8, 
   1.06600855489278427733978593048`20.*^-8}, 
  {-1.008638030378451151340348649231`20.*^-7, 
   1.754153096310349828417997650836`20.*^-8}, 
  {-1.6576723247036118404353123150399`20.*^-7, 
   2.882908390788890157278804026155`20.*^-8}, 
  {-2.7187484073433690189713506486967`20.*^-7, 
   4.728258099727598293863218519473`20.*^-8}, 
  {-4.4440107896305434975340421822515`20.*^-7, 
   7.728714416748771300059203795222`20.*^-8}, 
  {-7.2241837248186148998135166339847`20.*^-7, 
   1.2563797782293243304023507189538`20.*^-7}, 
  {-1.16390099898198531943770547645374`20.*^-6, 
   2.0241756504034527294568790894847`20.*^-7}, 
  {-1.84836893548711763065972067556802`20.*^-6, 
   3.214554670412378488103862044466`20.*^-7}, 
  {-2.86909685214379373079228168865749`20.*^-6, 
   4.9897336559022499665952725020129`20.*^-7}, 
  {-4.29881207371173799232923883680138`20.*^-6, 
   7.476194910803022595355197977046`20.*^-7}, 
  {-6.10982124921221043452867428686839`20.*^-6, 
   1.06257760855864529296150857162929`20.*^-6}, 
  {-8.0588447072680156596005376430673`20.*^-6, 
   1.40153820995965489732183263357692`20.*^-6}, 
  {-9.63691092705648829979273784627114`20.*^-6, 
   1.67598450905330231300743266891673`20.*^-6}, 
  {-0.00001025371807822891432618403211586025`20., 
   1.78325531795285466542330993319309`20.*^-6}, 
  {-9.63691092705458009289972149429838`20.*^-6, 
   1.6759845090529704509390819990084`20.*^-6}, 
  {-8.05884470727100549308882848978474`20.*^-6, 
   1.40153820996017486836327451996257`20.*^-6}, 
  {-6.10982124921321240265132390030788`20.*^-6, 
   1.06257760855881954828718676527094`20.*^-6}, 
  {-4.29881207372531705302809128075055`20.*^-6, 
   7.4761949108266383530923326621748`20.*^-7}, 
  {-2.86909685214310241647313491912084`20.*^-6, 
   4.9897336559010476808228433376014`20.*^-7}, 
  {-1.84836893547794471494314228248361`20.*^-6, 
   3.2145546703964255912054648391019`20.*^-7}, 
  {-1.16390099896918146487273552406438`20.*^-6, 
   2.0241756503811851563004096070687`20.*^-7}, 
  {-7.2241837248327471449642607178692`20.*^-7, 
   1.2563797782317821121676975161512`20.*^-7}, 
  {-4.4440107894307215437108961787852`20.*^-7, 
   7.728714416401254858627645528321`20.*^-8}, 
  {-2.7187484072104380621693709352369`20.*^-7, 
   4.72825809949641402116412336563`20.*^-8}, 
  {-1.6576723246739913058951011081529`20.*^-7, 
   2.882908390737376184165393231569`20.*^-8}, 
  {-1.0086380305974216205930288321733`20.*^-7, 
   1.754153096691168035813963186389`20.*^-8}, 
  {-6.129549188388650468898556890359`20.*^-8, 
   1.066008554502373994591053372236`20.*^-8}, 
  {-3.722129128733970356962313785724`20.*^-8, 
   6.47326804997212235993445875778`20.*^-9}, 
  {-2.259195195764288665064650649348`20.*^-8, 
   3.92903512306832811315591417278`20.*^-9}, 
  {-1.370863856864283964497349818847`20.*^-8, 
   2.38411105541614602521278229365`20.*^-9}, 
  {-8.31689116422460501399020421458`20.*^-9, 
   1.4464158546477573937374268199274361505752543133696`20.*^-9}, 
  {-5.04525229184938074219421127022`20.*^-9, 
   8.774351811911966508163845687342861718971559706624`20.*^-10}, 
  {-3.06039559368342363088570450483`20.*^-9, 
   5.322427119449432401540355660571394260732006611623`20.*^-10}, 
  {-1.8563324399054573658760414097733362489376045531135`20.*^-9, 
   3.228404243313838897175724190909422959474728976689`20.*^-10}, 
  {-1.6517934402380956277881620918487361232470726934529`20.*^-9, 
   2.872684243892340222240281898865996333209094587863`20.*^-10}, 
  {-2.72318746811408208396346618375`20.*^-9, 
   4.735978205415794928632115102178221177524822422843`20.*^-10}, 
  {-4.48934343489563794317758509803`20.*^-9, 
   7.807553799818500770743626257446888731711140528129`20.*^-10}, 
  {-7.40049745736948760640181060222`20.*^-9, 
   1.2870430360642587141568366264727286652370270814209`20.*^-9}, 
  {-1.219815495026108183136257920692`20.*^-8, 
   2.12141825221931857936740507947`20.*^-9}, 
  {-2.010265643500645804193807231715`20.*^-8, 
   3.49611416260981878990227344646`20.*^-9}, 
  {-3.312004549449425338115645682678`20.*^-8, 
   5.7600079120859571097663403177`20.*^-9}, 
  {-5.454157622813705967019327899744`20.*^-8, 
   9.48549151793687994264230939085`20.*^-9}, 
  {-8.974989150745109508457848015532`20.*^-8, 
   1.560867678390453827557886611397`20.*^-8}, 
  {-1.4750147614684050849027015836178`20.*^-7, 
   2.5652430634233131911351331889`20.*^-8}, 
  {-2.419163416287285711840534402778`20.*^-7, 
   4.207240723977888194505277222223`20.*^-8}, 
  {-3.9542931538721426381569065742909`20.*^-7, 
   6.877031571951552414185924477027`20.*^-8}, 
  {-6.4280408401897584189697864142464`20.*^-7, 
   1.1179201461199579859077889416081`20.*^-7}, 
  {-1.03561819341026943192962333218577`20.*^-6, 
   1.8010751189743816207471710124971`20.*^-7}, 
  {-1.6446089718082021961134859019574`20.*^-6, 
   2.8601895161881777323712798294912`20.*^-7}, 
  {-2.55272969187064769884638920748794`20.*^-6, 
   4.4395298989054742588632855782398`20.*^-7}, 
  {-3.82461692387677828876030890799016`20.*^-6, 
   6.651507693698744850017928535635`20.*^-7}, 
  {-5.43553714319463880933574574638321`20.*^-6, 
   9.4531080751211109727578186893621`20.*^-7}, 
  {-7.16901144370919578370282813768277`20.*^-6, 
   1.24678459890594709281788315437961`20.*^-6}, 
  {-8.57239303667693892192414996475008`20.*^-6, 
   1.49085096290033720381289564604348`20.*^-6}, 
  {-9.12088333892689023079157022825792`20.*^-6, 
   1.58624058068293743144201221361008`20.*^-6}, 
  {-8.57239303667543257302277012915511`20.*^-6, 
   1.49085096290007523009091654420087`20.*^-6}, 
  {-7.16901144371155609547967926071012`20.*^-6, 
   1.2467845989063575818225529149061`20.*^-6}, 
  {-5.43553714319542985900402619071476`20.*^-6, 
   9.4531080751224867113113498968952`20.*^-7}, 
  {-3.82461692388749953070689487487896`20.*^-6, 
   6.6515076937173904881859041302243`20.*^-7}, 
  {-2.55272969187010185168252081452134`20.*^-6, 
   4.4395298989045249594478622861242`20.*^-7}, 
  {-1.64460897180095921617967014361299`20.*^-6, 
   2.860189516175581245529861119327`20.*^-7}, 
  {-1.03561819340015922027180737801079`20.*^-6, 
   1.8010751189567986439509693530623`20.*^-7}, 
  {-6.4280408402009177174067043863423`20.*^-7, 
   1.1179201461218987334620355454507`20.*^-7}, 
  {-3.9542931537143550477648520245873`20.*^-7, 
   6.877031571677139213504090477543`20.*^-8}, 
  {-2.4191634161823174026239103758565`20.*^-7, 
   4.207240723795334613258974566708`20.*^-8}, 
  {-1.4750147614450152877107149345991`20.*^-7, 
   2.565243063382635282975156408`20.*^-8}, 
  {-8.974989152474191749294600803982`20.*^-8, 
   1.560867678691163782486017531127`20.*^-8}, 
  {-5.454157621041050088602986064486`20.*^-8, 
   9.48549151485400015409214967737`20.*^-9}, 
  {-3.312004548392080366606250027746`20.*^-8, 
   5.76000791024709628975000004825`20.*^-9}, 
  {-2.010265644333297248597569828938`20.*^-8, 
   3.49611416405790825843055622424`20.*^-9}, 
  {-1.219815495791353999175063220521`20.*^-8, 
   2.12141825355018086813054473134`20.*^-9}, 
  {-7.40049746054549027762057246214`20.*^-9, 
   1.2870430366166070048035778195023344769035191451649`20.*^-9}, 
  {-4.48934343311694566584441371727`20.*^-9, 
   7.807553796725122897120719508302751433290011377664`20.*^-10}, 
  {-2.72318745429875721323485239901`20.*^-9, 
   4.735978181389142979538873737410127517321733098193`20.*^-10}, 
  {-1.6517934540984861978360604522890793683136379092992`20.*^-9, 
   2.872684267997367300584452960502255604727069658305`20.*^-10}, 
  {-1.4695720901764957531571327672676282888170082664447`20.*^-9, 
   2.555777548133036092447187421335676456387675760196`20.*^-10}, 
  {-2.42277276140186962466292124856`20.*^-9, 
   4.213517845916294999413776084447640417979477613898`20.*^-10}, 
  {-3.99409093250937153573702803167`20.*^-9, 
   6.94624510001629832302091831594595359308432203198`20.*^-10}, 
  {-6.58409351695926614190873924999`20.*^-9, 
   1.1450597420798723725058676956500262740822199369729`20.*^-9}, 
  {-1.08524840263888583576452647041`20.*^-8, 
   1.88738852632849710567743733984`20.*^-9}, 
  {-1.788497546194373621166600051783`20.*^-8, 
   3.11043051512064977594191313354`20.*^-9}, 
  {-2.946630227612560872865464048639`20.*^-8, 
   5.12457430889141021367906791067`20.*^-9}, 
  {-4.852461499432633715952149388678`20.*^-8, 
   8.43906347727414559296025980639`20.*^-9}, 
  {-7.984870009480791357776745092354`20.*^-8, 
   1.388673045127094149178564363888`20.*^-8}, 
  {-1.3122889503306747915498868264984`20.*^-7, 
   2.282241652748999637478064046083`20.*^-8}, 
  {-2.1522711437553948483255411526072`20.*^-7, 
   3.743080250009382344913984613229`20.*^-8}, 
  {-3.5180214179622344112791588119776`20.*^-7, 
   6.118298118195190280485493586048`20.*^-8}, 
  {-5.7187980724741463891245993997574`20.*^-7, 
   9.945735778215906763694955477838`20.*^-8}, 
  {-9.2134074417938582862385785351653`20.*^-7, 
   1.6023317290076275280414919191593`20.*^-7}, 
  {-1.46310228443649747048462571834619`20.*^-6, 
   2.5445257120634738617123925536456`20.*^-7}, 
  {-2.27093172462271708737927348519914`20.*^-6, 
   3.9494464776047253693552582351288`20.*^-7}, 
  {-3.40227393373219329374622141577195`20.*^-6, 
   5.916998145621205728254298114386`20.*^-7}, 
  {-4.83505154682470147206333303478575`20.*^-6, 
   8.4087852988255677775014487561492`20.*^-7}, 
  {-6.3766632573077902297136874142782`20.*^-6, 
   1.10898491431439830081977172422229`20.*^-6}, 
  {-7.624590045968916538455461492312`20.*^-6, 
   1.32601566016850722407921069431513`20.*^-6}, 
  {-8.11229226400275355954730314311281`20.*^-6, 
   1.41083343721787018426909619880224`20.*^-6}, 
  {-7.62459004596772737730002170719527`20.*^-6, 
   1.32601566016830041344348203603397`20.*^-6}, 
  {-6.37666325730965362202471722641198`20.*^-6, 
   1.10898491431472236904777690894121`20.*^-6}, 
  {-4.83505154682532601616303761410474`20.*^-6, 
   8.4087852988266539411531088940951`20.*^-7}, 
  {-3.40227393374065829737459050284558`20.*^-6, 
   5.9169981456359274736949400049489`20.*^-7}, 
  {-2.27093172462228609358001734612379`20.*^-6, 
   3.9494464776039758149217692976066`20.*^-7}, 
  {-1.46310228443077833965323666492469`20.*^-6, 
   2.5445257120535275472230202868256`20.*^-7}, 
  {-9.2134074417140254479667733559093`20.*^-7, 
   1.6023317289937435561681344966799`20.*^-7}, 
  {-5.7187980724829581711037489012503`20.*^-7, 
   9.945735778231231601919563306522`20.*^-8}, 
  {-3.5180214178376386762005488107719`20.*^-7, 
   6.118298117978502045566171844819`20.*^-8}, 
  {-2.1522711436725070326561197925407`20.*^-7, 
   3.743080249865229622010643117464`20.*^-8}, 
  {-1.3122889503122063835320422604907`20.*^-7, 
   2.282241652716880667012247409551`20.*^-8}, 
  {-7.984870010846174892716649127141`20.*^-8, 
   1.388673045364552155255069413416`20.*^-8}, 
  {-4.852461498032855414126868431738`20.*^-8, 
   8.43906347483974854630759727259`20.*^-9}, 
  {-2.946630226777627562582205209231`20.*^-8, 
   5.12457430743935228275166123345`20.*^-9}, 
  {-1.78849754685187875440930285682`20.*^-8, 
   3.1104305162641369641900919249`20.*^-9}, 
  {-1.085248403243163444218318351538`20.*^-8, 
   1.88738852737941468559707539398`20.*^-9}, 
  {-6.58409351946720254261233657684`20.*^-9, 
   1.1450597425160352248021454916244281898474749820928`20.*^-9}, 
  {-3.99409093110482299287831155349`20.*^-9, 
   6.946245097573605205005759223454313452932782096384`20.*^-10}, 
  {-2.42277275049256770342955170773`20.*^-9, 
   4.213517826943596005964437752578745263409308590486`20.*^-10}, 
  {-1.4695721011213846365030339310394032745913656541184`20.*^-9, 
   2.555777567167625454787885097461216026093741190726`20.*^-10}, 
  {-1.3072794862058142059697894474421199624422880706559`20.*^-9, 
   2.273529541227502966903981647726505306545438030834`20.*^-10}, 
  {-2.15521310578993498322037030941`20.*^-9, 
   3.748196705721626057774557059849500232018624651651`20.*^-10}, 
  {-3.55300209180480883324192342707`20.*^-9, 
   6.17913407270401536215986682968454141900578881536`20.*^-10}, 
  {-5.8569763364263297860421539991`20.*^-9, 
   1.018604580248057354094287652016542867817452535808`20.*^-9}, 
  {-9.65398398140160676520693846684`20.*^-9, 
   1.6789537358959316113403371246668417091092346830847`20.*^-9}, 
  {-1.590983473022086908455661095826`20.*^-8, 
   2.76692777916884679731419321013`20.*^-9}, 
  {-2.621215915976156165757265710313`20.*^-8, 
   4.55863637561070637523002732228`20.*^-9}, 
  {-4.316571974534730169353596450795`20.*^-8, 
   7.50708169484300899018016774051`20.*^-9}, 
  {-7.103040617149239977400455209391`20.*^-8, 
   1.235311411678128691721818297285`20.*^-8}, 
  {-1.1673610449186843847460876028515`20.*^-7, 
   2.03019312159771197347145670061`20.*^-8}, 
  {-1.914571217403755585413201861931`20.*^-7, 
   3.329689073745661887675133672923`20.*^-8}, 
  {-3.1294722143975913535258974680408`20.*^-7, 
   5.442560372865376267001560813983`20.*^-8}, 
  {-5.0871469823183264716907286326404`20.*^-7, 
   8.847212143162306907288223708939`20.*^-8}, 
  {-8.1956779186724266557078044291235`20.*^-7, 
   1.4253352902039002879491833789781`20.*^-7}, 
  {-1.30146252847138862938564152934542`20.*^-6, 
   2.2634130929937193554532896162529`20.*^-7}, 
  {-2.01999216623973844301792954612053`20.*^-6, 
   3.5130298543299799009007470367314`20.*^-7}, 
  {-3.02620925682868058785797771887014`20.*^-6, 
   5.2629726205716184136660482067308`20.*^-7}, 
  {-4.30041734617847936819404243845872`20.*^-6, 
   7.478986689006051075120073806015`20.*^-7}, 
  {-5.67128219489666790245447181449296`20.*^-6, 
   9.8630994693855093955729944599876`20.*^-7}, 
  {-6.78088974012825539461708909891075`20.*^-6, 
   1.17928517219621832949862419111492`20.*^-6}, 
  {-7.21451096629722291429898565092073`20.*^-6, 
   1.25469755935603876770417141755144`20.*^-6}, 
  {-6.78088974012731660295155559766451`20.*^-6, 
   1.17928517219605506138287923437644`20.*^-6}, 
  {-5.6712821948981390302457256308657`20.*^-6, 
   9.8630994693880678786882184884621`20.*^-7}, 
  {-4.30041734617897246357283584050202`20.*^-6, 
   7.4789866890069086323005840704383`20.*^-7}, 
  {-3.02620925683536426021926925350095`20.*^-6, 
   5.2629726205832421916856856582627`20.*^-7}, 
  {-2.0199921662393986508781779590332`20.*^-6, 
   3.5130298543293889580490051461446`20.*^-7}, 
  {-1.30146252846687271876369222303504`20.*^-6, 
   2.2634130929858655978498995183217`20.*^-7}, 
  {-8.1956779186093883544247318163001`20.*^-7, 
   1.4253352901929371051173446637043`20.*^-7}, 
  {-5.0871469823253202769782165230553`20.*^-7, 
   8.847212143174470046918637431401`20.*^-8}, 
  {-3.1294722142992051678878641149018`20.*^-7, 
   5.442560372694269857196285417221`20.*^-8}, 
  {-1.9145712173383034886522340745015`20.*^-7, 
   3.329689073631832154177798390437`20.*^-8}, 
  {-1.1673610449040997912552545133146`20.*^-7, 
   2.030193121572347463052616544895`20.*^-8}, 
  {-7.103040618227407195101131359968`20.*^-8, 
   1.235311411865636033930631540864`20.*^-8}, 
  {-4.316571973429393770018583170019`20.*^-8, 
   7.50708169292068481742362290438`20.*^-9}, 
  {-2.62121591531684979735225957113`20.*^-8, 
   4.55863637446408660409088621066`20.*^-9}, 
  {-1.590983473541287596947993143097`20.*^-8, 
   2.76692778007180451643129242278`20.*^-9}, 
  {-9.65398398617329704116430049245`20.*^-9, 
   1.678953736725790789767704433469587078837849554944`20.*^-9}, 
  {-5.85697633840672575456569797632`20.*^-9, 
   1.0186045805924740442722953002288600153418782212097`20.*^-9}, 
  {-3.5530020906957048781339330206`20.*^-9, 
   6.179134070775138918493796557573339509794837364736`20.*^-10}, 
  {-2.15521309717538044512662986548`20.*^-9, 
   3.748196690739792078481095418222892118551277706194`20.*^-10}, 
  {-1.307279494848470273406139151921624741595796471808`20.*^-9, 
   2.273529556258209171141111568558566782623591939249`20.*^-10}, 
  {-1.1627726466215657171321124823624537018992336830464`20.*^-9, 
   2.02221329847228820370802170845641001842948721865`20.*^-10}, 
  {-1.91697552181387461395338946896`20.*^-9, 
   3.33387047271978193731024255472052798789342558955`20.*^-10}, 
  {-3.16025255925794321594340700479`20.*^-9, 
   5.496091407405118636423316530066761402028255857045`20.*^-10}, 
  {-5.20954466059010736459688899798`20.*^-9, 
   9.06007767059149106886415477909185099654494626321`20.*^-10}, 
  {-8.58682904436951847041151736636`20.*^-9, 
   1.4933615729338292992020030202359861223902733664256`20.*^-9}, 
  {-1.415115288407439808486827280037`20.*^-8, 
   2.46107006679554749302056918267`20.*^-9}, 
  {-2.331464494439677544880908705646`20.*^-8, 
   4.05472085989509138240158035764`20.*^-9}, 
  {-3.83941235333054617545987210887`20.*^-8, 
   6.67723887535747160949542975455`20.*^-9}, 
  {-6.317855333791842884186457150965`20.*^-8, 
   1.09875744935510311029329689582`20.*^-8}, 
  {-1.0383169237273726826454441550791`20.*^-7, 
   1.805768563004126404600772443616`20.*^-8}, 
  {-1.7029237807638003051173414679247`20.*^-7, 
   2.961606575241391834986680813782`20.*^-8}, 
  {-2.7835118533798339898303053588667`20.*^-7, 
   4.840890179791015634487487580639`20.*^-8}, 
  {-4.5247387214955275199115917680304`20.*^-7, 
   7.869110819992221773759290031358`20.*^-8}, 
  {-7.2895333733559832167648336224538`20.*^-7, 
   1.2677449344966927333504058473834`20.*^-7}, 
  {-1.15754992774895305388640696086299`20.*^-6, 
   2.0131303091286140067589686275878`20.*^-7}, 
  {-1.79658444393769558530703760533078`20.*^-6, 
   3.1244946851090358005339784440536`20.*^-7}, 
  {-2.69142782933989407474199652151139`20.*^-6, 
   4.6807440510259027386817330808894`20.*^-7}, 
  {-3.82451566261170384326575162152091`20.*^-6, 
   6.6513315871507892926360897765582`20.*^-7}, 
  {-5.04345075563736016699002738216081`20.*^-6, 
   8.7712187054562785512870041428885`20.*^-7}, 
  {-6.03000362918137550391582903213977`20.*^-6, 
   1.04869628333589139198536157080691`20.*^-6}, 
  {-6.41551725247104909063533275938883`20.*^-6, 
   1.11574213086453027663223178424155`20.*^-6}, 
  {-6.03000362918063434790499702832845`20.*^-6, 
   1.04869628333576249528782557014407`20.*^-6}, 
  {-5.04345075563852163284221927476394`20.*^-6, 
   8.7712187054582984918995117821982`20.*^-7}, 
  {-3.82451566261209316288520195005167`20.*^-6, 
   6.6513315871514663702351338261769`20.*^-7}, 
  {-2.69142782934517133429218191767342`20.*^-6, 
   4.6807440510350805813777076829103`20.*^-7}, 
  {-1.79658444393742687617593880313981`20.*^-6, 
   3.1244946851085684803059805271998`20.*^-7}, 
  {-1.15754992774538720511663921967223`20.*^-6, 
   2.0131303091224125306376334255169`20.*^-7}, 
  {-7.2895333733062061998425889275085`20.*^-7, 
   1.2677449344880358608421893786971`20.*^-7}, 
  {-4.5247387215010219206573380478115`20.*^-7, 
   7.869110820001777253317109648369`20.*^-8}, 
  {-2.7835118533021439010689213196095`20.*^-7, 
   4.840890179655902436641602294973`20.*^-8}, 
  {-1.702923780712116227826278060274`20.*^-7, 
   2.961606575151506483176135756999`20.*^-8}, 
  {-1.0383169237158559685996698465783`20.*^-7, 
   1.80576856298409733669507799405`20.*^-8}, 
  {-6.3178553346432221792481623915`20.*^-8, 
   1.098757449503169074651854328957`20.*^-8}, 
  {-3.839412352457716653214906474668`20.*^-8, 
   6.6772388738395072229824460429`20.*^-9}, 
  {-2.331464493919055205445511372363`20.*^-8, 
   4.05472085898966122686175890846`20.*^-9}, 
  {-1.415115288817427235634828555515`20.*^-8, 
   2.46107006750856910545187574872`20.*^-9}, 
  {-8.5868290481374934302463537899`20.*^-9, 
   1.493361573589129292216757180851236565340445245929`20.*^-9}, 
  {-5.20954466215393422380083749743`20.*^-9, 
   9.060077673311189954436239125962159408769214185471`20.*^-10}, 
  {-3.16025255838213768129439522135`20.*^-9, 
   5.496091405881978576164165602338675221853131916713`20.*^-10}, 
  {-1.91697551501137239473257852712`20.*^-9, 
   3.333870460889343295187093090637975565738464079598`20.*^-10}, 
  {-1.1627726534462578872329201881010403980160324861951`20.*^-9, 
   2.02221331034131806475290467495712048741301416422`20.*^-10}, 
  {-1.0341312894092609925035513526336504825569490239488`20.*^-9, 
   1.798489198972627813049654526318221564031514503453`20.*^-10}, 
  {-1.704894179760193023149385899541189186620445178889`20.*^-9, 
   2.965033356104683518520671129636850759339904658931`20.*^-10}, 
  {-2.81062325444751942133423119226`20.*^-9, 
   4.888040442517425080581271638719317089528634776644`20.*^-10}, 
  {-4.63319501288443974922137374108`20.*^-9, 
   8.057730457190329998645867375787837360769790377984`20.*^-10}, 
  {-7.6368381009541350653617967927`20.*^-9, 
   1.3281457566876756635411820509044439277360839131136`20.*^-9}, 
  {-1.258555905518187937477341114954`20.*^-8, 
   2.18879287916206597822146280862`20.*^-9}, 
  {-2.073525429887061538106556758044`20.*^-8, 
   3.60613118241228093583749001399`20.*^-9}, 
  {-3.414641432569284005008415302188`20.*^-8, 
   5.93850683925092870436246139511`20.*^-9}, 
  {-5.618878953736079213712077796818`20.*^-8, 
   9.77196339780187689341230921185`20.*^-9}, 
  {-9.234414398418702615775366756783`20.*^-8, 
   1.605985112768470020134846392484`20.*^-8}, 
  {-1.5145154299123081552168596558308`20.*^-7, 
   2.633939878108362009072799401444`20.*^-8}, 
  {-2.4755405616903658669598321974139`20.*^-7, 
   4.305287933374549333843186430284`20.*^-8}, 
  {-4.0240931729228540509807894442985`20.*^-7, 
   6.998422909431050523444851207475`20.*^-8}, 
  {-6.4829154812361952405061522051488`20.*^-7, 
   1.1274635619541209113923742965478`20.*^-7}, 
  {-1.02944780455250152614113100894698`20.*^-6, 
   1.7903440079173939585063147981686`20.*^-7}, 
  {-1.59772945008880847070109177168472`20.*^-6, 
   2.7786599131979277751323335159736`20.*^-7}, 
  {-2.39345764911878136855526103995106`20.*^-6, 
   4.1625350419457067279221931129584`20.*^-7}, 
  {-3.40097545671545010898709018147856`20.*^-6, 
   5.914739924722521928673200315615`20.*^-7}, 
  {-4.48474413352867037112103706369292`20.*^-6, 
   7.7995550148324702106452818499006`20.*^-7}, 
  {-5.36183641933498095461378124185398`20.*^-6, 
   9.3249329031912712254152717249634`20.*^-7}, 
  {-5.70456104278112657901678261769226`20.*^-6, 
   9.9209757265758723113335349872909`20.*^-7}, 
  {-5.36183641933439581347669559571038`20.*^-6, 
   9.3249329031902535886551227751486`20.*^-7}, 
  {-4.48474413352958737535521996527434`20.*^-6, 
   7.799555014834065000617773852651`20.*^-7}, 
  {-3.40097545671575749800943690432648`20.*^-6, 
   5.9147399247230565182772815727417`20.*^-7}, 
  {-2.39345764912294820517804022339112`20.*^-6, 
   4.1625350419529534003096351711151`20.*^-7}, 
  {-1.5977294500885962962733493567988`20.*^-6, 
   2.7786599131975587761275640987805`20.*^-7}, 
  {-1.02944780454968585111066934563545`20.*^-6, 
   1.7903440079124971323663814706702`20.*^-7}, 
  {-6.482915481196889633567432529514`20.*^-7, 
   1.1274635619472851536639013094806`20.*^-7}, 
  {-4.0240931729272152544447058863607`20.*^-7, 
   6.998422909438635225121227628454`20.*^-8}, 
  {-2.4755405616290182639274589559458`20.*^-7, 
   4.305287933267857850308624271209`20.*^-8}, 
  {-1.5145154298714959305490507188307`20.*^-7, 
   2.633939878037384227041827337097`20.*^-8}, 
  {-9.234414398327760925852143360762`20.*^-8, 
   1.605985112752654074061242323611`20.*^-8}, 
  {-5.618878954408373378536767547594`20.*^-8, 
   9.77196339897108413658568269147`20.*^-9}, 
  {-3.414641431880050351006678272625`20.*^-8, 
   5.93850683805226148001161438718`20.*^-9}, 
  {-2.073525429475951227690722784541`20.*^-8, 
   3.60613118169730648294038745137`20.*^-9}, 
  {-1.258555905841935592629038292012`20.*^-8, 
   2.18879287972510537848528398611`20.*^-9}, 
  {-7.63683810392952783092467593046`20.*^-9, 
   1.3281457572051352749434219009500856660643184377857`20.*^-9}, 
  {-4.63319501411931749140417450628`20.*^-9, 
   8.05773045933794346331160783700058836566061906218`20.*^-10}, 
  {-2.81062325375593638249496783779`20.*^-9, 
   4.888040441314671969556465804852915838003370696581`20.*^-10}, 
  {-1.7048941743885815949979164081361733209199720005632`20.*^-9, 
   2.965033346762750599996376361975650372090502955269`20.*^-10}, 
  {-1.0341312947983952813326823523618599244294590038017`20.*^-9, 
   1.798489208345035271882925830195265030219175496909`20.*^-10}, 
  {-9.1963634915691178861147353170883727525740019712`20.*^-10, 
   1.599367563751150936715606142103596603851468411501`20.*^-10}, 
  {-1.516134981789080374519043211876540290617380878725`20.*^-9, 
   2.636756490067965868728770803263548331508488484741`20.*^-10}, 
  {-2.49944198064317666373166401756`20.*^-9, 
   4.346855618509872458663763508798335137868432573279`20.*^-10}, 
  {-4.12022544050548997299669551673`20.*^-9, 
   7.165609461748678213907296550830580656744729411583`20.*^-10}, 
  {-6.79131603134627644562493155628`20.*^-9, 
   1.181098440234135034021727227179491969512084553233`20.*^-9}, 
  {-1.119213136922364494458272196301`20.*^-8, 
   1.946457629430199120796995124`20.*^-9}, 
  {-1.843951689307769216919101276068`20.*^-8, 
   3.20687250314394646420713265403`20.*^-9}, 
  {-3.036582533165073283463902137776`20.*^-8, 
   5.28101310115664918863287328309`20.*^-9}, 
  {-4.996769892532992174506189171624`20.*^-8, 
   8.69003459570955160783685073326`20.*^-9}, 
  {-8.211992138644034364397545653664`20.*^-8, 
   1.428172545851136411199573157159`20.*^-8}, 
  {-1.3468276874713355760512061539985`20.*^-7, 
   2.34230902168927926269774983304`20.*^-8}, 
  {-2.2014408858476125380389916319815`20.*^-7, 
   3.828592844952369631372159359968`20.*^-8}, 
  {-3.5785149042344252552665058287974`20.*^-7, 
   6.223504181277261313506966658778`20.*^-8}, 
  {-5.7650317388882700904737724100191`20.*^-7, 
   1.0026142154588295809519604191337`20.*^-7}, 
  {-9.1544089849188245763950432031572`20.*^-7, 
   1.5920711278119694915469640353318`20.*^-7}, 
  {-1.42076163810319148397282205869324`20.*^-6, 
   2.4708898053968547547353427107709`20.*^-7}, 
  {-2.12829845017841389054816694136061`20.*^-6, 
   3.701388609005937200953333811062`20.*^-7}, 
  {-3.02409962824417809818864390040037`20.*^-6, 
   5.2593037012942227794585111311311`20.*^-7}, 
  {-3.98763138476003655295040638121947`20.*^-6, 
   6.9350111039304983529572284890774`20.*^-7}, 
  {-4.76736650528558506522063842021759`20.*^-6, 
   8.2910721831053653308185016003784`20.*^-7}, 
  {-5.07203666293297524133465479638651`20.*^-6, 
   8.8209333268399569414515735589331`20.*^-7}, 
  {-4.76736650528512308748584927501293`20.*^-6, 
   8.2910721831045618912797378695877`20.*^-7}, 
  {-3.98763138476076056219092433709974`20.*^-6, 
   6.9350111039317574994624771079996`20.*^-7}, 
  {-3.02409962824442080188113488472253`20.*^-6, 
   5.2593037012946448728367563212567`20.*^-7}, 
  {-2.12829845018170398743439892116384`20.*^-6, 
   3.7013886090116591085815633411544`20.*^-7}, 
  {-1.42076163810302394862390635595861`20.*^-6, 
   2.4708898053965633889111414886236`20.*^-7}, 
  {-9.1544089848965912756794690512032`20.*^-7, 
   1.5920711278081028305529511393397`20.*^-7}, 
  {-5.7650317388572329799409807592127`20.*^-7, 
   1.0026142154534318225984314363848`20.*^-7}, 
  {-3.5785149042378511979997861691451`20.*^-7, 
   6.223504181283219474782236815904`20.*^-8}, 
  {-2.2014408857991696515080222016177`20.*^-7, 
   3.828592844868121133057429915858`20.*^-8}, 
  {-1.3468276874391082676278881003061`20.*^-7, 
   2.342309021633231769787631478791`20.*^-8}, 
  {-8.211992138572228160745915710961`20.*^-8, 
   1.428172545838648375781898384515`20.*^-8}, 
  {-4.996769893063869832871778967154`20.*^-8, 
   8.69003459663281710064657211679`20.*^-9}, 
  {-3.036582532620819654027178177638`20.*^-8, 
   5.28101310021012113743857074372`20.*^-9}, 
  {-1.843951688983135238204890264679`20.*^-8, 
   3.20687250257936563166067872118`20.*^-9}, 
  {-1.1192131371780121799846475243`20.*^-8, 
   1.94645762987480379127764786835`20.*^-9}, 
  {-6.79131603369580104277345930415`20.*^-9, 
   1.1810984406427480074388624876780436916069241716736`20.*^-9}, 
  {-4.1202254414806146959024956662`20.*^-9, 
   7.165609463444547297221731593388941622704410198016`20.*^-10}, 
  {-2.49944198009706706204609843302`20.*^-9, 
   4.346855617560116629645388579172943347357871734201`20.*^-10}, 
  {-1.516134977547375616365868060981226250504991932416`20.*^-9, 
   2.636756482691088028462379236488568885260352004586`20.*^-10}, 
  {-9.196363534124533841195690222145226414355902365697`20.*^-10, 
   1.599367571152092841947076560371560214143399498414`20.*^-10}, 
  {-8.177502002218960520099547446972496968156931162111`20.*^-10, 
   1.422174261255471394799921295125860710814338647958`20.*^-10}, 
  {-1.3481629570981668066361562390146559432333451067392`20.*^-9, 
   2.344631229735942272410706502632936146408101576087`20.*^-10}, 
  {-2.22252967304024020806044915954`20.*^-9, 
   3.865268996591722100974694190494953970999539955105`20.*^-10}, 
  {-3.66374690500641209919513364819`20.*^-9, 
   6.371733747837238433382841127289771451632922394624`20.*^-10}, 
  {-6.03890765140438460636187731211`20.*^-9, 
   1.0502448089398929750194569238447194572968907767808`20.*^-9}, 
  {-9.95215622614578138238773946928`20.*^-9, 
   1.7308097784601358925891720816132047855567316713471`20.*^-9}, 
  {-1.639660076437106310075264365018`20.*^-8, 
   2.85158274162975010447872063481`20.*^-9}, 
  {-2.700158173214666348883700925932`20.*^-8, 
   4.69592725776463712849339291466`20.*^-9}, 
  {-4.44317266235142012146127789282`20.*^-8, 
   7.72725680408942629819352677013`20.*^-9}, 
  {-7.302169552648705932264788281199`20.*^-8, 
   1.269942530895427118654745788034`20.*^-8}, 
  {-1.1976079884404522477724697368392`20.*^-7, 
   2.082796501635569126560816933635`20.*^-8}, 
  {-1.9575302145232641762880550333314`20.*^-7, 
   3.404400373083937697892269623185`20.*^-8}, 
  {-3.1820158529400916851495146754287`20.*^-7, 
   5.533940613808855104607851609443`20.*^-8}, 
  {-5.1262305543603407050524631861567`20.*^-7, 
   8.915183572800592530526022932447`20.*^-8}, 
  {-8.1399544442864740645185539233464`20.*^-7, 
   1.4156442511802563590467050301471`20.*^-7}, 
  {-1.26329790066571145285692612633483`20.*^-6, 
   2.1970398272447155701859584805824`20.*^-7}, 
  {-1.89237465555845668695843707106405`20.*^-6, 
   3.2910863574929681512320644714157`20.*^-7}, 
  {-2.68879739545176094453666092873537`20.*^-6, 
   4.6761693833943668600637581369312`20.*^-7}, 
  {-3.54538516190153068673925151016418`20.*^-6, 
   6.1658872380896185856334808872421`20.*^-7}, 
  {-4.23853698432957813084754100195158`20.*^-6, 
   7.3713686683992663145174626120899`20.*^-7}, 
  {-4.50936644712309579363476821154926`20.*^-6, 
   7.8423764297792970324082925418248`20.*^-7}, 
  {-4.23853698432921338543744791500528`20.*^-6, 
   7.3713686683986319746738224608786`20.*^-7}, 
  {-3.54538516190210232841107431251751`20.*^-6, 
   6.165887238090612745062737934813`20.*^-7}, 
  {-2.6887973954519525772822722166786`20.*^-6, 
   4.6761693833947001344039516811801`20.*^-7}, 
  {-1.89237465556105454033408861995984`20.*^-6, 
   3.2910863574974861571027628173216`20.*^-7}, 
  {-1.26329790066557916427502984280514`20.*^-6, 
   2.1970398272444855030870084222698`20.*^-7}, 
  {-8.1399544442689180084375958840057`20.*^-7, 
   1.4156442511772031319021905885226`20.*^-7}, 
  {-5.1262305543358326374616092608354`20.*^-7, 
   8.915183572757969804281059584062`20.*^-8}, 
  {-3.1820158529427969573025675697069`20.*^-7, 
   5.533940613813559925743595773404`20.*^-8}, 
  {-1.9575302144850114129521094523606`20.*^-7, 
   3.404400373017411152960190351931`20.*^-8}, 
  {-1.1976079884150039910046329814877`20.*^-7, 
   2.082796501591311288703709533022`20.*^-8}, 
  {-7.302169552591999495235098768213`20.*^-8, 
   1.269942530885565129606104133602`20.*^-8}, 
  {-4.443172662770628199882554623694`20.*^-8, 
   7.72725680481848382588270369339`20.*^-9}, 
  {-2.700158172784895934687205707437`20.*^-8, 
   4.69592725701721032119514036076`20.*^-9}, 
  {-1.639660076180758499509963156023`20.*^-8, 
   2.85158274118392782523471853221`20.*^-9}, 
  {-9.95215622816451070776425010254`20.*^-9, 
   1.7308097788112192535242174091370427963870545969151`20.*^-9}, 
  {-6.03890765325968986901289268598`20.*^-9, 
   1.0502448092625547598283291627785240940834050801665`20.*^-9}, 
  {-3.66374690577642080350604978318`20.*^-9, 
   6.37173374917638400609747788378724326515719274496`20.*^-10}, 
  {-2.22252967260900417056867534074`20.*^-9, 
   3.865268995841746383597696244765908352309967296256`20.*^-10}, 
  {-1.3481629537486951076812007885833197690135221633025`20.*^-9, 
   2.344631223910774100315131806233343425239738784576`20.*^-10}, 
  {-8.177502035822944000948130331876379202256604495872`20.*^-10, 
   1.422174267099642434947500927283240388160230275071`20.*^-10}, 
  {-7.270985369700175201234495195122312840199580680193`20.*^-10, 
   1.264519194730465252388607860020750733143463541771`20.*^-10}, 
  {-1.198712389030649422385132582656793259023261903393`20.*^-9, 
   2.084717198314172908495882752446596972214368527648`20.*^-10}, 
  {-1.9761511509135248449534428183`20.*^-9, 
   3.436784610284391034701639684003495454528032644578`20.*^-10}, 
  {-3.25760209779854719578774365895`20.*^-9, 
   5.665394952693125557891728102519037724603021500088`20.*^-10}, 
  {-5.36946389321929647904002728426`20.*^-9, 
   9.338198075163993876591351798701044907122918162432`20.*^-10}, 
  {-8.84890775391510625682439065212`20.*^-9, 
   1.5389404789417576098825027221072169778423391059968`20.*^-9}, 
  {-1.457894892836771023920682254387`20.*^-8, 
   2.53546937884655830247075174676`20.*^-9}, 
  {-2.400830217725051750068890775998`20.*^-8, 
   4.17535690039139434794589700174`20.*^-9}, 
  {-3.950619365079995563448748449265`20.*^-8, 
   6.87064237405216619730217121612`20.*^-9}, 
  {-6.492672672790881087057889893037`20.*^-8, 
   1.129160464833196710792676503137`20.*^-8}, 
  {-1.0648431032432634324480381846663`20.*^-7, 
   1.851901049118719012953109886375`20.*^-8}, 
  {-1.7405172955427824000480581117396`20.*^-7, 
   3.026986600943969391387927150851`20.*^-8}, 
  {-2.8292445334000803790670430006537`20.*^-7, 
   4.920425275478400659247031305485`20.*^-8}, 
  {-4.5578869171750868790853977709795`20.*^-7, 
   7.926759855956672833191996123441`20.*^-8}, 
  {-7.2374094838392168862242667318613`20.*^-7, 
   1.2586799102329072845607420403237`20.*^-7}, 
  {-1.12320912506421549296344443946187`20.*^-6, 
   1.9534071740247225964581642425423`20.*^-7}, 
  {-1.6824924286682509859064017646759`20.*^-6, 
   2.9260737889882625841850465472624`20.*^-7}, 
  {-2.39052265775416983613420261554913`20.*^-6, 
   4.1574307091376866715377436792159`20.*^-7}, 
  {-3.15199956631841157860746939596638`20.*^-6, 
   5.4817383762059331801869032973327`20.*^-7}, 
  {-3.76815659888847834867724293863041`20.*^-6, 
   6.5533158241538753890039007628355`20.*^-7}, 
  {-4.00889499703721929838774660180058`20.*^-6, 
   6.9719912991951639971960810466097`20.*^-7}, 
  {-3.76815659888819036619148899414763`20.*^-6, 
   6.5533158241533745498982417289523`20.*^-7}, 
  {-3.1519995663188629249021465979116`20.*^-6, 
   5.4817383762067181302646027789768`20.*^-7}, 
  {-2.39052265775432114618673646885317`20.*^-6, 
   4.1574307091379498194551938588752`20.*^-7}, 
  {-1.68249242867030226099430204912776`20.*^-6, 
   2.9260737889918300191205253028309`20.*^-7}, 
  {-1.1232091250641110352574453915787`20.*^-6, 
   1.9534071740245409308825137244847`20.*^-7}, 
  {-7.2374094838253540719518719967046`20.*^-7, 
   1.258679910230496360339455999427`20.*^-7}, 
  {-4.5578869171557343488343921951934`20.*^-7, 
   7.926759855923016258842421209031`20.*^-8}, 
  {-2.8292445334022165813901115115058`20.*^-7, 
   4.920425275482115793721933063488`20.*^-8}, 
  {-1.7405172955125762095384681536664`20.*^-7, 
   3.026986600891436886153857658551`20.*^-8}, 
  {-1.0648431032231678429443946459325`20.*^-7, 
   1.851901049083770161642425471188`20.*^-8}, 
  {-6.492672672746102825293893365501`20.*^-8, 
   1.129160464825409187007633628782`20.*^-8}, 
  {-3.95061936541102305423450395261`20.*^-8, 
   6.87064237462786618127739817845`20.*^-9}, 
  {-2.400830217385683253834069304157`20.*^-8, 
   4.17535689980118826753751183331`20.*^-9}, 
  {-1.457894892634345269971871763912`20.*^-8, 
   2.53546937849451351299455958941`20.*^-9}, 
  {-8.8489077555091982638138355763`20.*^-9, 
   1.5389404792189910024024061871840774484596870873088`20.*^-9}, 
  {-5.36946389468434223586687017319`20.*^-9, 
   9.338198077711899540638035083811298171341382877184`20.*^-10}, 
  {-3.25760209840658625786753901564`20.*^-9, 
   5.665394953750584796291372201110063723469835501758`20.*^-10}, 
  {-1.97615115057299802621789549405`20.*^-9, 
   3.436784609692170480378948685300951251575878191004`20.*^-10}, 
  {-1.1987123863857315503405289232089026961096778448896`20.*^-9, 
   2.084717193714315739722658996884162217237467065099`20.*^-10}, 
  {-7.270985396235637052263887050361668767988802650112`20.*^-10, 
   1.264519199345328183002415139193504823332123041848`20.*^-10}, 
  {-6.464538387970161944448713011276325441343831670784`20.*^-10, 
   1.124267545733941207730210958483637491593110156156`20.*^-10}, 
  {-1.0657595549381784989629537912490269247524787191808`20.*^-9, 
   1.85349487815335391123991963695398316442951267304`20.*^-10}, 
  {-1.756970177170524843719041524639530199308929335296`20.*^-9, 
   3.055600308122651902120072216764700897744814741491`20.*^-10}, 
  {-2.89629135652750614337289665232`20.*^-9, 
   5.037028446134793292822428960556147290418489075928`20.*^-10}, 
  {-4.77391969079790340804980964451`20.*^-9, 
   8.302469027474614622695321120892900814140607561729`20.*^-10}, 
  {-7.86744655465307123135368493808`20.*^-9, 
   1.3682515747222732576267278153176491275676886761472`20.*^-9}, 
  {-1.296194778093573969269573556083`20.*^-8, 
   2.25425178798882429438186705406`20.*^-9}, 
  {-2.134545265317754710562718786892`20.*^-8, 
   3.71225263533522558358733702068`20.*^-9}, 
  {-3.51243980751455617551828618569`20.*^-8, 
   6.10859096959053247916223684468`20.*^-9}, 
  {-5.772538700295417038523392725524`20.*^-8, 
   1.003919773964420354525807430526`20.*^-8}, 
  {-9.467348900284941019254289177747`20.*^-8, 
   1.646495460919120177261615509173`20.*^-8}, 
  {-1.5474625688207311760257688850228`20.*^-7, 
   2.691239250123010740914380669604`20.*^-8}, 
  {-2.5154214694828362766093956873317`20.*^-7, 
   4.374646033883193524538079456231`20.*^-8}, 
  {-4.0522981562689684370224984107699`20.*^-7, 
   7.047475054380814673082605931774`20.*^-8}, 
  {-6.4345357970809389895057432928091`20.*^-7, 
   1.1190497038401633025227379639669`20.*^-7}, 
  {-9.9859429032831399554079086835893`20.*^-7, 
   1.7366857223101112965926797710589`20.*^-7}, 
  {-1.49580060259223129310677877975615`20.*^-6, 
   2.6013923523343152923596152691411`20.*^-7}, 
  {-2.12521799589788722438865515660371`20.*^-6, 
   3.6960312972137169119802698375715`20.*^-7}, 
  {-2.80211561615277524546969246602117`20.*^-6, 
   4.8732445498309134703820738539499`20.*^-7}, 
  {-3.34980996085611693734179086254817`20.*^-6, 
   5.8257564536628120649422449783447`20.*^-7}, 
  {-3.56379338978610649056589453814955`20.*^-6, 
   6.1979015474540982444624252837384`20.*^-7}, 
  {-3.34980996085588955908009040653928`20.*^-6, 
   5.8257564536624166244871137505031`20.*^-7}, 
  {-2.80211561615313161570374058447132`20.*^-6, 
   4.8732445498315332447021575382111`20.*^-7}, 
  {-2.1252179958980066974637007003136`20.*^-6, 
   3.696031297213924691241218609241`20.*^-7}, 
  {-1.49580060259385099888086171190265`20.*^-6, 
   2.6013923523371321719667160207001`20.*^-7}, 
  {-9.9859429032823151327567518491537`20.*^-7, 
   1.7366857223099678491750872781136`20.*^-7}, 
  {-6.4345357970699924431539910018295`20.*^-7, 
   1.1190497038382595553311288698833`20.*^-7}, 
  {-4.052298156253686892874652177818`20.*^-7, 
   7.047475054354238074564612483161`20.*^-8}, 
  {-2.5154214694845231181999033366046`20.*^-7, 
   4.374646033886127162086788411487`20.*^-8}, 
  {-1.5474625687968789230873279477753`20.*^-7, 
   2.691239250081528561891005126565`20.*^-8}, 
  {-9.467348900126259390257104838985`20.*^-8, 
   1.646495460891523372218626928519`20.*^-8}, 
  {-5.772538700260058717514554463299`20.*^-8, 
   1.003919773958271081306879037096`20.*^-8}, 
  {-3.512439807775952969857246801557`20.*^-8, 
   6.10859097004513559975173356792`20.*^-9}, 
  {-2.134545265049771424701505508958`20.*^-8, 
   3.71225263486916769513305305906`20.*^-9}, 
  {-1.296194777933727913730391676691`20.*^-8, 
   2.25425178771083115431372465511`20.*^-9}, 
  {-7.8674465559118491423897886169`20.*^-9, 
   1.3682515749411911551982241072891516221557647081472`20.*^-9}, 
  {-4.77391969195478130186999513685`20.*^-9, 
   8.30246902948657617716520893365178515400073005209`20.*^-10}, 
  {-2.89629135700764552856578853316`20.*^-9, 
   5.037028446969818310549197448974518639259159633429`20.*^-10}, 
  {-1.7569701769016269437685489726611862165891990945791`20.*^-9, 
   3.05560030765500338046704169158524567327896621104`20.*^-10}, 
  {-1.0657595528496134987388674090106878848140237078528`20.*^-9, 
   1.853494874521066954328465059149266718693156346942`20.*^-10}, 
  {-6.464538408923949976265285678962105068691090571265`20.*^-10, 
   1.124267549378078256741788813733888951860806960455`20.*^-10}}, 
 {{4.257184619160176041989303660647`20.*^-8, 
   -7.40379933766987137737270201852`20.*^-9}, 
  {7.018628351894967677026145153772`20.*^-8, 
   -1.220631017720863943830633939787`20.*^-8}, 
  {1.1570975792650526980265936040719`20.*^-7, 
   -2.012343616113135127002771485343`20.*^-8}, 
  {1.9075185099216327206744377833466`20.*^-7, 
   -3.317423495515882992477283101471`20.*^-8}, 
  {3.1443879832760917274751793579596`20.*^-7, 
   -5.468500840480159526043790187756`20.*^-8}, 
  {5.1826478162882976352572406577349`20.*^-7, 
   -9.013300550066604583056070709106`20.*^-8}, 
  {8.5404719877114169140812700182174`20.*^-7, 
   -1.4852994761237246807097860901248`20.*^-7}, 
  {1.40692594341300264068273913950864`20.*^-6, 
   -2.4468277276747872011873724165367`20.*^-7}, 
  {2.31647985685988404142386758856524`20.*^-6, 
   -4.0286606206258852894328131975047`20.*^-7}, 
  {3.81068809797759818311868867822504`20.*^-6, 
   -6.6272836486566924923803281360436`20.*^-7}, 
  {6.25962364362797598946556716696706`20.*^-6, 
   -1.08863019889182191121140298555949`20.*^-6}, 
  {0.00001025783169040915730635659877078066`20., 
   -1.78397072876680996632288674274447`20.*^-6}, 
  {0.00001674387859065640989154071464994268`20., 
   -2.91197888533154954635490689564222`20.*^-6}, 
  {0.00002715518620714207623311057583836027`20., 
   -4.72264107950296977967140449362788`20.*^-6}, 
  {0.00004357693385332743530224155489829185`20., 
   -7.57859719188303222647679215622466`20.*^-6}, 
  {0.00006873472778731611629607624637859013`20., 
   -0.00001195386570214193326888282545714611`20.}, 
  {0.00010544380049501723530532511273564251`20., 
   -0.00001833805226000299744440436743228566`20.}, 
  {0.00015479629406052100402365534035390198`20., 
   -0.00002692109461922104417802701571372209`20.}, 
  {0.00021250485411080030576902649794493742`20., 
   -0.0000369573659323130966554828692078152`20.}, 
  {0.00026509241342859102554569855934218337`20., 
   -0.00004610302842236365661664322771168407`20.}, 
  {0.00029241205573079172541337546394568875`20., 
   -0.00005085427056187682181102181981664151`20.}, 
  {0.00028121465760595911518842319627898821`20., 
   -0.00004890689697494941133711707761373709`20.}, 
  {0.00023739262611066972533133486352548796`20., 
   -0.00004128567410620343049240606322182401`20.}, 
  {0.00018005513111211933143160916339033827`20., 
   -0.00003131393584558597068375811537223274`20.}, 
  {0.00012625079664508291265172973800344477`20., 
   -0.00002195666028610137611334430226146864`20.}, 
  {0.00008391952996529080414474919601989369`20., 
   -0.00001459470086352883550343464278606848`20.}, 
  {0.00005388077874314908296096030621453526`20., 
   -9.3705702161998405149496184720931`20.*^-6}, 
  {0.00003384530808512477889697529305010736`20., 
   -5.88614053654343980816961618262736`20.*^-6}, 
  {0.00002097290782926248397698401076225837`20., 
   -3.64746223117608416991026274126234`20.*^-6}, 
  {0.00001288802713504832200335469614972296`20., 
   -2.2413960234866646962355993303866`20.*^-6}, 
  {7.87938363047636238147704653614501`20.*^-6, 
   -1.37032758790893258808296461498175`20.*^-6}, 
  {4.8022350687801300115936706927326`20.*^-6, 
   -8.3517131630958782810324707699698`20.*^-7}, 
  {2.92126131203870507214158335687055`20.*^-6, 
   -5.080454455719487081985362359775`20.*^-7}, 
  {1.77499270805390589464972215381547`20.*^-6, 
   -3.0869438400937493819995167892444`20.*^-7}, 
  {1.07775148043290329876540608816235`20.*^-6, 
   -1.8743504007528753022007062402823`20.*^-7}, 
  {6.5411800459397123315012020270106`20.*^-7, 
   -1.137596529728645622869774265567`20.*^-7}, 
  {3.9690043830663303854468553309785`20.*^-7, 
   -6.902616318376226757298878836483`20.*^-8}, 
  {2.4079036509871029444243281894779`20.*^-7, 
   -4.187658523455831207694483807789`20.*^-8}, 
  {1.4606811096230334411271209060768`20.*^-7, 
   -2.540314973257449462829775488831`20.*^-8}, 
  {8.860265121207483922457297769912`20.*^-8, 
   -1.540915673253475464775182220854`20.*^-8}, 
  {5.374311758235592536569415372568`20.*^-8, 
   -9.34662914475755223751202673491`20.*^-9}, 
  {3.969689516971896308407509483026`20.*^-8, 
   -6.90380785560329792766523388353`20.*^-9}, 
  {6.544634200840185028007278756877`20.*^-8, 
   -1.138197252320032178783874566414`20.*^-8}, 
  {1.0789509364708500245450144176589`20.*^-7, 
   -1.876436411253652216600025074191`20.*^-8}, 
  {1.7786811590034006384054844017993`20.*^-7, 
   -3.093358537397218501574755481388`20.*^-8}, 
  {2.931983790489581667305360367659`20.*^-7, 
   -5.099102244329707247487583248104`20.*^-8}, 
  {4.8324869977002591708870609842603`20.*^-7, 
   -8.404325213391755079803584320454`20.*^-8}, 
  {7.9632482808241805963487939272212`20.*^-7, 
   -1.3849127444911618428432685090819`20.*^-7}, 
  {1.31178345728151770045618526201085`20.*^-6, 
   -2.2813625344026394790542352382798`20.*^-7}, 
  {2.15968638487619569701367864968103`20.*^-6, 
   -3.7559763215238186035020498255322`20.*^-7}, 
  {3.55237096403634533358719882212474`20.*^-6, 
   -6.1780364591936440584125196906518`20.*^-7}, 
  {5.83425796715592632221050047882626`20.*^-6, 
   -1.01465355950537849081921747457848`20.*^-6}, 
  {9.55798377718850266041538062471566`20.*^-6, 
   -1.66225804820669611485484880429836`20.*^-6}, 
  {0.00001559411946048884611452473769471176`20., 
   -2.71202077573719062861299785994986`20.*^-6}, 
  {0.00002527120153973199620320706253139802`20., 
   -4.39499157212730368751427174459096`20.*^-6}, 
  {0.00004050452531189029838701146901796911`20., 
   -7.04426527163309537165416852486419`20.*^-6}, 
  {0.00006376885882593654145508479216130548`20., 
   -0.00001109023631755418112262344211500966`20.}, 
  {0.00009755351322020396049698624813559772`20., 
   -0.00001696582838612242791251934750184308`20.}, 
  {0.00014265822913608909207696828869732435`20., 
   -0.00002481012680627636383947274586040423`20.}, 
  {0.00019488922799648605234864405373357946`20., 
   -0.00003389377878199757432150331369279643`20.}, 
  {0.00024184674749164182538766419513276933`20., 
   -0.00004206030391158988267611551219700337`20.}, 
  {0.00026556833272829435084779503265688177`20., 
   -0.00004618579699622510449526870133163161`20.}, 
  {0.00025465986914231177115093744438592832`20., 
   -0.00004428867289431509063494564250190058`20.}, 
  {0.00021471514150048778826898215382900628`20., 
   -0.00003734176373921526752504037457895761`20.}, 
  {0.00016283535859109921323803644222594175`20., 
   -0.00002831919279845203708487590299581595`20.}, 
  {0.00011421509182811779451690358329555663`20., 
   -0.00001986349423097700774207018839922725`20.}, 
  {0.00007595088953771785714745902870281974`20., 
   -0.0000132088503543857142865146136874469`20.}, 
  {0.00004878140473362788669637018814278167`20., 
   -8.48372256237006725154264141613593`20.*^-6}, 
  {0.00003064977437006805293446167232988888`20., 
   -5.33039554262053094512376910085024`20.*^-6}, 
  {0.00001899590109943245520473765077610908`20., 
   -3.30363497381434003560654796106244`20.*^-6}, 
  {0.00001167439019797747922462132684247988`20., 
   -2.03032873008303986515153510303998`20.*^-6}, 
  {7.13787914139521234502847647741689`20.*^-6, 
   -1.24137028546003692957016982215945`20.*^-6}, 
  {4.35049246809866922305938910141814`20.*^-6, 
   -7.5660738575629029966250245242055`20.*^-7}, 
  {2.64652806007282304646417526254369`20.*^-6, 
   -4.6026574957788226895029135000761`20.*^-7}, 
  {1.60808664480057190728690642187628`20.*^-6, 
   -2.796672425740125056151141603263`20.*^-7}, 
  {9.764176656283858190415618948468`20.*^-7, 
   -1.698117679353714467898368512777`20.*^-7}, 
  {5.9261905829100648849207778933776`20.*^-7, 
   -1.0306418405060982408557874597178`20.*^-7}, 
  {3.5958586741649487781294156174893`20.*^-7, 
   -6.253667259417302222833766291284`20.*^-8}, 
  {2.181529385456016523400317057629`20.*^-7, 
   -3.79396414861915917113098618718`20.*^-8}, 
  {1.3233597971364871512733840056597`20.*^-7, 
   -2.301495299367803741345015662018`20.*^-8}, 
  {8.027301635391550380196444702933`20.*^-8, 
   -1.396052458328965283512425165727`20.*^-8}, 
  {4.869068986785760063768142146135`20.*^-8, 
   -8.46794606397523489350981242806`20.*^-9}, 
  {3.680488076746754468092859180555`20.*^-8, 
   -6.40084882912479037929192900966`20.*^-9}, 
  {6.067830512418361862694245077467`20.*^-8, 
   -1.055274871724932497859868709125`20.*^-8}, 
  {1.0003420146016178980284976411419`20.*^-7, 
   -1.739725242785422431353908941116`20.*^-8}, 
  {1.6490842145543591902390509800253`20.*^-7, 
   -2.867972547051059461285306052217`20.*^-8}, 
  {2.7183342475426708965106077334188`20.*^-7, 
   -4.727537821813340689583665623338`20.*^-8}, 
  {4.4802919850431194579848163695824`20.*^-7, 
   -7.791812147901077318234463251447`20.*^-8}, 
  {7.382722454066979300209550251687`20.*^-7, 
   -1.2839517311420833565581826524673`20.*^-7}, 
  {1.21611056175351542576099829663002`20.*^-6, 
   -2.1149748900061137839321709506608`20.*^-7}, 
  {2.00205638016123446736877229299344`20.*^-6, 
   -3.4818371828891034215109083356408`20.*^-7}, 
  {3.29277721548935852586912834156776`20.*^-6, 
   -5.7265690704162756971637014635962`20.*^-7}, 
  {5.40706364995732914302398377029011`20.*^-6, 
   -9.403588956447528944389536991809`20.*^-7}, 
  {8.85585943915882353339492340185846`20.*^-6, 
   -1.54014946767979539711216059162756`20.*^-6}, 
  {0.00001444256111011426020836514874906493`20., 
   -2.51174975828074090580263456505476`20.*^-6}, 
  {0.0000233893289624871655999664180851296`20., 
   -4.0677093847803766260811161887182`20.*^-6}, 
  {0.00003744840785789373956600119848522132`20., 
   -6.5127665839815199245219475626472`20.*^-6}, 
  {0.00005886054328753024089818387591945365`20., 
   -0.00001023661622391830276490154363816585`20.}, 
  {0.00008982538428694157207964055281586748`20., 
   -0.00001562180596294636036167661788102042`20.}, 
  {0.00013091272266107638107996736543645017`20., 
   -0.00002276743002801328366608128094546961`20.}, 
  {0.00017808657846600577293276885595213844`20., 
   -0.0000309715788636531779013511053829806`20.}, 
  {0.00021999388818925103879526383731502959`20., 
   -0.00003825980664160887631221979779391818`20.}, 
  {0.00024063032421520408328200197623729509`20., 
   -0.00004184875203742679709252208282387741`20.}, 
  {0.00023017019441180549007202637907173529`20., 
   -0.00004002959902814008522991763114291047`20.}, 
  {0.00019386578492888412672552488247357657`20., 
   -0.00003371578868328419595226519695192636`20.}, 
  {0.00014701164526620606189835989303089261`20., 
   -0.00002556724265499235859101911183145957`20.}, 
  {0.00010314890585615526803200219576663179`20., 
   -0.00001793894014889656835339168622028379`20.}, 
  {0.00006861846391689827505106801208541884`20., 
   -0.00001193364589859100435670748036268155`20.}, 
  {0.00004408606318798571834653058658099074`20., 
   -7.66714142399751623417923244886796`20.*^-6}, 
  {0.000027706021548992562563290348625975`20., 
   -4.81843853025957609796353889147391`20.*^-6}, 
  {0.00001717408247261718076945976532610631`20., 
   -2.98679695175950969903648092627935`20.*^-6}, 
  {0.00001055578940655877060132265575648199`20., 
   -1.8357894620102209741430705663447`20.*^-6}, 
  {6.45435132423789252736383921170415`20.*^-6, 
   -1.12249588247615522215023290638334`20.*^-6}, 
  {3.93403738497094583733043257808304`20.*^-6, 
   -6.8418041477755579779659697010138`20.*^-7}, 
  {2.39324295011670764975075365122332`20.*^-6, 
   -4.1621616523768828691317454803883`20.*^-7}, 
  {1.45420615170544238259689922910883`20.*^-6, 
   -2.5290541768790302306033030071458`20.*^-7}, 
  {8.8299036904967503066390837718292`20.*^-7, 
   -1.535635424434217444632884134231`20.*^-7}, 
  {5.3591790530076456301210619144894`20.*^-7, 
   -9.3203113965350358784714120252`20.*^-8}, 
  {3.2518213203406672608475174303845`20.*^-7, 
   -5.655341426679421323213073791972`20.*^-8}, 
  {1.9728132710492687210078567258561`20.*^-7, 
   -3.430979601824815166970185610186`20.*^-8}, 
  {1.1967498134978469769643488506511`20.*^-7, 
   -2.081304023474516481677128435915`20.*^-8}, 
  {7.259309758834849374546209769331`20.*^-8, 
   -1.262488653710408586877601699014`20.*^-8}, 
  {4.40323500243613190375951232564`20.*^-8, 
   -7.65780000423675113697306491416`20.*^-9}, 
  {3.395423520056732852074857707376`20.*^-8, 
   -5.90508438270736148186931775196`20.*^-9}, 
  {5.59785010855469111093537799023`20.*^-8, 
   -9.73539149313859323640935302649`20.*^-9}, 
  {9.22858736759358764114758665243`20.*^-8, 
   -1.604971716103232633243058548249`20.*^-8}, 
  {1.5213450033631110706067963786355`20.*^-7, 
   -2.645817397153236644533558919366`20.*^-8}, 
  {2.5077526495943932292893798496302`20.*^-7, 
   -4.361308955816336050938051912402`20.*^-8}, 
  {4.1331689078026055712086316097979`20.*^-7, 
   -7.188119839656705341232402799647`20.*^-8}, 
  {6.810596158796395181826870988356`20.*^-7, 
   -1.1844515058776339446655427805835`20.*^-7}, 
  {1.12183263135946719167088356230115`20.*^-6, 
   -1.9510132719295081594276235866107`20.*^-7}, 
  {1.84675366653433873055119186613826`20.*^-6, 
   -3.21174550701624127052381194111`20.*^-7}, 
  {3.03709445110607882708264386121618`20.*^-6, 
   -5.2819033932279631775350328021153`20.*^-7}, 
  {4.98651613705190136192468481254524`20.*^-6, 
   -8.6722019774815675859559735870352`20.*^-7}, 
  {8.16522381493931577126852285021751`20.*^-6, 
   -1.42003892433727230804669962612478`20.*^-6}, 
  {0.00001331134075854545200789271171483182`20., 
   -2.31501578409486121876394986344902`20.*^-6}, 
  {0.00002154459116877927205424494274706957`20., 
   -3.74688542065726470508607699949037`20.*^-6}, 
  {0.00003446249143292767126391889076720736`20., 
   -5.99347677094394282850763317690564`20.*^-6}, 
  {0.00005408901396664950809328251709418014`20., 
   -9.40678503767817532057087253811828`20.*^-6}, 
  {0.00008236702887946570979141307898796839`20., 
   -0.00001432470067468968865937618765008146`20.}, 
  {0.00011968720329086099180084585022267885`20., 
   -0.00002081516578971495509579927829959632`20.}, 
  {0.00016221448455879620204211329127978165`20., 
   -0.00002821121470587760035515013761387508`20.}, 
  {0.0001995965739618478182145769496560418`20., 
   -0.00003471244764553875099383946950539858`20.}, 
  {0.00021758136551165893677780129220888133`20., 
   -0.0000378402374802885107439654421232837`20.}, 
  {0.00020767376642568015997824642361077049`20., 
   -0.00003611717676968350608317329106274271`20.}, 
  {0.00017476264506860886268533547291050885`20., 
   -0.00003039350349019284568440616920182762`20.}, 
  {0.0001325185637183703035187819695345872`20., 
   -0.00002304670673362961800326642948427603`20.}, 
  {0.00009300776189198412548237798173764714`20., 
   -0.00001617526293773636964910921421524297`20.}, 
  {0.00006189413225174792111858999048753018`20., 
   -0.00001076419691334746454236347660652699`20.}, 
  {0.0000397774944265479938643245178421431`20., 
   -6.9178251176605206720564378855901`20.*^-6}, 
  {0.00002500356792062065081142193636747725`20., 
   -4.34844659489054796720381502043082`20.*^-6}, 
  {0.00001550110538211579486483397279480712`20., 
   -2.69584441428100780257982135561861`20.*^-6}, 
  {9.52838318611946411678614086712821`20.*^-6, 
   -1.65711011932512419422367667254403`20.*^-6}, 
  {5.82647390814369932931782680685495`20.*^-6, 
   -1.0132998101119477094465785751052`20.*^-6}, 
  {3.5514604523482063783607010044578`20.*^-6, 
   -6.1764529606055763101925234860135`20.*^-7}, 
  {2.16055178805507161580845881707298`20.*^-6, 
   -3.7574813705305593318407979427356`20.*^-7}, 
  {1.31283337609615036155481524067335`20.*^-6, 
   -2.2831884801672180200953308533451`20.*^-7}, 
  {7.971555886277811542524054326278`20.*^-7, 
   -1.3863575454396193986998355350048`20.*^-7}, 
  {4.8382412790840260090859459118441`20.*^-7, 
   -8.414332659276566972323384194512`20.*^-8}, 
  {2.9357375066355155648436491640227`20.*^-7, 
   -5.105630446322635764945476806998`20.*^-8}, 
  {1.7810549240205216305585297139247`20.*^-7, 
   -3.097486824383515879232225589434`20.*^-8}, 
  {1.0804263718151098875320217468975`20.*^-7, 
   -1.879002385765408500055689994605`20.*^-8}, 
  {6.553713092659487017572072453364`20.*^-8, 
   -1.139776190027736872621229991889`20.*^-8}, 
  {3.9752471637977102921019276551`20.*^-8, 
   -6.91347332834384398626422200886`20.*^-9}, 
  {3.118858967544496561199159208466`20.*^-8, 
   -5.42410255225129836730288557994`20.*^-9}, 
  {5.141885709203639893517739426477`20.*^-8, 
   -8.94240992904980851046563378518`20.*^-9}, 
  {8.476867644017581058793735457866`20.*^-8, 
   -1.474237851133492358051084427455`20.*^-8}, 
  {1.3974177537051060568360082123629`20.*^-7, 
   -2.430291745574097490149579499761`20.*^-8}, 
  {2.3034593505417108777310003249721`20.*^-7, 
   -4.00601626181167109170608752169`20.*^-8}, 
  {3.7964228191111881601537575223872`20.*^-7, 
   -6.602474468019457669832621778066`20.*^-8}, 
  {6.2556039629369918410253688834613`20.*^-7, 
   -1.0879311239890420593087598058194`20.*^-7}, 
  {1.03038650028742172588105056731382`20.*^-6, 
   -1.7919765222389943058800879431545`20.*^-7}, 
  {1.69613836360748134861661435308687`20.*^-6, 
   -2.9498058497521414758549814836293`20.*^-7}, 
  {2.78918997085891040475058077307507`20.*^-6, 
   -4.8507651667111485300010100401306`20.*^-7}, 
  {4.5789270474163240559994373044402`20.*^-6, 
   -7.963351386810998358259890964244`20.*^-7}, 
  {7.49630964224487921823976120523287`20.*^-6, 
   -1.30370602473823986404169760091006`20.*^-6}, 
  {0.00001221686658702799740983894551599854`20., 
   -2.12467244991791259301546878539106`20.*^-6}, 
  {0.0000197628202667191188248931920124849`20., 
   -3.43701222029897718693794643695391`20.*^-6}, 
  {0.00003158621194900885343294686150507222`20., 
   -5.49325425200153972746901939218647`20.*^-6}, 
  {0.00004951141334755935936331848038917011`20., 
   -8.61068058218423641101190963289916`20.*^-6}, 
  {0.00007525410912588555322429428811436656`20., 
   -0.00001308767115232792229987726749815072`20.}, 
  {0.00010906689883473728264046592303701498`20., 
   -0.00001896815631908474480703755183252434`20.}, 
  {0.00014734247409176809985226720245811133`20., 
   -0.00002562477810291619127865516564488893`20.}, 
  {0.00018067362216855486957828173259389897`20., 
   -0.00003142149950757475992665769262502592`20.}, 
  {0.00019637403110995112780221400005889241`20., 
   -0.00003415200541042628309603721740154652`20.}, 
  {0.00018708117906267899177806378943168691`20., 
   -0.00003253585722829199857009805033594556`20.}, 
  {0.00015731380191057989105875903873918333`20., 
   -0.00002735892207140519844500157195464057`20.}, 
  {0.00011928406986506799900745884294585212`20., 
   -0.00002074505562870747808825371181666992`20.}, 
  {0.00008374246820049265802145232830410457`20., 
   -0.00001456390751312915791677431796593123`20.}, 
  {0.00005574647224555209308950996594190772`20., 
   -9.69503865140036401556695059859264`20.*^-6}, 
  {0.0000358362214542797812150802367030214`20., 
   -6.23238633987474455914438899182979`20.*^-6}, 
  {0.0000225304946309792808240047836475099`20., 
   -3.91834689234422275200083193869739`20.*^-6}, 
  {0.00001396971448891822076058898739940681`20., 
   -2.42951556329012534966764998250553`20.*^-6}, 
  {8.5877643911892342666411845937368`20.*^-6, 
   -1.49352424194595378550281471195423`20.*^-6}, 
  {5.25157213383520575053499588024702`20.*^-6, 
   -9.1331689284090534791912971830384`20.*^-7}, 
  {3.20113889124506421212336402942386`20.*^-6, 
   -5.5671980717305464558667200511719`20.*^-7}, 
  {1.94747017894845268517942494545012`20.*^-6, 
   -3.3869046590407872785729129486089`20.*^-7}, 
  {1.18337121307261612558819321906119`20.*^-6, 
   -2.0580368923002019575446838592368`20.*^-7}, 
  {7.1855114943508772183195317000135`20.*^-7, 
   -1.2496541729305873423164402956545`20.*^-7}, 
  {4.3611805174784913057576040436193`20.*^-7, 
   -7.584661769527810966534963554122`20.*^-8}, 
  {2.6462748262945088256261405188139`20.*^-7, 
   -4.602217089207841435871548728371`20.*^-8}, 
  {1.6054461937489071040310895770486`20.*^-7, 
   -2.792080336954621050488851438346`20.*^-8}, 
  {9.738993021408410544662672646062`20.*^-8, 
   -1.693737916766680094723943068881`20.*^-8}, 
  {5.907538599267858355609225209661`20.*^-8, 
   -1.027398017263975366192908732114`20.*^-8}, 
  {3.583302230017711651811713955593`20.*^-8, 
   -6.23182996524819417706385035755`20.*^-9}, 
  {2.85393213368217205678147925505`20.*^-8, 
   -4.9633602324907340117938769653`20.*^-9}, 
  {4.705109835901389906815718827897`20.*^-8, 
   -8.18279971461111288141864143982`20.*^-9}, 
  {7.756787238326612385410876868287`20.*^-8, 
   -1.349006476230715197462761194485`20.*^-8}, 
  {1.2787077196046848601487058577312`20.*^-7, 
   -2.223839512355973669823836274315`20.*^-8}, 
  {2.1077698923189996272198223477464`20.*^-7, 
   -3.665686769250434134295343213471`20.*^-8}, 
  {3.4738677873988353560349607412348`20.*^-7, 
   -6.041509195476235401799931723887`20.*^-8}, 
  {5.7240243848235917207402808633904`20.*^-7, 
   -9.954825017084507340417879762419`20.*^-8}, 
  {9.4280465751146105541288521183669`20.*^-7, 
   -1.6396602739329757485441481944987`20.*^-7}, 
  {1.5519055372177381794028423988418`20.*^-6, 
   -2.6989661516830229207005954762466`20.*^-7}, 
  {2.55183892406145044959750174286054`20.*^-6, 
   -4.4379807374981746949521769441052`20.*^-7}, 
  {4.18881909969180938691934010072872`20.*^-6, 
   -7.2849027820727119772510262621369`20.*^-7}, 
  {6.85643202790336737021184097757975`20.*^-6, 
   -1.19242296137449867308032017001387`20.*^-6}, 
  {0.00001117082196013402284582495317504097`20., 
   -1.94275164524069962536086142174627`20.*^-6}, 
  {0.00001806228726964616124459434997103003`20., 
   -3.14126735124281065123379999496174`20.*^-6}, 
  {0.00002884714388339988100308287723621104`20., 
   -5.01689458841737060923180473673236`20.*^-6}, 
  {0.00004516689092432699309614459063771981`20., 
   -7.8551114651003466254164505456904`20.*^-6}, 
  {0.00006853649948770397381134062888391753`20., 
   -0.00001191939121525286501066793545807262`20.}, 
  {0.00009910342874235396808943909845553104`20., 
   -0.00001723537891171373358077201712270105`20.}, 
  {0.00013350249664908615358935877652580744`20., 
   -0.00002321782550418889627641022200448824`20.}, 
  {0.00016321033312475463301101681519788774`20., 
   -0.00002838440576082689269756814177354568`20.}, 
  {0.00017693826676033208342864984786390938`20., 
   -0.00003077187248005775363976519093285381`20.}, 
  {0.00016829088167812499221746876888259544`20., 
   -0.00002926797942228260734216848154479921`20.}, 
  {0.00014142087097350946088851225641930807`20., 
   -0.00002459493408234947145887169676857532`20.}, 
  {0.00010723193823126799689796596108994022`20., 
   -0.00001864903273587269511268973236346785`20.}, 
  {0.00007530078865543960315124559521753996`20., 
   -0.00001309578933138080054804271221174606`20.}, 
  {0.00005014187028234671654293917838403606`20., 
   -8.7203252664950811379024658059193`20.*^-6}, 
  {0.00003224126483710956349188909007102149`20., 
   -5.60717649341035886815462436017764`20.*^-6}, 
  {0.00002027389576844916588003820835384406`20., 
   -3.52589491625202884870229710501636`20.*^-6}, 
  {0.00001257202499126621162755688742455693`20., 
   -2.18643912891586289174902389992294`20.*^-6}, 
  {7.72913208651120339282605133670493`20.*^-6, 
   -1.34419688461064406831757414551391`20.*^-6}, 
  {4.72672782643355240472374615748999`20.*^-6, 
   -8.220396219884438964736949839113`20.*^-7}, 
  {2.88130056733840066139319820717959`20.*^-6, 
   -5.0109575084146098459012142733558`20.*^-7}, 
  {1.75292249997088837133774576197113`20.*^-6, 
   -3.0485608695145884718917317599499`20.*^-7}, 
  {1.06516698826870191984931401651347`20.*^-6, 
   -1.8524643274238294258248939417627`20.*^-7}, 
  {6.4678108439143971340592897668657`20.*^-7, 
   -1.124836668506851675488572133368`20.*^-7}, 
  {3.9255947417343267487231490508326`20.*^-7, 
   -6.827121289972742171692433131883`20.*^-8}, 
  {2.3819762432189746687776673293312`20.*^-7, 
   -4.142567379511260293526377964053`20.*^-8}, 
  {1.4451032942610346164127868235801`20.*^-7, 
   -2.513223120453973245935281432312`20.*^-8}, 
  {8.766325432316999316098403799308`20.*^-8, 
   -1.52457833605513031584320066075`20.*^-8}, 
  {5.317534836900841382922570109378`20.*^-8, 
   -9.24788667287102849203925236414`20.*^-9}, 
  {3.225428077733320476226955657748`20.*^-8, 
   -5.60944013518838343691644462217`20.*^-9}, 
  {2.602780856032351847429624041587`20.*^-8, 
   -4.52657540179539451726891137667`20.*^-9}, 
  {4.291046628646231521939192077223`20.*^-8, 
   -7.46268978894996786424207317777`20.*^-9}, 
  {7.074155041394277596813042883163`20.*^-8, 
   -1.230287833285961321184877023158`20.*^-8}, 
  {1.166172232100381150839493008223`20.*^-7, 
   -2.028125621044141131894770449085`20.*^-8}, 
  {1.9222615777137102148571224723935`20.*^-7, 
   -3.343063613415148199751517343294`20.*^-8}, 
  {3.1681014399585344404468326025558`20.*^-7, 
   -5.509741634710494679037969743575`20.*^-8}, 
  {5.2201322980273044064415212613066`20.*^-7, 
   -9.078490953090964185115689150098`20.*^-8}, 
  {8.597897701974419203048566909246`20.*^-7, 
   -1.4952865568651163831388812016082`20.*^-7}, 
  {1.41520788933022288721844347455335`20.*^-6, 
   -2.4612311118786484995103364774842`20.*^-7}, 
  {2.32692610448192321782279557574215`20.*^-6, 
   -4.0468280077946490744744270882471`20.*^-7}, 
  {3.81925748860203797447089841545753`20.*^-6, 
   -6.6421869366991964773406928964479`20.*^-7}, 
  {6.25053116323472025946625820829051`20.*^-6, 
   -1.08704889795386439295065360144183`20.*^-6}, 
  {0.00001018105024247021861408805980383546`20., 
   -1.77061743347308149810227127023225`20.*^-6}, 
  {0.00001645513343747930991216459833362899`20., 
   -2.86176233695292346298514753628332`20.*^-6}, 
  {0.000026263284212045903659193622115366`20., 
   -4.56752768905146150594671688962888`20.*^-6}, 
  {0.00004108015936265124497833592781221622`20., 
   -7.1443755413306513005801613586463`20.*^-6}, 
  {0.00006224358359192200175045935433409219`20., 
   -0.00001082497105946469595660162684071168`20.}, 
  {0.00008982209123726565568298035580934632`20., 
   -0.00001562123325865489664051832274945153`20.}, 
  {0.00012069768691114410411690015948554273`20., 
   -0.00002099090207150332245511307121487699`20.}, 
  {0.00014716711847199969779596158236025354`20., 
   -0.00002559428147339125179060201432352236`20.}, 
  {0.00015918814110893164696722525751021182`20., 
   -0.00002768489410590115599430004478438467`20.}, 
  {0.00015119370376541607674754588528486362`20., 
   -0.00002629455717659410030392102352780237`20.}, 
  {0.00012698200881315632268269378435605092`20., 
   -0.00002208382761967936046655544075757406`20.}, 
  {0.00009628384529052218879534340371549458`20., 
   -0.00001674501657226472848614667890704255`20.}, 
  {0.00006762888348195076677023467565996442`20., 
   -0.00001176154495338274204699733489738512`20.}, 
  {0.00004504548576137807001616941939988052`20., 
   -7.83399752371792522020337728693573`20.*^-6}, 
  {0.00002897076716112663170668878692776035`20., 
   -5.038394288891588122902397726567`20.*^-6}, 
  {0.00001822027307535331430741192432383942`20., 
   -3.16874314353970683607163901284165`20.*^-6}, 
  {0.00001129976820294942017503622719364501`20., 
   -1.96517707877381220435412646846`20.*^-6}, 
  {6.94744283414913303842821896647386`20.*^-6, 
   -1.20825092767811009363969025503892`20.*^-6}, 
  {4.2488720292945983629989703511306`20.*^-6, 
   -7.3893426596427797617373397410968`20.*^-7}, 
  {2.59008050066773839285263141269513`20.*^-6, 
   -4.5044878272482406832219676742524`20.*^-7}, 
  {1.5757762953050297456489968755728`20.*^-6, 
   -2.7404805135739647750417336966482`20.*^-7}, 
  {9.5753336371695655443850336402268`20.*^-7, 
   -1.665275415159924442501744980909`20.*^-7}, 
  {5.8142833064427255911190264542959`20.*^-7, 
   -1.0111797054683001028033089485733`20.*^-7}, 
  {3.5289537101943199652908891452051`20.*^-7, 
   -6.137310800337947765723285469924`20.*^-8}, 
  {2.1413068579727455198982346304709`20.*^-7, 
   -3.724011926909122643301277618211`20.*^-8}, 
  {1.2990951773986797555952926433721`20.*^-7, 
   -2.259295960693356096687465466733`20.*^-8}, 
  {7.880613547439404036378760266365`20.*^-8, 
   -1.370541486511200701978914828933`20.*^-8}, 
  {4.78027636791653619029520372774`20.*^-8, 
   -8.31352411811571511355687604825`20.*^-9}, 
  {2.899547031954252846426247288502`20.*^-8, 
   -5.04269049035522234161086484957`20.*^-9}, 
  {2.366739613282424014498660109326`20.*^-8, 
   -4.11606889266508524260636540752`20.*^-9}, 
  {3.901895831341829245442705337547`20.*^-8, 
   -6.78590579363796390511774841313`20.*^-9}, 
  {6.432596689320724643636382820876`20.*^-8, 
   -1.118712467707952111936762229718`20.*^-8}, 
  {1.0604087480747440725046041662947`20.*^-7, 
   -1.844189127086511430442789854426`20.*^-8}, 
  {1.7479186050137658136179383930795`20.*^-7, 
   -3.039858443502201414987718944486`20.*^-8}, 
  {2.880744158867884961085835233713`20.*^-7, 
   -5.00998984150936514971449605863`20.*^-8}, 
  {4.7465930522176717734620012679713`20.*^-7, 
   -8.254944438639429171238263074732`20.*^-8}, 
  {7.8177959623148525915648151589458`20.*^-7, 
   -1.3596166890982352333156200276428`20.*^-7}, 
  {1.28676259844418175747298199277427`20.*^-6, 
   -2.2378479972942291434312730309119`20.*^-7}, 
  {2.11562160442179767733002729955304`20.*^-6, 
   -3.6793419207335611779652648687878`20.*^-7}, 
  {3.47213813940681071206851732106322`20.*^-6, 
   -6.0385011120118447166408996888057`20.*^-7}, 
  {5.68164389712078090026060036640383`20.*^-6, 
   -9.8811198210796189569749571589632`20.*^-7}, 
  {9.25232226324525481120617711455263`20.*^-6, 
   -1.60909952404265301064455254166133`20.*^-6}, 
  {0.00001494860826541106815624514325534577`20., 
   -2.5997579592019248967382857835384`20.*^-6}, 
  {0.00002384501909074335099146679917675786`20., 
   -4.14695984186840886808118246552311`20.*^-6}, 
  {0.00003726453632784172091915040656941593`20., 
   -6.48078892658116885550441853381146`20.*^-6}, 
  {0.00005638874228610322713214775977228746`20., 
   -9.8067377888875177621126538734413`20.*^-6}, 
  {0.00008122796333220402029070949991437906`20., 
   -0.00001412660231864417744186252172423984`20.}, 
  {0.00010890960573119511523513305295070717`20., 
   -0.00001894080099672958525828400920881865`20.}, 
  {0.00013248656127659668848243553412586904`20., 
   -0.00002304114109158203277955400593493375`20.}, 
  {0.0001430273575132080139247742242408298`20., 
   -0.00002487432304577530676952595204188345`20.}, 
  {0.00013567656605622992734769000325484486`20., 
   -0.00002359592453151824823438087013127737`20.}, 
  {0.0001138943947287365720427777589686685`20., 
   -0.00001980772082238896905091787112498583`20.}, 
  {0.00008636110222496893947129173688836971`20., 
   -0.00001501932212608155469065943250232516`20.}, 
  {0.0000606725169872172964633430692264483`20., 
   -0.00001055174208473344286319009899590406`20.}, 
  {0.00004042206523325352656772918508186765`20., 
   -7.02992438839191766395290175336827`20.*^-6}, 
  {0.00002600252312847565729164955729416362`20., 
   -4.52217793538707083333035779028932`20.*^-6}, 
  {0.00001635587229960480545054571250098734`20., 
   -2.84449953036605312183403695669345`20.*^-6}, 
  {0.00001014450135130736400235125758359936`20., 
   -1.76426110457519373953934914497379`20.*^-6}, 
  {6.23754014672554090640672067109067`20.*^-6, 
   -1.08478959073487667937508185584186`20.*^-6}, 
  {3.81486434872877992382612360176746`20.*^-6, 
   -6.6345466934413563892628236552478`20.*^-7}, 
  {2.32556929865501506724431823003781`20.*^-6, 
   -4.0444683454869827256422925739788`20.*^-7}, 
  {1.41487176637521540407890782128459`20.*^-6, 
   -2.4606465502177659201372309935383`20.*^-7}, 
  {8.5976626674192489534737175797599`20.*^-7, 
   -1.4952456812903041658215161008279`20.*^-7}, 
  {5.2206561954319589597356211845669`20.*^-7, 
   -9.079402079012102538670645538379`20.*^-8}, 
  {3.1686650743334001550692326854435`20.*^-7, 
   -5.510721868405913313163882931205`20.*^-8}, 
  {1.9226940256116009568497039465767`20.*^-7, 
   -3.343815696715827751042963385352`20.*^-8}, 
  {1.1664678732785251416456080630566`20.*^-7, 
   -2.028639779614826333296709674883`20.*^-8}, 
  {7.076070833265603399100549847527`20.*^-8, 
   -1.230621014480974504191399973483`20.*^-8}, 
  {4.292253330188933656966401385176`20.*^-8, 
   -7.46478840032858027298504588727`20.*^-9}, 
  {2.603530197731458891907080545695`20.*^-8, 
   -4.52787860475036329027318355773`20.*^-9}, 
  {2.146508193707758467107335407088`20.*^-8, 
   -3.7330577281874060297518876645`20.*^-9}, 
  {3.538810861735876561618351130291`20.*^-8, 
   -6.15445367258413315064061066138`20.*^-9}, 
  {5.834012979807934095949573793836`20.*^-8, 
   -1.014610953010075494947751964145`20.*^-8}, 
  {9.617304183708921451431986125109`20.*^-8, 
   -1.672574640645029817640345413063`20.*^-8}, 
  {1.5852566261978264027070535817015`20.*^-7, 
   -2.756968045561437222099223620349`20.*^-8}, 
  {2.6126443541591835903923521872624`20.*^-7, 
   -4.543729311581188852856264673499`20.*^-8}, 
  {4.3048006706258196512037664740753`20.*^-7, 
   -7.486609861957947219484811259262`20.*^-8}, 
  {7.0900267812998277063868271210449`20.*^-7, 
   -1.2330481358782309054585786297468`20.*^-7}, 
  {1.16694296552323841600919949324206`20.*^-6, 
   -2.0294660269969363756681730317253`20.*^-7}, 
  {1.91853143006795444282524232892402`20.*^-6, 
   -3.33657640011818163969607361552`20.*^-7}, 
  {3.14843471772569834197568324991177`20.*^-6, 
   -5.4755386395229536382185795650639`20.*^-7}, 
  {5.15130742109357995135034479953478`20.*^-6, 
   -8.9587955149453564371310344339736`20.*^-7}, 
  {8.38699220984076615583922440769578`20.*^-6, 
   -1.45860734084187237492856076655578`20.*^-6}, 
  {0.00001354612470728504481274536264020917`20., 
   -2.35584777518000779352093263307987`20.*^-6}, 
  {0.00002159679328289627342331252265057776`20., 
   -3.75596404919935189970652567836136`20.*^-6}, 
  {0.00003372451049621602098834562708587835`20., 
   -5.86513226021148191101663079754406`20.*^-6}, 
  {0.00005097310609189019579614710794733679`20., 
   -8.86488801598090361672123616475422`20.*^-6}, 
  {0.00007331094237580849530957906748413412`20., 
   -0.00001274972910883626005383983782332768`20.}, 
  {0.00009810414821169545255219092970961796`20., 
   -0.00001706159099333833957429407473210749`20.}, 
  {0.00011909911317207115384521557449624291`20., 
   -0.00002071288924731672240786357817325963`20.}, 
  {0.00012835367501218669681458758627355185`20., 
   -0.00002232237826298899075036305848235685`20.}, 
  {0.0001216254539713291815530821889619586`20., 
   -0.00002115225286457898809618820677599281`20.}, 
  {0.00010205622363783297264622131698192585`20., 
   -0.00001774890845875356046021240295337841`20.}, 
  {0.00007738605448547607276267851215354658`20., 
   -0.00001345844425834366482829191515713855`20.}, 
  {0.00005437804077827460983293170277693089`20., 
   -9.45705057013471475355333961337928`20.*^-6}, 
  {0.00003623661010305571763113116881421477`20., 
   -6.30201914835751610976194240247213`20.*^-6}, 
  {0.00002331441678495506117304853689596053`20., 
   -4.05468117999218455183452815581924`20.*^-6}, 
  {0.00001466696171633032797896447477651738`20., 
   -2.55077595066614399634164778722041`20.*^-6}, 
  {9.09778175348671299929662767711867`20.*^-6, 
   -1.582222913649863130312456987325`20.*^-6}, 
  {5.59426213731103724795065901341626`20.*^-6, 
   -9.7291515431496299964359287189849`20.*^-7}, 
  {3.4215590025558666834454968941022`20.*^-6, 
   -5.9505373957493333625139076419167`20.*^-7}, 
  {2.08585349843862723890606393760534`20.*^-6, 
   -3.6275713016323951980975025001832`20.*^-7}, 
  {1.2690463452696512998893860993725`20.*^-6, 
   -2.2070371222080892171989323467347`20.*^-7}, 
  {7.7115983315377146917559377500169`20.*^-7, 
   -1.3411475359196025550879891739161`20.*^-7}, 
  {4.6826455441050151384281810534359`20.*^-7, 
   -8.143731381052200240744662701628`20.*^-8}, 
  {2.8421294907963134450515336360697`20.*^-7, 
   -4.942833897037066860959188932296`20.*^-8}, 
  {1.7245608021871377360003698884117`20.*^-7, 
   -2.999236177716761280000643284196`20.*^-8}, 
  {1.0462647837504286262586488305884`20.*^-7, 
   -1.819590928261615002188954487979`20.*^-8}, 
  {6.346894738493089712661356303066`20.*^-8, 
   -1.10380778060749386307154022662`20.*^-8}, 
  {3.849946118133612611150152661118`20.*^-8, 
   -6.69555846631932628026113506282`20.*^-9}, 
  {2.335242760040721599016256945751`20.*^-8, 
   -4.06129175659255930263696860131`20.*^-9}, 
  {1.942294395302268680087343511494`20.*^-8, 
   -3.37790329617785857406494523738`20.*^-9}, 
  {3.202134067980262973767216520995`20.*^-8, 
   -5.56892881387871821524733307999`20.*^-9}, 
  {5.278967703594090249963814291041`20.*^-8, 
   -9.18081339755493956515445963659`20.*^-9}, 
  {8.702300191019278020129061521866`20.*^-8, 
   -1.513443511481613568718097655977`20.*^-8}, 
  {1.434428121140193297076777319539`20.*^-7, 
   -2.494657601982944864481351860068`20.*^-8}, 
  {2.3640521130351480291466101154798`20.*^-7, 
   -4.111394979191561789820191505181`20.*^-8}, 
  {3.8951639223138847604746032816959`20.*^-7, 
   -6.774198125763277844303657881211`20.*^-8}, 
  {6.4152544675183607410246554741303`20.*^-7, 
   -1.1156964291336279549608096476748`20.*^-7}, 
  {1.05585590748915217081902761425323`20.*^-6, 
   -1.8362711434593950796852654160926`20.*^-7}, 
  {1.73582481214126932955796535612876`20.*^-6, 
   -3.0188257602456857905355919237021`20.*^-7}, 
  {2.84840729634392395015046464751152`20.*^-6, 
   -4.953751819728563391566025473933`20.*^-7}, 
  {4.65989996296080503572813343789487`20.*^-6, 
   -8.104173848627487018657623370252`20.*^-7}, 
  {7.58555031396083378126640856099095`20.*^-6, 
   -1.31922614155840587500285366278104`20.*^-6}, 
  {0.00001224814614560321340380639437081292`20., 
   -2.13011237314838493979241641231528`20.*^-6}, 
  {0.00001951850794008018888175882608260083`20., 
   -3.39452312001394589247979584045232`20.*^-6}, 
  {0.00003045787735972937866174896038743268`20., 
   -5.29702214951815281073894963259699`20.*^-6}, 
  {0.00004598865206431811222460791395597337`20., 
   -7.99802644596836734341007199234318`20.*^-6}, 
  {0.00006604986017305879254618577669082977`20., 
   -0.00001148693220401022479064100464188345`20.}, 
  {0.00008823630207923160800167917368706526`20., 
   -0.00001534544383986636660898768238035916`20.}, 
  {0.00010692762440441284220918976433868344`20., 
   -0.00001859610859207179864507648075455363`20.}, 
  {0.00011506238702692822450961225500137618`20., 
   -0.00002001084991772664774080213130458716`20.}, 
  {0.00010892773940842878040306753209987262`20., 
   -0.00001894395467972674441792478819128219`20.}, 
  {0.00009136825761624797529139464647907468`20., 
   -0.00001589013175934747396372080808331733`20.}, 
  {0.00006928317612188346617494914545977718`20., 
   -0.00001204924802119712455216506877561343`20.}, 
  {0.00004869316901330926395297570588550581`20., 
   -8.46837721970595894834360102356624`20.*^-6}, 
  {0.00003245490741781412231641313013459343`20., 
   -5.6443317248372386637240226321032`20.*^-6}, 
  {0.00002088477127225223569038918935530717`20., 
   -3.63213413430473664180681554005342`20.*^-6}, 
  {0.00001314005588668029373161895880266494`20., 
   -2.28522711072700760549894935698521`20.*^-6}, 
  {8.15130713918493841040175809355988`20.*^-6, 
   -1.41761863290172841920030575540173`20.*^-6}, 
  {5.01252840005082620595526823383634`20.*^-6, 
   -8.7174406957405673147048143197155`20.*^-7}, 
  {3.06585818448449666999607960643956`20.*^-6, 
   -5.3319272773643420347757906198948`20.*^-7}, 
  {1.86904818386471533205942411934564`20.*^-6, 
   -3.250518580634287534016389772775`20.*^-7}, 
  {1.1371545707368421269283928514528`20.*^-6, 
   -1.9776601230205950033537266981788`20.*^-7}, 
  {6.910184969807736952524419210775`20.*^-7, 
   -1.2017712990969977308738120366565`20.*^-7}, 
  {4.1960295600802662475381632914539`20.*^-7, 
   -7.297442713183071734848979637312`20.*^-8}, 
  {2.5467852206266133224477335652052`20.*^-7, 
   -4.42919168804628403903953663514`20.*^-8}, 
  {1.5453530127558554390230439269835`20.*^-7, 
   -2.687570456966705111344424220841`20.*^-8}, 
  {9.375431063106184334288007747046`20.*^-8, 
   -1.63050975010542336248487091253`20.*^-8}, 
  {5.687366333414992585881473865724`20.*^-8, 
   -9.8910718841999871058808241143`20.*^-9}, 
  {3.449885825632551329596884296613`20.*^-8, 
   -5.99980143588269796451632051585`20.*^-9}, 
  {2.092580647427024530843469774961`20.*^-8, 
   -3.6392706911774339666842952608`20.*^-9}, 
  {1.753933096313253696317732072188`20.*^-8, 
   -3.05031842837087599359605577772`20.*^-9}, 
  {2.891593028047565314153123020806`20.*^-8, 
   -5.0288574400827222854836922101`20.*^-9}, 
  {4.76701124980800908644607381316`20.*^-8, 
   -8.29045434749218971555838924027`20.*^-9}, 
  {7.858332948181100232949459585927`20.*^-8, 
   -1.366666599683669605730340797553`20.*^-8}, 
  {1.2953103175065789703102004029314`20.*^-7, 
   -2.252713595663615600539478961618`20.*^-8}, 
  {2.1347640788364012059314164272138`20.*^-7, 
   -3.712633180585045575532898134284`20.*^-8}, 
  {3.5173449795052521768574097966718`20.*^-7, 
   -6.117121703487395090186799646384`20.*^-8}, 
  {5.7929151283350328909960527705087`20.*^-7, 
   -1.0074635005800057201732265687841`20.*^-7}, 
  {9.5340658487413251604905356319617`20.*^-7, 
   -1.6580984084767522018244409794714`20.*^-7}, 
  {1.56734034340681768585998324986248`20.*^-6, 
   -2.7258092928814220623651882606306`20.*^-7}, 
  {2.57177622075449760026586591206263`20.*^-6, 
   -4.4726542969643436526362885427175`20.*^-7}, 
  {4.20692439983310415748144313070742`20.*^-6, 
   -7.3163902605793115782285967490565`20.*^-7}, 
  {6.84708225713098848512857686626696`20.*^-6, 
   -1.19079691428365017132670902022033`20.*^-6}, 
  {0.00001105292191125834274614757845019848`20., 
   -1.92224728891449439063436146959974`20.*^-6}, 
  {0.00001760667538851280698708277421655473`20., 
   -3.06203050235005338905787377679214`20.*^-6}, 
  {0.00002745749370510041031584047884211437`20., 
   -4.77521629653920179405921371167205`20.*^-6}, 
  {0.00004142072671398076588239084435605257`20., 
   -7.20360464590969841432884249670479`20.*^-6}, 
  {0.00005941579712547380784127612815401112`20., 
   -0.00001033318210877805353761323967895845`20.}, 
  {0.00007925392813988620052218184432243166`20., 
   -0.00001378329185041499139516205988216203`20.}, 
  {0.00009589088823037249766434690755530322`20., 
   -0.00001667667621397782568075598392266144`20.}, 
  {0.00010304899978172642815907255362650851`20., 
   -0.00001792156517943068315809957454374062`20.}, 
  {0.00009747393979127002253863161825230223`20., 
   -0.00001695198952891652565889245534822648`20.}, 
  {0.00008173498994458531020023257180508268`20., 
   -0.00001421478085992788003482305596610132`20.}, 
  {0.00006197989294507771208693780680809638`20., 
   -0.00001077911181653525427598918379271241`20.}, 
  {0.00004356756716011228934254622633379337`20., 
   -7.57696820175865901609499588413797`20.*^-6}, 
  {0.00002904393689796332812668938058221395`20., 
   -5.05111946051536141333728357951547`20.*^-6}, 
  {0.00001869261902600656088970865171338603`20., 
   -3.25089026539244537212324377624104`20.*^-6}, 
  {0.00001176208939498134709347195018944726`20., 
   -2.04558076434458210321251307642562`20.*^-6}, 
  {7.29702495988631187224072221178238`20.*^-6, 
   -1.26904781911066293430273429770127`20.*^-6}, 
  {4.48740782778558425319263599414151`20.*^-6, 
   -7.8041875265836247881611060767677`20.*^-7}, 
  {2.74475377248236232298720193535117`20.*^-6, 
   -4.7734848217084562138907859745238`20.*^-7}, 
  {1.67332249809462962287889483433798`20.*^-6, 
   -2.9101260836428341267459040597183`20.*^-7}, 
  {1.01808364236674623993822498476582`20.*^-6, 
   -1.7705802475943412868490869300275`20.*^-7}, 
  {6.1866645417538959508681523373304`20.*^-7, 
   -1.0759416594354601653683743195357`20.*^-7}, 
  {3.7567061350277180261982963021996`20.*^-7, 
   -6.533401973961248741214428351651`20.*^-8}, 
  {2.280143050968150611604736921034`20.*^-7, 
   -3.965466175596783672356064210493`20.*^-8}, 
  {1.3835604473198010315282972009672`20.*^-7, 
   -2.406192082295306141788342958204`20.*^-8}, 
  {8.393866955602139310156199228566`20.*^-8, 
   -1.45980294880037205394020856149`20.*^-8}, 
  {5.091928338744984006140178773062`20.*^-8, 
   -8.85552754564345044546118047489`20.*^-9}, 
  {3.088701580318619002024393114494`20.*^-8, 
   -5.37165492229325043830329237303`20.*^-9}, 
  {1.873499244425807140566069479725`20.*^-8, 
   -3.25825955552314285315838170387`20.*^-9}, 
  {1.580984270952374144940355924959`20.*^-8, 
   -2.74953786252586807815714073906`20.*^-9}, 
  {2.606462137244647975217391107591`20.*^-8, 
   -4.53297762999069213081285410016`20.*^-9}, 
  {4.296946985025244250307490663413`20.*^-8, 
   -7.47295127830477260923041854506`20.*^-9}, 
  {7.08342867748145007778596027335`20.*^-8, 
   -1.231900639561991317875819177974`20.*^-8}, 
  {1.167577559720402240730655167929`20.*^-7, 
   -2.030569669078960418662008987704`20.*^-8}, 
  {1.9242426989824139800090804858103`20.*^-7, 
   -3.346509041708546052189705192713`20.*^-8}, 
  {3.1704558385962570431115107797906`20.*^-7, 
   -5.513836241036968770628714399635`20.*^-8}, 
  {5.2215400094451458089833677124912`20.*^-7, 
   -9.080939146861123146058030804334`20.*^-8}, 
  {8.5935157473970762979736745343607`20.*^-7, 
   -1.494524477808187182256291223367`20.*^-7}, 
  {1.41267327519315731142995488397678`20.*^-6, 
   -2.4568230872924474981390519721336`20.*^-7}, 
  {2.31786503324116751826459991474611`20.*^-6, 
   -4.0310696230281174230688694169496`20.*^-7}, 
  {3.79124119196842939023621969539548`20.*^-6, 
   -6.5934629425537902438890777311224`20.*^-7}, 
  {6.1696459415466118087151394880496`20.*^-6, 
   -1.07298190287767161890698078053037`20.*^-6}, 
  {9.9570891104140687087556466140734`20.*^-6, 
   -1.7316676713763597754357646285345`20.*^-6}, 
  {0.00001585536057179925954934049933286648`20., 
   -2.75745401248682774771139118832459`20.*^-6}, 
  {0.00002471269995066197487393786247725177`20., 
   -4.29786086098469128242397608300032`20.*^-6}, 
  {0.00003725007441284425479965293572281156`20., 
   -6.47827381092943561733094534309767`20.*^-6}, 
  {0.00005337471608259832977460371726029406`20., 
   -9.28255931871275300427890734961634`20.*^-6}, 
  {0.00007110071963538045675287285529718191`20., 
   -0.00001236534254528355769615180092124904`20.}, 
  {0.00008590636375003484577334628534372071`20., 
   -0.00001494023717391910361275587571195144`20.}, 
  {0.00009221124169570366549712715107014181`20., 
   -0.00001603673768620933312993515670785074`20.}, 
  {0.0000871590011074289261843167178164796`20., 
   -0.0000151580871491180741190116030985182`20.}, 
  {0.00007306547724186047439612293113627546`20., 
   -0.0000127070395203235607645431184584827`20.}, 
  {0.00005540717114418975132654871884792839`20., 
   -9.63602976420691327418238588659623`20.*^-6}, 
  {0.00003895327811337323299374204853889839`20., 
   -6.77448315015186660760731278937363`20.*^-6}, 
  {0.00002597216929313134697335929312466046`20., 
   -4.51689900750110382145379010863661`20.*^-6}, 
  {0.00001671790173931123741077874399643595`20., 
   -2.90746117205412824535282504285842`20.*^-6}, 
  {0.00001052054625676938311112908312994324`20., 
   -1.82966021856858836715288402259881`20.*^-6}, 
  {6.52721414461829348056413774688345`20.*^-6, 
   -1.1351676773249206053155022168493`20.*^-6}, 
  {4.01416946601798804136201833607819`20.*^-6, 
   -6.9811642887269357241078579757882`20.*^-7}, 
  {2.45535865420539010132931249697477`20.*^-6, 
   -4.270188963835461045790108690391`20.*^-7}, 
  {1.49691882377143645736162316801479`20.*^-6, 
   -2.6033370848198894910636924661127`20.*^-7}, 
  {9.1076512105846405172778244028053`20.*^-7, 
   -1.5839393409712418290917955483141`20.*^-7}, 
  {5.5345478416701522913238474074886`20.*^-7, 
   -9.625300594208960506650169404327`20.*^-8}, 
  {3.3607361309137151760863515599027`20.*^-7, 
   -5.844758488545591610584959234615`20.*^-8}, 
  {2.0398125833729890059512348505195`20.*^-7, 
   -3.547500144996502619045625826989`20.*^-8}, 
  {1.2377328179720045031952535348216`20.*^-7, 
   -2.152578813864355657730875712733`20.*^-8}, 
  {7.509157462988546624551346871084`20.*^-8, 
   -1.305940428345834195574147281927`20.*^-8}, 
  {4.55524387346519985977174940997`20.*^-8, 
   -7.9221632582003475822117381043`20.*^-9}, 
  {2.763156182171843789520319082883`20.*^-8, 
   -4.80548901247277180786142449197`20.*^-9}, 
  {1.676035009754896951170208878871`20.*^-8, 
   -2.91484349522590774116558065891`20.*^-9}, 
  {1.422812585936162373193663680352`20.*^-8, 
   -2.47445667119332586642376292235`20.*^-9}, 
  {2.345693829323497581421800562224`20.*^-8, 
   -4.07946752925825666334226184735`20.*^-9}, 
  {3.867047570761269584711224155818`20.*^-8, 
   -6.72530012306307753862821592316`20.*^-9}, 
  {6.374738944341802493502604607674`20.*^-8, 
   -1.108650251189878694522192105682`20.*^-8}, 
  {1.0507600748126214222284853521901`20.*^-7, 
   -1.827408825761080734310409308156`20.*^-8}, 
  {1.7317130536812316353016185606502`20.*^-7, 
   -3.011674875967359365741945322871`20.*^-8}, 
  {2.8532178012643309104676918773408`20.*^-7, 
   -4.962117915242314626900333699724`20.*^-8}, 
  {4.6990179937920174134818007457505`20.*^-7, 
   -8.172205206594812893011827383913`20.*^-8}, 
  {7.7334202979715494091214753569248`20.*^-7, 
   -1.3449426605167912015863435403347`20.*^-7}, 
  {1.27124635056692284451200514761581`20.*^-6, 
   -2.210863218377257120890443734984`20.*^-7}, 
  {2.08571638045422114254216109649612`20.*^-6, 
   -3.6273328355725585087689758199931`20.*^-7}, 
  {3.41125712000518035038027464747011`20.*^-6, 
   -5.9326210782698788702265646042958`20.*^-7}, 
  {5.55057633740130453080640171146855`20.*^-6, 
   -9.6531762389587904883589594982061`20.*^-7}, 
  {8.95615844754064757011983461614164`20.*^-6, 
   -1.5575927734853300121947538462855`20.*^-6}, 
  {0.00001425693825776255992399265764664302`20., 
   -2.47946752308914085634654915593792`20.*^-6}, 
  {0.00002221045766617249582343288379391004`20., 
   -3.86268828976912970842311022502784`20.*^-6}, 
  {0.00003345444582463567149625103346516367`20., 
   -5.81816449124098634717409277655022`20.*^-6}, 
  {0.0000478895252348137359802280254626284`20., 
   -8.32861308431543234438748268915275`20.*^-6}, 
  {0.00006371848056023806782421253194853171`20., 
   -0.00001108147488004140309986304903452725`20.}, 
  {0.00007689222254360866673180155316259033`20., 
   -0.00001337256044236672464900896576740701`20.}, 
  {0.00008245052191192586875988830783263118`20., 
   -0.00001433922120207406413215448831871845`20.}, 
  {0.00007788318605165397321364268734124911`20., 
   -0.00001354490192202677795019872823326072`20.}, 
  {0.00006527389371209504365186466555426387`20., 
   -0.00001135198151514696411336776792248066`20.}, 
  {0.00004949990792685901537492948312461186`20., 
   -8.60867963945374180433556228254119`20.*^-6}, 
  {0.00003480501000954071394377913406753318`20., 
   -6.05304521905055894674419722913622`20.*^-6}, 
  {0.00002320977173461735691458988477582541`20., 
   -4.0364820408030185938417190914479`20.*^-6}, 
  {0.00001494160992747520614334947047679278`20., 
   -2.59854085695220976406077747422484`20.*^-6}, 
  {9.40355107543748109943396222575984`20.*^-6, 
   -1.63540018703260540859721082187127`20.*^-6}, 
  {5.83454302601395826430442327786508`20.*^-6, 
   -1.01470313495894926335729100484612`20.*^-6}, 
  {3.58831867447106175965550121498615`20.*^-6, 
   -6.2405542164714117559226108086716`20.*^-7}, 
  {2.19492905145794078102501881075206`20.*^-6, 
   -3.8172679155790274452609022795688`20.*^-7}, 
  {1.33816647050019923043465094316029`20.*^-6, 
   -2.3272460356525204007559146837568`20.*^-7}, 
  {8.1418328566498821668984742677593`20.*^-7, 
   -1.4159709315912838551127781335234`20.*^-7}, 
  {4.947665387256477087308885866828`20.*^-7, 
   -8.604635456098221021406758029267`20.*^-8}, 
  {3.0043743205524260958178512618091`20.*^-7, 
   -5.22499881835204538403104567271`20.*^-8}, 
  {1.8235210278752048589111067183639`20.*^-7, 
   -3.171340918043834537236707336285`20.*^-8}, 
  {1.1064911682789629044005119062141`20.*^-7, 
   -1.924332466572109398957412010808`20.*^-8}, 
  {6.712937174213922895390781398584`20.*^-8, 
   -1.167467334645899633981005460624`20.*^-8}, 
  {4.07223846421019251786177357961`20.*^-8, 
   -7.08215385080033481367264970367`20.*^-9}, 
  {2.47017158858758633918200022367`20.*^-8, 
   -4.2959505888479762420556525629`20.*^-9}, 
  {1.498320935662231585274189410583`20.*^-8, 
   -2.60577554028214188743337288797`20.*^-9}, 
  {1.278651144791513350241376161112`20.*^-8, 
   -2.22374112137654495694152375845`20.*^-9}, 
  {2.108023663306419874510725550679`20.*^-8, 
   -3.66612811009812152088821834901`20.*^-9}, 
  {3.47522819694413610901418978323`20.*^-8, 
   -6.04387512512023671132902570997`20.*^-9}, 
  {5.728826201487075288294159509918`20.*^-8, 
   -9.96317600258621789268549479985`20.*^-9}, 
  {9.442910317850785456566458442043`20.*^-8, 
   -1.642245272669701818533297120355`20.*^-8}, 
  {1.5562403923120025559780738436595`20.*^-7, 
   -2.706505030107830532135780597668`20.*^-8}, 
  {2.5640891707584149059282929834652`20.*^-7, 
   -4.459285514362460705962248666896`20.*^-8}, 
  {4.2228057582758407197660200217629`20.*^-7, 
   -7.344010014392766469158295690022`20.*^-8}, 
  {6.9495822463363345269604080939955`20.*^-7, 
   -1.2086229993628407872974622772165`20.*^-7}, 
  {1.14236648311355292511586513036374`20.*^-6, 
   -1.9867243184583529132449828354152`20.*^-7}, 
  {1.87418470895656358093302205706736`20.*^-6, 
   -3.2594516677505453581443861862042`20.*^-7}, 
  {3.06507609043972213265082345616807`20.*^-6, 
   -5.3305671138082124046101277498575`20.*^-7}, 
  {4.9867287091580175727096811647655`20.*^-6, 
   -8.6725716681009001264516194169834`20.*^-7}, 
  {8.04490093487828012270674053408553`20.*^-6, 
   -1.39911320606578784742725922331923`20.*^-6}, 
  {0.00001280269350306631029936801187965431`20., 
   -2.22655539183761918249878467472247`20.*^-6}, 
  {0.00001993624630204774038248964924525621`20., 
   -3.46717326992134615347646073830542`20.*^-6}, 
  {0.00003000985436626887330231106433362646`20., 
   -5.21910510717719535692366336236983`20.*^-6}, 
  {0.00004292166767497313554821297663042882`20., 
   -7.46463785651706705186312637050935`20.*^-6}, 
  {0.00005704884571748326744285477553968729`20., 
   -9.92153838564926390310517835472823`20.*^-6}, 
  {0.00006876884562008916005554379954367125`20., 
   -0.00001195979923827637566183370426846457`20.}, 
  {0.00007367294204430055762231331404151346`20., 
   -0.00001281268557292183610822840244200233`20.}, 
  {0.00006955264071505083586135232938214574`20., 
   -0.0000120961114287044931932786659795036`20.}, 
  {0.00005827985780615273111455630782477635`20., 
   -0.00001013562744454830106340109701300459`20.}, 
  {0.00004419715890534917599258808325839267`20., 
   -7.68646241832159582479792752319871`20.*^-6}, 
  {0.00003108030919938260787345743134064729`20., 
   -5.4052711651100187606012924070691`20.*^-6}, 
  {0.00002072873539267611333060114908033904`20., 
   -3.60499745959584579662628679658069`20.*^-6}, 
  {0.00001334587180202018334762181091152809`20., 
   -2.32102118296003188654292363678749`20.*^-6}, 
  {8.39992799187428003558741180362394`20.*^-6, 
   -1.46085704206509218010215857454329`20.*^-6}, 
  {5.21210715937503229631541146559009`20.*^-6, 
   -9.0645341902174474718528895053741`20.*^-7}, 
  {3.20562087464119118850817824872846`20.*^-6, 
   -5.5749928254629411974055273890928`20.*^-7}, 
  {1.96087923301328620722993036522409`20.*^-6, 
   -3.4102247530665847082259658525637`20.*^-7}, 
  {1.19549071501032264429663124421353`20.*^-6, 
   -2.0791142869744741639941412942843`20.*^-7}, 
  {7.2738065954180655152673572040483`20.*^-7, 
   -1.2650098426814026983073664702692`20.*^-7}, 
  {4.4202011008798611412802278394504`20.*^-7, 
   -7.687306262399758506574309286`20.*^-8}, 
  {2.6840898758722571421223809943805`20.*^-7, 
   -4.66798239282131676890848868588`20.*^-8}, 
  {1.6291256517268156387282887656772`20.*^-7, 
   -2.833262003003157632570936983787`20.*^-8}, 
  {9.885354319194972148775281240798`20.*^-8, 
   -1.719192055512169069352222824486`20.*^-8}, 
  {5.997319194468782570987988959181`20.*^-8, 
   -1.043012033820657838432693732031`20.*^-8}, 
  {3.63812788101735066795192338292`20.*^-8, 
   -6.32717892350843594426421457899`20.*^-9}, 
  {2.2068458016538240237364482722`20.*^-8, 
   -3.83799269852838960649817090817`20.*^-9}, 
  {1.338596792064344016298302221801`20.*^-8, 
   -2.32799442098146785443182995096`20.*^-9}, 
  {1.147651789388632012005330011074`20.*^-8, 
   -1.99591615545849045566144349752`20.*^-9}, 
  {1.892053248455319023426837076935`20.*^-8, 
   -3.29052738861794612769884709032`20.*^-9}, 
  {3.119183280581377842840372949949`20.*^-8, 
   -5.42466657492413537885282252165`20.*^-9}, 
  {5.141889108152200828488807719979`20.*^-8, 
   -8.94241584026469709302401342604`20.*^-9}, 
  {8.475436744805082189837502368023`20.*^-8, 
   -1.473988999096536033015217803134`20.*^-8}, 
  {1.3967913117369117324970797674731`20.*^-7, 
   -2.429202281281585621734051769519`20.*^-8}, 
  {2.3013659998972250700126584395635`20.*^-7, 
   -4.002375651995174034804623373154`20.*^-8}, 
  {3.790093558934280783718401225513`20.*^-7, 
   -6.591467059016140493423306479153`20.*^-8}, 
  {6.2373680225054799456474487270015`20.*^-7, 
   -1.0847596560879095557647736916525`20.*^-7}, 
  {1.02526944384554180925967503802885`20.*^-6, 
   -1.7830772936444205378429131096155`20.*^-7}, 
  {1.68200930689004095736664599625095`20.*^-6, 
   -2.9252335772000712302028626021754`20.*^-7}, 
  {2.75061785518124625782050241072029`20.*^-6, 
   -4.7836832264021674049052215838614`20.*^-7}, 
  {4.47466979930371056924839437886978`20.*^-6, 
   -7.7820344335716705552145989197734`20.*^-7}, 
  {7.21765110318136499253968542628559`20.*^-6, 
   -1.25524367011849825957211920457142`20.*^-6}, 
  {0.00001148329057839539721836499148298676`20., 
   -1.99709401363398212493304199704118`20.*^-6}, 
  {0.00001787475900400751295420845348627491`20., 
   -3.10865373982739355725364408456954`20.*^-6}, 
  {0.00002689154134195270546010103353206591`20., 
   -4.67678979860047051480017974470712`20.*^-6}, 
  {0.00003843232315510601861294766196481743`20., 
   -6.68388228784452497616481077648998`20.*^-6}, 
  {0.00005103454841809701825657334510025143`20., 
   -8.87557363792991621853449480004371`20.*^-6}, 
  {0.00006145987910178781032597781401696281`20., 
   -0.00001068867462639788005669179374208049`20.}, 
  {0.00006578995106317754106568268663340242`20., 
   -0.00001144173061968305062011872811015694`20.}, 
  {0.00006207970463842396709451464047941008`20., 
   -0.00001079647037189982036426341573554958`20.}, 
  {0.00005200857661596139615008521527586219`20., 
   -9.0449698462541558521887330914543`20.*^-6}, 
  {0.00003944223397850715937954378030489814`20., 
   -6.85951895278385380513804874867793`20.*^-6}, 
  {0.00002773964008600256538520366667577108`20., 
   -4.82428523234827224090498550882976`20.*^-6}, 
  {0.00001850293974223192150099392341178891`20., 
   -3.21790256386642113060763885422416`20.*^-6}, 
  {0.00001191400059494185798800677947784057`20., 
   -2.07200010346814921530552686571139`20.*^-6}, 
  {7.4992331505052437999138257972666`20.*^-6, 
   -1.30421446095743370433283926908984`20.*^-6}, 
  {4.65345057315422658475329979343977`20.*^-6, 
   -8.0929575185290897126144344233736`20.*^-7}, 
  {2.86211505425690540155891437041441`20.*^-6, 
   -4.9775913987076615679285467311554`20.*^-7}, 
  {1.75078994164254189340733487479493`20.*^-6, 
   -3.044852072421811988534495434426`20.*^-7}, 
  {1.06741800152544151245028144447372`20.*^-6, 
   -1.8563791330877243694787503382153`20.*^-7}, 
  {6.4946119802248727870095221482412`20.*^-7, 
   -1.1294977356912822238277429823029`20.*^-7}, 
  {3.9467117662095795603890622727826`20.*^-7, 
   -6.863846549929703583285325691796`20.*^-8}, 
  {2.3965782146939036540591784952623`20.*^-7, 
   -4.1679621125111367896681365135`20.*^-8}, 
  {1.4546209817134196525498580937162`20.*^-7, 
   -2.529775620371164613130187989071`20.*^-8}, 
  {8.826488073332663881785755850445`20.*^-8, 
   -1.535041404057854588136653191382`20.*^-8}, 
  {5.354921701692933422091331976509`20.*^-8, 
   -9.31290730729205812537622952436`20.*^-9}, 
  {3.248434253101956232080642004208`20.*^-8, 
   -5.64945087495992388187937739863`20.*^-9}, 
  {1.970462645968860316658345175812`20.*^-8, 
   -3.42689155820671359418842639272`20.*^-9}, 
  {1.195215058235551889571540668231`20.*^-8, 
   -2.07863488388791632968963594475`20.*^-9}, 
  {1.028924156101512853556645905132`20.*^-8, 
   -1.7894333149591527887941667915350166398412234162176`20.*^-9}, 
  {1.696314630147367278999887284193`20.*^-8, 
   -2.95011240025629091999980397251`20.*^-9}, 
  {2.796492602221681057305853024339`20.*^-8, 
   -4.86346539516814096922757047711`20.*^-9}, 
  {4.609937470575835743614712710182`20.*^-8, 
   -8.01728255752319259759080471337`20.*^-9}, 
  {7.598601510848989993278639794275`20.*^-8, 
   -1.321495914930259129265850399004`20.*^-8}, 
  {1.2522812519529878066169662893676`20.*^-7, 
   -2.177880438179109228899071807595`20.*^-8}, 
  {2.0632602999532892480753346150059`20.*^-7, 
   -3.588278782527459561870147156532`20.*^-8}, 
  {3.3979339091156722757704762283132`20.*^-7, 
   -5.909450276722908305687784744892`20.*^-8}, 
  {5.5919191727160270806627725809916`20.*^-7, 
   -9.725076822114829705500474053898`20.*^-8}, 
  {9.19154524971589729801076812308`20.*^-7, 
   -1.5985296086462430083496988040141`20.*^-7}, 
  {1.50787092740867782985315666234525`20.*^-6, 
   -2.6223842215803092693098376736437`20.*^-7}, 
  {2.46570995146523250989292395975221`20.*^-6, 
   -4.2881912199395347998137807995692`20.*^-7}, 
  {4.01082563877710418159336445986823`20.*^-6, 
   -6.975348937003659446249329495423`20.*^-7}, 
  {6.46854078220181754868347799662164`20.*^-6, 
   -1.12496361429596826933625704289072`20.*^-6}, 
  {0.00001028913290589457342343981095987714`20., 
   -1.78941441841644755190257581910906`20.*^-6}, 
  {0.00001601043284553881514884188309058202`20., 
   -2.78442310357196785197250140705774`20.*^-6}, 
  {0.00002407470279196674428662447405108907`20., 
   -4.18690483338552074549990853062419`20.*^-6}, 
  {0.0000343832957445507419599255001937107`20., 
   -5.97970360774795512346530438151491`20.*^-6}, 
  {0.00004562032587479554659668055676084521`20., 
   -7.93396971735574723420531421927742`20.*^-6}, 
  {0.00005489294025158585114962578122938754`20., 
   -9.54659830462362628689144021380653`20.*^-6}, 
  {0.00005871871976164415781692690707618834`20., 
   -0.00001021195126289463614207424470890234`20.}, 
  {0.00005538302016553625747772597120923895`20., 
   -9.63182959400630564830016890595459`20.*^-6}, 
  {0.00004639084773829644842308468096353374`20., 
   -8.06797351970373016053646625452761`20.*^-6}, 
  {0.00003518268988613253981814482390831521`20., 
   -6.118728675849137359677360679707`20.*^-6}, 
  {0.00002474639127533920177226791412963064`20., 
   -4.30372022179812204735094158776184`20.*^-6}, 
  {0.00001650816635262587784941660480962208`20., 
   -2.87098545263058745207245301036906`20.*^-6}, 
  {0.00001063050863825741526324801311036016`20., 
   -1.84878411100128961099965445397568`20.*^-6}, 
  {6.69176590448047667200819288292067`20.*^-6, 
   -1.16378537469225681252316397963838`20.*^-6}, 
  {4.15257368922071433026952126729594`20.*^-6, 
   -7.2218672856012423135122108996451`20.*^-7}, 
  {2.55411901927127109214993785270408`20.*^-6, 
   -4.441946120471775812434674526442`20.*^-7}, 
  {1.56241175256255306198314172866498`20.*^-6, 
   -2.7172378305435705425793769194174`20.*^-7}, 
  {9.5257804424871138459911380943352`20.*^-7, 
   -1.6566574682586284949549805381453`20.*^-7}, 
  {5.7959158815304066374741116317968`20.*^-7, 
   -1.0079853707009402847781063707472`20.*^-7}, 
  {3.5221350026320544015265269874035`20.*^-7, 
   -6.125452178490529393959177369398`20.*^-8}, 
  {2.138765871195863342282839231045`20.*^-7, 
   -3.719592819471066682231024749644`20.*^-8}, 
  {1.2981417707002244787809190008419`20.*^-7, 
   -2.25763786208734691961898956668`20.*^-8}, 
  {7.876995616161183499391394608686`20.*^-8, 
   -1.36991228107151017380719906238`20.*^-8}, 
  {4.778878904679015895676724821007`20.*^-8, 
   -8.31109374726785373161169534089`20.*^-9}, 
  {2.898992721514720220222871779259`20.*^-8, 
   -5.0417264721995134264745596161`20.*^-9}, 
  {1.758495805975817270402648211796`20.*^-8, 
   -3.05825357561011699200460558573`20.*^-9}, 
  {1.066643372419198656485555254908`20.*^-8, 
   -1.8550319520333889678009656607089547777104081321985`20.*^-9}, 
  {9.21565444279092800811381260548`20.*^-9, 
   -1.6027225117897266101067500183436655331085094223872`20.*^-9}, 
  {1.519319364175395506142709376056`20.*^-8, 
   -2.64229454639199218459601630619`20.*^-9}, 
  {2.504702201106337706146388469863`20.*^-8, 
   -4.35600382801102209764589299106`20.*^-9}, 
  {4.128925575395216706016804637314`20.*^-8, 
   -7.1807401311221160104640080649`20.*^-9}, 
  {6.805734861685208176677038255579`20.*^-8, 
   -1.183606062901775335074267522709`20.*^-8}, 
  {1.121610692196014442360921521302`20.*^-7, 
   -1.95062729077567729106247221096`20.*^-8}, 
  {1.8479596373761164410319462165971`20.*^-7, 
   -3.213842847610637288751210811474`20.*^-8}, 
  {3.0433396192926106789221673126285`20.*^-7, 
   -5.292764555291496832908117065441`20.*^-8}, 
  {5.0083134073835033498610069840991`20.*^-7, 
   -8.710110273710440608453925189739`20.*^-8}, 
  {8.2321093196567523504257702879241`20.*^-7, 
   -1.4316711860272612783349165718127`20.*^-7}, 
  {1.35043486972164292093765088365461`20.*^-6, 
   -2.3485823821245963842393928411386`20.*^-7}, 
  {2.20815757129982558267773535684944`20.*^-6, 
   -3.8402740370431749263960614901728`20.*^-7}, 
  {3.5915936593032085114982759561126`20.*^-6, 
   -6.2462498422664495852143929671524`20.*^-7}, 
  {5.7916758596420289724003232285265`20.*^-6, 
   -1.00724797558991808215657795278722`20.*^-6}, 
  {9.21063378701357110881306660527207`20.*^-6, 
   -1.60184935426322975805444636613427`20.*^-6}, 
  {0.00001432784421186644948211334988915486`20., 
   -2.49179899336807817080232171985301`20.*^-6}, 
  {0.00002153502369170089080115870890166823`20., 
   -3.74522151160015492194064502637709`20.*^-6}, 
  {0.00003073764999866283756377721167876955`20., 
   -5.34567826063701522848299333543819`20.*^-6}, 
  {0.00004075353789060099929826575301153815`20., 
   -7.08757180706104335622013095852838`20.*^-6}, 
  {0.00004900005027728007685203822472037811`20., 
   -8.5217478743095785829631695165875`20.*^-6}, 
  {0.0000523822987836456676906717853962243`20., 
   -9.10996500585142046794291919934335`20.*^-6}, 
  {0.00004938748846715491743269527398621618`20., 
   -8.58912842907042042307743895412454`20.*^-6}, 
  {0.00004136295267212664965715078061225758`20., 
   -7.19355698645680863602622271517521`20.*^-6}, 
  {0.00003137024381857116665999710024023244`20., 
   -5.45569457714281159304297395482303`20.*^-6}, 
  {0.00002206682500342371700285182838386424`20., 
   -3.83770869624760295701770928415031`20.*^-6}, 
  {0.00001472207354378287688705640724399026`20., 
   -2.56036061631006554557502734678091`20.*^-6}, 
  {9.48109552931082197114753254513042`20.*^-6, 
   -1.64888617901057773411261435567487`20.*^-6}, 
  {5.96856338658950881415109780566421`20.*^-6, 
   -1.03801102375469718506975614011552`20.*^-6}, 
  {3.70393078860444865904183647606914`20.*^-6, 
   -6.4416187627903454939858025670767`20.*^-7}, 
  {2.27822816384787186961080287495509`20.*^-6, 
   -3.9621359371267336862796571738349`20.*^-7}, 
  {1.39366444693709304490717851132554`20.*^-6, 
   -2.4237642555427705128820495849141`20.*^-7}, 
  {8.4970349286326144836536398957032`20.*^-7, 
   -1.4777452049795851275919373731657`20.*^-7}, 
  {5.170010628867690876079259258468`20.*^-7, 
   -8.991322832813375436659581319076`20.*^-8}, 
  {3.1417882018914317199159920681593`20.*^-7, 
   -5.463979481550316034636507944625`20.*^-8}, 
  {1.9078098745276472495493143676314`20.*^-7, 
   -3.317930216569821303564024987185`20.*^-8}, 
  {1.1579626294532057139325473989259`20.*^-7, 
   -2.013848051222966459013125911176`20.*^-8}, 
  {7.026408104217825158310028877948`20.*^-8, 
   -1.221984018124839157966961543991`20.*^-8}, 
  {4.26283971994985723959931597203`20.*^-8, 
   -7.41363429556496911234663647309`20.*^-9}, 
  {2.585950640987818510719298345745`20.*^-8, 
   -4.49730546258751045342486668825`20.*^-9}, 
  {1.568608343462895083291653305735`20.*^-8, 
   -2.72801451037025231876809270563`20.*^-9}, 
  {9.5146423976746044134811952818`20.*^-9, 
   -1.6547204169868877240836861359653977944711829127167`20.*^-9}, 
  {8.24682607403670756238331667007`20.*^-9, 
   -1.4342306215716013151970985513165262295837645471745`20.*^-9}, 
  {1.359595099247235893193631332589`20.*^-8, 
   -2.36451321608214937946718492624`20.*^-9}, 
  {2.24138467762859281417441858398`20.*^-8, 
   -3.89806030891929185073811927649`20.*^-9}, 
  {3.69485157910743017014957357272`20.*^-8, 
   -6.42582883323031333939056273517`20.*^-9}, 
  {6.090239584057592978275216905594`20.*^-8, 
   -1.059172101575233561439168157495`20.*^-8}, 
  {1.0036921292405152956403110986867`20.*^-7, 
   -1.74555152911393964459184538902`20.*^-8}, 
  {1.6536715483351657578364878541469`20.*^-7, 
   -2.875950518843766535367804963734`20.*^-8}, 
  {2.7233568475194466160418955320323`20.*^-7, 
   -4.736272778294689767029383533968`20.*^-8}, 
  {4.4816845620379736914444839948845`20.*^-7, 
   -7.794234020935606419903450425886`20.*^-8}, 
  {7.3663743227314161989425010285922`20.*^-7, 
   -1.2811085778663332519900001788855`20.*^-7}, 
  {1.20838302530803416175301612502969`20.*^-6, 
   -2.1015356961878854987008976087473`20.*^-7}, 
  {1.9757954613547660897598065808097`20.*^-6, 
   -3.4361660197474192865387940535821`20.*^-7}, 
  {3.21342577801419213189188683898416`20.*^-6, 
   -5.5885665704594645772032814591029`20.*^-7}, 
  {5.18126676854163020175562529634418`20.*^-6, 
   -9.0108987278984873074010874719029`20.*^-7}, 
  {8.23841497231377422243325730868315`20.*^-6, 
   -1.43276782127196073433621866237969`20.*^-6}, 
  {0.00001281199564640970065085982812717756`20., 
   -2.2281731558973392436277961960309`20.*^-6}, 
  {0.00001924905820298697716981151028542507`20., 
   -3.34766229617164820344548004963913`20.*^-6}, 
  {0.00002746014814388427413506391747555113`20., 
   -4.77567793806683028435894216966106`20.*^-6}, 
  {0.00003638456156552435191289347061824241`20., 
   -6.32774983748249598485103836838999`20.*^-6}, 
  {0.00004371785693203180242100238325897666`20., 
   -7.6031055533968352036525883928655`20.*^-6}, 
  {0.0000467096130504560512756225025809216`20., 
   -8.12341096529670456967347870972548`20.*^-6}, 
  {0.00004402411165845440287347869144655167`20., 
   -7.65636724494859180408325068635683`20.*^-6}, 
  {0.00003686647035808804944910417255904634`20., 
   -6.41156006227618251288768218418197`20.*^-6}, 
  {0.00002796062872631083416586529979960168`20., 
   -4.86271803935840594188961735645245`20.*^-6}, 
  {0.00001966998430388007051339486119860642`20., 
   -3.42086683545740356754693238236635`20.*^-6}, 
  {0.00001312414163491852111708462807369403`20., 
   -2.28245941476843845514515270846853`20.*^-6}, 
  {8.45261669585262921423502112088766`20.*^-6, 
   -1.47002029493089203725826454276306`20.*^-6}, 
  {5.32138244340294643277071407162353`20.*^-6, 
   -9.2545781624399068396012418636931`20.*^-7}, 
  {3.30241951257772891846310537460457`20.*^-6, 
   -5.743338282743876379935835434095`20.*^-7}, 
  {2.0313092932891140798689612298865`20.*^-6, 
   -3.5327118144158505736851499650201`20.*^-7}, 
  {1.24263334072350373225618221724072`20.*^-6, 
   -2.1611014621278325778368386386796`20.*^-7}, 
  {7.5762773481819069898842619265092`20.*^-7, 
   -1.317613451857722954762480335045`20.*^-7}, 
  {4.6098007902850448099541630679603`20.*^-7, 
   -8.017044852669643147746370552973`20.*^-8}, 
  {2.801360550228031007887102835843`20.*^-7, 
   -4.871931391700923491977570149293`20.*^-8}, 
  {1.7010929251450774082902002034067`20.*^-7, 
   -2.958422478513178101374261223316`20.*^-8}, 
  {1.0324951065441829967279016135548`20.*^-7, 
   -1.795643663555100863874611501834`20.*^-8}, 
  {6.265087489039419795171904896857`20.*^-8, 
   -1.089580432876420833942939982062`20.*^-8}, 
  {3.800957049507448163758336009107`20.*^-8, 
   -6.61036008609990985001449740715`20.*^-9}, 
  {2.305761079370433503740132191216`20.*^-8, 
   -4.01001926847031913693936033255`20.*^-9}, 
  {1.398648755806060915286501168121`20.*^-8, 
   -2.4324326187931494178895672489`20.*^-9}, 
  {8.48372641925380134330025487939`20.*^-9, 
   -1.475430681609356755356566065981923727114768482304`20.*^-9}, 
  {7.37408436474538368859971834982`20.*^-9, 
   -1.2824494547383275980173423217086864612183731339263`20.*^-9}, 
  {1.215712090387190580853662523747`20.*^-8, 
   -2.11428189632554883626723917173`20.*^-9}, 
  {2.004182897065681349570146270865`20.*^-8, 
   -3.4855354731577066949046022102`20.*^-9}, 
  {3.303829537440983213048396517355`20.*^-8, 
   -5.74579049989736210964938524757`20.*^-9}, 
  {5.445709691692974609838017849439`20.*^-8, 
   -9.4707994638138688866748136512`20.*^-9}, 
  {8.974696262738851197233938219368`20.*^-8, 
   -1.560816741345887164736337081629`20.*^-8}, 
  {1.4786557174257144685639114249992`20.*^-7, 
   -2.571575160740372988806802478259`20.*^-8}, 
  {2.4351180122728018513646436095591`20.*^-7, 
   -4.234987847430959741503728016626`20.*^-8}, 
  {4.0073094542135947037307207997845`20.*^-7, 
   -6.969233833414947310836036173538`20.*^-8}, 
  {6.5865657242217840317687298969221`20.*^-7, 
   -1.1454896911690059185684747646819`20.*^-7}, 
  {1.08043704009464889258267782104627`20.*^-6, 
   -1.8790209392950415523177005583415`20.*^-7}, 
  {1.76652536693337371652832785138778`20.*^-6, 
   -3.0722180294493455939623093067613`20.*^-7}, 
  {2.87288815955042432158266675616122`20.*^-6, 
   -4.9963272340007379505785508802803`20.*^-7}, 
  {4.63172187243252797507805113319946`20.*^-6, 
   -8.0551684737957008262226976229556`20.*^-7}, 
  {7.3634475566660270588828149960282`20.*^-6, 
   -1.28059957507235253197961999930926`20.*^-6}, 
  {0.00001144851637165673722067929403734484`20., 
   -1.99104632550551951663987722388607`20.*^-6}, 
  {0.00001719448837924148519082387766065298`20., 
   -2.99034580508547568536067437576575`20.*^-6}, 
  {0.00002451753179965589416302001555285941`20., 
   -4.26391857385319898487304618310598`20.*^-6}, 
  {0.00003246701349868534619259673317785381`20., 
   -5.64643713020614716392986663962676`20.*^-6}, 
  {0.00003898769828302200384075999467608928`20., 
   -6.78046926661252240708869472627639`20.*^-6}, 
  {0.00004163533562779851835218663450413353`20., 
   -7.24092793526930753951071904419714`20.*^-6}, 
  {0.00003922975328403449252425355248376204`20., 
   -6.82256578852773783030496564934991`20.*^-6}, 
  {0.00003284803444515742833260000182374741`20., 
   -5.7127016426360744926260872736952`20.*^-6}, 
  {0.00002491340746294235903157522194187414`20., 
   -4.3327665152943233098391690333694`20.*^-6}, 
  {0.00001752756999347914099513448341355975`20., 
   -3.0482730423441984339364318980104`20.*^-6}, 
  {0.00001169559695105313589649597732550474`20., 
   -2.03401686105271928634712649139211`20.*^-6}, 
  {7.5330376828943160266830162580558`20.*^-6, 
   -1.31009351006857670029269847966187`20.*^-6}, 
  {4.74267231162752806336799192408627`20.*^-6, 
   -8.2481257593522227189008555201502`20.*^-7}, 
  {2.943364507603062534201970559206`20.*^-6, 
   -5.1188947958314131029599487986192`20.*^-7}, 
  {1.81049080134094822836682059202948`20.*^-6, 
   -3.1486796545059969188988184209207`20.*^-7}, 
  {1.10756336669511002947391057530932`20.*^-6, 
   -1.9261971594697565729981053483641`20.*^-7}, 
  {6.7528132146747232656602851360348`20.*^-7, 
   -1.1744022982042996983757017627887`20.*^-7}, 
  {4.1087815552139727533684777512131`20.*^-7, 
   -7.14570705254603957107561348037`20.*^-8}, 
  {2.4968999392703878313997426497817`20.*^-7, 
   -4.342434676991978837216943738752`20.*^-8}, 
  {1.516215464194252572097904991687`20.*^-7, 
   -2.636896459468265342778965202933`20.*^-8}, 
  {9.202828812775527917028825785479`20.*^-8, 
   -1.600491967439222246439795788778`20.*^-8}, 
  {5.584197372205589305348194168733`20.*^-8, 
   -9.71164760383580748756207681518`20.*^-9}, 
  {3.387870107735142676394367742789`20.*^-8, 
   -5.89194801345242204590324824833`20.*^-9}, 
  {2.055172099905342851787824581081`20.*^-8, 
   -3.57421234766146582919621666275`20.*^-9}, 
  {1.246644475912852508079131416885`20.*^-8, 
   -2.1680773494136565357897937685`20.*^-9}, 
  {7.561720947579242536026907979`20.*^-9, 
   -1.315081903926824788874244865913079730708901003264`20.*^-9}, 
  {6.58912779907720431367799168304`20.*^-9, 
   -1.145935269404731184987476814442121687699002753024`20.*^-9}, 
  {1.086301694583701010278274643168`20.*^-8, 
   -1.88922033840643653961439068377`20.*^-9}, 
  {1.790840476304196234137443724072`20.*^-8, 
   -3.11450517618121084197816299839`20.*^-9}, 
  {2.952139649127666873223212115321`20.*^-8, 
   -5.13415591152637717082297759186`20.*^-9}, 
  {4.866013207979243851794128671068`20.*^-8, 
   -8.46263166605085887268544116708`20.*^-9}, 
  {8.019324464308201717491043847168`20.*^-8, 
   -1.394665124227513342172355451681`20.*^-8}, 
  {1.3212464147847714247882726953896`20.*^-7, 
   -2.297819851799602477892648165895`20.*^-8}, 
  {2.175878674400662409866535179297`20.*^-7, 
   -3.78413682504463027802875683356`20.*^-8}, 
  {3.5806683919461832552337634083476`20.*^-7, 
   -6.22724937729771000910219723191`20.*^-8}, 
  {5.8852457323860390160487783238407`20.*^-7, 
   -1.0235209969367024375737005780593`20.*^-7}, 
  {9.6537441100403222920496704807826`20.*^-7, 
   -1.6789120191374473551390731270926`20.*^-7}, 
  {1.57834198784152392161953392121298`20.*^-6, 
   -2.7449425875504763854252763847183`20.*^-7}, 
  {2.56670246722250460652051107306085`20.*^-6, 
   -4.4638303777782688809052366488016`20.*^-7}, 
  {4.13771146276862278860036760369941`20.*^-6, 
   -7.1960199352497787627832480064337`20.*^-7}, 
  {6.57714734038780729461808236630788`20.*^-6, 
   -1.14385171137179257297705780283616`20.*^-6}, 
  {0.0000102237950022334057465764080559741`20., 
   -1.77805130473624447766546227060418`20.*^-6}, 
  {0.00001535028813670165199697058787194129`20., 
   -2.66961532812202643425575441251152`20.*^-6}, 
  {0.00002187868391988199969195124835654245`20., 
   -3.80498850780556516381760840983346`20.*^-6}, 
  {0.00002895784129434707590110559166251317`20., 
   -5.03614631206036102627923333261097`20.*^-6}, 
  {0.00003475554907779790618174330001988205`20., 
   -6.04444331787789672725970435128384`20.*^-6}, 
  {0.0000370996756563451854772287410611424`20., 
   -6.45211750545133660473543322802478`20.*^-6}, 
  {0.00003494684318619848666987594530499826`20., 
   -6.07771185846930202954364266173882`20.*^-6}, 
  {0.00002925905337906701806492839051601647`20., 
   -5.08853102244643792433537226365503`20.*^-6}, 
  {0.00002219175971196564103391876850195451`20., 
   -3.85943647164619844068152495686165`20.*^-6}, 
  {0.00001561379736814984678902906673066653`20., 
   -2.71544302054779944157027247489852`20.*^-6}, 
  {0.00001041932130833787985036521919053801`20., 
   -1.81205587971093562615047290270225`20.*^-6}, 
  {6.71137855868237650056462774757468`20.*^-6, 
   -1.16719627107519591314167439088254`20.*^-6}, 
  {4.2255408359093312076633314656773`20.*^-6, 
   -7.3487666711466629698492721142214`20.*^-7}, 
  {2.62249696396412196132703442715137`20.*^-6, 
   -4.5608642851549947153513642211328`20.*^-7}, 
  {1.61315028310047762114996188638189`20.*^-6, 
   -2.8054787532182219498260206719686`20.*^-7}, 
  {9.8685157293967199839693675458869`20.*^-7, 
   -1.716263605112473040690324790589`20.*^-7}, 
  {6.016874231749834923227366254964`20.*^-7, 
   -1.0464129098695365083873680443416`20.*^-7}, 
  {3.6610111882863931538884302478847`20.*^-7, 
   -6.366975979628509832849443909366`20.*^-8}, 
  {2.2247962661550242672042040363493`20.*^-7, 
   -3.869210897660911769050789628433`20.*^-8}, 
  {1.3509855474463048977468062699283`20.*^-7, 
   -2.349540082515312865646619599875`20.*^-8}, 
  {8.199956230154955969502565110544`20.*^-8, 
   -1.426079344374774951217837410529`20.*^-8}, 
  {4.975665764330348676032718311361`20.*^-8, 
   -8.6533317640527803061438579328`20.*^-9}, 
  {3.018681835089699848914033913515`20.*^-8, 
   -5.24988145232991278072005898002`20.*^-9}, 
  {1.831213062496531340608909135621`20.*^-8, 
   -3.18471836955918494018940719238`20.*^-9}, 
  {1.110793563726146439128797222448`20.*^-8, 
   -1.93181489343677641587616908252`20.*^-9}, 
  {6.73769609067787799557573112146`20.*^-9, 
   -1.1717732331613700861870836732964313340703368282112`20.*^-9}, 
  {5.88409939865795784665397842119`20.*^-9, 
   -1.0233216345492100602876484210757888513974734946304`20.*^-9}, 
  {9.7006856308063113450342105723`20.*^-9, 
   -1.687075761879358494788558360401177986930334587919`20.*^-9}, 
  {1.5992218797818999212014953135`20.*^-8, 
   -2.78125544309895638469825271913`20.*^-9}, 
  {2.636261372797247560775399014819`20.*^-8, 
   -4.5848023874734740187398243736`20.*^-9}, 
  {4.345346723780979147992390812925`20.*^-8, 
   -7.55712473701039851824763619639`20.*^-9}, 
  {7.161240362537821564364352465895`20.*^-8, 
   -1.245433106528316793802496081026`20.*^-8}, 
  {1.1798672758162882680101446531184`20.*^-7, 
   -2.051943088376153509582860266294`20.*^-8}, 
  {1.9430418193621667115803501140359`20.*^-7, 
   -3.379203164108116020139739328758`20.*^-8}, 
  {3.1974849771544230856522143676944`20.*^-7, 
   -5.560843438529431453308198900338`20.*^-8}, 
  {5.2553782984305200387902135496406`20.*^-7, 
   -9.139788345096556589200371390679`20.*^-8}, 
  {8.6203903458572817095712015163437`20.*^-7, 
   -1.4991983210186576886210785245816`20.*^-7}, 
  {1.4093499211046956428131737788843`20.*^-6, 
   -2.4510433410516445961968239632772`20.*^-7}, 
  {2.29177261029144286337347949816468`20.*^-6, 
   -3.9856914961590310667364860837646`20.*^-7}, 
  {3.69420877937897168002691110408381`20.*^-6, 
   -6.4247109206590811826554975723197`20.*^-7}, 
  {5.87143471149001371082804537174417`20.*^-6, 
   -1.02111908025913281927444267334681`20.*^-6}, 
  {9.12505971187671292693093168117184`20.*^-6, 
   -1.58696690641334137859668377063859`20.*^-6}, 
  {0.00001369681443836373556775870856252829`20., 
   -2.38205468493282357700151453261361`20.*^-6}, 
  {0.00001951469991210767036981812747785723`20., 
   -3.39386085427959484692489173527952`20.*^-6}, 
  {0.00002581731798666854782402059911255004`20., 
   -4.48996834550757353461227810653044`20.*^-6}, 
  {0.00003097188274649578738136850455226932`20., 
   -5.38641439069491954458582687865551`20.*^-6}, 
  {0.00003304810782659456670373643471812699`20., 
   -5.74749701332079420934546690750036`20.*^-6}, 
  {0.00003112304738464916504241955894995874`20., 
   -5.41270389298246348563818416521021`20.*^-6}, 
  {0.00002605540849546269376748494551944519`20., 
   -4.53137539051525108999738182946873`20.*^-6}, 
  {0.00001976225284447106247380554675796536`20., 
   -3.43691353816888043022705161008095`20.*^-6}, 
  {0.00001390524055738453933091196208071787`20., 
   -2.41830270563209379668034123142921`20.*^-6}, 
  {9.27975240517656943863031999536834`20.*^-6, 
   -1.61386998350896859802266434702059`20.*^-6}, 
  {5.97765200374698388190183111797739`20.*^-6, 
   -1.03959165282556241424379671616997`20.*^-6}, 
  {3.76371650276433893141182962969266`20.*^-6, 
   -6.5455939178510242285423123994654`20.*^-7}, 
  {2.3359314724238513369051265192625`20.*^-6, 
   -4.0624895172588718902697852508912`20.*^-7}, 
  {1.43690046459816467999138459964391`20.*^-6, 
   -2.4989573297359385738980601732937`20.*^-7}, 
  {8.7903857871319122671184785238329`20.*^-7, 
   -1.5287627455881586551510397432754`20.*^-7}, 
  {5.3595664386692175846133004523623`20.*^-7, 
   -9.320985110729074060197044264979`20.*^-8}, 
  {3.2610795675678455594264088791395`20.*^-7, 
   -5.671442726204948799002450224589`20.*^-8}, 
  {1.9817623474309876527244119712367`20.*^-7, 
   -3.446543212923456787346803428238`20.*^-8}, 
  {1.2034072677429845203100361570307`20.*^-7, 
   -2.092882204770407861408758533965`20.*^-8}, 
  {7.304219685892329946493946882109`20.*^-8, 
   -1.270299075807361729825034240367`20.*^-8}, 
  {4.432142489294354955867708429879`20.*^-8, 
   -7.70807389442496514063949292153`20.*^-9}, 
  {2.688933061875259224586862507936`20.*^-8, 
   -4.67640532500045082536845653554`20.*^-9}, 
  {1.631178953031601305243379926518`20.*^-8, 
   -2.83683296179408922651022595916`20.*^-9}, 
  {9.89455201399215370801825620803`20.*^-9, 
   -1.7207916546073310796553489057434529474063317860353`20.*^-9}, 
  {6.00169925598839547830725849104`20.*^-9, 
   -1.0437737836501557353577840853988392653485431062528`20.*^-9}, 
  {5.25163103852143331118868826946`20.*^-9, 
   -9.133271371341623149893370903418530711513063227392`20.*^-10}, 
  {8.65797946175036397575059027513`20.*^-9, 
   -1.5057355585652806914348852652390737774090188226559`20.*^-9}, 
  {1.427324458707332078160184549507`20.*^-8, 
   -2.48230340644753404897423399914`20.*^-9}, 
  {2.352893264385961205174464933672`20.*^-8, 
   -4.09198828588862818291211292813`20.*^-9}, 
  {3.87826807142262854480196408492`20.*^-8, 
   -6.74481403725674529530776362595`20.*^-9}, 
  {6.391474039284120517645734133207`20.*^-8, 
   -1.111560702484194872634040718818`20.*^-8}, 
  {1.0530401445327999407827676951314`20.*^-7, 
   -1.831374164404869462230900339359`20.*^-8}, 
  {1.7341723727197311854836913688398`20.*^-7, 
   -3.015951952556054235623811076242`20.*^-8}, 
  {2.8537498624575952211762996124683`20.*^-7, 
   -4.963043239056687341176173239074`20.*^-8}, 
  {4.6903678118717960475496043086801`20.*^-7, 
   -8.157161411950949647912355319444`20.*^-8}, 
  {7.693474596525888407785618937923`20.*^-7, 
   -1.3379955820045023317888032935517`20.*^-7}, 
  {1.25777363048739417226948144560074`20.*^-6, 
   -2.187432400847642038729532948871`20.*^-7}, 
  {2.04520028605069315688197943309592`20.*^-6, 
   -3.5568700626968576641425729271233`20.*^-7}, 
  {3.29651332101432403680527045181558`20.*^-6, 
   -5.7330666452423026727048181770706`20.*^-7}, 
  {5.23876728528613559999974406288579`20.*^-6, 
   -9.1108996265845836521734679354535`20.*^-7}, 
  {8.14041829834676410115013057469444`20.*^-6, 
   -1.41572492145161114802610966516424`20.*^-6}, 
  {0.00001221584347112497905694891939589521`20., 
   -2.12449451671738766207807293841657`20.*^-6}, 
  {0.00001739889120115968703621708437335052`20., 
   -3.02589412194081513673340597797401`20.*^-6}, 
  {0.00002300896613691427399374402993428071`20., 
   -4.00155932815900417282504868422273`20.*^-6}, 
  {0.00002759147509871331186704253069003158`20., 
   -4.79851740847188032470304881565766`20.*^-6}, 
  {0.00002943106491355022728002561365929178`20., 
   -5.11844607192177865739575889726814`20.*^-6}, 
  {0.00002771091905671966181633363132372418`20., 
   -4.81929027073385422892758805629987`20.*^-6}, 
  {0.00002319714196062463432044952930625958`20., 
   -4.03428555836950162094774422717557`20.*^-6}, 
  {0.00001759460543951804610214764449522008`20., 
   -3.0599313807857471481995903469948`20.*^-6}, 
  {0.00001238067079877984373067299800448425`20., 
   -2.15316013891823369229095617469291`20.*^-6}, 
  {8.26277941655527833837876664990565`20.*^-6, 
   -1.43700511592265710232674202607055`20.*^-6}, 
  {5.32279791619319309707374574583715`20.*^-6, 
   -9.2570398542490314731717317318905`20.*^-7}, 
  {3.35150810367401529585762132982526`20.*^-6, 
   -5.8287097455200266014915153562179`20.*^-7}, 
  {2.08014133616872779970359920391087`20.*^-6, 
   -3.6176371063803961733975638328885`20.*^-7}, 
  {1.2795741533209465286621430490287`20.*^-6, 
   -2.2253463536016461368037270417891`20.*^-7}, 
  {7.8279942028631194054547930963302`20.*^-7, 
   -1.3613902961501077226877901037095`20.*^-7}, 
  {4.7728145948957778093088083882242`20.*^-7, 
   -8.300547121557874450971840675173`20.*^-8}, 
  {2.904074418845744348368703917281`20.*^-7, 
   -5.050564206688251040641224203965`20.*^-8}, 
  {1.7648134270778180097478590979385`20.*^-7, 
   -3.069240742744031321300624518153`20.*^-8}, 
  {1.0716683215941550509421895838566`20.*^-7, 
   -1.863770994076791392942938406707`20.*^-8}, 
  {6.504619794549140441190725261192`20.*^-8, 
   -1.131238225138980946294039175859`20.*^-8}, 
  {3.946953428702477347437512720459`20.*^-8, 
   -6.86426683252604756076089168776`20.*^-9}, 
  {2.394574753945631658073383134448`20.*^-8, 
   -4.16447783294892462273631849469`20.*^-9}, 
  {1.452613548756327132041208754931`20.*^-8, 
   -2.52628443261969936007166739988`20.*^-9}, 
  {8.81139482287785493875681535073`20.*^-9, 
   -1.5324164909352791197837939740417670287557675450368`20.*^-9}, 
  {5.34469321639566900431827092651`20.*^-9, 
   -9.295118637209859137944819002619341435480500600832`20.*^-10}, 
  {4.68486513040238799793727956812`20.*^-9, 
   -8.14759153113458782249961664021751538429788722937`20.*^-10}, 
  {7.72359266950938436765055260129`20.*^-9, 
   -1.3432335077407624987218352350068935754426737491968`20.*^-9}, 
  {1.273284339924855786581847208709`20.*^-8, 
   -2.21440754769540136796842992819`20.*^-9}, 
  {2.098962677410765159026517714417`20.*^-8, 
   -3.6503698737578524504809003729`20.*^-9}, 
  {3.459712293752586735046373929699`20.*^-8, 
   -6.01689094565667258268934596469`20.*^-9}, 
  {5.701677456226526390085219883822`20.*^-8, 
   -9.9159607934374372001482084936`20.*^-9}, 
  {9.393893859759185141587804851132`20.*^-8, 
   -1.633720671262466981145705191501`20.*^-8}, 
  {1.5470042621934461549654070971998`20.*^-7, 
   -2.690442195119036791244186255999`20.*^-8}, 
  {2.5457322648419313922272046442684`20.*^-7, 
   -4.427360460594663290829921120467`20.*^-8}, 
  {4.1840777333657313281351732769251`20.*^-7, 
   -7.276656927592576222843779612044`20.*^-8}, 
  {6.8629186531428557090609754766025`20.*^-7, 
   -1.1935510701118009928801696481048`20.*^-7}, 
  {1.12196210593897305172895222241465`20.*^-6, 
   -1.9512384451112574812677429955037`20.*^-7}, 
  {1.82429200294179963653393671023485`20.*^-6, 
   -3.172681744246608063537281235191`20.*^-7}, 
  {2.94026072728460618927701143809193`20.*^-6, 
   -5.113496917016706416133932935812`20.*^-7}, 
  {4.67215197689481701859683243493496`20.*^-6, 
   -8.1254816989475078584292737998869`20.*^-7}, 
  {7.25886818880367839966386511583713`20.*^-6, 
   -1.26241185892237885211545480275427`20.*^-6}, 
  {0.00001089056607698174170869035728228182`20., 
   -1.89401149164899855803310561430988`20.*^-6}, 
  {0.00001550673974563268807960165475505669`20., 
   -2.69682430358829357906115734870552`20.*^-6}, 
  {0.00002049943267484832047366137988942072`20., 
   -3.56511872606057747368023998076882`20.*^-6}, 
  {0.00002457317001710968615690135956150057`20., 
   -4.27359478558429324467849731504358`20.*^-6}, 
  {0.00002620360996494274311835780461667707`20., 
   -4.55714955912047706406222688985688`20.*^-6}, 
  {0.00002466754292645022883955726691047651`20., 
   -4.29000746546960501557517685399591`20.*^-6}, 
  {0.0000206481436028184906805613016184714`20., 
   -3.59098149614234620531500897712545`20.*^-6}, 
  {0.00001566145015902905192447110398867081`20., 
   -2.72373046243983511729932243281233`20.*^-6}, 
  {0.00001102089346061089731887048638319423`20., 
   -1.91667712358450388154269328403379`20.*^-6}, 
  {7.3556371235475101049870746083357`20.*^-6, 
   -1.27924123887782784434557819275403`20.*^-6}, 
  {4.73861673928884201706738597126688`20.*^-6, 
   -8.2410725900675513340302364717686`20.*^-7}, 
  {2.98376344322760248232902171456769`20.*^-6, 
   -5.1891538143088738823113421122918`20.*^-7}, 
  {1.85193322784708029929267675727102`20.*^-6, 
   -3.2207534397340526944220465343845`20.*^-7}, 
  {1.13920876136471495429488631594844`20.*^-6, 
   -1.9812326284603738335563240277366`20.*^-7}, 
  {6.969341259440498782331930293693`20.*^-7, 
   -1.2120593494679128317099009206422`20.*^-7}, 
  {4.2493048778581815323872631037722`20.*^-7, 
   -7.390095439753359186760457571777`20.*^-8}, 
  {2.5855465103264743515722158507139`20.*^-7, 
   -4.496602626654738002734288436023`20.*^-8}, 
  {1.5712460478504361679544948312801`20.*^-7, 
   -2.732601822348584639920860576139`20.*^-8}, 
  {9.54127187344239778784617395384`20.*^-8, 
   -1.659351630163895267451508513712`20.*^-8}, 
  {5.791193624161130961327784155304`20.*^-8, 
   -1.00716410854976190631787550527`20.*^-8}, 
  {3.514053329210293589675392436893`20.*^-8, 
   -6.11139709427877146030503032503`20.*^-9}, 
  {2.131939385604108498467323507435`20.*^-8, 
   -3.70772067061584086689969305641`20.*^-9}, 
  {1.293292053848588175981347581229`20.*^-8, 
   -2.24920357191058813214147405431`20.*^-9}, 
  {7.84496878447490358360811455488`20.*^-9, 
   -1.36434239729998323193184600954289796557691682816`20.*^-9}, 
  {4.75849222573414589729770882983`20.*^-9, 
   -8.275638653450688517039493617089600103738096222208`20.*^-10}, 
  {4.17745934249102492512606652767`20.*^-9, 
   -7.265146682593086826306202656809533556351268028416`20.*^-10}, 
  {6.88706898542292445468627609477`20.*^-9, 
   -1.1977511278996390355976132338737750096164994154496`20.*^-9}, 
  {1.135377705084867228656840351017`20.*^-8, 
   -1.97456992188672561505537452351`20.*^-9}, 
  {1.871627865615955889166491367376`20.*^-8, 
   -3.25500498367992328550694150848`20.*^-9}, 
  {3.084995093563038724803525777085`20.*^-8, 
   -5.36520885837050213009308830798`20.*^-9}, 
  {5.084130095127339709700878111272`20.*^-8, 
   -8.84196538283015601687109236744`20.*^-9}, 
  {8.376428034183306700091310078437`20.*^-8, 
   -1.456770092901444643494140883206`20.*^-8}, 
  {1.3794418954031563724763773100687`20.*^-7, 
   -2.399029383309837169524134452294`20.*^-8}, 
  {2.2699823088070346488509303425637`20.*^-7, 
   -3.947795319664408084958139726197`20.*^-8}, 
  {3.7308342064552787818694587561373`20.*^-7, 
   -6.488407315574397881512102184587`20.*^-8}, 
  {6.1194058899788204738558124147327`20.*^-7, 
   -1.0642445026050122563227499851709`20.*^-7}, 
  {1.00038955472911508653605016977768`20.*^-6, 
   -1.7398079212680262374540002952656`20.*^-7}, 
  {1.62655974950537494939721956470214`20.*^-6, 
   -2.8287995643571738250386427212211`20.*^-7}, 
  {2.62142267616144788915633726119738`20.*^-6, 
   -4.5589959585416485028805865412127`20.*^-7}, 
  {4.16514186223337843252588258985436`20.*^-6, 
   -7.2437249777971798826537088519207`20.*^-7}, 
  {6.47028440891116352782738966907587`20.*^-6, 
   -1.12526685372368061353519820331754`20.*^-6}, 
  {9.70555376182261316572012105404308`20.*^-6, 
   -1.68792239336045446360349931374661`20.*^-6}, 
  {0.00001381581808048183418770567510071732`20., 
   -2.40275097051857985873142175664649`20.*^-6}, 
  {0.00001825833089826178392723617782902077`20., 
   -3.17536189534987546560629179635142`20.*^-6}, 
  {0.00002187962276071907209644559312338319`20., 
   -3.80515178447288210372966836928405`20.*^-6}, 
  {0.00002332510071913301241166768197868722`20., 
   -4.05653925550139346289872730064125`20.*^-6}, 
  {0.00002195418227707585290191534312104356`20., 
   -3.81811865688275702642005967322499`20.*^-6}, 
  {0.00001837584336703806822023554303439136`20., 
   -3.19579884644140316873661617989416`20.*^-6}, 
  {0.00001393810097585408169716457711054818`20., 
   -2.42401756101810116472427428009533`20.*^-6}, 
  {9.80858744355844779496246360691845`20.*^-6, 
   -1.70584129453190396434129801859452`20.*^-6}, 
  {6.54680110073459027378036597663937`20.*^-6, 
   -1.13857410447558091717919408289379`20.*^-6}, 
  {4.21770318974108123249214924769557`20.*^-6, 
   -7.3351359821584021434646073872967`20.*^-7}, 
  {2.65582817310389885287442486130848`20.*^-6, 
   -4.6188316053980849615207388892322`20.*^-7}, 
  {1.64842187240981878468521854139423`20.*^-6, 
   -2.8668206476692500603221192024247`20.*^-7}, 
  {1.01403082383613813467060015486004`20.*^-6, 
   -1.7635318675411097994271307041045`20.*^-7}, 
  {6.2035828017093986084835491925715`20.*^-7, 
   -1.0788839655146780188667042074038`20.*^-7}, 
  {3.7824274849520881820306794993511`20.*^-7, 
   -6.57813475643841422961857304235`20.*^-8}, 
  {2.3014747779256094862738712031309`20.*^-7, 
   -4.002564831174973019606732527185`20.*^-8}, 
  {1.3986168763101287222692385319837`20.*^-7, 
   -2.432377176191528212642153968668`20.*^-8}, 
  {8.493002736852950753809549762648`20.*^-8, 
   -1.477043954235295783271226045678`20.*^-8}, 
  {5.154936717832777266352365504306`20.*^-8, 
   -8.96510733536135176756933131184`20.*^-9}, 
  {3.127978495130067570924356829676`20.*^-8, 
   -5.43996260022620447117279448639`20.*^-9}, 
  {1.897712242136950131432708086228`20.*^-8, 
   -3.30036911675991327205688362822`20.*^-9}, 
  {1.15120369202397610223738989612`20.*^-8, 
   -2.00209337743300191693459112369`20.*^-9}, 
  {6.98307681963342388642143374673`20.*^-9, 
   -1.2144481425449432845950319559527040332644072030207`20.*^-9}, 
  {4.23569797518287907645016545224`20.*^-9, 
   -7.366431261187615785130722525631407850380989562881`20.*^-10}, 
  {3.72357888998562904798641778006`20.*^-9, 
   -6.475789373888050518237248313149981336092809363455`20.*^-10}, 
  {6.13878892439338951817643178181`20.*^-9, 
   -1.06761546511189382924807509248899707003809562624`20.*^-9}, 
  {1.012018692373260718965443045269`20.*^-8, 
   -1.7600325084752360329833792091644225316610813984769`20.*^-9}, 
  {1.668274519121022894346793639602`20.*^-8, 
   -2.90134698977569199016833676452`20.*^-9}, 
  {2.749807110731817418355187148054`20.*^-8, 
   -4.78227323605533464061771677922`20.*^-9}, 
  {4.531729490032325032955896965373`20.*^-8, 
   -7.88126867831708701383634254848`20.*^-9}, 
  {7.466300685966106854165408472463`20.*^-8, 
   -1.298487075820192496376592777819`20.*^-8}, 
  {1.2295575479465080111252792287887`20.*^-7, 
   -2.138360952950448715000485615284`20.*^-8}, 
  {2.023326655656289496517320304627`20.*^-7, 
   -3.518828966358764341769252703699`20.*^-8}, 
  {3.325418678037471694402399250182`20.*^-7, 
   -5.783336831369515990265042174229`20.*^-8}, 
  {5.4543686331085936852584446219754`20.*^-7, 
   -9.485858492362771626536425429522`20.*^-8}, 
  {8.916531956443463632597804257315`20.*^-7, 
   -1.550701209816254544799618131707`20.*^-7}, 
  {1.44971703586813853353746293232917`20.*^-6, 
   -2.5212470189011104931086311866593`20.*^-7}, 
  {2.33629953949443431624440062845104`20.*^-6, 
   -4.063129633903364028251131527741`20.*^-7}, 
  {3.7118220802727663882468077015543`20.*^-6, 
   -6.4553427483004632839074916548771`20.*^-7}, 
  {5.76539185994062014715056053322582`20.*^-6, 
   -1.0026768452070643734174887883871`20.*^-6}, 
  {8.64670418035820898809456250523585`20.*^-6, 
   -1.50377464006229721532079347917146`20.*^-6}, 
  {0.00001230568623611146778800828508845795`20., 
   -2.14011934541069005008839740668834`20.*^-6}, 
  {0.00001625806226002629712759110695507312`20., 
   -2.82748908870022558740714903566489`20.*^-6}, 
  {0.00001947703270077818561347384810835447`20., 
   -3.38731003491794532408240836667035`20.*^-6}, 
  {0.00002075885559350423716285097894063855`20., 
   -3.61023575539204124571321372880672`20.*^-6}, 
  {0.00001953593529602387115605211355064759`20., 
   -3.39755396452589063583515018272132`20.*^-6}, 
  {0.00001635091424855029101582458530875448`20., 
   -2.84363726061744191579558005369641`20.*^-6}, 
  {0.00001240232837016571008455296883307472`20., 
   -2.15692667307229740600921197096952`20.*^-6}, 
  {8.72814961027231529075333803670468`20.*^-6, 
   -1.51793906265605483317449357160079`20.*^-6}, 
  {5.82588581655102592902686677227532`20.*^-6, 
   -1.01319753331322190070032465604788`20.*^-6}, 
  {3.75338162850971643315427457984658`20.*^-6, 
   -6.5276202234951590141813470953853`20.*^-7}, 
  {2.36350555490513850806884350327686`20.*^-6, 
   -4.1104444433132843618588582665684`20.*^-7}, 
  {1.46700526283967510531637849394661`20.*^-6, 
   -2.5513135005907393135937017286028`20.*^-7}, 
  {9.0244082785042299050956257949752`20.*^-7, 
   -1.5694623093050834617557610078218`20.*^-7}, 
  {5.5209377124991382055441223143864`20.*^-7, 
   -9.601630804346327313989777938062`20.*^-8}, 
  {3.366220328942754443941280775392`20.*^-7, 
   -5.854296224248268598158749174595`20.*^-8}, 
  {2.0482321065530920622612473443642`20.*^-7, 
   -3.562142794005377499584777990199`20.*^-8}, 
  {1.2447219230535143852808534076202`20.*^-7, 
   -2.164733779223503278749310274123`20.*^-8}, 
  {7.558493068738776157610555582005`20.*^-8, 
   -1.314520533693700201323574883827`20.*^-8}, 
  {4.58772655945956607773139558367`20.*^-8, 
   -7.97865488601663665692416623247`20.*^-9}, 
  {2.783800355584987252522434565251`20.*^-8, 
   -4.84139192275649956960423402652`20.*^-9}, 
  {1.688903252286059694001079790389`20.*^-8, 
   -2.93722304745401685913231267894`20.*^-9}, 
  {1.024534620381167007418874083189`20.*^-8, 
   -1.7817993397933339259458679707634639658841473548288`20.*^-9}, 
  {6.21471641053007497044413324796`20.*^-9, 
   -1.0808202453095782557294144779068838906364646391809`20.*^-9}, 
  {3.76963673077330376314454247023`20.*^-9, 
   -6.555889966562267414164421687345062302396530556928`20.*^-10}, 
  {3.31787998532669415566537952119`20.*^-9, 
   -5.770226061437728966374573080335851196404235439175`20.*^-10}, 
  {5.46994249485842393087840520272`20.*^-9, 
   -9.512943469318998140658096004726406100548625367039`20.*^-10}, 
  {9.01754896105491612544670988993`20.*^-9, 
   -1.5682693845312897609472538939019672483192874467329`20.*^-9}, 
  {1.486508341649084774813809630392`20.*^-8, 
   -2.5852318985201474344587993572`20.*^-9}, 
  {2.450201676374897385123037200291`20.*^-8, 
   -4.2612203067389519741270212179`20.*^-9}, 
  {4.037971016194614101289708420577`20.*^-8, 
   -7.02255828903411148050384073144`20.*^-9}, 
  {6.65279383748714738697915588497`20.*^-8, 
   -1.157007623910808241213766240864`20.*^-8}, 
  {1.0955858445454163643496490593586`20.*^-7, 
   -1.905366686165941503216780972799`20.*^-8}, 
  {1.8028593626245892150221319854495`20.*^-7, 
   -3.135407587173198634821099105129`20.*^-8}, 
  {2.9630527151044704217100606965257`20.*^-7, 
   -5.153135156703426820365322950479`20.*^-8}, 
  {4.859962826864510821697303108933`20.*^-7, 
   -8.452109264112192733386614102493`20.*^-8}, 
  {7.9446900278992279007959144096546`20.*^-7, 
   -1.381685222243343982747115549505`20.*^-7}, 
  {1.29167167063942353647314897927231`20.*^-6, 
   -2.2463855141555191938663460509083`20.*^-7}, 
  {2.08150795736177717369826612523911`20.*^-6, 
   -3.620013838890047258605680217807`20.*^-7}, 
  {3.30678811813587190190840083777759`20.*^-6, 
   -5.7509358576276033076667840657`20.*^-7}, 
  {5.135726867353837873240070138257`20.*^-6, 
   -8.93169889974580499693925241436`20.*^-7}, 
  {7.70117301274340816743522602030624`20.*^-6, 
   -1.33933443699885359433656104700977`20.*^-6}, 
  {0.00001095777426917677076061687146056332`20., 
   -1.90569987290030795836815155835884`20.*^-6}, 
  {0.00001447362752561194704880051684308086`20., 
   -2.51715261314990383457400292923147`20.*^-6}, 
  {0.00001733487428066995227850676443915719`20., 
   -3.01476074446433952669682859811429`20.*^-6}, 
  {0.00001847182799785074847280690902436022`20., 
   -3.21249182571317364744467983032352`20.*^-6}, 
  {0.00001738140546261785360677018964691`20., 
   -3.02285312393353975769916341685392`20.*^-6}, 
  {0.0000145469890568296369832578577980889`20., 
   -2.52991114031819773621875787792849`20.*^-6}, 
  {0.00001103414499640755916823411402370426`20., 
   -1.91898173850566246404071548238336`20.*^-6}, 
  {7.76554609703906755343174315970696`20.*^-6, 
   -1.35052975600679435711856402777513`20.*^-6}, 
  {5.18354696001712828587006195859076`20.*^-6, 
   -9.0148642782906578884696729714624`20.*^-7}, 
  {3.33964396064632179235220195246862`20.*^-6, 
   -5.808076453297950943221220786902`20.*^-7}, 
  {2.10301772820108057455809381259163`20.*^-6, 
   -3.6574221360018792601010327175505`20.*^-7}, 
  {1.30534077400324760801444954000836`20.*^-6, 
   -2.2701578678317349704599122434929`20.*^-7}, 
  {8.0299857975502249359198589926539`20.*^-7, 
   -1.396519269139169554073018955244`20.*^-7}, 
  {4.9125986266386635471723332945283`20.*^-7, 
   -8.543649785458545299430144860048`20.*^-8}, 
  {2.9953146870075532244329194211511`20.*^-7, 
   -5.209242933926179520752903341132`20.*^-8}, 
  {1.822552292411036393185973205399`20.*^-7, 
   -3.169656160714845901192996878954`20.*^-8}, 
  {1.1075764777858916013877316781858`20.*^-7, 
   -1.926219961366768002413446396845`20.*^-8}, 
  {6.725691509731745125323640813671`20.*^-8, 
   -1.169685479953346978317154924117`20.*^-8}, 
  {4.08224866384370533983068063349`20.*^-8, 
   -7.09956289364122667796640110172`20.*^-9}, 
  {2.47708062268542895613497410258`20.*^-8, 
   -4.30796630032248514110430278709`20.*^-9}, 
  {1.502819785447499155232468297881`20.*^-8, 
   -2.61359962686521592214342312675`20.*^-9}, 
  {9.116514282807473930940747364`20.*^-9, 
   -1.5854807448360824227723038893913908352041862823936`20.*^-9}, 
  {5.52997950973118488262164075458`20.*^-9, 
   -9.61735566909771283934198392100578348553671278592`20.*^-10}, 
  {3.35429862274745355600085395336`20.*^-9, 
   -5.833562822169484445218876440624562125637824896596`20.*^-10}, 
  {2.95548725776987092962100483013`20.*^-9, 
   -5.13997783959977552977566057413483337303382327767`20.*^-10}, 
  {4.87249196752758280004181305603`20.*^-9, 
   -8.473899073961013565290109662672109420636786393088`20.*^-10}, 
  {8.03261227720607898034188560838`20.*^-9, 
   -1.396976048209752866146414888412841926191044959793`20.*^-9}, 
  {1.324144927342244478292809766425`20.*^-8, 
   -2.30286074320390344050923437639`20.*^-9}, 
  {2.18257811798234699044447883191`20.*^-8, 
   -3.7957880312736469399034414468`20.*^-9}, 
  {3.596920352535025363801841031175`20.*^-8, 
   -6.25551365658265280661189744552`20.*^-9}, 
  {5.926129380901792175010293323195`20.*^-8, 
   -1.030631196678572552175703186642`20.*^-8}, 
  {9.75916258979615719460135510953`20.*^-8, 
   -1.697245667790636033843713932092`20.*^-8}, 
  {1.6059294929252250154137683906587`20.*^-7, 
   -2.79292085726126089637177111419`20.*^-8}, 
  {2.6393775116162505506399579483803`20.*^-7, 
   -4.590221759332609653286883388487`20.*^-8}, 
  {4.3290340720895885537368453971576`20.*^-7, 
   -7.528754907981893136933644168968`20.*^-8}, 
  {7.0766606057404352872189091590197`20.*^-7, 
   -1.2307235836070322238641581146121`20.*^-7}, 
  {1.15051633711340384983454926637426`20.*^-6, 
   -2.0008979775885284344948682893466`20.*^-7}, 
  {1.85396501497269862634892416215556`20.*^-6, 
   -3.2242869825612150023459550646184`20.*^-7}, 
  {2.94511907515857230613842679271863`20.*^-6, 
   -5.1219462176670822715450900742933`20.*^-7}, 
  {4.57359183909177215871965774674832`20.*^-6, 
   -7.9540727636378646238602743421711`20.*^-7}, 
  {6.85729754214334449635593615902272`20.*^-6, 
   -1.19257348559014686893146715809091`20.*^-6}, 
  {9.75525703663994274431670303950508`20.*^-6, 
   -1.69656644115477265118551357208786`20.*^-6}, 
  {0.00001288243445257579320179158728537898`20., 
   -2.24042338305665968726810213658765`20.*^-6}, 
  {0.00001542563258905088577956619111644065`20., 
   -2.6827187111392844834028158463375`20.*^-6}, 
  {0.00001643429369103652003283740262629174`20., 
   -2.85813803322374261440650480457249`20.*^-6}, 
  {0.0000154623891139581142393630753239865`20., 
   -2.6891111502535850851066217954759`20.*^-6}, 
  {0.00001294039317525852060997937944160266`20., 
   -2.25050316091452532347467468549613`20.*^-6}, 
  {9.81560344135747554044865381883794`20.*^-6, 
   -1.70706146806216965920846153371095`20.*^-6}, 
  {6.90817172984032593403738857814567`20.*^-6, 
   -1.2014211704070132059195458396775`20.*^-6}, 
  {4.61138887433791902716784782656584`20.*^-6, 
   -8.0198067379789896124658223070711`20.*^-7}, 
  {2.97109066579257263248320356459654`20.*^-6, 
   -5.1671142013783871869273105471244`20.*^-7}, 
  {1.87096887810595512014493371344673`20.*^-6, 
   -3.25385891844513933938249341469`20.*^-7}, 
  {1.16132242577308522939924426210388`20.*^-6, 
   -2.0196911752575395293899900210503`20.*^-7}, 
  {7.14409267592492174322895806021`20.*^-7, 
   -1.242450900160855955344166619167`20.*^-7}, 
  {4.3706468532297421573578757119623`20.*^-7, 
   -7.601124962138682012796305586021`20.*^-8}, 
  {2.6648833986275281111425220093557`20.*^-7, 
   -4.634579823700048888943516538009`20.*^-8}, 
  {1.6214985498271806692400568159025`20.*^-7, 
   -2.819997477960314207374011853743`20.*^-8}, 
  {9.853959806583752887323258449904`20.*^-8, 
   -1.713732140275435284751871034766`20.*^-8}, 
  {5.983761957625200977723792116149`20.*^-8, 
   -1.0406542535000349526476160202`20.*^-8}, 
  {3.631926109120040554080072096195`20.*^-8, 
   -6.31639323325224444187838625425`20.*^-9}, 
  {2.203828537287376792317805212491`20.*^-8, 
   -3.83274528223891616055270471738`20.*^-9}, 
  {1.337040714947359208896994338064`20.*^-8, 
   -2.32528819990845079808172928359`20.*^-9}, 
  {8.1108540409991808281369409046`20.*^-9, 
   -1.410583311478118404893381026888725724901186469888`20.*^-9}, 
  {4.91995710651531583998054102969`20.*^-9, 
   -8.556447141765766678227027877720913227052132335616`20.*^-10}, 
  {2.98427975963409348820375989025`20.*^-9, 
   -5.190051755885379979484799809133958330473391538557`20.*^-10}, 
  {2.63196731606309377598610011333`20.*^-9, 
   -4.577334462718423958236695849261034755472976018872`20.*^-10}, 
  {4.33912828642178597364093464994`20.*^-9, 
   -7.5463100633422364758972776520783530213456740352`20.*^-10}, 
  {7.15332728896576795724587136601`20.*^-9, 
   -1.2440569198201335577818906723499944956317489168385`20.*^-9}, 
  {1.179197910813956852857002917071`20.*^-8, 
   -2.05077897532862061366435289925`20.*^-9}, 
  {1.943662220041464948550054599986`20.*^-8, 
   -3.38028212181124338878270365215`20.*^-9}, 
  {3.203181260915708815709930160535`20.*^-8, 
   -5.57075001898384141862596549658`20.*^-9}, 
  {5.277415939608083405050745810369`20.*^-8, 
   -9.17811467757927548704477532238`20.*^-9}, 
  {8.690843488347107875052503957601`20.*^-8, 
   -1.511451041451670934791739818713`20.*^-8}, 
  {1.430126653049476453878720367485`20.*^-7, 
   -2.487176787912132963267339769538`20.*^-8}, 
  {2.3504300136042205587009543305465`20.*^-7, 
   -4.087704371485600971653833618341`20.*^-8}, 
  {3.8550781845198101168997520629001`20.*^-7, 
   -6.704483799164887159825655761566`20.*^-8}, 
  {6.3018004075503521658724114592201`20.*^-7, 
   -1.0959652882696264636299846016035`20.*^-7}, 
  {1.02451778933316402759464725325343`20.*^-6, 
   -1.7817700684055026566863430491364`20.*^-7}, 
  {1.65087031815687176751191117403004`20.*^-6, 
   -2.8710788141858639434989759548349`20.*^-7}, 
  {2.62234789783736054017998407147443`20.*^-6, 
   -4.560605039717148765530407080825`20.*^-7}, 
  {4.07200596328866647289312209057227`20.*^-6, 
   -7.0817495013715938659010818966473`20.*^-7}, 
  {6.10451595209021913612205141417504`20.*^-6, 
   -1.06165494818960332802122633290001`20.*^-6}, 
  {8.68292616643346590622944114308352`20.*^-6, 
   -1.510074115901472331518163677058`20.*^-6}, 
  {0.00001146410721902920683665589529839941`20., 
   -1.99375777722247075420102526928685`20.*^-6}, 
  {0.00001372454804861298114302629184311541`20., 
   -2.38687792149790976400457249445485`20.*^-6}, 
  {0.00001461955430867719477149244537925731`20., 
   -2.54253118411777300373781658769692`20.*^-6}, 
  {0.00001375358210049341370932686480898223`20., 
   -2.39192732182494151466554170590995`20.*^-6}, 
  {0.0000115098945597312235048405692334777`20., 
   -2.00172079299673452258096856234393`20.*^-6}, 
  {8.73060700628081445949665959274101`20.*^-6, 
   -1.51836643587492425382550601612886`20.*^-6}, 
  {6.14471827181967716994734529863419`20.*^-6, 
   -1.06864665596863950781692961715376`20.*^-6}, 
  {4.10187763738124186690218461552328`20.*^-6, 
   -7.1337002389238988989603210704754`20.*^-7}, 
  {2.64287533622288871793711166843928`20.*^-6, 
   -4.5963049325615455964123681190247`20.*^-7}, 
  {1.66431055276420611355893499571942`20.*^-6, 
   -2.8944531352420975887981478186423`20.*^-7}, 
  {1.03305945622032325011962363454495`20.*^-6, 
   -1.796625141252736087164562842687`20.*^-7}, 
  {6.3551031984812460161405364159853`20.*^-7, 
   -1.1052353388663036549809628549539`20.*^-7}, 
  {3.8879721325088853026849342442002`20.*^-7, 
   -6.761690665232844004669450859477`20.*^-8}, 
  {2.3705919972884623024076332895109`20.*^-7, 
   -4.122768690936456178100231807845`20.*^-8}, 
  {1.4424337980088534677235802873348`20.*^-7, 
   -2.508580518276266900388835282321`20.*^-8}, 
  {8.765779733400318882739633208891`20.*^-8, 
   -1.52448343189570763178080577546`20.*^-8}, 
  {5.322973995939802734194788707723`20.*^-8, 
   -9.25734607989530910294745862212`20.*^-9}, 
  {3.230853041829689982422355462527`20.*^-8, 
   -5.618874855355982578125835587`20.*^-9}, 
  {1.960460524352667143918838588479`20.*^-8, 
   -3.40949656409159503290232797996`20.*^-9}, 
  {1.189391942840056117125871656461`20.*^-8, 
   -2.06850772667835846456673331559`20.*^-9}, 
  {7.2151768845449188639173892068`20.*^-9, 
   -1.254813371225203280681285079442921339599152218112`20.*^-9}, 
  {4.37664916992509884406333318605`20.*^-9, 
   -7.611563773782780598371014236620468869351266582528`20.*^-10}, 
  {2.65472760348822662103931320817`20.*^-9, 
   -4.61691757128387238441619688378219236377817201727`20.*^-10}, 
  {2.34330011385951459611239122166`20.*^-9, 
   -4.075304545842634080195462994187426778218924418844`20.*^-10}, 
  {3.86322385816854310639672345309`20.*^-9, 
   -6.718650188119205402429084266229524174979366649855`20.*^-10}, 
  {6.36876787785461361561762842244`20.*^-9, 
   -1.1076118048442806288030658125992965373041634705408`20.*^-9}, 
  {1.049866133780550985832278837392`20.*^-8, 
   -1.825854145705306062317006673726266765815276634112`20.*^-9}, 
  {1.730485065089208605880854018647`20.*^-8, 
   -3.00953924363340627109713742374`20.*^-9}, 
  {2.851860700125925033139472304121`20.*^-8, 
   -4.95975773934943484024256052891`20.*^-9}, 
  {4.698591348784763499934475665229`20.*^-8, 
   -8.17146321527784956510343593953`20.*^-9}, 
  {7.737622715860707465410191410531`20.*^-8, 
   -1.345673515801862167897424593136`20.*^-8}, 
  {1.2732653550102490773544292013872`20.*^-7, 
   -2.214374530452607091051181219804`20.*^-8}, 
  {2.0926171334383270177153417397124`20.*^-7, 
   -3.639334145110133943852768242978`20.*^-8}, 
  {3.4321986739115014341167926971442`20.*^-7, 
   -5.969041172020002494116161212425`20.*^-8}, 
  {5.6104619077582062803488221107512`20.*^-7, 
   -9.757325056970793531041429757829`20.*^-8}, 
  {9.1210529231780967627581863409674`20.*^-7, 
   -1.5862700735961907413492497984292`20.*^-7}, 
  {1.46968695127763928966646916896861`20.*^-6, 
   -2.5559773065698074602895115982061`20.*^-7}, 
  {2.33443009220221793092918611390352`20.*^-6, 
   -4.0598784212212485755290193285277`20.*^-7}, 
  {3.62465414787214181572999545183933`20.*^-6, 
   -6.3037463441254640273565138292859`20.*^-7}, 
  {5.43328533504675152507095573217832`20.*^-6, 
   -9.4491918870378287392538360559622`20.*^-7}, 
  {7.72706285104955522615957603764291`20.*^-6, 
   -1.34383701757383569150601322393788`20.*^-6}, 
  {0.00001020030131917938316953908854178892`20., 
   -1.77396544681380576861549365944155`20.*^-6}, 
  {0.00001220937325799523302262803992269907`20., 
   -2.1233692622600405256744417256868`20.*^-6}, 
  {0.00001300365896633753025494179246367529`20., 
   -2.26150590718913569651161608063918`20.*^-6}, 
  {0.00001223230650751000319849932735475831`20., 
   -2.12735765348000055626075258343623`20.*^-6}, 
  {0.00001023647151540000155106475744637704`20., 
   -1.78025591572173940018517520806557`20.*^-6}, 
  {7.76473391968715862439567554067572`20.*^-6, 
   -1.35038850777167976076446531142188`20.*^-6}, 
  {5.46505184813979437606248411142606`20.*^-6, 
   -9.5044379967648597844564941068279`20.*^-7}, 
  {3.64826006576617294735291038039619`20.*^-6, 
   -6.3448001143759529519181050093846`20.*^-7}, 
  {2.35065292493611816743871924328211`20.*^-6, 
   -4.0880920433671620303282073796212`20.*^-7}, 
  {1.48030926916244229425323068717424`20.*^-6, 
   -2.57445090289120399000561858639`20.*^-7}, 
  {9.1885629530669000270999620298644`20.*^-7, 
   -1.5980109483594608742782542660635`20.*^-7}, 
  {5.6525911788981272018115291234718`20.*^-7, 
   -9.830593354605438611846137606039`20.*^-8}, 
  {3.4581975853288323845874824630789`20.*^-7, 
   -6.014256670137099799282578196658`20.*^-8}, 
  {2.1085529968657291232318406533714`20.*^-7, 
   -3.667048690201268040403201136298`20.*^-8}, 
  {1.28299286307335308077829937746`20.*^-7, 
   -2.231291935779744488310085873844`20.*^-8}, 
  {7.796852124383846566372251680238`20.*^-8, 
   -1.355974282501538533282130726998`20.*^-8}, 
  {4.734600374945321178667477076967`20.*^-8, 
   -8.23408760860055857159561230777`20.*^-9}, 
  {2.873732460422539606835881657301`20.*^-8, 
   -4.99779558334354714232327244748`20.*^-9}, 
  {1.743762443636645201246103097157`20.*^-8, 
   -3.03263033675938295868887495158`20.*^-9}, 
  {1.057923498973056405402870788477`20.*^-8, 
   -1.8398669547357502702658622408315871887317083881473`20.*^-9}, 
  {6.41765382306116776492785280238`20.*^-9, 
   -1.116113708358463959117887443891609579525358747831`20.*^-9}, 
  {3.89288038365384159511732426254`20.*^-9, 
   -6.770226754180594078464911760947737379943806402559`20.*^-10}, 
  {2.36128985811592405063847193713`20.*^-9, 
   -4.10659105759291139241473380369942907719039040895`20.*^-10}, 
  {2.08584936549239241771606350187`20.*^-9, 
   -3.627564113899812900375762611947684388986021764237`20.*^-10}, 
  {3.43878377628862021005865371573`20.*^-9, 
   -5.980493523980209060971571679523553959575294050303`20.*^-10}, 
  {5.66905097400155945315671335922`20.*^-9, 
   -9.85921908522010339679428410298613510915452043264`20.*^-10}, 
  {9.34520387058719183807047994213`20.*^-9, 
   -1.6252528470586420587948660768923177663833252560896`20.*^-9}, 
  {1.540361175982988025519682555804`20.*^-8, 
   -2.67888900170954439220814357531`20.*^-9}, 
  {2.538532791360744514095157156423`20.*^-8, 
   -4.41483963714912089407853418508`20.*^-9}, 
  {4.182363252101015026327443044234`20.*^-8, 
   -7.27367522104524352404772703345`20.*^-9}, 
  {6.88748992731572889071806203325`20.*^-8, 
   -1.19782433518534415490748904926`20.*^-8}, 
  {1.1333688780007713202379182152299`20.*^-7, 
   -1.971076309566558817805075156921`20.*^-8}, 
  {1.8626891580293358939495690809077`20.*^-7, 
   -3.239459405268410250347076662449`20.*^-8}, 
  {3.0550629458751758963045235168468`20.*^-7, 
   -5.313152949348131993573084377126`20.*^-8}, 
  {4.993921252610507795004222459252`20.*^-7, 
   -8.685080439322622252181256450872`20.*^-8}, 
  {8.1185877385304477366115689851874`20.*^-7, 
   -1.411928302353121345497664171337`20.*^-7}, 
  {1.30812205218896425174950013924978`20.*^-6, 
   -2.2749948733721117421730437204345`20.*^-7}, 
  {2.0777120335537445432779771827837`20.*^-6, 
   -3.613412232267381814396482057015`20.*^-7}, 
  {3.22583582729861577106555483625474`20.*^-6, 
   -5.6101492648671578627227040630518`20.*^-7}, 
  {4.83500059225753157681323201122528`20.*^-6, 
   -8.4086966821870114379360556716962`20.*^-7}, 
  {6.87531404994134245219332342390395`20.*^-6, 
   -1.19570679129414651342492581285288`20.*^-6}, 
  {9.07452647218242412958966777538139`20.*^-6, 
   -1.57817851690129115297211613484894`20.*^-6}, 
  {0.0000108601438985369667231506633913473`20., 
   -1.88872067800642899533055015501693`20.*^-6}, 
  {0.00001156514491412022768763158719186216`20., 
   -2.01132955028177872828375429423691`20.*^-6}, 
  {0.00001087825771568540395294969890979073`20., 
   -1.89187090707572242659994763648534`20.*^-6}, 
  {9.10309826426257667462610920248755`20.*^-6, 
   -1.58314752421957855210888855695438`20.*^-6}, 
  {6.9050749920247866787310060906514`20.*^-6, 
   -1.20088260730865855282278366793939`20.*^-6}, 
  {4.86009960656295308911583952211742`20.*^-6, 
   -8.4523471418486140680275469949868`20.*^-7}, 
  {3.24448871954644826928500194296718`20.*^-6, 
   -5.6425890774720839465826120747257`20.*^-7}, 
  {2.09053177348059034080421569299322`20.*^-6, 
   -3.6357074321401571144421142486838`20.*^-7}, 
  {1.31651646019820205370694540609708`20.*^-6, 
   -2.2895938438229600934033833149515`20.*^-7}, 
  {8.1719397567121327115205423308967`20.*^-7, 
   -1.4212069142108056889600943184168`20.*^-7}, 
  {5.0272158608996587819038153714783`20.*^-7, 
   -8.742984105912450055484896298223`20.*^-8}, 
  {3.075610007692294364551502050168`20.*^-7, 
   -5.348886969899642373133047043771`20.*^-8}, 
  {1.8752834277716811965365453685747`20.*^-7, 
   -3.261362483081184689628774554044`20.*^-8}, 
  {1.1410566540057593907044492575438`20.*^-7, 
   -1.984446354792625027312085665295`20.*^-8}, 
  {6.934299812075872688237435136725`20.*^-8, 
   -1.205965184708847424041293067256`20.*^-8}, 
  {4.21082176447425901962333856828`20.*^-8, 
   -7.32316828604218959934493664049`20.*^-9}, 
  {2.55581841072237758688842631845`20.*^-8, 
   -4.4449015838650044989363935973`20.*^-9}, 
  {1.550854516879838755575848640742`20.*^-8, 
   -2.69713829022580653143625850564`20.*^-9}, 
  {9.40888263622066267312059138193`20.*^-9, 
   -1.636327414994897856194885457726518274818048`20.*^-9}, 
  {5.70768639884137983363396745932`20.*^-9, 
   -9.926411128419791015015595581433018621745870929919`20.*^-10}, 
  {3.46222185438999035850130006547`20.*^-9, 
   -6.02125539893911366695878272256971372303050866688`20.*^-10}, 
  {2.10006698047834593558519455737`20.*^-9, 
   -3.652290400831905974930773143247846429900219623461`20.*^-10}, 
  {1.8563329324610604978035123165517881563709421125631`20.*^-9, 
   -3.228405099932279126614804028785490294439800163742`20.*^-10}, 
  {3.06039699767474240346068471555`20.*^-9, 
   -5.322429561173465049496842983566565468988188955584`20.*^-10}, 
  {5.04525606244276082852053704334`20.*^-9, 
   -8.774358369465671006122673118859115293665696677888`20.*^-10}, 
  {8.31690140117030283235836177455`20.*^-9, 
   -1.4464176349861396230188455260085369920870116491264`20.*^-9}, 
  {1.37086663858360712005555818708`20.*^-8, 
   -2.38411589318888194792270989057`20.*^-9}, 
  {2.259202753936093759122334213378`20.*^-8, 
   -3.92904826771494566803884211023`20.*^-9}, 
  {3.722149656222326620383322611918`20.*^-8, 
   -6.4733037499518723832753436729`20.*^-9}, 
  {6.129604888268320860655444634937`20.*^-8, 
   -1.066018241437968845331381675641`20.*^-8}, 
  {1.0086531266806489514932659722625`20.*^-7, 
   -1.754179350748954698249158212631`20.*^-8}, 
  {1.6577131650317573694559063948848`20.*^-7, 
   -2.882979417446534555575489382407`20.*^-8}, 
  {2.7188585532451484689699307275675`20.*^-7, 
   -4.728449657817649511252053439247`20.*^-8}, 
  {4.4443063533278182851127890545145`20.*^-7, 
   -7.729228440570118756717894007851`20.*^-8}, 
  {7.2249703090350640320055959533515`20.*^-7, 
   -1.2565165754843589620879297310175`20.*^-7}, 
  {1.16410754162776367068046840322166`20.*^-6, 
   -2.0245348550048063837921189621247`20.*^-7}, 
  {1.84889968827793636631117910128339`20.*^-6, 
   -3.2154777187442371588020506109278`20.*^-7}, 
  {2.8704148075896165779478063925721`20.*^-6, 
   -4.9920257523297679616483589436035`20.*^-7}, 
  {4.30191577006462995282821540120722`20.*^-6, 
   -7.4815926435906607875273311325343`20.*^-7}, 
  {6.11657387858136055198439299856296`20.*^-6, 
   -1.06375197888371487860598139105442`20.*^-6}, 
  {8.07197918950440720751967077995795`20.*^-6, 
   -1.40382246773989690565559491825354`20.*^-6}, 
  {9.65896476427580302930890249425668`20.*^-6, 
   -1.67981995900448748335806999900116`20.*^-6}, 
  {0.00001028479752601908958547504430607142`20., 
   -1.78866043930766775399565987931677`20.*^-6}, 
  {9.67327155757881823378346669026864`20.*^-6, 
   -1.68230809697022925804929855482931`20.*^-6}, 
  {8.09454793166058616650241006929306`20.*^-6, 
   -1.40774746637575411591346262074661`20.*^-6}, 
  {6.1400844344526191928240381424426`20.*^-6, 
   -1.06784077120915116396939793781612`20.*^-6}, 
  {4.32174546019285179362213943547648`20.*^-6, 
   -7.5160790612049596410819816269155`20.*^-7}, 
  {2.88515283640238802359241533704564`20.*^-6, 
   -5.0176571067867617801607223252968`20.*^-7}, 
  {1.85902939025458054791715553598271`20.*^-6, 
   -3.233094591747096605073313975622`20.*^-7}, 
  {1.17074075203254492024033552475702`20.*^-6, 
   -2.0360708731000781221571052604469`20.*^-7}, 
  {7.267129767896352965334833075061`20.*^-7, 
   -1.2638486552863222548408405347932`20.*^-7}, 
  {4.4706165855749736961508455383889`20.*^-7, 
   -7.77498536621734555852320963198`20.*^-8}, 
  {2.7350955084556266713840351958506`20.*^-7, 
   -4.756687840792394211102669905826`20.*^-8}, 
  {1.6676656234822832311314778793031`20.*^-7, 
   -2.900288040838753445446048485744`20.*^-8}, 
  {1.0147283135785163137404358703833`20.*^-7, 
   -1.764744893180028371722497165884`20.*^-8}, 
  {6.166596004173776203096515853671`20.*^-8, 
   -1.072451478986743687495046235421`20.*^-8}, 
  {3.744638784734776628066835212562`20.*^-8, 
   -6.51241527779961152707275689141`20.*^-9}, 
  {2.272862597456469061629101057615`20.*^-8, 
   -3.95280451731559836805061053498`20.*^-9}, 
  {1.379158934115839463652068394359`20.*^-8, 
   -2.39853727672319906722098851193`20.*^-9}, 
  {8.36722315326815890293117713031`20.*^-9, 
   -1.4551692440466363309445525444021939643553842987008`20.*^-9}, 
  {5.07578747427693350720313801477`20.*^-9, 
   -8.827456477003362621222848721350155335778940485632`20.*^-10}, 
  {3.07891879978075624458125897838`20.*^-9, 
   -5.354641390923054338402189527622310197966416915129`20.*^-10}, 
  {1.86756831903477546439023759795`20.*^-9, 
   -3.247944902669174720678674083386090424881990942774`20.*^-10}, 
  {1.651793843314596591975224872137376660387534796613`20.*^-9, 
   -2.87268494489495059473952151676065506154353877672`20.*^-10}, 
  {2.72318856369331127871283788952`20.*^-9, 
   -4.735980110770976136891891981768070976038140448655`20.*^-10}, 
  {4.48934641255731186937963604393`20.*^-9, 
   -7.807558978360542381529801815519988504016791273471`20.*^-10}, 
  {7.40050554955998195463860804086`20.*^-9, 
   -1.2870444434017359921110622679763937464897561952256`20.*^-9}, 
  {1.219817693845540753514991193385`20.*^-8, 
   -2.12142207625311435393911511893`20.*^-9}, 
  {2.010271616633076625175868007453`20.*^-8, 
   -3.4961245506662202176971617521`20.*^-9}, 
  {3.312020768744494465871248166534`20.*^-8, 
   -5.76003611955564254934130115919`20.*^-9}, 
  {5.454201633762912491430894757999`20.*^-8, 
   -9.48556805871810868074938218782`20.*^-9}, 
  {8.975108437912969108294112997421`20.*^-8, 
   -1.560888423984864192746802260421`20.*^-8}, 
  {1.4750470323625980761043231785859`20.*^-7, 
   -2.565299186717561871485779441019`20.*^-8}, 
  {2.4192504500739813102907385500521`20.*^-7, 
   -4.207392087085184887462154000092`20.*^-8}, 
  {3.9545266969420774707748764300545`20.*^-7, 
   -6.877437733812308644825872052268`20.*^-8}, 
  {6.4286623603951867874163712299797`20.*^-7, 
   -1.1180282365904672673767602139095`20.*^-7}, 
  {1.03578138975924186782054046584804`20.*^-6, 
   -1.8013589387117249875139834188663`20.*^-7}, 
  {1.64502832363050844153474365857366`20.*^-6, 
   -2.8609188237052320722343367975192`20.*^-7}, 
  {2.55377096681224094433668652636651`20.*^-6, 
   -4.4413408118473755553681504806375`20.*^-7}, 
  {3.82706888571412767345989164479081`20.*^-6, 
   -6.655771975155004649495463730071`20.*^-7}, 
  {5.44087134098323819179186385800797`20.*^-6, 
   -9.4623849408404142465945458400138`20.*^-7}, 
  {7.17938596208437677545160450744686`20.*^-6, 
   -1.24858886297119596094810513172989`20.*^-6}, 
  {8.58981133668905663090408280289848`20.*^-6, 
   -1.49388023246766202276592744398233`20.*^-6}, 
  {9.14542940185317433605262629140934`20.*^-6, 
   -1.59050946119185640627002196372336`20.*^-6}, 
  {8.60111095840500134201321072546528`20.*^-6, 
   -1.49584538407043501600229751747224`20.*^-6}, 
  {7.19721230848996790406866726796809`20.*^-6, 
   -1.25168909712869007027281169877707`20.*^-6}, 
  {5.45944335912333551891764345998088`20.*^-6, 
   -9.4946841028231922068132929738798`20.*^-7}, 
  {3.8427346074576735005457770190153`20.*^-6, 
   -6.6830167086220408705143948156787`20.*^-7}, 
  {2.56541501755755038454945835776073`20.*^-6, 
   -4.4615913348826963209555797526272`20.*^-7}, 
  {1.65303187831134605710576435400084`20.*^-6, 
   -2.8748380492371235775752423547841`20.*^-7}, 
  {1.04102251425412203630086478027598`20.*^-6, 
   -1.8104739378332557153058517917842`20.*^-7}, 
  {6.4619746936257019331574286096721`20.*^-7, 
   -1.123821685847948162288248453856`20.*^-7}, 
  {3.9753160309041115749592322970526`20.*^-7, 
   -6.913593097224541869494317038353`20.*^-8}, 
  {2.4320803754143211270224037423692`20.*^-7, 
   -4.22970500072055848177809346499`20.*^-8}, 
  {1.4829111889010225043665468600891`20.*^-7, 
   -2.578975980697430442376603234937`20.*^-8}, 
  {9.023113030678055806202415862406`20.*^-8, 
   -1.569237048813574922817811454332`20.*^-8}, 
  {5.483431135674873097051219071315`20.*^-8, 
   -9.53640197508673582095864186315`20.*^-9}, 
  {3.329791165175880618811915415858`20.*^-8, 
   -5.79094115682761846749898333193`20.*^-9}, 
  {2.021065321111416535573445319969`20.*^-8, 
   -3.51489621062855049664947012169`20.*^-9}, 
  {1.226370084137124374329179185703`20.*^-8, 
   -2.13281753762978152057248554035`20.*^-9}, 
  {7.44026870622063442723074646453`20.*^-9, 
   -1.2939597749948929438662167764398161830338598273024`20.*^-9}, 
  {4.51347167557793381469804792557`20.*^-9, 
   -7.849515957526841416866170305347584696120783142912`20.*^-10}, 
  {2.73782409359348709936744553436`20.*^-9, 
   -4.761433206249542781508600929318551470889027495159`20.*^-10}, 
  {1.6606718047865832658611697081794816387030668279809`20.*^-9, 
   -2.888124877889710027584642970747718962836152003841`20.*^-10}, 
  {1.4695724086553869431101797546985847345244188704767`20.*^-9, 
   -2.555778102009368596713356095127412923652534038617`20.*^-10}, 
  {2.4227736270411208295543312782`20.*^-9, 
   -4.213519351375862312268402222959205388479670535546`20.*^-10}, 
  {3.99409328521972828633836749777`20.*^-9, 
   -6.94624919168648397624063912655121335293156748405`20.*^-10}, 
  {6.58409991076077019290372943775`20.*^-9, 
   -1.1450608540453513378963007717811031553593854394368`20.*^-9}, 
  {1.085250139969677335716011786795`20.*^-8, 
   -1.88739154777335188820175962921`20.*^-9}, 
  {1.788502265682819768498379299868`20.*^-8, 
   -3.11043872292664307564935530412`20.*^-9}, 
  {2.946643042785863222491314605605`20.*^-8, 
   -5.12459659614932734346315583583`20.*^-9}, 
  {4.852496273283880008770044412617`20.*^-8, 
   -8.43912395353718262394790332629`20.*^-9}, 
  {7.984964260279894534942279999024`20.*^-8, 
   -1.388689436570416440859526956352`20.*^-8}, 
  {1.312314448035771127909031470798`20.*^-7, 
   -2.282285996583949787667880818778`20.*^-8}, 
  {2.152339910106564436668526621755`20.*^-7, 
   -3.743199843663590324640915863922`20.*^-8}, 
  {3.5182059415309997843610622519981`20.*^-7, 
   -6.118619028749564842367064786084`20.*^-8}, 
  {5.7192891328483175625088537487083`20.*^-7, 
   -9.94658979625794358697191956297`20.*^-8}, 
  {9.214696824329799208006503088246`20.*^-7, 
   -1.6025559694486607318272179283905`20.*^-7}, 
  {1.46343359632560439590521958651479`20.*^-6, 
   -2.5451019066532250363569036287215`20.*^-7}, 
  {2.27175435496602525615561488718567`20.*^-6, 
   -3.950877139071348271574982412497`20.*^-7}, 
  {3.40421091823410047283623465277237`20.*^-6, 
   -5.9203668143201747353673646135172`20.*^-7}, 
  {4.83926509062019861561139189806366`20.*^-6, 
   -8.4161132010786062880198119966324`20.*^-7}, 
  {6.38485751645740845253296574476868`20.*^-6, 
   -1.11041000286215799174486360778587`20.*^-6}, 
  {7.63834685907651419516056334904612`20.*^-6, 
   -1.3284081494046111643757501476602`20.*^-6}, 
  {8.1316780007688421092537088617281`20.*^-6, 
   -1.4142048696989290624789058889962`20.*^-6}, 
  {7.64727119635539115503868316984924`20.*^-6, 
   -1.32996020806180715739803185562596`20.*^-6}, 
  {6.39893756305385875062194738628755`20.*^-6, 
   -1.11285870661806239141251258891956`20.*^-6}, 
  {4.85393534000077414086656801433093`20.*^-6, 
   -8.4416266782622158971592487205755`20.*^-7}, 
  {3.41658642088924827979285077254309`20.*^-6, 
   -5.9418894276334752692049578652922`20.*^-7}, 
  {2.28095341381157404638241521999954`20.*^-6, 
   -3.9668755022809983415346351652166`20.*^-7}, 
  {1.46975686161224578337182173160324`20.*^-6, 
   -2.5560988897604274493422986636579`20.*^-7}, 
  {9.2561059271371915834406472471929`20.*^-7, 
   -1.6097575525455985362505473473379`20.*^-7}, 
  {5.7456090604674316554261652879718`20.*^-7, 
   -9.992363583421620270306374413865`20.*^-8}, 
  {3.5346317001544525453263324931615`20.*^-7, 
   -6.147185565486004426654491292455`20.*^-8}, 
  {2.1624769750893756127065974723462`20.*^-7, 
   -3.760829521894566282967995604081`20.*^-8}, 
  {1.318528033040544993554646965872`20.*^-7, 
   -2.293092231374860858355907766734`20.*^-8}, 
  {8.022893497011031860462777206653`20.*^-8, 
   -1.395285825567135975732656905504`20.*^-8}, 
  {4.875591034242571491602409642854`20.*^-8, 
   -8.47928875520447215930853850931`20.*^-9}, 
  {2.960683770755178525830635760617`20.*^-8, 
   -5.14901525348726700144458393151`20.*^-9}, 
  {1.797030582134302665992431797369`20.*^-8, 
   -3.12527057762487420172596834325`20.*^-9}, 
  {1.090427313339564144616388115485`20.*^-8, 
   -1.89639532754706807759371846171`20.*^-9}, 
  {6.61551757585902189843895009742`20.*^-9, 
   -1.1505247958015690258154695821606319458063896018944`20.*^-9}, 
  {4.01315514058931696277744888724`20.*^-9, 
   -6.979400244503159935265128499543093153015674175488`20.*^-10}, 
  {2.43433745447246669019227318623`20.*^-9, 
   -4.233630355604289895986562063009978212562319747709`20.*^-10}, 
  {1.4765870654732916041342927369617224104553708781568`20.*^-9, 
   -2.567977505170941920233552586020057687615489455433`20.*^-10}, 
  {1.3072797378258958031781510202579546013533596549119`20.*^-9, 
   -2.273529978827644875092436556970705530161612239694`20.*^-10}, 
  {2.15521378970405062517688219876`20.*^-9, 
   -3.748197895137479348133708171759748061958708028931`20.*^-10}, 
  {3.5530039506064945760229650042`20.*^-9, 
   -6.179137305402599262648634789908688221177238257664`20.*^-10}, 
  {5.85698138796507231800204029371`20.*^-9, 
   -1.0186054587765343161742678771657523463299010658305`20.*^-9}, 
  {9.65399770749550497861190425781`20.*^-9, 
   -1.678956123042696518019461610053649586608760946688`20.*^-9}, 
  {1.590987201737409348281554483118`20.*^-8, 
   -2.76693426389114669266357301412`20.*^-9}, 
  {2.621226040824792898063646871819`20.*^-8, 
   -4.55865398404311808358895108142`20.*^-9}, 
  {4.316599448190057880267217093638`20.*^-8, 
   -7.50712947511314413959516016284`20.*^-9}, 
  {7.103115081435878659860473184613`20.*^-8, 
   -1.235324361988848462584430119063`20.*^-8}, 
  {1.1673811897206148439967294346859`20.*^-7, 
   -2.030228156035851902603007712496`20.*^-8}, 
  {1.9146255469547158257326118571794`20.*^-7, 
   -3.329783559921244914317585838572`20.*^-8}, 
  {3.1296179981408864825926747831928`20.*^-7, 
   -5.442813909810237361030738753379`20.*^-8}, 
  {5.0875349428061449545722237148407`20.*^-7, 
   -8.847886857054165138386476025811`20.*^-8}, 
  {8.1966965734176784346670004419138`20.*^-7, 
   -1.4255124475509005973333913812025`20.*^-7}, 
  {1.30172426890146152891937708401773`20.*^-6, 
   -2.2638682937416722242076123200307`20.*^-7}, 
  {2.02064202871025097777713362021827`20.*^-6, 
   -3.514160049930871265699362817771`20.*^-7}, 
  {3.02773935389670273693495626801398`20.*^-6, 
   -5.2656336589507873685825326400242`20.*^-7}, 
  {4.30374555124826734226091035390181`20.*^-6, 
   -7.4847748717361171169754962676553`20.*^-7}, 
  {5.67775421231419853036377031752848`20.*^-6, 
   -9.8743551518507800528065570739626`20.*^-7}, 
  {6.79175453260033559701017082870005`20.*^-6, 
   -1.1811747013217974951322036223826`20.*^-6}, 
  {7.22982098057757407975110368671512`20.*^-6, 
   -1.25736017053523027473932238029827`20.*^-6}, 
  {6.79880275457787326582645159458662`20.*^-6, 
   -1.1824004790570214375350350599281`20.*^-6}, 
  {5.68887496223777329993022238121368`20.*^-6, 
   -9.8936955865004753042264737064587`20.*^-7}, 
  {4.31533332646390967200549849787737`20.*^-6, 
   -7.5049275242850602991399973876128`20.*^-7}, 
  {3.03751522990877074154343765044846`20.*^-6, 
   -5.2826351824500360722494567833886`20.*^-7}, 
  {2.02790911186174064387095832798513`20.*^-6, 
   -3.5267984554117228589060144834526`20.*^-7}, 
  {1.30671972553916888737623834391724`20.*^-6, 
   -2.2725560444159458910891101633343`20.*^-7}, 
  {8.2294111308865270431696491419396`20.*^-7, 
   -1.4312019358063525292468955029461`20.*^-7}, 
  {5.1083289072462831510802707784439`20.*^-7, 
   -8.884050273471796784487427440772`20.*^-8}, 
  {3.1425952486602171775799504740005`20.*^-7, 
   -5.46538304114820378709556604174`20.*^-8}, 
  {1.922634437628770830524609860716`20.*^-7, 
   -3.34371206544134057482540845342`20.*^-8}, 
  {1.1722903154135463166362237579134`20.*^-7, 
   -2.038765765936602289802128274633`20.*^-8}, 
  {7.133081655542493978266735578562`20.*^-8, 
   -1.240535940094346778828997491924`20.*^-8}, 
  {4.334845845402751053758078049229`20.*^-8, 
   -7.53886233983087139784013573779`20.*^-9}, 
  {2.632319160058130658506229393708`20.*^-8, 
   -4.57794636531848810174996416297`20.*^-9}, 
  {1.597725148993795081276676507123`20.*^-8, 
   -2.77865243303268709787248088195`20.*^-9}, 
  {9.6949008953916013007050875818`20.*^-9, 
   -1.686069720937669791426971753356129028780060573696`20.*^-9}, 
  {5.88180348360616313821307995722`20.*^-9, 
   -1.0229223449749848936022747751685605194591511773184`20.*^-9}, 
  {3.56806411676452308333683791361`20.*^-9, 
   -6.205328898720909710151022458451007556907490607104`20.*^-10}, 
  {2.16435000297087852952091985043`20.*^-9, 
   -3.764086961688484399166817131181325090873078399036`20.*^-10}, 
  {1.3128217959331153417092935746285371475351759224832`20.*^-9, 
   -2.283168340753244072537901868919071232082203238043`20.*^-10}, 
  {1.1627728454070046732066876853200384538269074849792`20.*^-9, 
   -2.022213644186095083837717713598971185079635872262`20.*^-10}, 
  {1.91697606212115605291925235845`20.*^-9, 
   -3.333871412384619222468264971221585419118748239301`20.*^-10}, 
  {3.1602540277522964643280954281`20.*^-9, 
   -5.496093961308341677092339874961271380226044662182`20.*^-10}, 
  {5.20954865141674820848975009006`20.*^-9, 
   -9.060084611159562101721304504455606397822627217407`20.*^-10}, 
  {8.58683988828340032467977707795`20.*^-9, 
   -1.4933634588318957086399612309489130937582268448768`20.*^-9}, 
  {1.41511823417306362894588515611`20.*^-8, 
   -2.46107518986619761555806114106`20.*^-9}, 
  {2.331472493284735617175706707837`20.*^-8, 
   -4.05473477092997498639253340493`20.*^-9}, 
  {3.839434058082782206795967138283`20.*^-8, 
   -6.67727662275266470747124719702`20.*^-9}, 
  {6.317914162028710053832809636728`20.*^-8, 
   -1.098767680352819139797010371605`20.*^-8}, 
  {1.0383328384779304297466742712077`20.*^-7, 
   -1.805796240831183356081172645579`20.*^-8}, 
  {1.7029667019160967888447656401301`20.*^-7, 
   -2.961681220723646589295244591531`20.*^-8}, 
  {2.7836270240225638310363604557822`20.*^-7, 
   -4.841090476560980575715409488317`20.*^-8}, 
  {4.5250452113180364231734441150722`20.*^-7, 
   -7.869643845770498127258163678388`20.*^-8}, 
  {7.2903381011692089748523067239789`20.*^-7, 
   -1.2678848871598624304090968215617`20.*^-7}, 
  {1.15775669542076082861917192983565`20.*^-6, 
   -2.0134899050795840497724729214534`20.*^-7}, 
  {1.79709779931108245841533396818415`20.*^-6, 
   -3.1253874770627521015918851620593`20.*^-7}, 
  {2.69263646217412177319803257096781`20.*^-6, 
   -4.6828460211723856925183175147265`20.*^-7}, 
  {3.82714446878837363932936659264879`20.*^-6, 
   -6.6559034239797802423119419002587`20.*^-7}, 
  {5.04856238314185907591140874343016`20.*^-6, 
   -8.7801084924206244798459282494439`20.*^-7}, 
  {6.03858422611854052633718124888864`20.*^-6, 
   -1.05018856106409400458037934763281`20.*^-6}, 
  {6.42760826009886940008438501088103`20.*^-6, 
   -1.11784491479980337392771913232714`20.*^-6}, 
  {6.04415064186631782222934628984827`20.*^-6, 
   -1.05115663336805527343119065910403`20.*^-6}, 
  {5.05734559979792421173980776004041`20.*^-6, 
   -8.7953836518224768899822743652876`20.*^-7}, 
  {3.8362971545219730779883963755677`20.*^-6, 
   -6.6718211382990836138928632618567`20.*^-7}, 
  {2.70035848516106682978727542987914`20.*^-6, 
   -4.6962756263670727474561311823984`20.*^-7}, 
  {1.8028383926734348202601296505303`20.*^-6, 
   -3.1353711176929301221915298270091`20.*^-7}, 
  {1.16170296745182520993653249603821`20.*^-6, 
   -2.0203529868727394955417956452839`20.*^-7}, 
  {7.3161822985435096535555106723169`20.*^-7, 
   -1.2723795301814799397487844647508`20.*^-7}, 
  {4.5414724988140899000849917072425`20.*^-7, 
   -7.898213041415808521886942099551`20.*^-8}, 
  {2.7938791841701584218887582933087`20.*^-7, 
   -4.858920320295927690241318770972`20.*^-8}, 
  {1.7092938445166047205948708667085`20.*^-7, 
   -2.972684946985399514078036289928`20.*^-8}, 
  {1.0422111347813307516735909374403`20.*^-7, 
   -1.812541103967531742041027717288`20.*^-8}, 
  {6.34158833926478240185762645255`20.*^-8, 
   -1.102884928567788243801326339574`20.*^-8}, 
  {3.853849086806764309164198287145`20.*^-8, 
   -6.70234623792480749419860571677`20.*^-9}, 
  {2.340236292640340392126653399368`20.*^-8, 
   -4.06997616111363546456809286847`20.*^-9}, 
  {1.420441358007035371861149211216`20.*^-8, 
   -2.47033279653397455975852036733`20.*^-9}, 
  {8.61915429982158054596504242006`20.*^-9, 
   -1.4989833564907096601678334643592667155996126216192`20.*^-9}, 
  {5.22915865256986291315491039913`20.*^-9, 
   -9.094188960991065935921583302845313710741195325439`20.*^-10}, 
  {3.17215189137684517310511024013`20.*^-9, 
   -5.516785898046687257574104765437120811514241754386`20.*^-10}, 
  {1.92419387272039025314864880055`20.*^-9, 
   -3.346424126470243918519389218338595616900222913581`20.*^-10}, 
  {1.1671511940927312028349273481466532129551713042432`20.*^-9, 
   -2.029828163639532526669438866340714543106732490588`20.*^-10}, 
  {1.0341314464460000931548439417931763632610197110783`20.*^-9, 
   -1.798489472080000162008424246596907979796782615284`20.*^-10}, 
  {1.7048946065927166413388720211798439440077247479808`20.*^-9, 
   -2.965034098422115897980646993356023938400652322023`20.*^-10}, 
  {2.81062441453018747491099061962`20.*^-9, 
   -4.888042460052499956366940208029550258085918697764`20.*^-10}, 
  {4.63319816556142871447715098`20.*^-9, 
   -8.05773594010683254691678431303880416081548935168`20.*^-10}, 
  {7.63684666743803203787944500337`20.*^-9, 
   -1.32814724651096209354425130493479183815721091072`20.*^-9}, 
  {1.258558232615879111759714677929`20.*^-8, 
   -2.18879692628848541175602552683`20.*^-9}, 
  {2.073531748816656097943146762509`20.*^-8, 
   -3.60614217185505408337938567393`20.*^-9}, 
  {3.414658578882251649276342259255`20.*^-8, 
   -5.93853665892565504221972566827`20.*^-9}, 
  {5.618925426791140705703747813929`20.*^-8, 
   -9.77204422050633166209347445902`20.*^-9}, 
  {9.234540121312542484658134617149`20.*^-8, 
   -1.606006977619572606027501672548`20.*^-8}, 
  {1.5145493365326225833943994643279`20.*^-7, 
   -2.633998846143691449381564285787`20.*^-8}, 
  {2.4756315430955440520203909913368`20.*^-7, 
   -4.305446161905294003513723463195`20.*^-8}, 
  {4.0243352887789412986009781856952`20.*^-7, 
   -6.998843980485115301914744670775`20.*^-8}, 
  {6.4835511785124139839928852115166`20.*^-7, 
   -1.1275741180021589537378930802639`20.*^-7}, 
  {1.02961113792490444746491891207174`20.*^-6, 
   -1.7906280659563555608085546296898`20.*^-7}, 
  {1.5981349557415096918631488035494`20.*^-6, 
   -2.7793651404200168554141718322596`20.*^-7}, 
  {2.3944123213567785988837370228711`20.*^-6, 
   -4.1641953414900497371891078658627`20.*^-7}, 
  {3.40305177792236550018145741573886`20.*^-6, 
   -5.9183509181258530437938389838936`20.*^-7}, 
  {4.48878123271042375997566947221906`20.*^-6, 
   -7.8065760568876934956098599516851`20.*^-7}, 
  {5.3686129416737898514492171355429`20.*^-6, 
   -9.3367181594326780025203776270311`20.*^-7}, 
  {5.71410973113329717893126503714036`20.*^-6, 
   -9.9375821411013863981413304993745`20.*^-7}, 
  {5.3730090158558238049916293848586`20.*^-6, 
   -9.3443635058362153130289206693194`20.*^-7}, 
  {4.49571810687509142996013429223704`20.*^-6, 
   -7.8186401858697242260176248560644`20.*^-7}, 
  {3.41028088277519221234641771590243`20.*^-6, 
   -5.9309232743916386301676829841781`20.*^-7}, 
  {2.40051177584621705846387040033513`20.*^-6, 
   -4.1748030884282035799371659136262`20.*^-7}, 
  {1.60266952025368183091657540743688`20.*^-6, 
   -2.7872513395716205755070876651076`20.*^-7}, 
  {1.03272844303173128570287841333779`20.*^-6, 
   -1.7960494661421413664397885449354`20.*^-7}, 
  {6.5039668838066630152045004345132`20.*^-7, 
   -1.1311246754446370461225218146979`20.*^-7}, 
  {4.0373122507633470325149699646712`20.*^-7, 
   -7.021412610023212230460817329863`20.*^-8}, 
  {2.4837304467243788360052785445947`20.*^-7, 
   -4.31953121169457188870483225147`20.*^-8}, 
  {1.5195476185067121168674312221908`20.*^-7, 
   -2.642691510446455855421619516854`20.*^-8}, 
  {9.265177776151223043781921918662`20.*^-8, 
   -1.611335265417604007614247290202`20.*^-8}, 
  {5.637627522941189042561168009224`20.*^-8, 
   -9.8045696051151113783672487117`20.*^-9}, 
  {3.426046158489293216550920149321`20.*^-8, 
   -5.95834114519877081139290460752`20.*^-9}, 
  {2.080454977196111841800542958714`20.*^-8, 
   -3.6181825690367162466096399282`20.*^-9}, 
  {1.262763397169264608620798511539`20.*^-8, 
   -2.19611025594654714542747567224`20.*^-9}, 
  {7.66237443251418434076775447436`20.*^-9, 
   -1.3325868578285537983943920824968454552604767158272`20.*^-9}, 
  {4.64868969274436032321568676268`20.*^-9, 
   -8.08467772651193099689684654379480146307983046094`20.*^-10}, 
  {2.82002350098031262757567536153`20.*^-9, 
   -4.904388697357065439262044107015434606752797069426`20.*^-10}, 
  {1.7105965403235821312661960761016155721031391117312`20.*^-9, 
   -2.974950504910577619593384480176869243337445409605`20.*^-10}, 
  {1.0375902591430618218250185089555890364206540652544`20.*^-9, 
   -1.804504798509672733608727841661428606633989858613`20.*^-10}, 
  {9.196364732072332339239167153745844191148373966848`20.*^-10, 
   -1.599367779490840406824202983260901167176017386715`20.*^-10}, 
  {1.5161353189631097423079659428488652048250758496257`20.*^-9, 
   -2.636757076457582160535592944085954699672976782556`20.*^-10}, 
  {2.499442897044118020514451168`20.*^-9, 
   -4.346857212250640035677306379130510854335115590264`20.*^-10}, 
  {4.12022793094516639599016485064`20.*^-9, 
   -7.16561379294811547128724321849931789815496927819`20.*^-10}, 
  {6.79132279839166201447337310176`20.*^-9, 
   -1.1810996171115933938214561916102467548982225666048`20.*^-9}, 
  {1.119214975199549820835035177841`20.*^-8, 
   -1.94646082643399968840875683103`20.*^-9}, 
  {1.843956680907199687497433455213`20.*^-8, 
   -3.20688118418643423912597122646`20.*^-9}, 
  {3.036596077780342021704826251552`20.*^-8, 
   -5.28103665700929047253013261139`20.*^-9}, 
  {4.99680660357274326663851275972`20.*^-8, 
   -8.69009844099607524632784827777`20.*^-9}, 
  {8.212091452322435204857041670584`20.*^-8, 
   -1.428189817795206122583833334015`20.*^-8}, 
  {1.3468544716266380893176751849997`20.*^-7, 
   -2.342355602828935807509000321738`20.*^-8}, 
  {2.201512755254918931180266770671`20.*^-7, 
   -3.828717835225945967270029166384`20.*^-8}, 
  {3.5787061586132426081233276895744`20.*^-7, 
   -6.223836797588248014127526416651`20.*^-8}, 
  {5.7655338887137549680025763341059`20.*^-7, 
   -1.0027015458632617335656654494096`20.*^-7}, 
  {9.1556991635645583390802231455376`20.*^-7, 
   -1.5922955067068797111443866340065`20.*^-7}, 
  {1.42108194024038209102414271922749`20.*^-6, 
   -2.4714468525919688539550308160478`20.*^-7}, 
  {2.12905250065145299621037907805906`20.*^-6, 
   -3.7027000011329617325397897009724`20.*^-7}, 
  {3.0257395358731945566620236665527`20.*^-6, 
   -5.2621557145620774898469976809613`20.*^-7}, 
  {3.99081977427830826974996770270522`20.*^-6, 
   -6.9405561291796665560869003525308`20.*^-7}, 
  {4.77271818724665601161842135587734`20.*^-6, 
   -8.3003794560811408897711675754387`20.*^-7}, 
  {5.07957750593277426558063569770476`20.*^-6, 
   -8.8340478364048248097054533873128`20.*^-7}, 
  {4.77618993716840956438811893877173`20.*^-6, 
   -8.3064172820320166337184677196028`20.*^-7}, 
  {3.99629832605037302256908345617724`20.*^-6, 
   -6.9500840453049965609897103585691`20.*^-7}, 
  {3.03144918434166175171695584786087`20.*^-6, 
   -5.2720855379854986986381840832364`20.*^-7}, 
  {2.13387017142890247523857549266828`20.*^-6, 
   -3.7110785590067869134583921611622`20.*^-7}, 
  {1.42466371695496608684799495747735`20.*^-6, 
   -2.4776760294868975423443390564824`20.*^-7}, 
  {9.1803229157218539146860402892668`20.*^-7, 
   -1.5965778983864093764671374416116`20.*^-7}, 
  {5.7816606572782473253916178700546`20.*^-7, 
   -1.005506201265782143546368325227`20.*^-7}, 
  {3.5889570395070788431056877443853`20.*^-7, 
   -6.241664416534050161922935207626`20.*^-8}, 
  {2.2079103636727708483064677524291`20.*^-7, 
   -3.839844110735253649228639569441`20.*^-8}, 
  {1.3508028085413260851351620783166`20.*^-7, 
   -2.349222275724045365452455788375`20.*^-8}, 
  {8.236293394440319512051701287288`20.*^-8, 
   -1.432398851207012089052469789094`20.*^-8}, 
  {5.011580183538267691724149532852`20.*^-8, 
   -8.71579162354481337691156440497`20.*^-9}, 
  {3.045591620140415402828066784645`20.*^-8, 
   -5.29668107850507026578794223416`20.*^-9}, 
  {1.849425642432844961504250310786`20.*^-8, 
   -3.21639242162233906348565271441`20.*^-9}, 
  {1.12253682029799529542193840312`20.*^-8, 
   -1.95223794834433964421206678804`20.*^-9}, 
  {6.81148831168043481471695752793`20.*^-9, 
   -1.1846066629009451851681665265969391580598623010817`20.*^-9}, 
  {4.13246537679826138164777305037`20.*^-9, 
   -7.186896307475237185474387913694358429310396661759`20.*^-10}, 
  {2.50686765383773579598936280827`20.*^-9, 
   -4.359769832761279645198891840460951114211269506706`20.*^-10}, 
  {1.5206395304859970959265822914112804085811560579072`20.*^-9, 
   -2.644590487801734079872317028542681672354397248572`20.*^-10}, 
  {9.223687435622267487525967881300118659930578223104`20.*^-10, 
   -1.604119554021263910874081370660395707021893564704`20.*^-10}, 
  {8.177502982107477047534127669917590522544212934656`20.*^-10, 
   -1.422174431670865573484196116507368539927998442288`20.*^-10}, 
  {1.3481632234360096231354600694257028653760613711872`20.*^-9, 
   -2.344631692932190648931234903349710276583179014373`20.*^-10}, 
  {2.22253039691638987022499041991`20.*^-9, 
   -3.865270255506764991695635512880324370942992375758`20.*^-10}, 
  {3.66374887223457666280407123506`20.*^-9, 
   -6.371737169103611587485341278365519235711181520897`20.*^-10}, 
  {6.03891299677398799869540151327`20.*^-9, 
   -1.0502457385693892171644176544822710450487885299713`20.*^-9}, 
  {9.95217074691271599826564458033`20.*^-9, 
   -1.730812303810907130133155579187212607800753603681`20.*^-9}, 
  {1.639664019358610105700720612092`20.*^-8, 
   -2.85158959888453931426212280364`20.*^-9}, 
  {2.700168872255043944904953499548`20.*^-8, 
   -4.6959458647913807737477452166`20.*^-9}, 
  {4.443201660777340317778055381943`20.*^-8, 
   -7.72730723613450490048357457729`20.*^-9}, 
  {7.302248001416875522581255509232`20.*^-8, 
   -1.269956174159456612622827045084`20.*^-8}, 
  {1.1976291454316864071150241131828`20.*^-7, 
   -2.082833296402932881939172370752`20.*^-8}, 
  {1.9575869844340133745652596344641`20.*^-7, 
   -3.40449910336350152098306023385`20.*^-8}, 
  {3.1821669244706440088574138726936`20.*^-7, 
   -5.534203346905467841491154561206`20.*^-8}, 
  {5.1266271974966954445526271528271`20.*^-7, 
   -8.915873386950774686178482004916`20.*^-8}, 
  {8.1409735267381068046434785900839`20.*^-7, 
   -1.4158214829109750964597354069712`20.*^-7}, 
  {1.26355089374659378977799303961568`20.*^-6, 
   -2.1974798152114674604834661558535`20.*^-7}, 
  {1.89297022757929886935204467698462`20.*^-6, 
   -3.2921221349205197727861646556254`20.*^-7}, 
  {2.6900925880124597078361169095396`20.*^-6, 
   -4.6784218921955821005845511470253`20.*^-7}, 
  {3.5479032213420350055842608909854`20.*^-6, 
   -6.1702664718991913140595841582354`20.*^-7}, 
  {4.24276336323097995285941287040472`20.*^-6, 
   -7.3787188925756173093207180354864`20.*^-7}, 
  {4.51532158190476779421672698839238`20.*^-6, 
   -7.8527331859213352942899599798128`20.*^-7}, 
  {4.2455051051220295612529146522534`20.*^-6, 
   -7.3834871393426601065268080908756`20.*^-7}, 
  {3.5522299571222407746445073539073`20.*^-6, 
   -6.177791229777810042860012789404`20.*^-7}, 
  {2.69460204579515142810295893895587`20.*^-6, 
   -4.6862644274698285706138416329668`20.*^-7}, 
  {1.89677537063439659146146820704027`20.*^-6, 
   -3.2987397750163418981938577513744`20.*^-7}, 
  {1.2663799873455415069190329604111`20.*^-6, 
   -2.2023999779922460989896225398454`20.*^-7}, 
  {8.1604232624780610767094380256293`20.*^-7, 
   -1.4192040456483584481233805261963`20.*^-7}, 
  {5.1393655710618176091758085214984`20.*^-7, 
   -8.93802708010750888552314525478`20.*^-8}, 
  {3.1902640790336793170673398022072`20.*^-7, 
   -5.548285354841181420986677916881`20.*^-8}, 
  {1.9626404789945211156305905955586`20.*^-7, 
   -3.413287789555688896748853209665`20.*^-8}, 
  {1.2007479643210662509699504933546`20.*^-7, 
   -2.088257329254028262556435640616`20.*^-8}, 
  {7.32136533325908445214365025347`20.*^-8, 
   -1.273280927523319035155417435386`20.*^-8}, 
  {4.454871462752742321957682792415`20.*^-8, 
   -7.74760254391781273383944833464`20.*^-9}, 
  {2.707274549974140212507862356591`20.*^-8, 
   -4.70830356517241776088323888103`20.*^-9}, 
  {1.643984014643340873051638405935`20.*^-8, 
   -2.85910263416233195313328418423`20.*^-9}, 
  {9.97841039066854221644314463408`20.*^-9, 
   -1.7353757201162682115553295015794150641126095192064`20.*^-9}, 
  {6.05484197546836347022426472974`20.*^-9, 
   -1.0530159957336284296042199529975007504975295152128`20.*^-9}, 
  {3.67341537745951192150286730216`20.*^-9, 
   -6.38854848253828160261368226463196399477306132369`20.*^-10}, 
  {2.22839530180396583246782575191`20.*^-9, 
   -3.875470090093853621683175220719679596569881573937`20.*^-10}, 
  {1.3517211545816687370035482437539449778691247177729`20.*^-9, 
   -2.350819399272467368701823032615704224677856441082`20.*^-10}, 
  {8.199085516628253354087553164377969334509415432192`20.*^-10, 
   -1.425927915935348409406530985109889760059525934328`20.*^-10}, 
  {7.270986143697694371051917240081279443820747948031`20.*^-10, 
   -1.264519329338729455835116041752975354012036041785`20.*^-10}, 
  {1.1987125994064431600870420637518357805735776092161`20.*^-9, 
   -2.084717564185118539281812284784667137023056514885`20.*^-10}, 
  {1.97615172269112668421917909903`20.*^-9, 
   -3.43678560468022032038118104180132087392108689616`20.*^-10}, 
  {3.25760365167889525435596846737`20.*^-9, 
   -5.665397655093730877140814725862368178789947994799`20.*^-10}, 
  {5.36946811543610426856675023189`20.*^-9, 
   -9.338205418149746554029130838080036219220417052672`20.*^-10}, 
  {8.84891922362049723238152049633`20.*^-9, 
   -1.5389424736731299534576557384940501257964985778176`20.*^-9}, 
  {1.457898007282039169947966710938`20.*^-8, 
   -2.53547479527311159990950732337`20.*^-9}, 
  {2.400838668707014193644741751425`20.*^-8, 
   -4.17537159775132903242563782856`20.*^-9}, 
  {3.950642270402172986605595065625`20.*^-8, 
   -6.87068220939508345496625228805`20.*^-9}, 
  {6.492734637940926325389820829533`20.*^-8, 
   -1.129171241381030665285186231223`20.*^-8}, 
  {1.0648598146995379349634250683092`20.*^-7, 
   -1.851930112520935539066826205755`20.*^-8}, 
  {1.7405621367192828845538406843773`20.*^-7, 
   -3.027064585598752842702331625003`20.*^-8}, 
  {2.8293638604303773792641061746994`20.*^-7, 
   -4.920632800748482398720184651652`20.*^-8}, 
  {4.558200211150639253081261255506`20.*^-7, 
   -7.927304715044590005358715226967`20.*^-8}, 
  {7.2382144081845190951929021231403`20.*^-7, 
   -1.2588198970755685382944177605462`20.*^-7}, 
  {1.12340894779984944217177668596419`20.*^-6, 
   -1.9537546918258251168204811929811`20.*^-7}, 
  {1.68296281778384695043121371727946`20.*^-6, 
   -2.9268918570153860007499368996164`20.*^-7}, 
  {2.39154557500606567015757767111497`20.*^-6, 
   -4.1592096956627229046218742106346`20.*^-7}, 
  {3.15398819661118709215610629184173`20.*^-6, 
   -5.4851968636716297254888805075509`20.*^-7}, 
  {3.77149425710802795101100430080527`20.*^-6, 
   -6.5591204471443964365408770448789`20.*^-7}, 
  {4.01359782732961925573210765529737`20.*^-6, 
   -6.9801701344862943577949698352997`20.*^-7}, 
  {3.77365946698911788536103895226553`20.*^-6, 
   -6.5628860295462919745409373082879`20.*^-7}, 
  {3.15740522390726616855495610623164`20.*^-6, 
   -5.4911395198387237713999236630115`20.*^-7}, 
  {2.39510705482194931165666399322209`20.*^-6, 
   -4.1654035736033901072289808577776`20.*^-7}, 
  {1.68596816023407235298836403368095`20.*^-6, 
   -2.93211853953751713563193744988`20.*^-7}, 
  {1.1256434643341935088703471248554`20.*^-6, 
   -1.9576408075377278415136471736616`20.*^-7}, 
  {7.2535768214825803541199968520193`20.*^-7, 
   -1.261491621127405278977390756873`20.*^-7}, 
  {4.5682617887515161116530562258647`20.*^-7, 
   -7.944803110872201933309663001504`20.*^-8}, 
  {2.8357595685054217399431411758652`20.*^-7, 
   -4.93175577131377693903154987107`20.*^-8}, 
  {1.7445537695850288684398907386681`20.*^-7, 
   -3.034006555800050205982418675946`20.*^-8}, 
  {1.0673233032419826779803959003311`20.*^-7, 
   -1.856214440420839439965905913619`20.*^-8}, 
  {6.507835045043638327862455048788`20.*^-8, 
   -1.13179739913802405701955739979`20.*^-8}, 
  {3.959860031901673147024162029417`20.*^-8, 
   -6.88671309895943156004202092072`20.*^-9}, 
  {2.406451317329293412742062937898`20.*^-8, 
   -4.18513272579007550042097902243`20.*^-9}, 
  {1.461310296585792799973285169264`20.*^-8, 
   -2.54140921145355269560571333785`20.*^-9}, 
  {8.86964546933455769206423094658`20.*^-9, 
   -1.5425470381451404681850836428849100714755443654656`20.*^-9}, 
  {5.38205014559761656953662820589`20.*^-9, 
   -9.360087209734985338324570792853002662922250354687`20.*^-10}, 
  {3.26523906112148240465720615881`20.*^-9, 
   -5.678676628037360703751662884887245057427885606069`20.*^-10}, 
  {1.98078431246936208003165938152`20.*^-9, 
   -3.444842282555412313098538054819739430371104483838`20.*^-10}, 
  {1.2015229495276154953022648459056489542595064627199`20.*^-9, 
   -2.089605129613244339656112775489301023454847747377`20.*^-10}, 
  {7.288033826056170371406827730099365889344752582655`20.*^-10, 
   -1.267484143661942673288143953062171564297773790436`20.*^-10}, 
  {6.464538999317964176816752520105094939752569765887`20.*^-10, 
   -1.124267652055298117707261307845729579843571144843`20.*^-10}, 
  {1.065759721105088722200983059570394998659017080832`20.*^-9, 
   -1.853495167139284734262579234036972944110405318575`20.*^-10}, 
  {1.7569706287933666840827785466594698480241440980992`20.*^-9, 
   -3.055601093553681189709180081147055788568562217701`20.*^-10}, 
  {2.89629258387151663288558425799`20.*^-9, 
   -5.037030580646115883279276970416896312696261014838`20.*^-10}, 
  {4.77392302574707419209710734123`20.*^-9, 
   -8.302474827386215986255838854319223801490721210368`20.*^-10}, 
  {7.8674556140831663787596452708`20.*^-9, 
   -1.3682531502753332832625470036187890541340150202367`20.*^-9}, 
  {1.29619723806010109510497718636`20.*^-8, 
   -2.2542560661914801653999603241`20.*^-9}, 
  {2.134551940382311882992565310269`20.*^-8, 
   -3.7122642441431511008566353222`20.*^-9}, 
  {3.512457899422666359986256991155`20.*^-8, 
   -6.10862243377855019128044694114`20.*^-9}, 
  {5.772587643785813989584949799764`20.*^-8, 
   -1.003928285875793737319121704306`20.*^-8}, 
  {9.467480896309736237086862615572`20.*^-8, 
   -1.646518416749519345580323933144`20.*^-8}, 
  {1.5474979866653322479380310869245`20.*^-7, 
   -2.691300846374490865979184499`20.*^-8}, 
  {2.5155157195491470506150759048427`20.*^-7, 
   -4.374809947041994870634914617117`20.*^-8}, 
  {4.0525456084168657938467545103817`20.*^-7, 
   -7.047905405942375293646529583273`20.*^-8}, 
  {6.4351715503358446576687471431941`20.*^-7, 
   -1.1191602696236251578554342857728`20.*^-7}, 
  {9.9875211322081386314198112491629`20.*^-7, 
   -1.7369601969057632402469236955067`20.*^-7}, 
  {1.49617211263396958614182246432689`20.*^-6, 
   -2.6020384567547297150292564596991`20.*^-7}, 
  {2.12602586100165527040854988962252`20.*^-6, 
   -3.6974362800028787311453041558654`20.*^-7}, 
  {2.80368611028426855679304059077559`20.*^-6, 
   -4.8759758439726409683357227665663`20.*^-7}, 
  {3.35244575274493711842406674502486`20.*^-6, 
   -5.8303404395564123798679421652607`20.*^-7}, 
  {3.56750723224711836466354776863226`20.*^-6, 
   -6.2043604039080319385453004671867`20.*^-7}, 
  {3.35415564700814910129115715691269`20.*^-6, 
   -5.8333141687098245239846211424569`20.*^-7}, 
  {2.80638466181249393015977253859176`20.*^-6, 
   -4.8806689770652068350604739801596`20.*^-7}, 
  {2.12883859610382913590263692933042`20.*^-6, 
   -3.7023279932240506711350207466617`20.*^-7}, 
  {1.49854571113381267850229288156093`20.*^-6, 
   -2.606166454145761180003987620106`20.*^-7}, 
  {1.00051696676298028813833558182241`20.*^-6, 
   -1.7400295074138787619797140553432`20.*^-7}, 
  {6.4473052425448704145051837737441`20.*^-7, 
   -1.1212704769643252894791623954338`20.*^-7}, 
  {4.0604926459690024962405960943382`20.*^-7, 
   -7.061726340815656515201036685806`20.*^-8}, 
  {2.5205673487456245702589178767319`20.*^-7, 
   -4.383595389122825339580726742143`20.*^-8}, 
  {1.5506507815645025470632315848906`20.*^-7, 
   -2.696783967938265299240402756331`20.*^-8}, 
  {9.486938847154358457585018540138`20.*^-8, 
   -1.649902408200757992623481485241`20.*^-8}, 
  {5.784514777496974641528938160235`20.*^-8, 
   -1.006002569999473850700684897432`20.*^-8}, 
  {3.519738604436933316948776612925`20.*^-8, 
   -6.12128452945553620338917671813`20.*^-9}, 
  {2.138985128390158794318128453109`20.*^-8, 
   -3.71997413633071094664022339671`20.*^-9}, 
  {1.298892458796184147874021776777`20.*^-8, 
   -2.2589434066020593876069943944`20.*^-9}, 
  {7.88382638977275949982822280347`20.*^-9, 
   -1.3711002416996103477962126614707985270928505307136`20.*^-9}, 
  {4.78386103531979644259542985975`20.*^-9, 
   -8.319758322295298161035530190879470834620433432576`20.*^-10}, 
  {2.90232346910582888854982479147`20.*^-9, 
   -5.047519076705789371390999637342403727400940228799`20.*^-10}, 
  {1.760629714693194135188781763696503978437879267328`20.*^-9, 
   -3.061964721205555017719620458602701839779054235328`20.*^-10}, 
  {1.067979497382501273815797932144900543034096091136`20.*^-9, 
   -1.857355647621741345766605099383218192814258577856`20.*^-10}, 
  {6.478004240336034537806532764352297585210814365696`20.*^-10, 
   -1.126609433101919050053310045975507843685340215622`20.*^-10}}, 
 {{-1.21993095412453437363828798622030892295383`20.*^-16, 
   2.12161905065136412806658780212227638774574`20.*^-17}, 
  {-3.315871871497477461695221053445591237413053`20.*^-16, 
   5.76673368956083036816560183207928910854451`20.*^-17}, 
  {-9.01238894006674532450668235005187150259396`20.*^-16, 
   1.567371989576825273827249104356847217842423`20.*^-16}, 
  {-2.4493343489316501424717602477788818933760637`20.*^-15, 
   4.259711911185478508646539561354577205871409`20.*^-16}, 
  {-6.6557990391980123512770254906802120905079415`20.*^-15, 
   1.1575302676866108437003522592487325374796423`20.*^-15}, 
  {-1.80825631725651512161341802170184558373787316`20.*^-14, 
   3.1447935952287219506320313420901662325876051`20.*^-15}, 
  {-4.91097337437199168425866933808266912033749192`20.*^-14, 
   8.5408232597773768421889901531872506440652029`20.*^-15}, 
  {-1.332982196259021586259730887799583943803157636`20.*^-13, 
   2.31822990653742884566909719617318946748375249`20.*^-14}, 
  {-3.614663120077640682213057095139064750665153476`20.*^-13, 
   6.2863706436132881429792297306766343489828755`20.*^-14}, 
  {-9.786571345057786903999511948256437861292975075`20.*^-13, 
   1.702012407836136852869480338827206584572691316`20.*^-13}, 
  {-2.6428519874189857793005783818478436743179788286`20.*^-12, 
   4.596264325946062224870571098865815085770397965`20.*^-13}, 
  {-7.1067797270120296152184207982362010966001693247`20.*^-12, 
   1.2359616916542660200379862257802088863652468386`20.*^-12}, 
  {-1.89779506176254697509716734928601733350986888427`20.*^-11, 
   3.3005131508913860436472475639756823191475980597`20.*^-12}, 
  {-5.01046943258970260775843278169241410479171298516`20.*^-11, 
   8.7138598827647001874059700551172419213768921484`20.*^-12}, 
  {-1.298534089076598435927650598673121084607445600552`20.*^-10, 
   2.25832015491582336683069669334455840801294887052`20.*^-11}, 
  {-3.266095587008997956988413792252051230942349461541`20.*^-10, 
   5.6801662382765181860668065952209586625084338462`20.*^-11}, 
  {-7.833053804340569911746554721376051040480451887105`20.*^-10, 
   1.362270226841838245521139951542978611087143433644`20.*^-10}, 
  {-1.7449451968164467478841419327506519219359222595584`20.*^-9, 
   3.034687298811211735450681622174239191973616470942`20.*^-10}, 
  {-3.48377458711144868618773090226`20.*^-9, 
   6.058738412367736845543879830018298163180741853185`20.*^-10}, 
  {-5.97758528388009690667191085902`20.*^-9, 
   1.0395800493704516359429410189586174478068918255615`20.*^-9}, 
  {-8.4966916601388159983650148063`20.*^-9, 
   1.477685506111098434498263444573868165808548478976`20.*^-9}, 
  {-9.85537200507493522063096223987`20.*^-9, 
   1.7139777400130322122836456069335663876393662414848`20.*^-9}, 
  {-9.46988115452358378182877754374`20.*^-9, 
   1.6469358529606232664050047902146462467579734654976`20.*^-9}, 
  {-7.82030181677637759019805983323`20.*^-9, 
   1.360052489874152624382271275343815014543975160781`20.*^-9}, 
  {-5.78788739851247364090614709867`20.*^-9, 
   1.0065891127847780245054168867256458469229488766976`20.*^-9}, 
  {-3.97891897643149097805225452742`20.*^-9, 
   6.919859089446071266177833960720906617519379316736`20.*^-10}, 
  {-2.60817543953831382819837910196`20.*^-9, 
   4.535957286153589266431963655589803330721348184473`20.*^-10}, 
  {-1.6592395983790550869650534400238867942334426775551`20.*^-9, 
   2.885634084137487107765310330477443671020540255341`20.*^-10}, 
  {-1.0361609950806604506966221312908555498223973695488`20.*^-9, 
   1.802019121879409479472386315287977965048054724251`20.*^-10}, 
  {-6.397319247398383466452114816823021897467394260992`20.*^-10, 
   1.112577260417110168078628663794375975615481635455`20.*^-10}, 
  {-3.922340131266797593650096514878403291003980453358`20.*^-10, 
   6.82146109785530016286973306935374485391996600581`20.*^-11}, 
  {-2.394695054096129298883642239186502868712705011879`20.*^-10, 
   4.16468705060196399805850824206348324993513915104`20.*^-11}, 
  {-1.458259170737718710548193345588950563774420743975`20.*^-10, 
   2.53610290563081514877946668798078358917290564178`20.*^-11}, 
  {-8.86621965843492951972758776407657548927336210977`20.*^-11, 
   1.54195124494520513386566743723070878074319341036`20.*^-11}, 
  {-5.38553630834390262301610694515163378788700659962`20.*^-11, 
   9.3661501014676567356801859915680587615426201735`20.*^-12}, 
  {-3.26940406585348820096881193424610110941238869184`20.*^-11, 
   5.6859201145278055669022816247758280163693716381`20.*^-12}, 
  {-1.98406568280060173115601163155235831799278276666`20.*^-11, 
   3.4505490135662638802713245766127970747700569853`20.*^-12}, 
  {-1.20379119390650563552790543232260686164379656549`20.*^-11, 
   2.0935499024460967574398355344740988898152983755`20.*^-12}, 
  {-7.302814508168380239252868834898571619943514386`20.*^-12, 
   1.2700546970727617807396293625910559339032198926`20.*^-12}, 
  {-4.4299151047522429916776294765156011957432279999`20.*^-12, 
   7.704200182177813898569790393940175992596918267`20.*^-13}, 
  {-2.6870758761343226186960614069081751239440179854`20.*^-12, 
   4.673175436755343684688802446796826302511335631`20.*^-13}, 
  {-9.82145018550099689939746639349667107254183`20.*^-17, 
   1.70807829313060815641695067712985583870287`20.*^-17}, 
  {-2.669546635327806271639991002111262422106108`20.*^-16, 
   4.6426898005700978637217234819326302993149`20.*^-17}, 
  {-7.255689101842597361970637477294957327332538`20.*^-16, 
   1.261858974233495193386197822138253448231746`20.*^-16}, 
  {-1.9719010767497733049672627504561184989943875`20.*^-15, 
   3.429393176956127486899587392097597389555453`20.*^-16}, 
  {-5.3583918704966151957527423767049428218367257`20.*^-15, 
   9.318942383472374253483030220356422298846484`20.*^-16}, 
  {-1.45575966031309219275328220336754821613280014`20.*^-14, 
   2.5317559309792907700057081797696490715353052`20.*^-15}, 
  {-3.95357265195575273389426238122515178933033361`20.*^-14, 
   6.8757785251404395372074128369133074597049286`20.*^-15}, 
  {-1.073084862859155466000864374676173980947877183`20.*^-13, 
   1.86623454410287907130585108639334605382239514`20.*^-14}, 
  {-2.909759605855882875244299207546578301803383561`20.*^-13, 
   5.06045148844501369607704210008100574226675397`20.*^-14}, 
  {-7.877461453196555365969638031163164475316150093`20.*^-13, 
   1.369993296208096585386024005419680778315852189`20.*^-13}, 
  {-2.1270298310574548532081503500869467302234443113`20.*^-12, 
   3.699182314882530179492435391455559530823381415`20.*^-13}, 
  {-5.7185234184923513517580160080711549259734988871`20.*^-12, 
   9.945258119117132785666114796645486827779998065`20.*^-13}, 
  {-1.52656414305369371255833216589159921911906463563`20.*^-11, 
   2.6548941618325108044492733319853899462940254537`20.*^-12}, 
  {-4.02820385769737950867469851765687110789291806722`20.*^-11, 
   7.005571926430225232477736552446732361552900987`20.*^-12}, 
  {-1.043087332469397834071755054177193411756425439894`20.*^-10, 
   1.81406492603373536360305226813424941175030511292`20.*^-11}, 
  {-2.620230167125143281061995070110762289783561415888`20.*^-10, 
   4.55692202978285788010781751323610833005836767982`20.*^-11}, 
  {-6.272459549652437631022688869490389396314413596673`20.*^-10, 
   1.090862530374336979308293716432318718168319096806`20.*^-10}, 
  {-1.3938878126551187517087263537082372313053537501184`20.*^-9, 
   2.424152717661076089928219745580934423219149063452`20.*^-10}, 
  {-2.7752188356549500733910778303`20.*^-9, 
   4.826467540269478388506222313567663113314654802853`20.*^-10}, 
  {-4.7506740734703556559365211337`20.*^-9, 
   8.262041866904966358150471536874904780042861019136`20.*^-10}, 
  {-6.74635721044665238337919927538`20.*^-9, 
   1.173279514860287371022469439196603143011273495665`20.*^-9}, 
  {-7.83253739518188793929241421952`20.*^-9, 
   1.3621804165533718155291155164375356262959758180352`20.*^-9}, 
  {-7.54382693091389059344442218792`20.*^-9, 
   1.3119699010285027119033777718111442283271198605311`20.*^-9}, 
  {-6.24697177515009659278602493895`20.*^-9, 
   1.0864298739391472335280043372092562924075380375553`20.*^-9}, 
  {-4.63475554903390417369739283971`20.*^-9, 
   8.060444433102442041212857112538605418901309227007`20.*^-10}, 
  {-3.19209381870250082689076245186`20.*^-9, 
   5.551467510786957959810021655402678299926870821909`20.*^-10}, 
  {-2.09509691326124589653967008927`20.*^-9, 
   3.643646805671731993982034937857616493165627885973`20.*^-10}, 
  {-1.3339579136601273102066059854073115717728403980288`20.*^-9, 
   2.319926806365438800359314757230124839197680944009`20.*^-10}, 
  {-8.334757811329194666704731987124881681891800907776`20.*^-10, 
   1.449523097622468637687779476021127291213900224982`20.*^-10}, 
  {-5.14765074067467403106873033055365970866550763051`20.*^-10, 
   8.95243607073856353229344405313679949333131761821`20.*^-11}, 
  {-3.156792171836700467968604907843784709790533604307`20.*^-10, 
   5.49007334232469646603235636146745166920092800754`20.*^-11}, 
  {-1.92755126534150794693763734145811245175454739021`20.*^-10, 
   3.35226307015914425554371711557932600305138676559`20.*^-11}, 
  {-1.173880799517716219177305120887505979036959031755`20.*^-10, 
   2.04153182524820212030835673197827126789036353342`20.*^-11}, 
  {-7.13753425942509288133072184260056097462600507227`20.*^-11, 
   1.24131030598697267501403858132183669123930523001`20.*^-11}, 
  {-4.33561891147149691737743465956379922777160427708`20.*^-11, 
   7.5402068025591250736998863644587812656897465693`20.*^-12}, 
  {-2.63207517394456797998007731869040890072973096385`20.*^-11, 
   4.5775220416427269217044822933746241751821408065`20.*^-12}, 
  {-1.59731407021361591789790296024994217318122276206`20.*^-11, 
   2.7779375134149842050398312352172907359673439333`20.*^-12}, 
  {-9.6914378261430695261672223332495081177597585087`20.*^-12, 
   1.685467448024881656724734318826001411784305828`20.*^-12}, 
  {-5.8793458540369615570266740116427929493785572747`20.*^-12, 
   1.0224949311368628794828998281117900781527925685`20.*^-12}, 
  {-3.5664419989467117730662694834793556242825647702`20.*^-12, 
   6.202507824255150909680468666920618477013156122`20.*^-13}, 
  {-2.1633177452930438299798168404594799134594729503`20.*^-12, 
   3.762291730944424052138811896451269414712126873`20.*^-13}, 
  {-7.89257834499080401451846500704774155624425`20.*^-17, 
   1.37262232086796591556842869687786809673806`20.*^-17}, 
  {-2.145261532837593359533410128937776645996292`20.*^-16, 
   3.73088962232624932092766978945700286260229`20.*^-17}, 
  {-5.830696653497478202125925575275664751769036`20.*^-16, 
   1.014034200608257078630595752221854739438098`20.*^-16}, 
  {-1.5846207905611474298983914840846396523999554`20.*^-15, 
   2.755862244454169443301550407103721134608612`20.*^-16}, 
  {-4.3059812386179733009527730181946154589637587`20.*^-15, 
   7.488663023683431827743953075121070363415237`20.*^-16}, 
  {-1.16983098237551394219643495900460563118794781`20.*^-14, 
   2.0344886650008938125155390591384445759790392`20.*^-15}, 
  {-3.1769926204376997709497070010928447554643999`20.*^-14, 
   5.525204557282956123390794784509295226894609`20.*^-15}, 
  {-8.62281555693701887531795626348062938585373646`20.*^-14, 
   1.49962009685861197831616630669228337145282372`20.*^-14}, 
  {-2.338047331609464362736830057603903228445762691`20.*^-13, 
   4.06616927236428584823796531757200561468828294`20.*^-14}, 
  {-6.3292396469084832881267688655825994974487881`20.*^-13, 
   1.100737329897127528369872846188278173469354447`20.*^-13}, 
  {-1.7087879277455187393905938069184240958365518874`20.*^-12, 
   2.971805091731336938070597925075520166672264149`20.*^-13}, 
  {-4.5932053658906743842351723045603335928649809113`20.*^-12, 
   7.9881832450272597986698648774962323354173581`20.*^-13}, 
  {-1.22578196091299983693154875898544792222224748559`20.*^-11, 
   2.131794714631304064228780450409474647343039106`20.*^-12}, 
  {-3.23292410049374344765687208733722198457282437475`20.*^-11, 
   5.6224766965108581698380384127603860601266510867`20.*^-12}, 
  {-8.36505383168093254343779209303608708792532257484`20.*^-11, 
   1.45479197072711870320657253791931949355223001307`20.*^-11}, 
  {-2.098828890388185829664709832034877607857923354115`20.*^-10, 
   3.65013720067510579072123449049543931801377974632`20.*^-11}, 
  {-5.015806249122957719399137822885162122306173343738`20.*^-10, 
   8.72314130282253516417241360501767325618464929352`20.*^-11}, 
  {-1.112154831845852571171599495601786553950797396028`20.*^-9, 
   1.93418231625365664551582520974223748513182155831`20.*^-10}, 
  {-2.20876334291666562216563864277`20.*^-9, 
   3.841327552898548908114154161341280147867636276859`20.*^-10}, 
  {-3.7730316977549471472695115069`20.*^-9, 
   6.561794256965125473512193925042968907893572632575`20.*^-10}, 
  {-5.35348387893241284074543076482`20.*^-9, 
   9.310406745969413636079010025786690854871638212609`20.*^-10}, 
  {-6.22067761517988023023074425191`20.*^-9, 
   1.0818569765530226487357816090266480829969708613632`20.*^-9}, 
  {-6.0040412583891511092247239529`20.*^-9, 
   1.0441810884155045407347346005040404754937742884863`20.*^-9}, 
  {-4.98433215432718258804405745346`20.*^-9, 
   8.668403746655969718337491223411175107649033207807`20.*^-10}, 
  {-3.70620737562792320803729292042`20.*^-9, 
   6.445578044570301231369205078992168175489419051007`20.*^-10}, 
  {-2.55689702819795219253455303312`20.*^-9, 
   4.446777440344264682668787883678630052934910335772`20.*^-10}, 
  {-1.6801659761541767749453525885460805894089784426496`20.*^-9, 
   2.922027784615959608600613197471345207327400955617`20.*^-10}, 
  {-1.0705974276140698377325268074405944197374762024959`20.*^-9, 
   1.861908569763599717795698795550087795467626645472`20.*^-10}, 
  {-6.69254274067815703067714683493377371211963564032`20.*^-10, 
   1.163920476639679483596025536510763044432442326562`20.*^-10}, 
  {-4.13467170978896305466278859106369797923006978183`20.*^-10, 
   7.19073340832863139941354537576295300735664309888`20.*^-11}, 
  {-2.536066149134924732758043497592336030112190992628`20.*^-10, 
   4.41054982458247779610094521320406266106467998714`20.*^-11}, 
  {-1.548713879692930049853208729430703211952296600074`20.*^-10, 
   2.69341544294422617365775431205339689035182017411`20.*^-11}, 
  {-9.43235608683837918139942982079047343362521683102`20.*^-11, 
   1.64040975423276159676511822970269103193482031835`20.*^-11}, 
  {-5.73539367708550955035799384989797064064845121795`20.*^-11, 
   9.9745976992791470441008588693877750272146977708`20.*^-12}, 
  {-3.48399548525292048200958825559058163498302447874`20.*^-11, 
   6.0591225830485573600166752271140550173617817022`20.*^-12}, 
  {-2.11510400735732840041489305238991593200471764311`20.*^-11, 
   3.6784417519257885224606835693737668382690741612`20.*^-12}, 
  {-1.28359489212025005814010515434869346218283653873`20.*^-11, 
   2.2323389428178261880697480945194668907527591981`20.*^-12}, 
  {-7.7880447837385505421514382875129219730085356271`20.*^-12, 
   1.3544425710849653116785110065239864300884409787`20.*^-12}, 
  {-4.7246624907717759296597775958337298497666489315`20.*^-12, 
   8.216804331777001616799613210145617130028954672`20.*^-13}, 
  {-2.8660112471568117216523539473648884022713056999`20.*^-12, 
   4.984367386359672559395398169330240699602270787`20.*^-13}, 
  {-1.7384556264926873297219144768652990710416269093`20.*^-12, 
   3.02340108955249970386419909020052012355065549`20.*^-13}, 
  {-6.33182013211427714817844800752189715800253`20.*^-17, 
   1.10118610993291776490059965348206907095699`20.*^-17}, 
  {-1.721033829695896196490166863429412081751348`20.*^-16, 
   2.99310231251460208085246411031202101174151`20.*^-17}, 
  {-4.677660905433216397035051117773558323885008`20.*^-16, 
   8.13506244423168069049574107438879708501738`20.*^-17}, 
  {-1.2712536348901696175698281825365923809069438`20.*^-15, 
   2.210875886765512378382309882672334575490327`20.*^-16}, 
  {-3.4544319043499603599287297050401754707138059`20.*^-15, 
   6.00770765973906149552822557398291386211097`20.*^-16}, 
  {-9.3847723422785510807332233466332493606464229`20.*^-15, 
   1.632134320396269753170995364631869454025464`20.*^-15}, 
  {-2.54865140176436326420946437200462112565070498`20.*^-14, 
   4.4324372204597621986251554295732541315664428`20.*^-15}, 
  {-6.91723938874532594579338388181967128938773773`20.*^-14, 
   1.20299815456440451231189284901211674598047615`20.*^-14}, 
  {-1.87551137241016406588708586104811094995940627`20.*^-13, 
   3.26175890853941576676014932356193208688592402`20.*^-14}, 
  {-5.076793855316671264932872254350687340134354288`20.*^-13, 
   8.82920670489855872162238652930554320023365964`20.*^-14}, 
  {-1.3705018537945462334135008457534390576676735707`20.*^-12, 
   2.383481484860080405936523210005980969856823608`20.*^-13}, 
  {-3.6832522858840985854352197338400950929908501135`20.*^-12, 
   6.405656149363649713800382145808861031288434976`20.*^-13}, 
  {-9.8266629398001124968967515745858648123515550216`20.*^-12, 
   1.7089848590956717385907394042758025760611400034`20.*^-12}, 
  {-2.59055030674033893927189109482966177547147322032`20.*^-11, 
   4.5053048812875459813424192953559335225590838611`20.*^-12}, 
  {-6.69819144655134567732116004916862739265725942431`20.*^-11, 
   1.16490286026979924822976696507280476394039294331`20.*^-11}, 
  {-1.678801085997614258518548923544925801623513794341`20.*^-10, 
   2.91965406260454653655399812790421878543219790322`20.*^-11}, 
  {-4.005836960009977367530948193331846855907927435491`20.*^-10, 
   6.96667297393039542179295337970755974940509119218`20.*^-11}, 
  {-8.864232625146840446358613864649492458076062613504`20.*^-10, 
   1.541605673938580947192802411243032068596389474209`20.*^-10}, 
  {-1.7564835735127996448866402452320453517322288627712`20.*^-9, 
   3.054754040891825469368069991707665958925462991999`20.*^-10}, 
  {-2.99475099593135511663685379074`20.*^-9, 
   5.20826260161974802893365876650669197592034938561`20.*^-10}, 
  {-4.24596763964194687519466680212`20.*^-9, 
   7.38429154720338586990376835151173568571885057553`20.*^-10}, 
  {-4.93750966749145742909157430904`20.*^-9, 
   8.58697333476775205059404227659015837354549976529`20.*^-10}, 
  {-4.77461737984996037917378844603`20.*^-9, 
   8.303682399739061528997892949618817440050537562111`20.*^-10}, 
  {-3.97267344724362769861889242818`20.*^-9, 
   6.908997299554135128032856396823699158171767537664`20.*^-10}, 
  {-2.95993540210782791367521072243`20.*^-9, 
   5.147713742796222458565583865090823512412506005199`20.*^-10}, 
  {-2.04519840915939188619122657012`20.*^-9, 
   3.556866798538072845549959252377795378803274788804`20.*^-10}, 
  {-1.345367716280833841392803296893092713355225858048`20.*^-9, 
   2.3397699413579718980744405163359801909057574759`20.*^-10}, 
  {-8.578724424696129334246962367504154196596664303616`20.*^-10, 
   1.491952073860196405955993455217084432088715360272`20.*^-10}, 
  {-5.365176174908997192117348748950027789062467551679`20.*^-10, 
   9.33074117375477772542147608513048311141298704646`20.*^-11}, 
  {-3.315558049613032832248904440813106687655504230771`20.*^-10, 
   5.76618791237049188217200772315322902200957257528`20.*^-11}, 
  {-2.034005099047260151650713291994645287906952194477`20.*^-10, 
   3.53740017225610461156645789912112223983817772951`20.*^-11}, 
  {-1.242250498681517954115024450604080247757957178241`20.*^-10, 
   2.16043564988090078976525991409405260479644726644`20.*^-11}, 
  {-7.56635286285692514374030163811641061443986888113`20.*^-11, 
   1.3158874544099000249983133283680714112069337185`20.*^-11}, 
  {-4.60094394313658457822611862261745717381740836337`20.*^-11, 
   8.0016416402375383969149889088999255196824493274`20.*^-12}, 
  {-2.7949356603846074694568141701712105060813623446`20.*^-11, 
   4.8607576702340999468814159481238443584023692953`20.*^-12}, 
  {-1.6968066255860019361853687368304214246936821395`20.*^-11, 
   2.9509680444973946716267282379659503038150993733`20.*^-12}, 
  {-1.02975162019866450547752000735443040077102231821`20.*^-11, 
   1.7908723829541991399609043606164006969930822927`20.*^-12}, 
  {-6.2479176805979370720751425063825583256652779174`20.*^-12, 
   1.0865943792344238386217639141534884044635265953`20.*^-12}, 
  {-3.7903479306489221190731955942554672720911699942`20.*^-12, 
   6.591909444606821076649035816096464821028121728`20.*^-13}, 
  {-2.2992544976375846361893808363760064080468155366`20.*^-12, 
   3.998703474152321106416314498045228535733592233`20.*^-13}, 
  {-1.3946758797893535901542305458092121312187717356`20.*^-12, 
   2.425523269198875808963879210102977619510907369`20.*^-13}, 
  {-5.07183732725887093945474815425206561618416`20.*^-17, 
   8.8205866561023842425299967900035923759723`20.*^-18}, 
  {-1.378560052557185583950879336038157689050755`20.*^-16, 
   2.39749574357771405904500754093592641574051`20.*^-17}, 
  {-3.746831976939506896655726383908234051041787`20.*^-16, 
   6.5162295251121859072273502328838853061597`20.*^-17}, 
  {-1.0182780461246434264666130420823513660512971`20.*^-15, 
   1.770918341086336393854979203621480636610942`20.*^-16}, 
  {-2.7669967693076353408146668877693198001293048`20.*^-15, 
   4.812168294448061462286377196120556174137924`20.*^-16}, 
  {-7.5171324868307537601288326273073164466117947`20.*^-15, 
   1.307327389014044132196318717792576773323791`20.*^-15}, 
  {-2.04142320990833971528217322526328757374589801`20.*^-14, 
   3.5503012346231995048385621308926740412972137`20.*^-15}, 
  {-5.54045945010597614943319792814621455043241184`20.*^-14, 
   9.6355816523582193903186050924281992181433246`20.*^-15}, 
  {-1.502162204273553050670020491506651061723321077`20.*^-13, 
   2.6124560074322661750782965069680888029970801`20.*^-14}, 
  {-4.065936983918743897432997720504285267546602689`20.*^-13, 
   7.07119475464129373466608299218136568268974388`20.*^-14}, 
  {-1.0975091482094482291384246750355444350099822288`20.*^-12, 
   1.908711562103388224588564652235729452191273445`20.*^-13}, 
  {-2.9491072606630876806879228930896502335238878839`20.*^-12, 
   5.128882192457543792500735466242869971345891969`20.*^-13}, 
  {-7.8659803575266542051999946195953374005736345577`20.*^-12, 
   1.3679965839176789922086947164513630261867190541`20.*^-12}, 
  {-2.07280944269849673739372667755757144875618759435`20.*^-11, 
   3.604885987301733456336915960969689476097717555`20.*^-12}, 
  {-5.35604163349234654490962626843871844024338890507`20.*^-11, 
   9.3148550147692983389732630755455972873798067912`20.*^-12}, 
  {-1.341097375704572215569443806840881871631894617167`20.*^-10, 
   2.33234326209490820099033705537544673327286020384`20.*^-11}, 
  {-3.195548884733635022477230633623131802438157173197`20.*^-10, 
   5.55747632127588699561257501499675096076201247522`20.*^-11}, 
  {-7.058283593187509075599504001655510816086820913152`20.*^-10, 
   1.227527581423914621843392000287163491162179220645`20.*^-10}, 
  {-1.395780162850177639256619812668949674650828816002`20.*^-9, 
   2.427443761478569807402817065511216825479702288696`20.*^-10}, 
  {-2.37570634550104369747174784036`20.*^-9, 
   4.131663209567032517342170157142467123923628416155`20.*^-10}, 
  {-3.3659910357879729903761181146`20.*^-9, 
   5.853897453544300852828031503655468355619817259008`20.*^-10}, 
  {-3.91687758480167160983268474157`20.*^-9, 
   6.811961017046385408404669115782568227024274456576`20.*^-10}, 
  {-3.79412385318973732897515108789`20.*^-9, 
   6.598476266416934485174175805028537167533798588417`20.*^-10}, 
  {-3.16330324344563648646733352194`20.*^-9, 
   5.501396945122846063421449603374704862481385907569`20.*^-10}, 
  {-2.3612089976685989844238021733`20.*^-9, 
   4.106450430727998233780525518788180120518857438375`20.*^-10}, 
  {-1.633791068038992778787662116610687710988962103296`20.*^-9, 
   2.841375770502596137022021072366088077190505002984`20.*^-10}, 
  {-1.0757897199805006849941699904825021691911756316672`20.*^-9, 
   1.870938643444349017381165200838576528694243979947`20.*^-10}, 
  {-6.864202153121448897660620387655077739135141675007`20.*^-10, 
   1.193774287499382416984455719591047115064164235488`20.*^-10}, 
  {-4.294679757030811140646156300357017482900573062019`20.*^-10, 
   7.4690082730970628532976631310556825789575183688`20.*^-11}, 
  {-2.654701757347508341119715704984300929231444303578`20.*^-10, 
   4.6168726214739275497734186173640016160546857454`20.*^-11}, 
  {-1.628847999903895569644612984358794509856153740206`20.*^-10, 
   2.83277913026764446894715301627616436496722389603`20.*^-11}, 
  {-9.94901977426230504269773728954097711240333295334`20.*^-11, 
   1.7302643085673573987300412677462568891136231224`20.*^-11}, 
  {-6.06015482953743657658155469883795936488625857512`20.*^-11, 
   1.05393997035433679592722690414573206345847975222`20.*^-11}, 
  {-3.68519027485542570999612371536525661955021370341`20.*^-11, 
   6.4090265649659577565149977658526202079134151363`20.*^-12}, 
  {-2.23869239939345147108981533320942179296415123372`20.*^-11, 
   3.8933780859016547323301136229729074660246108411`20.*^-12}, 
  {-1.3591294236817537934089342302134015691623291636`20.*^-11, 
   2.3637033455334848581024943134146114246301376756`20.*^-12}, 
  {-8.2483009957874096673923523890735168646126198531`20.*^-12, 
   1.4344871297021582030247569372301768460195860619`20.*^-12}, 
  {-5.0046011604168216521198776661778461541985615131`20.*^-12, 
   8.703654192029255047165004636831036789910541761`20.*^-13}, 
  {-3.0360894259927608060235542831797499558937823425`20.*^-12, 
   5.280155523465670966997485709877826010250056246`20.*^-13}, 
  {-1.8417187960341999432428605617015297646123059873`20.*^-12, 
   3.20298921049426077085714880295918219932574954`20.*^-13}, 
  {-1.1171462892813162196066775354865699963477901389`20.*^-12, 
   1.942863111793593425402917453020121732778765458`20.*^-13}, 
  {-4.0568292151133305051180129064164384328678`20.*^-17, 
   7.0553551567188356610748050546372842310744`20.*^-18}, 
  {-1.102672833239504521987390424124620088525278`20.*^-16, 
   1.91769188389479047302154856369499145830485`20.*^-17}, 
  {-2.996984336852955130991828167027094360715658`20.*^-16, 
   5.21214667278774805389883159482972932298374`20.*^-17}, 
  {-8.144894063964491377526950231825074762413239`20.*^-16, 
   1.416503315472085456961208735969578219550132`20.*^-16}, 
  {-2.2132258918526211524774339142621459294664448`20.*^-15, 
   3.849088507569775917352058981325471181680778`20.*^-16}, 
  {-6.0126517503511209650671960025477284676091131`20.*^-15, 
   1.0456785652784558200116862613126484291494117`20.*^-15}, 
  {-1.63283217901757507427788572273694754949986748`20.*^-14, 
   2.8397081374218696943963229960642566078258559`20.*^-15}, 
  {-4.43144625001091911027819269733481155920073063`20.*^-14, 
   7.7068630434972506265707699084083679290447488`20.*^-15}, 
  {-1.201439950831497304354311031533329166646364877`20.*^-13, 
   2.08946078405477792061619309831883333329802588`20.*^-14}, 
  {-3.251787330639694939764039794592472127999219387`20.*^-13, 
   5.65528231415599119958963442537821239652038156`20.*^-14}, 
  {-8.77669012114238903558358371866687971004474682`20.*^-13, 
   1.526380890633458962710188472811631253920825541`20.*^-13}, 
  {-2.3580327830454627261887120913496724546672601897`20.*^-12, 
   4.100926579209500393371673202347256442899582948`20.*^-13}, 
  {-6.2879588741880986521290734592857565084670669595`20.*^-12, 
   1.0935580650761910699354910363975228710377507761`20.*^-12}, 
  {-1.6563520040756165521965431167907221137397582275`20.*^-11, 
   2.8806121810010722646896402031142993282430577875`20.*^-12}, 
  {-4.2774147009862999966045618439372315933087260853`20.*^-11, 
   7.4389820886718260810514119024995332057543062343`20.*^-12}, 
  {-1.070067159008322609964990352172340514316467356901`20.*^-10, 
   1.86098636349273497385215713421276611185472583807`20.*^-11}, 
  {-2.546501216075902970576934922314987928454878282212`20.*^-10, 
   4.4286977670885269053511911692434572668780491865`20.*^-11}, 
  {-5.615382672204790802010920975140115614090766366786`20.*^-10, 
   9.76588290818224487306247126111324454624481107269`20.*^-11}, 
  {-1.1084090308617085526444041526085062739127061970944`20.*^-9, 
   1.927667879759493135033746352363068601497874618379`20.*^-10}, 
  {-1.88369633485946373576342855351`20.*^-9, 
   3.27599362584254562741465835393092231377855540869`20.*^-10}, 
  {-2.66726579461043679538702069866`20.*^-9, 
   4.638723121061629209368731649840715596091073967899`20.*^-10}, 
  {-3.10569021485041619416290799984`20.*^-9, 
   5.401200373652897728978970434497731321397644114733`20.*^-10}, 
  {-3.01296812708638354528704061273`20.*^-9, 
   5.239944568845884426586157587355494289260438443584`20.*^-10}, 
  {-2.51663991474150075019204916423`20.*^-9, 
   4.376765069115653478594868111704809317134823428653`20.*^-10}, 
  {-1.88162403421303934143387780378`20.*^-9, 
   3.272389624718329289450222267439412514504407107778`20.*^-10}, 
  {-1.3036086702281204264164802392992147774678277029889`20.*^-9, 
   2.267145513440209437246052590085663111164056508293`20.*^-10}, 
  {-8.591417091655366859311629751109582135806241275904`20.*^-10, 
   1.494159494200933366836805174105508093128606934796`20.*^-10}, 
  {-5.485084522581517395722918787372589929191595842808`20.*^-10, 
   9.53927743057655199256159789108276509424625363966`20.*^-11}, 
  {-3.433109220048241786115352603538526997156109556849`20.*^-10, 
   5.9706247305186813671571349626756991254888861858`20.*^-11}, 
  {-2.122633468054673231757673345157300516086778882635`20.*^-10, 
   3.69153646618204040305682320896921828884657196986`20.*^-11}, 
  {-1.302576308476807550788938787366545755126620249896`20.*^-10, 
   2.2653501016987957405025022388983404436984699999`20.*^-11}, 
  {-7.95686125506020639145034016742132923156931194555`20.*^-11, 
   1.3838019574017750246000591595515355185337933818`20.*^-11}, 
  {-4.8469546787054348751075179568964035101051769806`20.*^-11, 
   8.429486397748582391491335577211136539313351271`20.*^-12}, 
  {-2.94753941563325801237747631886922068310264641628`20.*^-11, 
   5.1261555054491443693521327284682098836567763763`20.*^-12}, 
  {-1.7906179217479686447735765081357794445257726276`20.*^-11, 
   3.1141181247790759039540461011057033817839523963`20.*^-12}, 
  {-1.0871129292470272528807551659267910873635088442`20.*^-11, 
   1.8906311812991778310969655059596366736756675552`20.*^-12}, 
  {-6.5975333114805444631313835066945709339437602709`20.*^-12, 
   1.1473970976487903414141536533381862493815235254`20.*^-12}, 
  {-4.0030271187574910966264103743001955524483071523`20.*^-12, 
   6.961786293491288863698104998782948786866621139`20.*^-13}, 
  {-2.4284815816017272117946044393082939238012244385`20.*^-12, 
   4.223446228872569063990616416188337258784738151`20.*^-13}, 
  {-1.4731409426539156481950988184465023526177707411`20.*^-12, 
   2.561984248093766344687128379906960613248296949`20.*^-13}, 
  {-8.935759396601501093958046735410699918228253674`20.*^-13, 
   1.554045112452434972862268997462730420561435414`20.*^-13}, 
  {-3.24076133754954377559011420746744802704635`20.*^-17, 
   5.636106673999206566243676882552083525298`20.*^-18}, 
  {-8.80859438830610147137609114236695208840998`20.*^-17, 
   1.53192945883584373415236367693338297189731`20.*^-17}, 
  {-2.394108043981635495787899231321022885651926`20.*^-16, 
   4.16366616344632260137025953273221371417721`20.*^-17}, 
  {-6.506442916890951713155181240513022209206376`20.*^-16, 
   1.131555289894078558809596737480525601601104`20.*^-16}, 
  {-1.7679994798306291005580700919969305760626385`20.*^-15, 
   3.074781704053268000970556681733792306195896`20.*^-16}, 
  {-4.8030763128646617812269280642416908128598082`20.*^-15, 
   8.353176196286368315177266198681201413669237`20.*^-16}, 
  {-1.30433792371312895398769036151193466649990843`20.*^-14, 
   2.2684137803706590504133745417598863765215792`20.*^-15}, 
  {-3.53985967972428836242697039582231156227466923`20.*^-14, 
   6.1562777038683275868295137318648896735211632`20.*^-15}, 
  {-9.59686660952900574175249579705048099357007881`20.*^-14, 
   1.66902027991808795508739057340008365105566584`20.*^-14}, 
  {-2.597334618403028593119782892627063355917723845`20.*^-13, 
   4.51710368417918016194744850891663192333517198`20.*^-14}, 
  {-7.009727687511224179562268860952003165090763296`20.*^-13, 
   1.21908307608890855296735110625252228958100232`20.*^-13}, 
  {-1.8830531185304140425534839011957780888838178266`20.*^-12, 
   3.274874988748546160962580697731787980667509267`20.*^-13}, 
  {-5.0202949686919335402334091719241924819955088365`20.*^-12, 
   8.730947771638145287362450733781204316513928411`20.*^-13}, 
  {-1.32197564724871652945693279937967620050620033565`20.*^-11, 
   2.2990880821716809207946657380516107834890440619`20.*^-12}, 
  {-3.41208446222567548981706883153373519241169659051`20.*^-11, 
   5.9340599343055225909862066635369307694116462443`20.*^-12}, 
  {-8.52901137606987909174298801330131137001381979832`20.*^-11, 
   1.48330632627302245073791095883501067304588170395`20.*^-11}, 
  {-2.027363464043602904801706351056455194354266603214`20.*^-10, 
   3.52584950268452679095948930618513946844220278818`20.*^-11}, 
  {-4.463945301680898478286238208728652662635743105142`20.*^-10, 
   7.76338313335808431006302297170200463067085757419`20.*^-11}, 
  {-8.79675406042443764302416850420429631063774361565`20.*^-10, 
   1.529870271378163068352029305079008054023955411414`20.*^-10}, 
  {-1.4929222463928759482429838167667908782327857151999`20.*^-9, 
   2.596386515465871214335624029159784773028850024484`20.*^-10}, 
  {-2.11278693866520592484257637757`20.*^-9, 
   3.674412067243836391030567613171277302183810024436`20.*^-10}, 
  {-2.46141266315031633314818912026`20.*^-9, 
   4.280717675044028405475111513505743444248222172063`20.*^-10}, 
  {-2.39120567118548735317604582002`20.*^-9, 
   4.158618558583456266393123165258271293103889488477`20.*^-10}, 
  {-2.00060148688422560993960711982`20.*^-9, 
   3.479306933711696712938447164908727842836940774951`20.*^-10}, 
  {-1.4980302369278459485599703863627969416631664246784`20.*^-9, 
   2.605269977265819040973861541501928678396347087191`20.*^-10}, 
  {-1.0390462958060790988012179426827336637132933431296`20.*^-9, 
   1.807037036184485389219509465535463266337220347718`20.*^-10}, 
  {-6.853354845362882924880703864716099845254404898816`20.*^-10, 
   1.1918877991935448565009919764716217086844200447`20.*^-10}, 
  {-4.37778210425284206555065825691188717535965434482`20.*^-10, 
   7.61353409435276880965331870767284726149505103453`20.*^-11}, 
  {-2.740988179041568688464861382277088653236223455048`20.*^-10, 
   4.76693596355055424080845457787319765780212774797`20.*^-11}, 
  {-1.695070399308218902820364701220103480388742243427`20.*^-10, 
   2.94794852053603287447019948038278866154563868428`20.*^-11}, 
  {-1.040335831350626185766223180877854355132576763941`20.*^-10, 
   1.80927970669674119263690987978757279153491611124`20.*^-11}, 
  {-6.35546826697122287540764845207401064231752457372`20.*^-11, 
   1.10529882903847354354915625253461054649000427366`20.*^-11}, 
  {-3.87165230380850334008028133533989247971956645247`20.*^-11, 
   6.7333083544495710262265762353737260516862025256`20.*^-12}, 
  {-2.35450806240108033716224391503499956891149361403`20.*^-11, 
   4.0947966302627484124560763739739122937591193284`20.*^-12}, 
  {-1.43038022551184337120331896330643902732976486816`20.*^-11, 
   2.4876177834988580368753373274894591779648084656`20.*^-12}, 
  {-8.6841656257653626894802149313076326527716877078`20.*^-12, 
   1.5102896740461500329530808576187187222211630789`20.*^-12}, 
  {-5.2703321080664804794596338773567437777936235264`20.*^-12, 
   9.165794970550400833842841525837815265728040913`20.*^-13}, 
  {-3.19776626496973231629998123201563426290451579`20.*^-12, 
   5.561332634729969245739097794809798718094810071`20.*^-13}, 
  {-1.9399658557476732260035326573370536201950060806`20.*^-12, 
   3.373853662169866480006143751890528035121749708`20.*^-13}, 
  {-1.1768042608103449824410361635017192331071691466`20.*^-12, 
   2.046616105757121708593106371307337796708120248`20.*^-13}, 
  {-7.138250741032237627505405651079222806242181974`20.*^-13, 
   1.241434911483867413479200982796386574998640342`20.*^-13}, 
  {-2.58581278272137687236365167144091287507593`20.*^-17, 
   4.4970657090806554301976550807668050001318`20.*^-18}, 
  {-7.0283970858076035441661458546780207315072`20.*^-17, 
   1.22232992796653974681150362690052534460988`20.*^-17}, 
  {-1.910261485947334929129088996948074754720418`20.*^-16, 
   3.32219388860406074631145912512708652994857`20.*^-17}, 
  {-5.191486258487486150839942041823558124540564`20.*^-16, 
   9.02867175389128026233033398578010108615759`20.*^-17}, 
  {-1.4106802590712568616873943299204600290734084`20.*^-15, 
   2.45335697229783802032590318247036526795375`20.*^-16}, 
  {-3.8323331820724451999050874255255472344314124`20.*^-15, 
   6.664927273169469912878412913957473451185072`20.*^-16}, 
  {-1.04070939402783951603043980838874638329108077`20.*^-14, 
   1.809929380917981767009460536328254579636662`20.*^-15}, 
  {-2.82434746417147013551054177852422615004525552`20.*^-14, 
   4.9119086333416871921922465713464802609482705`20.*^-15}, 
  {-7.65684001549335498158637289677651126552311512`20.*^-14, 
   1.33162435052058347505849963422200195922141137`20.*^-14}, 
  {-2.072184322927996497599000705831273248142379478`20.*^-13, 
   3.60379882248347216973739253188047521416065993`20.*^-14}, 
  {-5.59202999704606882522461312011311228036268339`20.*^-13, 
   9.72526956008011969604280542628367353106553641`20.*^-14}, 
  {-1.5020298986012393251543216269741188925515224244`20.*^-12, 
   2.612225910610851000268385438215858943567865089`20.*^-13}, 
  {-4.0036920342744773780445852709916280858837556649`20.*^-12, 
   6.96294266830343891833840916694196188849348811`20.*^-13}, 
  {-1.05394992131827560857379399071394713309452217907`20.*^-11, 
   1.8329563849013488844761634621112124053817777027`20.*^-12}, 
  {-2.71897778962371533367872191312331878768523155868`20.*^-11, 
   4.7286570254325484063977772402144674568438809721`20.*^-12}, 
  {-6.79152161677623525292323513329126900364668898137`20.*^-11, 
   1.18113419422195395703012784926804678324290243153`20.*^-11}, 
  {-1.612680536754176920301480729851301517843461825382`20.*^-10, 
   2.80466180305074247008953170408922003103210752244`20.*^-11}, 
  {-3.546103899093121777213818636568348893896580944625`20.*^-10, 
   6.16713721581412482993707588968408503286361903414`20.*^-11}, 
  {-6.977676118157724740198324565483934475218652758016`20.*^-10, 
   1.213508890114386911338839054866218061936412803935`20.*^-10}, 
  {-1.1827463606445550902601698976709716163056971546625`20.*^-9, 
   2.056950192425313200452469387253677107441143441641`20.*^-10}, 
  {-1.6730092988421161079804134987352297663678535172097`20.*^-9, 
   2.909581389290636709531153910843121902148056741328`20.*^-10}, 
  {-1.95001908265372853696887454347`20.*^-9, 
   3.391337535049962672989347032114164552117925336762`20.*^-10}, 
  {-1.89672901968579461748739276332`20.*^-9, 
   3.298659164670947160847639588378945605987562621778`20.*^-10}, 
  {-1.5892535086624949536259022471005364506652770828288`20.*^-9, 
   2.76391914549999122369722129930426338825076053443`20.*^-10}, 
  {-1.1916186956228554628489980192885210015494974734336`20.*^-9, 
   2.072380340213661674519996555283485746566550180479`20.*^-10}, 
  {-8.273767108101534727978661982278727176572731654143`20.*^-10, 
   1.438916018800266909213680344744203255989481344596`20.*^-10}, 
  {-5.461212878834698253372920935987398283660461024996`20.*^-10, 
   9.49776152840817087543116684519547527593123656525`20.*^-11}, 
  {-3.490202798995088116591215381161750570846721024217`20.*^-10, 
   6.06991791129580542015863544549869664495081917259`20.*^-11}, 
  {-2.185941783689411662209269552303726447978914409575`20.*^-10, 
   3.80163788467723767340742530835430686605028592963`20.*^-11}, 
  {-1.352084226794179176007546399173020633621122976498`20.*^-10, 
   2.35145082920726813218703721595307936281934430688`20.*^-11}, 
  {-8.29930838218845810249919944073116981861408814984`20.*^-11, 
   1.44335797951103619173899120708368170758505880866`20.*^-11}, 
  {-5.07046786114180478736360838034694964773059656035`20.*^-11, 
   8.8182049758987909345454058788642602569227766268`20.*^-12}, 
  {-3.08898971967490386025654240742831157432607377761`20.*^-11, 
   5.3721560342172241047939867955274983901323022223`20.*^-12}, 
  {-1.87859109471035631760833020771955845774899106672`20.*^-11, 
   3.2671149473223588132318786221209712308678105502`20.*^-12}, 
  {-1.14127643584998148620406089882052293807713853293`20.*^-11, 
   1.9848285840869243238331493892530833705689365792`20.*^-12}, 
  {-6.9290208915011901368483711126977638733971688967`20.*^-12, 
   1.2050471115654243716258036717735241518951598091`20.*^-12}, 
  {-4.2051785412009948927113465154572000948300530597`20.*^-12, 
   7.313353984697382422106689592099478425791396626`20.*^-13}, 
  {-2.5514954714161804992177576968960861118506659695`20.*^-12, 
   4.437383428549879129074361211993193238001158206`20.*^-13}, 
  {-1.5479009247331277607808275326314663632731053777`20.*^-12, 
   2.692001608231526540488395708924289327431487612`20.*^-13}, 
  {-9.389747312812127279726737520794896564423229759`20.*^-13, 
   1.632999532662978657343780438399112445986648655`20.*^-13}, 
  {-5.695630877012665443244130677754268930093868179`20.*^-13, 
   9.90544500350028772738109683087698944364150987`20.*^-14}, 
  {-2.06102896912351223855789221478965366690658`20.*^-17, 
   3.5843982071713256322745951561559194207069`20.*^-18}, 
  {-5.60199851627384862376261164182962459048554`20.*^-17, 
   9.742606115258867171761063724921086244323`20.*^-18}, 
  {-1.522575972446720134435963203045840845637045`20.*^-16, 
   2.64795821295081762510602296181885364458616`20.*^-17}, 
  {-4.13787116756423716832010906218361215776443`20.*^-16, 
   7.19629768272041246664366793423236897002514`20.*^-17}, 
  {-1.1243780756019179668843260287521341782690397`20.*^-15, 
   1.9554401314815964641466539630471898752505`20.*^-16}, 
  {-3.0545314935004672665672646208659951714683944`20.*^-15, 
   5.312228684348638724464808036288687254727636`20.*^-16}, 
  {-8.2948171555558318658578173809398356443015611`20.*^-15, 
   1.4425768966184055418883160662504061990089673`20.*^-15}, 
  {-2.25106934329309540225443628100108261407603852`20.*^-14, 
   3.9149032057271224387033674452192741114365895`20.*^-15}, 
  {-6.10252378018970677493695494332298372118406385`20.*^-14, 
   1.06130848351125335216294868579530151672766328`20.*^-14}, 
  {-1.651469277735639455945439433127290365021551703`20.*^-13, 
   2.87212048301850340164424249239528759134182901`20.*^-14}, 
  {-4.456382827311678025550152347536741122216381717`20.*^-13, 
   7.75023100402030960965243886528128890820240296`20.*^-14}, 
  {-1.1968622345592198513962994726648528306178612643`20.*^-12, 
   2.081499538363860611123999082895396227161497856`20.*^-13}, 
  {-3.1896986513348555321374296894879187527870294691`20.*^-12, 
   5.547302002321487881978138590413771743977442559`20.*^-13}, 
  {-8.3943456863137659702234787732868711752293856397`20.*^-12, 
   1.4598862063154375600388658736151080304746757641`20.*^-12}, 
  {-2.16462174408821241839473931523558186011554443098`20.*^-11, 
   3.7645595549360215972082422873662293219400772704`20.*^-12}, 
  {-5.40326923186843935057442484076439994329742718971`20.*^-11, 
   9.396989968466851044477260592633739031821612504`20.*^-12}, 
  {-1.281830227024721317988347956715559495847861196509`20.*^-10, 
   2.22926996004299359650147470733140781886584555919`20.*^-11}, 
  {-2.815191882242290248994180354020183623340058825862`20.*^-10, 
   4.89598588216050478085944409394814543189575447974`20.*^-11}, 
  {-5.532090191123657761156259361480111471074286522291`20.*^-10, 
   9.62102641934549175853262497648715038447702003875`20.*^-11}, 
  {-9.366821031576292015316945064533690260744323465216`20.*^-10, 
   1.629012353317616002663816532962283977928825613299`20.*^-10}, 
  {-1.3243712464062399245999037581817156107465496985599`20.*^-9, 
   2.303254341576069434086789144663318872563405820294`20.*^-10}, 
  {-1.544327707372186919063862507846661185115273560064`20.*^-9, 
   2.685787317169020728806717404949312838744928780743`20.*^-10}, 
  {-1.5037780239934989773356922383638592589346795159553`20.*^-9, 
   2.615266128684346047540334327588376690224064144481`20.*^-10}, 
  {-1.261681468937541612025531380897113483075079110656`20.*^-9, 
   2.19422864163050715134875022764703461037565506721`20.*^-10}, 
  {-9.471515457236560062713637566413076589684212105217`20.*^-10, 
   1.647220079519401750037154359376458705417216862245`20.*^-10}, 
  {-6.582529478578431529188378231499499018465352613888`20.*^-10, 
   1.144787735404944613771891866347027086920572639459`20.*^-10}, 
  {-4.347758996647989723954442046762184856901692860609`20.*^-10, 
   7.5613199941704169112251166030646693163507701924`20.*^-11}, 
  {-2.779825513239063762288362453630310681603478427126`20.*^-10, 
   4.83447915345924132571889122370488814191909291671`20.*^-11}, 
  {-1.741516455227762295797223328345962889741092132274`20.*^-10, 
   3.02872426996132573182125796234080502563668196917`20.*^-11}, 
  {-1.077381049724178736425542416660822924178540071863`20.*^-10, 
   1.87370617343335432421833463767099638987572186415`20.*^-11}, 
  {-6.61385853964964355630146284617365250013357371453`20.*^-11, 
   1.15023626776515540109590658194324391306670847208`20.*^-11}, 
  {-4.0410120873516869516299290041217802947968102675`20.*^-11, 
   7.0278471084377164376172678332552700779074961176`20.*^-12}, 
  {-2.4619337990270374293330714376398169507960870542`20.*^-11, 
   4.2816239983078911814488198915475077405149340073`20.*^-12}, 
  {-1.4972799462370364421585289055351810110918380555`20.*^-11, 
   2.6039651238904981602757024444090104540727618356`20.*^-12}, 
  {-9.0963715788283451669300924372565427785299997817`20.*^-12, 
   1.581977665883190463813929119522877004961739092`20.*^-12}, 
  {-5.5227224625604138471625844854685167808916128535`20.*^-12, 
   9.604734717496371908108842583423507445028891919`20.*^-13}, 
  {-3.3517237736009280209437969179844047044439987397`20.*^-12, 
   5.829084823653787862510951161712008181641736936`20.*^-13}, 
  {-2.0336680149305999027224181105458490164060686977`20.*^-12, 
   3.536813939009738961256379322688433072010554251`20.*^-13}, 
  {-1.2337560963846030609808638318612872831512658178`20.*^-12, 
   2.145662776321048801705850142367456144610897076`20.*^-13}, 
  {-7.484117555127162946194068063995686247550459126`20.*^-13, 
   1.301585661761245729772881402434032390878340714`20.*^-13}, 
  {-4.539717839610629442198065100464419714431423183`20.*^-13, 
   7.89516146019239902990967843559029515553290989`20.*^-14}, 
  {-1.64116370047274195385001459809270604773256`20.*^-17, 
   2.8541977399525947023478514749438366047527`20.*^-18}, 
  {-4.46077694582493419016328413918239627448674`20.*^-17, 
   7.7578729492607551133274506768389500425854`20.*^-18}, 
  {-1.212400188572854736243163002627566192692188`20.*^-16, 
   2.10852206708322562824897913500446294381257`20.*^-17}, 
  {-3.294907124576384677746101987597756440468323`20.*^-16, 
   5.73027326013284291781930780451783728777109`20.*^-17}, 
  {-8.953178559466823957362617530556309954441858`20.*^-16, 
   1.557074532081186775193498700966314774685542`20.*^-16}, 
  {-2.4322448077581999738906567405586284779765639`20.*^-15, 
   4.229990970014260824157663896623701700828803`20.*^-16}, 
  {-6.6048943067087514820019147585647976379173168`20.*^-15, 
   1.1486772707319567794785938710547474152899677`20.*^-15}, 
  {-1.79242901374406735143913821620964545039703488`20.*^-14, 
   3.1172678499896823503289360281906877398209302`20.*^-15}, 
  {-4.85906565481828501639914993252106248321002736`20.*^-14, 
   8.4505489649013652459115651000366304055826566`20.*^-15}, 
  {-1.31491504748926878696502324672626160516425594`20.*^-13, 
   2.28680877824220658602612738561088974811174943`20.*^-14}, 
  {-3.547997953736997501775400015253947791033453341`20.*^-13, 
   6.17043122389043043787026089609382224527557108`20.*^-14}, 
  {-9.52800915607570841411871442502498084014924742`20.*^-13, 
   1.657045070621862332890211204352170580895521291`20.*^-13}, 
  {-2.5388580889137394947947881368475305983295674215`20.*^-12, 
   4.415405372023894773556153281473966257964465083`20.*^-13}, 
  {-6.6798282240598612085393491853456880895608862291`20.*^-12, 
   1.1617092563582367319198868148427283634018932564`20.*^-12}, 
  {-1.72182280541988031995845295700176908848591284837`20.*^-11, 
   2.9944744442084875129712225339161201538885440837`20.*^-12}, 
  {-4.29540733121665700730235623867531621380125188119`20.*^-11, 
   7.4702736195072295779171412846527238500891337069`20.*^-12}, 
  {-1.018149214015911104950668198491166960227039761969`20.*^-10, 
   1.77069428524506279121855338868029036561224306428`20.*^-11}, 
  {-2.233657520798457836371582352652332587885370340594`20.*^-10, 
   3.88462177530166580238536061330840450067020928799`20.*^-11}, 
  {-4.384091556243022656354021062016497607094498127147`20.*^-10, 
   7.62450705433569157626786271655043062103390978633`20.*^-11}, 
  {-7.41575296994255851873464016078746557079590273024`20.*^-10, 
   1.289696168685662351084285245353537723140914828147`20.*^-10}, 
  {-1.0481026462258167983327288629211456260482516647936`20.*^-9, 
   1.822787210827507475361267587689773127397062262552`20.*^-10}, 
  {-1.222650965989393973710910968870031429154795159552`20.*^-9, 
   2.126349506068511258627671250209584833200189827689`20.*^-10}, 
  {-1.1917196411648247567629616180092017168204582354944`20.*^-9, 
   2.072555897677956098718194118277149157131747202434`20.*^-10}, 
  {-1.0010558497704998855491306842423247859216965173247`20.*^-9, 
   1.740966695253043279215879450857257122756234207969`20.*^-10}, 
  {-7.52316165983500894079173399548319482361825888308`20.*^-10, 
   1.308375940840871120137692868779686056281436327498`20.*^-10}, 
  {-5.232877387168095591593661553550585248790836841009`20.*^-10, 
   9.10065632550973146364115052791406130224493363647`20.*^-11}, 
  {-3.458373553387890429142246667585920430068920390031`20.*^-10, 
   6.01456270154415726807347246536681813925029633054`20.*^-11}, 
  {-2.212055306617728830246340817244135537351568727576`20.*^-10, 
   3.84705270716126753086320142129414876061142387411`20.*^-11}, 
  {-1.38616954849130879586609238279353065956140805056`20.*^-10, 
   2.41072964955010225368016066572787940793288356619`20.*^-11}, 
  {-8.57684051619573247095296728543635389538679883473`20.*^-11, 
   1.49162443759925782103529865833675719919770414518`20.*^-11}, 
  {-5.26569585078547385588394300430533768037133450069`20.*^-11, 
   9.1577319144095197493633791379223264006457991315`20.*^-12}, 
  {-3.21749103797434797746800507911931652019324451733`20.*^-11, 
   5.5956365877814747434226175289031591655534687266`20.*^-12}, 
  {-1.96028698977982336260894466093080973942529539547`20.*^-11, 
   3.4091947648344754132329472364014082424787746003`20.*^-12}, 
  {-1.19221916635997179471268879729960000472658254685`20.*^-11, 
   2.0734246371477770342829370387819130516984044293`20.*^-12}, 
  {-7.2431461349955316386397288292099890352509241611`20.*^-12, 
   1.2596775886948750675895180572539111365653781157`20.*^-12}, 
  {-4.3976017507440806446411353108505041901707353927`20.*^-12, 
   7.64800304477231416459327880147913772203606156`20.*^-13}, 
  {-2.6689048914756973474603076930512438993888509346`20.*^-12, 
   4.641573724305560604278795987915206781545827709`20.*^-13}, 
  {-1.6193706775440341904851845270893578065470727403`20.*^-12, 
   2.81629683051136380953945135145975270703838738`20.*^-13}, 
  {-9.824180533459027945219157093614023193113671406`20.*^-13, 
   1.708553136253743990472896885845917077063247203`20.*^-13}, 
  {-5.959476545848363932016941000780317371047198567`20.*^-13, 
   1.036430703625802422959468000135707368877773658`20.*^-13}, 
  {-3.614903208308788812661090603006340268541649957`20.*^-13, 
   6.28678818836311097854102713566320046702895653`20.*^-14}, 
  {-1.30569243236419692778116800448503900300402`20.*^-17, 
   2.2707694475899077004889878338870243530509`20.*^-18}, 
  {-3.54894469418723079851755913523623717303638`20.*^-17, 
   6.1720777290212709539435811047586733444119`20.*^-18}, 
  {-9.64571159483288322265114611296364553925737`20.*^-17, 
   1.67751505997093621263498193268932965900122`20.*^-17}, 
  {-2.621384473176786416245984755135377263651664`20.*^-16, 
   4.55892951856832420216693000893109089330729`20.*^-17}, 
  {-7.12301052185425059804212514472629590935079`20.*^-16, 
   1.238784438583347930094282633865442766843621`20.*^-16}, 
  {-1.9350475389234116814771256925873728456227104`20.*^-15, 
   3.365300067692889880829783813195431035865588`20.*^-16}, 
  {-5.2546882558424788556051183215085820318084238`20.*^-15, 
   9.138588271030398009748031863493186142275528`20.*^-16}, 
  {-1.42599389104539038892317630690442586148189372`20.*^-14, 
   2.4799893757311137198663935772250884547511195`20.*^-15}, 
  {-3.86562406025780769530776352991368629526977624`20.*^-14, 
   6.7228244526222742527091539650672805135126551`20.*^-15}, 
  {-1.046044159981380067402623875189151155945902289`20.*^-13, 
   1.81920723475022620417847630467678461903635178`20.*^-14}, 
  {-2.822356831102716510102782322053308062383228039`20.*^-13, 
   4.90844666278733306104831708183184010849257043`20.*^-14}, 
  {-7.578653303495416242551379428537626573171249787`20.*^-13, 
   1.31802666147746369435676163974567418663847823`20.*^-13}, 
  {-2.0191372326539161971894830681891559653325855699`20.*^-12, 
   3.511543013311158603807796640328966896230583605`20.*^-13}, 
  {-5.3112066784221744526820777674115137530201436537`20.*^-12, 
   9.23688117986465122205578742158524130960024983`20.*^-13}, 
  {-1.36855207660793971872879754433982032228490112219`20.*^-11, 
   2.3800905680138082064848652945040353431041758638`20.*^-12}, 
  {-3.4122769928247901110661795698081149244489200098`20.*^-11, 
   5.934394770130069758375964469231504216432904364`20.*^-12}, 
  {-8.08204923123845627696393026198568392050871637503`20.*^-11, 
   1.40557377934581848295024874121490155139282023908`20.*^-11}, 
  {-1.771343104773943289853434244159296977038527534089`20.*^-10, 
   3.08059670395468398235379868549442952528439571148`20.*^-11}, 
  {-3.472974625578910957333132604403024391182587482151`20.*^-10, 
   6.03995587057201905623153496417917285423058692542`20.*^-11}, 
  {-5.869422153588717635572306526428290447700901494784`20.*^-10, 
   1.020769070189342197490835917639932899318161854722`20.*^-10}, 
  {-8.292645809502201002367624428378379369801666527232`20.*^-10, 
   1.442199271217774087368282509284261193431301944112`20.*^-10}, 
  {-9.677041151410568621623739424780189245912660312064`20.*^-10, 
   1.682963678506185847238911204308088795489032657554`20.*^-10}, 
  {-9.440523815424698714760297085427229598411124637697`20.*^-10, 
   1.641830228769512819958312536594947665067331703493`20.*^-10}, 
  {-7.938609032378038708301793068971284702436129767424`20.*^-10, 
   1.38062765780487629709596401199500831359947577942`20.*^-10}, 
  {-5.97187151672783011827450037122156691683317375314`20.*^-10, 
   1.038586350735274803178173977603750768144899783144`20.*^-10}, 
  {-4.15700438576182566555366318413303868324097201678`20.*^-10, 
   7.22957284480317507052810988544876292737560350745`20.*^-11}, 
  {-2.748810326617755211668984562217419491937509516199`20.*^-10, 
   4.78053969846566123768519054298681650771740785437`20.*^-11}, 
  {-1.758830096118384847601594828702187520825559963264`20.*^-10, 
   3.05883494977110408278538231078641307969662602304`20.*^-11}, 
  {-1.102411575644453852366078875022877885949932420375`20.*^-10, 
   1.91723752285991974324535456525717893208683899197`20.*^-11}, 
  {-6.82208629767442995781320018618317612327380326138`20.*^-11, 
   1.18644979089990086222838264107533497796066143674`20.*^-11}, 
  {-4.18874893610513058925172417889758117239297791922`20.*^-11, 
   7.2847807584437053726116942241697063867703963814`20.*^-12}, 
  {-2.55958566784441530955505980095949274164064213835`20.*^-11, 
   4.4514533353815918427044518277556395506793776324`20.*^-12}, 
  {-1.55950404731622043957650217529671672128723981387`20.*^-11, 
   2.7121809518542964166547863918203769065865040235`20.*^-12}, 
  {-9.4848790895623858979283621433546621444541284836`20.*^-12, 
   1.64954418948911059094406298145298472077463104`20.*^-12}, 
  {-5.762465399978640806947785994654233496717725675`20.*^-12, 
   1.0021678956484592707735279990703014776900392478`20.*^-12}, 
  {-3.4986480073950428438584583612315454851823494953`20.*^-12, 
   6.08460523025224842410166671518529649596930347`20.*^-13}, 
  {-2.1233394950403335177331527322539026938609889546`20.*^-12, 
   3.692764339200580030840265621311135119758241656`20.*^-13}, 
  {-1.2883498662118633163278299624318262294360490439`20.*^-12, 
   2.240608462977153593613617325968393442497476595`20.*^-13}, 
  {-7.816001095915777997260280524458646815534481897`20.*^-13, 
   1.359304538420135303871353134688460315745127292`20.*^-13}, 
  {-4.741293448551076362735726979228774403499053625`20.*^-13, 
   8.24572773661056758736648170300656417999835417`20.*^-14}, 
  {-2.87597868517748822315910908730065869750145611`20.*^-13, 
   5.00170206117824038810279841269679773478514099`20.*^-14}, 
  {-1.03797799213413055909906439791529064709643`20.*^-17, 
   1.8051791167550096679983728659396359079947`20.*^-18}, 
  {-2.82128042110719108457245768511196294065381`20.*^-17, 
   4.9065746454038105818651438001947181576585`20.*^-18}, 
  {-7.66797862151790133344680454722365495610201`20.*^-17, 
   1.33356149939441762320813992125628781845257`20.*^-17}, 
  {-2.083899085115082967948323193883792445905882`20.*^-16, 
   3.62417232193927472686664903284137816679279`20.*^-17}, 
  {-5.662503202513082640858555559732729294056415`20.*^-16, 
   9.84783165654449154931922706040474659835895`20.*^-17}, 
  {-1.5382776276679507759836979104488175418045015`20.*^-15, 
   2.675265439422523088667300713824030507486095`20.*^-16}, 
  {-4.1772175404834058596054008523495707782245282`20.*^-15, 
   7.264726157362444973226784091042731788216567`20.*^-16}, 
  {-1.13358202295886015686914133259422280574491335`20.*^-14, 
   1.9714469964501915771637240566856048795563703`20.*^-15}, 
  {-3.07288935795605028075284712975909957518186204`20.*^-14, 
   5.3441554051409570100049515300158253481423687`20.*^-15}, 
  {-8.31503797543294808410512281777547201886246097`20.*^-14, 
   1.44609356094486053636610831613486469893260191`20.*^-14}, 
  {-2.243389714359733018280895146182739131545437294`20.*^-13, 
   3.90154732932127481440155677596998109833989086`20.*^-14}, 
  {-6.023514875375974920182298944833475085914825306`20.*^-13, 
   1.047567804413213029596921555623213058419969619`20.*^-13}, 
  {-1.6046026918849667708123506319106015619439086182`20.*^-12, 
   2.790613377191246557934522838105394020772014981`20.*^-13}, 
  {-4.2199303090099339190610002055633388971875371239`20.*^-12, 
   7.33900923306075464184521774880580677771745586`20.*^-13}, 
  {-1.0870108403440306452687712923698646100940336364`20.*^-11, 
   1.8904536353809228613369935519475906262504932799`20.*^-12}, 
  {-2.70898969456371297787562292700594730078125700255`20.*^-11, 
   4.7112864253281964832619529165320822622282730481`20.*^-12}, 
  {-6.41192324436963221281237977161780164240491517556`20.*^-11, 
   1.11511708597732734135867474289005245954868090011`20.*^-11}, 
  {-1.404072044261218420772485047238326180369242058959`20.*^-10, 
   2.44186442480211899264780008215361074846824705895`20.*^-11}, 
  {-2.750255273687636349250167486646274147121206448683`20.*^-10, 
   4.78305264989154147695681302025438982108035904122`20.*^-11}, 
  {-4.644357541792430454830233125559407491551659207683`20.*^-10, 
   8.07714355094335731274823152271201302878549427422`20.*^-11}, 
  {-6.55977426808752693027447880816965170914800959488`20.*^-10, 
   1.140830307493482944395561531856815782175850977337`20.*^-10}, 
  {-7.657251067943592810165842083697127370873687244799`20.*^-10, 
   1.331695837903233532202755144992373820002199358592`20.*^-10}, 
  {-7.475968934103233808084159387314614033323852300289`20.*^-10, 
   1.300168510278823270971158154315546956828432558582`20.*^-10}, 
  {-6.292614334649879963431958414540549383272926281727`20.*^-10, 
   1.094367710373892167553384072092885044608939583215`20.*^-10}, 
  {-4.737806055750756274232037398055638959139325403851`20.*^-10, 
   8.23966270565348917257745634444458949415534852847`20.*^-11}, 
  {-3.300225059384564413954141988884857453635682035733`20.*^-10, 
   5.73952184240793811122459476327801296284466441`20.*^-11}, 
  {-2.183319636963875688032397141223560489766555802295`20.*^-10, 
   3.79707762950239250092590807169314867785487965611`20.*^-11}, 
  {-1.397448994230901080032384734313269628427178346051`20.*^-10, 
   2.43034607692330622614327779880568631030813625401`20.*^-11}, 
  {-8.76083385141299218036954639891107449853118478359`20.*^-11, 
   1.52362327850660733571644285198453469539672778839`20.*^-11}, 
  {-5.42219529609973685347981477718208383052750919284`20.*^-11, 
   9.429904862782151049530112655968841444395668162`20.*^-12}, 
  {-3.32948554739823218363536969534813071588581424974`20.*^-11, 
   5.7904096476490994498006429484315316798014160861`20.*^-12}, 
  {-2.03462270937348489570778316770769402873111239385`20.*^-11, 
   3.5384742771712780794917968134046852673584563367`20.*^-12}, 
  {-1.23969204382028864334430661859041402230695671669`20.*^-11, 
   2.1559861631657193797292289018963722127077508117`20.*^-12}, 
  {-7.539926004442688157200289776512352110668201823`20.*^-12, 
   1.3112914790335109838609199611325829757683829251`20.*^-12}, 
  {-4.5808752799649353121579442553301182752500143221`20.*^-12, 
   7.966739617330322282013816096226292652608720566`20.*^-13}, 
  {-2.7812711840596600520716381246464754425459891949`20.*^-12, 
   4.836993363582017481863718477646044247906068172`20.*^-13}, 
  {-1.6879684037699046919857865273149716383695068123`20.*^-12, 
   2.935597223947660333888324395330385458033924886`20.*^-13}, 
  {-1.0241882243885705533347361938742264808845942045`20.*^-12, 
   1.781196911980122701451715119781263445016685569`20.*^-13}, 
  {-6.213427458282308149852663166821074149786918241`20.*^-13, 
   1.080596079701270982583071855099317243441203168`20.*^-13}, 
  {-3.769153774011101278803117569238197624454328874`20.*^-13, 
   6.55505004175843700661411751171860456426839801`20.*^-14}, 
  {-2.286298472762498942559838173133206916873256958`20.*^-13, 
   3.97617125697825903053884899675340333369262078`20.*^-14}, 
  {-8.2457018457121248854472328327512531830742`20.*^-18, 
   1.4340351036021086757299535361306527274905`20.*^-18}, 
  {-2.24122534610832506410943658210738767003085`20.*^-17, 
   3.8977832106231740245381505775780655130976`20.*^-18}, 
  {-6.0914376235789502324828739793905337342203`20.*^-17, 
   1.05938045627460004043180417032878847551654`20.*^-17}, 
  {-1.655445921934929119199416752616291473298928`20.*^-16, 
   2.8790363859737897725207247871587677796503`20.*^-17}, 
  {-4.498272875012888873737771504235549394234896`20.*^-16, 
   7.82308326089198064997873305084443372910415`20.*^-17}, 
  {-1.2219978715806925735887796057791167025620377`20.*^-15, 
   2.125213689705552301893529749181072526194846`20.*^-16}, 
  {-3.318334526600458489009599284759508121780239`20.*^-15, 
   5.77101656800079737219060745175566629874824`20.*^-16}, 
  {-9.0049572652313782033235337042139400945393548`20.*^-15, 
   1.566079524388065774491049339863293929485105`20.*^-15}, 
  {-2.44100377250266873275243518538369516414565973`20.*^-14, 
   4.2452239521785543178303220615368611550359304`20.*^-15}, 
  {-6.6050176888418650862611096755124545538305123`20.*^-14, 
   1.1486987284942374063062799435673834006661761`20.*^-14}, 
  {-1.781948726706754708621152616917850380839662768`20.*^-13, 
   3.09904126383783427586287411637887022754723962`20.*^-14}, 
  {-4.7841975708533325397165332399371079327487688`20.*^-13, 
   8.3203436014840565908113621564123616221717718`20.*^-14}, 
  {-1.2743127298211685072465897061544127247101486963`20.*^-12, 
   2.216196051862901751733199488964196042974171651`20.*^-13}, 
  {-3.3506819865567694999553020200377127181020551662`20.*^-12, 
   5.82727302009872956513965568702210907496009594`20.*^-13}, 
  {-8.6285218037868364015214043260462818213385785089`20.*^-12, 
   1.5006124876151019828732877088776142297980136537`20.*^-12}, 
  {-2.14942231761031825831226324695460223574533019953`20.*^-11, 
   3.7381257697570752318474143425297430186875307826`20.*^-12}, 
  {-5.08436770511755936841129388863280343524045728844`20.*^-11, 
   8.8423786175957554233239893715353103221573170232`20.*^-12}, 
  {-1.112493634517297541657523310091441801305354079463`20.*^-10, 
   1.93477153829095224636091010450685530661800709466`20.*^-11}, 
  {-2.177257494537408976304798542800033132969810448332`20.*^-10, 
   3.78653477310853735009530181356527501386053991014`20.*^-11}, 
  {-3.674159017423316892861089748635875894201416906898`20.*^-10, 
   6.38984176943185546584537347588847981600246418587`20.*^-11}, 
  {-5.188015234740661820838281541052966824421074461518`20.*^-10, 
   9.02263519085332490580570702791820317290621645486`20.*^-11}, 
  {-6.057664124001864498729088179807358412959969705984`20.*^-10, 
   1.05350680417423730412679794431586854302102465194`20.*^-10}, 
  {-5.9183994832910437755259771105460424812739428352`20.*^-10, 
   1.029286866659311960961039497485433083065195754062`20.*^-10}, 
  {-4.985850562572048407699616144854135618487234395982`20.*^-10, 
   8.67104445664704070904281068670284455389084242775`20.*^-11}, 
  {-3.756867820306649673765222187023700164085135340208`20.*^-10, 
   6.53368316575069508480908206438904376362632233076`20.*^-11}, 
  {-2.618532440345321918172417280044829637814945313065`20.*^-10, 
   4.55396946147012507508246483486057328315642663139`20.*^-11}, 
  {-1.733084932816257352639553803266089734002952979368`20.*^-10, 
   3.01406075272392583067748487524537345043991822497`20.*^-11}, 
  {-1.10959348358207646323729618042309693505178552286`20.*^-10, 
   1.92972779753404602302138466160538597400310525709`20.*^-11}, 
  {-6.95751176112746527639106451508589793992820952489`20.*^-11, 
   1.21000204541347222198105469827580833737881904778`20.*^-11}, 
  {-4.30659741028091610210894365025865210195767292632`20.*^-11, 
   7.489734626575506264537293304797655829491605089`20.*^-12}, 
  {-2.64464639981964936773888222098892930649558495126`20.*^-11, 
   4.5993850431646075960676212538937900982531912192`20.*^-12}, 
  {-1.61619454114187596728026562680246014370376150698`20.*^-11, 
   2.8107731150293495083135054379173219890500200114`20.*^-12}, 
  {-9.8477120516997020892810513588654601633358258493`20.*^-12, 
   1.7126455742086438416140958884983408979714479736`20.*^-12}, 
  {-5.9895719985039262866071321166683740249124272665`20.*^-12, 
   1.0416646953919871802795012376814563521586830023`20.*^-12}, 
  {-3.6389956832668229284966503210399007533708915456`20.*^-12, 
   6.328688144811865962602870123547653484123289649`20.*^-13}, 
  {-2.2094239737515089604632336295704616546747657052`20.*^-12, 
   3.84247647608958080080562370360080287769524471`20.*^-13}, 
  {-1.3409162376729855995063957741908235014680291883`20.*^-12, 
   2.33202823943127930348938395511447565472700728`20.*^-13}, 
  {-8.136134001492522856128002305941486914719809962`20.*^-13, 
   1.414979826346525714109217792337649898212140863`20.*^-13}, 
  {-4.935943048539435342840647130879200603406211326`20.*^-13, 
   8.58424878006858320494025587978991409288036747`20.*^-14}, 
  {-2.994215980232990170951544993272246016910867493`20.*^-13, 
   5.20733213953563507991573042308216698593194346`20.*^-14}, 
  {-1.816236554578549978373885536185097431711871407`20.*^-13, 
   3.15867226883226083195458354119147379428151555`20.*^-14}, 
  {-6.5462155662678077951066210779614488021578`20.*^-18, 
   1.1384722723944013556707167092106867482007`20.*^-18}, 
  {-1.77929521329937967869788691975039200115953`20.*^-17, 
   3.094426457911964658605020730000681741147`20.*^-18}, 
  {-4.83595177034349660956651305088123372644427`20.*^-17, 
   8.4103509049452114948982835667499716981633`20.*^-18}, 
  {-1.314245880197942220589940298149966955442292`20.*^-16, 
   2.28564500903989951406946138808689905294314`20.*^-17}, 
  {-3.571137270365534071739541845835030716803563`20.*^-16, 
   6.210673513679189689981811905800053420528`20.*^-17}, 
  {-9.701295846734040493962726621970005043171402`20.*^-16, 
   1.687181886388528781558735064690435659681986`20.*^-16}, 
  {-2.6343718740751958011126731290767593595713874`20.*^-15, 
   4.581516302739470958456822833176972799254593`20.*^-16}, 
  {-7.148824685986426869220778313814188291573968`20.*^-15, 
   1.2432738584324220642123092719676849202737339`20.*^-15}, 
  {-1.93782694099047981669679675246318487416219607`20.*^-14, 
   3.3701338104182257681683421781968432594125144`20.*^-15}, 
  {-5.24336315795843272715553128100265276493729292`20.*^-14, 
   9.1188924486233612646183152713089613303257273`20.*^-15}, 
  {-1.414535468600187882795068915675290378390179647`20.*^-13, 
   2.46006168452206588312185898378311370154813849`20.*^-14}, 
  {-3.797515599595262928598939867272880791903897646`20.*^-13, 
   6.60437495581784857147641716047457529026764804`20.*^-14}, 
  {-1.011395489879690733879431244575541708416428481`20.*^-12, 
   1.758948678051636058920749990566159492898136495`20.*^-13}, 
  {-2.6589234834040718373078253303629022838471268619`20.*^-12, 
   4.62421475374621189097013100932678658060369888`20.*^-13}, 
  {-6.8453625338906310973991863556307244108478761595`20.*^-12, 
   1.1904978319809793212868150183705607671039784624`20.*^-12}, 
  {-1.70456295137539765428884563408712523450134690356`20.*^-11, 
   2.9644573067398220074588619723254351904371250491`20.*^-12}, 
  {-4.02986103444866590853920570338035588359227488638`20.*^-11, 
   7.0084539729542015800681838319658363192909128456`20.*^-12}, 
  {-8.81142030205137027804375119456661175163324374742`20.*^-11, 
   1.53242092209589048313804368601158465245795543443`20.*^-11}, 
  {-1.723162937591214118754799232589241079083030935608`20.*^-10, 
   2.9968051088542854239213899697204192679704885836`20.*^-11}, 
  {-2.90604829803041371947031880677485378718062280743`20.*^-10, 
   5.05399704005289342516577183786931093422717009979`20.*^-11}, 
  {-4.102411263025055080846749542716268289829537784342`20.*^-10, 
   7.13462828352183492321173833515872746057310919022`20.*^-11}, 
  {-4.791263642676486619312431383911538144391995632606`20.*^-10, 
   8.3326324220460636857607502328896315554643402306`20.*^-11}, 
  {-4.684042500740778269984539183600335125660157539773`20.*^-10, 
   8.14616087085352742606006814539188717506114354734`20.*^-11}, 
  {-3.949004606135133243441469624869078757973758792995`20.*^-10, 
   6.86783409762631868424603413020709349212827616173`20.*^-11}, 
  {-2.977686925639436796347772896360331926640342947036`20.*^-10, 
   5.17858595763380312408308329801796856807016164701`20.*^-11}, 
  {-2.07658278608953167590567755294917028132151806249`20.*^-10, 
   3.61144832363396813200987400512899179360264010861`20.*^-11}, 
  {-1.374927819257508344776498841241397919428422617535`20.*^-10, 
   2.39117881610001451265478059346330072944073498703`20.*^-11}, 
  {-8.80514528784156467140944051382115030281737183836`20.*^-11, 
   1.5313296152767938558972940024036783135334559719`20.*^-11}, 
  {-5.52203226988827555787563147736639972777202950255`20.*^-11, 
   9.6035343824143922745663156128111299613426600053`20.*^-12}, 
  {-3.41841460429558036600226714057751519241087887045`20.*^-11, 
   5.9450688770357919408735080705695916389754415148`20.*^-12}, 
  {-2.09935677621643747378935905487347759548458156846`20.*^-11, 
   3.6510552629851086500684505302147436443210114226`20.*^-12}, 
  {-1.28300866283723129471519824845499973831183757708`20.*^-11, 
   2.2313194136299674690699099973130430231510218726`20.*^-12}, 
  {-7.8177518362267916063906311372190847098582464774`20.*^-12, 
   1.3596090149959637576331532412554929930188254741`20.*^-12}, 
  {-4.7549809383623087674296288061322830690517786135`20.*^-12, 
   8.26953206671705872596457183675179664182918019`20.*^-13}, 
  {-2.8889395562301041906809181646258029200285019755`20.*^-12, 
   5.024242706487137722923335938479657252223481701`20.*^-13}, 
  {-1.7540354306612923520919731927115219694766178281`20.*^-12, 
   3.050496401150073655812127291672212120828900562`20.*^-13}, 
  {-1.0645410113985314733215296782737846841775452848`20.*^-12, 
   1.851375671997446040559182049171799450743557013`20.*^-13}, 
  {-6.45921467761904819878278043630600571785945033`20.*^-13, 
   1.12334168306418229544048355414017490745381745`20.*^-13}, 
  {-3.918612319311700369541287715487680517934137884`20.*^-13, 
   6.81497794662904412094136993997857481379850069`20.*^-14}, 
  {-2.377089899678665946115604502918322420932139391`20.*^-13, 
   4.13406939074550599324452957029273464509937287`20.*^-14}, 
  {-1.441899832386061547448427760425202098225898856`20.*^-13, 
   2.50765188241054182164943958334817756213199793`20.*^-14}, 
  {-5.1940286755299728327001754590712486774733`20.*^-18, 
   9.033093348747778839478566015776084656466`20.*^-19}, 
  {-1.41176327497670494781541876055649665539497`20.*^-17, 
   2.4552404782203564309833369748808637485125`20.*^-18}, 
  {-3.83703303622481556890427296406480765782992`20.*^-17, 
   6.6731009325648966415726486331561872310085`20.*^-18}, 
  {-1.042772868295566390364866255513324958692274`20.*^-16, 
   1.81351803181837633106933261828404340642134`20.*^-17}, 
  {-2.833471533815506078259908890212488163738989`20.*^-16, 
   4.92777658054870622306071111341302289345908`20.*^-17}, 
  {-7.697341570373490701663075323222168820868643`20.*^-16, 
   1.338668099195389687245752230125594577542364`20.*^-16}, 
  {-2.0901908908852360995297163665185765799538079`20.*^-15, 
   3.635114592843888868747332811336654921658802`20.*^-16}, 
  {-5.6720492574670815226060059664898551858313471`20.*^-15, 
   9.864433491247098300184358202591052497097997`20.*^-16}, 
  {-1.53749794883540542237961769192229436392638209`20.*^-14, 
   2.6739094762354876910949872902996423720458823`20.*^-15}, 
  {-4.16006380909782499484539830924999203260425022`20.*^-14, 
   7.2348935810396956432093883639130296219204347`20.*^-15}, 
  {-1.122246744749303122501581311494515648008797964`20.*^-13, 
   1.9517334691292228217418805417295924313196486`20.*^-14}, 
  {-3.012650773251296518582391616262695815514182611`20.*^-13, 
   5.23939264913268959753459411523947098350292624`20.*^-14}, 
  {-8.022864128114510246651374089007511282739555781`20.*^-13, 
   1.395280717932958303765456363305654136128618391`20.*^-13}, 
  {-2.1088677704440087296764778365413909864737242486`20.*^-12, 
   3.667596122511319529872135367898071280823868263`20.*^-13}, 
  {-5.4279896967844537118673418452070932656843818039`20.*^-12, 
   9.439982081364267324986681469925379592494577044`20.*^-13}, 
  {-1.35115249636552712081004769825916082653561849986`20.*^-11, 
   2.3498304284617862970609525187115840461489017387`20.*^-12}, 
  {-3.19277374092476893283906713123107488438456186533`20.*^-11, 
   5.5526499842169894484157689238801302337122815042`20.*^-12}, 
  {-6.97672278778016932941003468133881412036991098164`20.*^-11, 
   1.21334309352698597033217994458066332528172364896`20.*^-11}, 
  {-1.363438512243075203115644431527173409726002822308`20.*^-10, 
   2.37119741259665252715764248961247549517565708222`20.*^-11}, 
  {-2.298104386459830527587909254157680485619223432448`20.*^-10, 
   3.99670328079970526537027696375248780107691031725`20.*^-11}, 
  {-3.243477118602656914425633731477305460383239793165`20.*^-10, 
   5.64082977148288159030544996778661819197085181427`20.*^-11}, 
  {-3.788933584270153261271655279422330178579615381589`20.*^-10, 
   6.5894497117741795848202700511692698757906354462`20.*^-11}, 
  {-3.706210132062582365366982341553890941289892475773`20.*^-10, 
   6.44558283836970846150779537661546250659111734916`20.*^-11}, 
  {-3.126750226437548887695408119735867694953504703794`20.*^-10, 
   5.43782648076095458729636194736672642600609513697`20.*^-11}, 
  {-2.359158428449849271767998667011880170712375983083`20.*^-10, 
   4.10288422339104221177043246436848725341282779674`20.*^-11}, 
  {-1.646040712705880299173039297543916179050911842839`20.*^-10, 
   2.86267950035805269421398138703289770269723798749`20.*^-11}, 
  {-1.090240874719605100960820795121051519039959875335`20.*^-10, 
   1.89607108646887843645360138281922003311297369629`20.*^-11}, 
  {-6.98361093402581388276176698941121676292130479454`20.*^-11, 
   1.21454103200448937091508991120195074137761822518`20.*^-11}, 
  {-4.38033539359744738436343785614105751947550188002`20.*^-11, 
   7.6179745975607780597625006193757522077834815305`20.*^-12}, 
  {-2.71190180275833356429140904968852054539564470853`20.*^-11, 
   4.7163509613188409813763635646756879050359038406`20.*^-12}, 
  {-1.66556184724968455842881846059054017307731888481`20.*^-11, 
   2.8966292995646687972675103662444176923083806689`20.*^-12}, 
  {-1.017934051897373485773588394224819528116938333`20.*^-11, 
   1.7703200902563017143888493812605557010729362311`20.*^-12}, 
  {-6.2027094167122923712115994062359532736565970601`20.*^-12, 
   1.0787320724717030210802781576062527432446255755`20.*^-12}, 
  {-3.7727161145084642961202954994423119287835595867`20.*^-12, 
   6.561245416536459645426600868595325093536625375`20.*^-13}, 
  {-2.2921726436555732122566714611715626637750168535`20.*^-12, 
   3.986387206357518630011602541167935067434811922`20.*^-13}, 
  {-1.3917119995927526909902728724144086330383633594`20.*^-12, 
   2.420368694943917723461344125938101970501501493`20.*^-13}, 
  {-8.446459561087775400427487399859289439713775685`20.*^-13, 
   1.468949488884830504422171721714659032993700117`20.*^-13}, 
  {-5.124987584493208464513575066420674841387669801`20.*^-13, 
   8.91302188607514515567578272420986928936986047`20.*^-14}, 
  {-3.109180081584996788576223288182755202690613949`20.*^-13, 
   5.40726970710434224100212745770913948294019821`20.*^-14}, 
  {-1.886077240519545005689701823633885093899697237`20.*^-13, 
   3.28013433133833914032991621501545233721686471`20.*^-14}, 
  {-1.144060878968650880808247203450069573380393179`20.*^-13, 
   1.98967109385852327097086470165229491022677071`20.*^-14}, 
  {-4.1190333617128011927395407308192909916233`20.*^-18, 
   7.163536281239654248242679531859636507163`20.*^-19}, 
  {-1.11957371454506399911583002665914330789693`20.*^-17, 
   1.9470847209479373897666609159289448832983`20.*^-18}, 
  {-3.04288885626572830992586274300411471621769`20.*^-17, 
   5.291980619592570973784109118268025593422`20.*^-18}, 
  {-8.26951129335296440878820166846710161006629`20.*^-17, 
   1.43817587710486337544142637712471332348985`20.*^-17}, 
  {-2.247026883198818891614384392430332902097772`20.*^-16, 
   3.90787284034577198541632068248753548190912`20.*^-17}, 
  {-6.104203560826096859057430221026156272745725`20.*^-16, 
   1.061600619274103801575205255830635873520992`20.*^-16}, 
  {-1.6575715370065233494001269714255114586225496`20.*^-15, 
   2.882733107837431912000220819870454710647917`20.*^-16}, 
  {-4.4980384625261985603458375351132329644848326`20.*^-15, 
   7.822675587002084452775369626283883416495359`20.*^-16}, 
  {-1.21924932329571919212292551014862636271637272`20.*^-14, 
   2.1204336057316855515181313219976110655936916`20.*^-15}, 
  {-3.29890227735470483874676090047094563182852238`20.*^-14, 
   5.7372213519212258065161059138625141423104728`20.*^-15}, 
  {-8.89905475649186273248430422813920527095586718`20.*^-14, 
   1.54766169678119351869292247445899222103580295`20.*^-14}, 
  {-2.388810200582277448144570486301930513230557491`20.*^-13, 
   4.15445252275178686633838345443814002300966525`20.*^-14}, 
  {-6.361004735806070468339195051262399993940180838`20.*^-13, 
   1.106261693183664429276381748045634781554814054`20.*^-13}, 
  {-1.6718120718307704386567934040850218240917550319`20.*^-12, 
   2.907499255357861632446597224495690128855226146`20.*^-13}, 
  {-4.3021612844192013842829585845078467954643537491`20.*^-12, 
   7.482019625076871972666014929578863992111919571`20.*^-13}, 
  {-1.07057384874033956794772359490878155611749437359`20.*^-11, 
   1.8618675630266775094743019041891853149869467364`20.*^-12}, 
  {-2.52865526194809910526211989411244491114454451755`20.*^-11, 
   4.3976613251271288787167302506303389759035556826`20.*^-12}, 
  {-5.52241959860297655138534943676327487733158230397`20.*^-11, 
   9.6042079975703940024093033682839563084027518336`20.*^-12}, 
  {-1.07857163224421588348646719965151945428560727919`20.*^-10, 
   1.8757767517290711017155951298287294857140996159`20.*^-11}, 
  {-1.817051304593658733266466552856055052554897753316`20.*^-10, 
   3.16008922538027605785472443974966096096503957095`20.*^-11}, 
  {-2.564031744037431342332266258347668119153009040257`20.*^-10, 
   4.45918564180422842144741957973507498983132007006`20.*^-11}, 
  {-2.99581113585597223189206324276904752761843344366`20.*^-10, 
   5.21010632322777779459489259612008265672771033685`20.*^-11}, 
  {-2.931861668630354064230400204275785398125211404062`20.*^-10, 
   5.09888985848757228561808731178397460543515026796`20.*^-11}, 
  {-2.474976755656806784714404251440009654849431098521`20.*^-10, 
   4.30430740114227266906852913293914722582509756268`20.*^-11}, 
  {-1.868437558671089247030853591752763760334385525195`20.*^-10, 
   3.24945662377580738614061494217871958319023569592`20.*^-11}, 
  {-1.304225944684031285487914883570950407069728625182`20.*^-10, 
   2.26821903423309788780506936273208766446909326128`20.*^-11}, 
  {-8.6411219326220516001878696682648055012028581057`20.*^-11, 
   1.50280381436905245220658602926344443499180140972`20.*^-11}, 
  {-5.53628123489320018681128395133959766804807924457`20.*^-11, 
   9.6283151911186090205413633936340829009531812944`20.*^-12}, 
  {-3.47299090925528061835375211632192482234068509537`20.*^-11, 
   6.0399841900091836840934819414294344736359740779`20.*^-12}, 
  {-2.15033841516358502700390020377823655689799346069`20.*^-11, 
   3.7397189828931913513111307891795418380834668879`20.*^-12}, 
  {-1.32073682974078951626780638817458692102110372086`20.*^-11, 
   2.296933616940503506552706762042759862645397775`20.*^-12}, 
  {-8.0721477267093139073959304334279500328624959444`20.*^-12, 
   1.4038517785581415491123357275526869622369558164`20.*^-12}, 
  {-4.9188028288752880174903409850978051095511686867`20.*^-12, 
   8.5544397023918052478092886697353132340020325`20.*^-13}, 
  {-2.9918326545537781390702880246276578648920357149`20.*^-12, 
   5.203187225310918502730935695004622373725279508`20.*^-13}, 
  {-1.8177479136484018475538961297254974632097246221`20.*^-12, 
   3.161300719388524952267645443000865153408216723`20.*^-13}, 
  {-1.1036658914997996978197680654314383020587800773`20.*^-12, 
   1.919418941738782083164814026837284003580487093`20.*^-13}, 
  {-6.69829270732955431838243759235211673499762679`20.*^-13, 
   1.164920470839922490153467407365585519130022042`20.*^-13}, 
  {-4.064273631558145227070323525551034202201928574`20.*^-13, 
   7.06830196792720909055708439226266817774248442`20.*^-14}, 
  {-2.465678384831451572539901094357501812600407716`20.*^-13, 
   4.2881363214460027348520019032304379349572308`20.*^-14}, 
  {-1.495719948753621865637833334469919405664775585`20.*^-13, 
   2.60125208478890759241362319038246853159091406`20.*^-14}, 
  {-9.0727742473544022909200017905225891258823225`20.*^-14, 
   1.57787378214859170276869596356914593493605605`20.*^-14}, 
  {-3.2650237230371139419618397129332808703413`20.*^-18, 
   5.678302127021067725151025587710053687546`20.*^-19}, 
  {-8.8744937502117861803525079825531348178166`20.*^-18, 
   1.5433902174281367270178274752266321422294`20.*^-18}, 
  {-2.41199692263307861566061181625127882890956`20.*^-17, 
   4.1947772567531802011488901152196153546259`20.*^-18}, 
  {-6.55496111189608704292597558749530705513619`20.*^-17, 
   1.139993236851493398769734884781792531328`20.*^-17}, 
  {-1.781139395237493418838185530373401219848324`20.*^-16, 
   3.09763373084781464145771396586678473017093`20.*^-17}, 
  {-4.838576424991973386372221091405638099633617`20.*^-16, 
   8.41491552172517110673429755027067495588459`20.*^-17}, 
  {-1.3138904580531156099503256441123543181239861`20.*^-15, 
   2.285026883570635843391870685412790118476498`20.*^-16}, 
  {-3.5653914033556842094506905323967060292888486`20.*^-15, 
   6.200680701488146451218592230255140920502338`20.*^-16}, 
  {-9.6643337541677507673460489900119907910814357`20.*^-15, 
   1.6807536963770001334514867808716505723619895`20.*^-15}, 
  {-2.61481649354106229763680125612264876320314028`20.*^-14, 
   4.5475069452888039958900891410828674142663302`20.*^-15}, 
  {-7.05347551407460339281507495238857840362040809`20.*^-14, 
   1.22669139375210493788088260041540493976007101`20.*^-14}, 
  {-1.893305182301492874353858303454419157208316659`20.*^-13, 
   3.2927046648721615206154057451381202734057681`20.*^-14}, 
  {-5.041176998595257354628840961542130092955573321`20.*^-13, 
   8.76726434538305626891972341137761755296621447`20.*^-14}, 
  {-1.3247733941788393914058786770791949732142091111`20.*^-12, 
   2.303953729006677202445006394920339083850798455`20.*^-13}, 
  {-3.4084732050931212181466592282225889582964729519`20.*^-12, 
   5.927779487118471683733320396908850362254735569`20.*^-13}, 
  {-8.479469578532463571126703828431001521441495616`20.*^-12, 
   1.4746903614839067080220354484227828732941731509`20.*^-12}, 
  {-2.00203251728703900915773445947696474609028886331`20.*^-11, 
   3.4817956822383287115786686251773299932005023714`20.*^-12}, 
  {-4.37012022893268915544719728395259640197671508496`20.*^-11, 
   7.6002090937959811399081691894827763512638523213`20.*^-12}, 
  {-8.53054957632785526506387861275836436788079269952`20.*^-11, 
   1.48357383936136613305458758482754162919665959989`20.*^-11}, 
  {-1.436490352536003785585240403274910787653403243264`20.*^-10, 
   2.49824409136696310536563548395636658722330998835`20.*^-11}, 
  {-2.026671354935613936683712242506953570610204447349`20.*^-10, 
   3.52464583467063293336297781305557142714818164764`20.*^-11}, 
  {-2.368372199396344315845655159248046269858738867196`20.*^-10, 
   4.11890817286320750581853071173573264323258933431`20.*^-11}, 
  {-2.318843790018163832208673469922305534268643753374`20.*^-10, 
   4.0327718087272414473194321216040096248150326145`20.*^-11}, 
  {-1.958552006582639816203220800684761468626407040408`20.*^-10, 
   3.40617740275241707165777530553871559761114267897`20.*^-11}, 
  {-1.479313058319276418459790910483734207636869542128`20.*^-10, 
   2.5727183622943937712344189747543203611075992037`20.*^-11}, 
  {-1.03301086931010994166606466100898488853354638831`20.*^-10, 
   1.7965406422784520724627211495808432844061676319`20.*^-11}, 
  {-6.84610144111935815631957013341910288861654645001`20.*^-11, 
   1.19062633758597533153383828407288745888983416528`20.*^-11}, 
  {-4.38704696909755891067745244537760085724664220373`20.*^-11, 
   7.6296469027783633229173086006566971430376386149`20.*^-12}, 
  {-2.75238938112057288007884689283543472217099848153`20.*^-11, 
   4.7867641410792571827458206831920603863843451845`20.*^-12}, 
  {-1.70429901212763097709159784010852599483664340884`20.*^-11, 
   2.9639982819610973514636484175800452084115537541`20.*^-12}, 
  {-1.04682858390355245746902901739005979752532205718`20.*^-11, 
   1.8205714502670477521200504650261909522179514035`20.*^-12}, 
  {-6.3982450037231143091173840564438089327834340203`20.*^-12, 
   1.1127382615170633581073711402510972057014667856`20.*^-12}, 
  {-3.8988705023329323748976960293764350771471464516`20.*^-12, 
   6.780644351883360651995993094567713177647211215`20.*^-13}, 
  {-2.3714902647379808317746986376988159684842993554`20.*^-12, 
   4.124330895196488403086432413389245162581390186`20.*^-13}, 
  {-1.4408558454412243881902172254281432081183271827`20.*^-12, 
   2.505836252941259805548203870309814274988395096`20.*^-13}, 
  {-8.74835138127044900665926667524823833272482722`20.*^-13, 
   1.521452414133991131592915943521432753517361262`20.*^-13}, 
  {-5.309501687103975258149906931358952595024031551`20.*^-13, 
   9.23391597757213088373896857627643929569396782`20.*^-14}, 
  {-3.221611854223613364799900644961570596682708261`20.*^-13, 
   5.60280322473671889530417503471577495075253617`20.*^-14}, 
  {-1.954461354200550347752783551250489873109945843`20.*^-13, 
   3.3990632246966093004396235673921563010607754`20.*^-14}, 
  {-1.185608157439729437301859105145046730612313082`20.*^-13, 
   2.06192723032996423878584192199138561845619665`20.*^-14}, 
  {-7.19169298503404661535652437199369612393261779`20.*^-14, 
   1.25072921478852984614896076034672976068393344`20.*^-14}, 
  {-2.5870113979355127110983762886244122697311`20.*^-18, 
   4.499150257279152541040654414998977860398`20.*^-19}, 
  {-7.0316211872154944914685240169902523420294`20.*^-18, 
   1.2228906412548686072119172203461308420926`20.*^-18}, 
  {-1.91112202422612851698641273130861012566189`20.*^-17, 
   3.323690476915006116498109097928017609847`20.*^-18}, 
  {-5.19375480868467761089125236127012014748314`20.*^-17, 
   9.0326170585820480189413084543828176477966`20.*^-18}, 
  {-1.411265308669412097631519825306185066749785`20.*^-16, 
   2.45437444985984712631568665270640881173876`20.*^-17}, 
  {-3.833782116344587941971559668990486781612457`20.*^-16, 
   6.66744715886015294255923420693997701149996`20.*^-17}, 
  {-1.0410400603849665717018872317027000606967174`20.*^-15, 
   1.810504452843420124698934316004695757733414`20.*^-16}, 
  {-2.8249642983738439047364582529034080900523315`20.*^-15, 
   4.912981388476250269106883918092883634873627`20.*^-16}, 
  {-7.6572619970832981076192991568712770802910982`20.*^-15, 
   1.3316977386231822795859650707602221009201911`20.*^-15}, 
  {-2.07174344191906829216162686431114180855725369`20.*^-14, 
   3.6030320729027274646289162857585074931430495`20.*^-15}, 
  {-5.58839055788879943548241564542915606150997208`20.*^-14, 
   9.7189401006761729312737663398767931504521257`20.*^-15}, 
  {-1.499981973445511785823819362806582353550357591`20.*^-13, 
   2.60866430164436832317185976140275191921801326`20.*^-14}, 
  {-3.993632118707174938815375084811725443384584763`20.*^-13, 
   6.94544716296899989359195666923778337979927793`20.*^-14}, 
  {-1.0493759586496845665278181379976538733499285533`20.*^-12, 
   1.825001667216842724396205457387224127565093138`20.*^-13}, 
  {-2.699460666656986269693619079144264671124537956`20.*^-12, 
   4.694714202881715251641076659381329862825283401`20.*^-13}, 
  {-6.7139408444184112353488665971157893227217479547`20.*^-12, 
   1.1676418859858106496258898429766590126472605148`20.*^-12}, 
  {-1.58462892585353892721518297590175876695059661184`20.*^-11, 
   2.7558763927887633516785790885247978555662549768`20.*^-12}, 
  {-3.45744812645700823966049557632564727966989782846`20.*^-11, 
   6.0129532634034925907139053501315604863824310063`20.*^-12}, 
  {-6.74572880549668931107388622601691235480625898491`20.*^-11, 
   1.17317022704290248888241499582902823561847982345`20.*^-11}, 
  {-1.135489405591915000763834270318571607847352144412`20.*^-10, 
   1.974764183638113044806668296206211491908438512`20.*^-11}, 
  {-1.601756136658913710964482885564177014172306340822`20.*^-10, 
   2.78566284636332819298170936619856872029966320147`20.*^-11}, 
  {-1.872105535665449191911735041464136167484801851168`20.*^-10, 
   3.25583571420078120332475659385067159562574234982`20.*^-11}, 
  {-1.833679203176205595952343203801618762608386004289`20.*^-10, 
   3.18900730987166190600407513704629350018849739882`20.*^-11}, 
  {-1.549520747941120308490628916369313221728885743083`20.*^-10, 
   2.69481869207151357998370246325097951605023607486`20.*^-11}, 
  {-1.170891202999253456707685210249169384383542618343`20.*^-10, 
   2.03633252695522340296988732217246849458007411884`20.*^-11}, 
  {-8.17925437900880045656185722155789559323489570556`20.*^-11, 
   1.42247902243631312288032299505354705969302534016`20.*^-11}, 
  {-5.42201168915681566914646432291210401257877568112`20.*^-11, 
   9.4295855463596794246025466485427895870935229242`20.*^-12}, 
  {-3.47505591449654146563370082394594900010865170755`20.*^-11, 
   6.0435755034722460271890449112103460871454812302`20.*^-12}, 
  {-2.18044925593904229983447881196569135075245008144`20.*^-11, 
   3.7920856625026822605817022816794632186999131853`20.*^-12}, 
  {-1.35024074268829659360636746248612478885785895896`20.*^-11, 
   2.3482447698926897280110738478019561545354068847`20.*^-12}, 
  {-8.2939069713603710957519686136063235507897092853`20.*^-12, 
   1.4424186037148471470872988893228388783982103104`20.*^-12}, 
  {-5.0693890599441555963794711259563082366692359001`20.*^-12, 
   8.816328799902879298051254132097927368120410256`20.*^-13}, 
  {-3.0891599661397892699177558073356316428182837519`20.*^-12, 
   5.372452115025720469422184012757620248379623915`20.*^-13}, 
  {-1.8790013696982031746894440309680140271445253029`20.*^-12, 
   3.267828469040353347285989619074807003729609217`20.*^-13}, 
  {-1.1416390512924789051937802600958627836165201452`20.*^-12, 
   1.985459219639093748163096104514543971506991558`20.*^-13}, 
  {-6.9316406595906524213121746388992738366253509`20.*^-13, 
   1.205502723407069986315160806765091102021800159`20.*^-13}, 
  {-4.206922580238120871128534185656231231974149998`20.*^-13, 
   7.31638709606629716718005945331518475125939135`20.*^-14}, 
  {-2.552610424167803964302696295792275463626140302`20.*^-13, 
   4.43932247681357211183077616659526167587154833`20.*^-14}, 
  {-1.548598218970930723078667487075092919125751469`20.*^-13, 
   2.69321429386248821404985649926103116369695915`20.*^-14}, 
  {-9.39405406871296611742116268918434884087742074`20.*^-14, 
   1.63374853368921149868194133724945197232650791`20.*^-14}, 
  {-5.69827156004478261068982342643748317841218995`20.*^-14, 
   9.9100374957300567142431711764130142233255485`20.*^-15}, 
  {-2.0490387129492247252997950824989187364834`20.*^-18, 
   3.563545587737782130956165360867684759102`20.*^-19}, 
  {-5.5693841908438127857629267052767346171881`20.*^-18, 
   9.685885549293587453500742096133451508155`20.*^-19}, 
  {-1.51370045401708556973132655712422167481239`20.*^-17, 
   2.6325225287253662082283940123899507388045`20.*^-18}, 
  {-4.11370040059517391179143760673472231498878`20.*^-17, 
   7.1542615662524763683329349682342996782419`20.*^-18}, 
  {-1.11778782368516154186770869887102677637435`20.*^-16, 
   1.94397882380028094237862382412352482847722`20.*^-17}, 
  {-3.036528068837270395246198169914118210480482`20.*^-16, 
   5.28091838058655720912382290419846645300948`20.*^-17}, 
  {-8.245479923684464239854630232103323311669093`20.*^-16, 
   1.433996508466863346061674822974491010725061`20.*^-16}, 
  {-2.237480170715226434698581639474526524592059`20.*^-15, 
   3.891269862113437277736663720825263521029674`20.*^-16}, 
  {-6.0647934565788040210384325433711937201646521`20.*^-15, 
   1.0547466881006615688762491379775989078547229`20.*^-15}, 
  {-1.6408631907146530407967593214121982765940793`20.*^-14, 
   2.8536751142863531144291466459342578723375292`20.*^-15}, 
  {-4.4260178513788528364225144996054748280018506`20.*^-14, 
   7.6974223502240918894304599993138692660901739`20.*^-15}, 
  {-1.18794463952792156694927517466315296726615674`20.*^-13, 
   2.06599067743986359469439160810983124741940296`20.*^-14}, 
  {-3.162656433878015205523930502622167378576387599`20.*^-13, 
   5.50027205891828731395466174369072587578502195`20.*^-14}, 
  {-8.309471699586436086087758070475126649384334778`20.*^-13, 
   1.445125512971554101928305751386978547719014747`20.*^-13}, 
  {-2.1372464592873079537443354359736661049222329105`20.*^-12, 
   3.716950363977926876077105106041158443343013766`20.*^-13}, 
  {-5.3144504652994122044967074101136475752100114217`20.*^-12, 
   9.242522548346803833907317234980256652539150298`20.*^-13}, 
  {-1.25392737459406865470412612276280597054145489923`20.*^-11, 
   2.1807432601635976603550019526309669052894867816`20.*^-12}, 
  {-2.73481053691141674543545513398657632550961350593`20.*^-11, 
   4.7561922381068117311920958851940457834949800105`20.*^-12}, 
  {-5.33350711540437296423013648129293699227972470324`20.*^-11, 
   9.2756645485293442856176286631181512909212603538`20.*^-12}, 
  {-8.97458440660729466318009120463670183603119842088`20.*^-11, 
   1.56079728810561646316175499211073075409238233417`20.*^-11}, 
  {-1.265807725996193075925286941752996355864061640994`20.*^-10, 
   2.20140474086294447987006424652695018411141154948`20.*^-11}, 
  {-1.479658820695585006385876430546342042608192343824`20.*^-10, 
   2.57331968816623479371456770529798616105772581529`20.*^-11}, 
  {-1.449797547381697296803066754897836096359307129655`20.*^-10, 
   2.52138703892469095096185522590928016758140370371`20.*^-11}, 
  {-1.225657049257043539177295524752408941554988049969`20.*^-10, 
   2.13157747696877137248225308652592859400867486951`20.*^-11}, 
  {-9.26533971556577917010988889552613518280806615301`20.*^-11, 
   1.61136342879404855132345893835237133614053324403`20.*^-11}, 
  {-6.47432606983084313089864509363770969542069638415`20.*^-11, 
   1.12596975127492924015628610324134081659490371896`20.*^-11}, 
  {-4.29277426708581352792608012638685399225236146585`20.*^-11, 
   7.4656943775405452659584002198032243343519329837`20.*^-12}, 
  {-2.75171910865807408819619353987290088976885143171`20.*^-11, 
   4.785598449840128849036858330213740677858872055`20.*^-12}, 
  {-1.72675190479973950777603591772401630643848115853`20.*^-11, 
   3.003046790956068709175714639520028359023445493`20.*^-12}, 
  {-1.06935368604960752267806068046272007618508930084`20.*^-11, 
   1.8597455409558391698748881399351653498871118282`20.*^-12}, 
  {-6.5687929166260318464670560186395874229155294784`20.*^-12, 
   1.1423987681088751037334010467199282474635703442`20.*^-12}, 
  {-4.0150598474166604943430953241383449876357615419`20.*^-12, 
   6.982712778115931294509730998501469543714367901`20.*^-13}, 
  {-2.4467123050228159114449943547829846123096596728`20.*^-12, 
   4.255151834822288541643468443100842804016799435`20.*^-13}, 
  {-1.4882412167404205528114200085493102336434157026`20.*^-12, 
   2.588245594331166178802469580085756928075505566`20.*^-13}, 
  {-9.04226670423776891729997561624344938793410864`20.*^-13, 
   1.572568122476133724747821846303208589205931933`20.*^-13}, 
  {-5.490171530933905719389646317906749768476674133`20.*^-13, 
   9.54812440162418385980808055288130394517682461`20.*^-14}, 
  {-3.332078531362694382310537317850929872179733628`20.*^-13, 
   5.7949191849785989257574562049581389081386672`20.*^-14}, 
  {-2.021788650765283571294595363269647838904905981`20.*^-13, 
   3.51615417524397142833842671872982232853027127`20.*^-14}, 
  {-1.226564184231508998845090435043926227929934364`20.*^-13, 
   2.13315510301131999799146162616334996161727715`20.*^-14}, 
  {-7.44054531273309611301883747085868081042279163`20.*^-14, 
   1.29400788047532106313371086449716188007352892`20.*^-14}, 
  {-4.51330793870411615959958532357681010991259067`20.*^-14, 
   7.8492311977462889732166701279596697563697225`20.*^-15}, 
  {-1.6224031391365574240812672398234497918429`20.*^-18, 
   2.821570676759230302750029982301651811906`20.*^-19}, 
  {-4.4097675135008757379030707728336953347806`20.*^-18, 
   7.669160893045001283309688300580339712669`20.*^-19}, 
  {-1.1985282892409947237077698926269564032948`20.*^-17, 
   2.0843970247669473455787302480468807013818`20.*^-18}, 
  {-3.25717229298142026734029346318990078195719`20.*^-17, 
   5.6646474660546439432005103707650448381867`20.*^-18}, 
  {-8.85048344166984503446853469566415056250079`20.*^-17, 
   1.53921451159475565816844081663724357608706`20.*^-17}, 
  {-2.40427517699306745081846104544885794578555`20.*^-16, 
   4.18134813390098687098862790512844860136613`20.*^-17}, 
  {-6.528622858391658306046323698473706700831848`20.*^-16, 
   1.13541267102463622713849107799542725231858`20.*^-16}, 
  {-1.7715883409372019542461920896169247473603449`20.*^-15, 
   3.081023201629916442167290590638129995409295`20.*^-16}, 
  {-4.8019353174281213357311416952960790224677271`20.*^-15, 
   8.351191856396732757793289904862746126030829`20.*^-16}, 
  {-1.29917365288710875041636457681993910844507599`20.*^-14, 
   2.2594324398036673920284601335998941016436097`20.*^-15}, 
  {-3.50428215084898262598247355503540446370435471`20.*^-14, 
   6.0944037406069263060564757478876599368771383`20.*^-15}, 
  {-9.40519030942524744022330904199903810159944175`20.*^-14, 
   1.63568527120439085916927113773896314810425079`20.*^-14}, 
  {-2.503802040977867760933729019755228708283294602`20.*^-13, 
   4.35443833213542219292822438218300644918833843`20.*^-14}, 
  {-6.577853100900741344011660088087412186104815284`20.*^-13, 
   1.143974452330563712002027841406506467148663517`20.*^-13}, 
  {-1.6916385547178611537884843666058955775550753953`20.*^-12, 
   2.941980095161497658762581507140687960965348518`20.*^-13}, 
  {-4.2055707939235251147532286877625118450946961469`20.*^-12, 
   7.314036163345261069136049891760890165382080259`20.*^-13}, 
  {-9.9201344249336578749301486467811742396834807045`20.*^-12, 
   1.7252407695536796304226345472662911721188662092`20.*^-12}, 
  {-2.1628078067094138036348073025961138660415857229`20.*^-11, 
   3.7614048812337631367561866132106328105071056054`20.*^-12}, 
  {-4.216347715358102681352813037840274461036688332`20.*^-11, 
   7.3327786354053959675701096310265642800638057948`20.*^-12}, 
  {-7.09254142714048052414839006791093992318714279409`20.*^-11, 
   1.23348546558964878680841566398451129098906831206`20.*^-11}, 
  {-1.000234780779891801945116860664944373731084473736`20.*^-10, 
   1.73953874918242052512194236637381630214101647611`20.*^-11}, 
  {-1.169362391431741371341974004899834524423320763117`20.*^-10, 
   2.03367372422911542842082435634753830334490567499`20.*^-11}, 
  {-1.146122137715996760585400560173087403728100405452`20.*^-10, 
   1.99325589167999436623547923508363026735321809649`20.*^-11}, 
  {-9.69303210845285567138009526885746220444404879869`20.*^-11, 
   1.6857447145135401167617556989317325572946171824`20.*^-11}, 
  {-7.33004297804534608978928344632642256550382595103`20.*^-11, 
   1.27479008313832105909378842544807348965283929576`20.*^-11}, 
  {-5.1234340798548168460189238612369446926357133507`20.*^-11, 
   8.9103201388779423409024762804120777263229797403`20.*^-12}, 
  {-3.39774686505124636574527639857747736539105940958`20.*^-11, 
   5.9091249826978197665135241714390910702453207125`20.*^-12}, 
  {-2.17828578349990876047892871900044681539429010056`20.*^-11, 
   3.7883231017389717573546586417399075050335480009`20.*^-12}, 
  {-1.36702959486575843563516238991022826009853284292`20.*^-11, 
   2.3774427736795798880611519824525708871278832051`20.*^-12}, 
  {-8.4662825105835106314878101970673348215766608993`20.*^-12, 
   1.4723969583623496750413582951421451863611584179`20.*^-12}, 
  {-5.2008158445799814913485097418938524652770857436`20.*^-12, 
   9.044897121008663463214799551119743417873192601`20.*^-13}, 
  {-3.1789731148850327161692674214356109336452125251`20.*^-12, 
   5.52864889545223081072916073293149727590471743`20.*^-13}, 
  {-1.9372389701891697539540590021620334190208213344`20.*^-12, 
   3.369111252502903919920102612455710293949254489`20.*^-13}, 
  {-1.1783571636294862962982234144754921822040536916`20.*^-12, 
   2.049316806312150080518649416479116838615745557`20.*^-13}, 
  {-7.15950431432767299038201622944643309861366149`20.*^-13, 
   1.245131185100464867892524561642857930193680263`20.*^-13}, 
  {-4.347031488863929820558274516604794266656561022`20.*^-13, 
   7.56005476324161707923178176800833785505488869`20.*^-14}, 
  {-2.638291923811286440609911688173394140893775788`20.*^-13, 
   4.58833378054136772279984641421459850590221874`20.*^-14}, 
  {-1.600824886525445307524486581743599339601979638`20.*^-13, 
   2.78404328091381792612954188129321624278605153`20.*^-14}, 
  {-9.71177533290726644531562941828386129721747552`20.*^-14, 
   1.68900440572300286005489207274501935603782177`20.*^-14}, 
  {-5.89132905782054210286839817359035852883412623`20.*^-14, 
   1.02457896657748558310754750845049713544941323`20.*^-14}, 
  {-3.57358060284286690114004739490852166021427963`20.*^-14, 
   6.214922787552812001982691121580037669937877`20.*^-15}, 
  {-1.2842200421052059913008969982409136056621`20.*^-18, 
   2.233426160182966941392864344766806270713`20.*^-19}, 
  {-3.4905693541015510275516929620711895290641`20.*^-18, 
   6.070555398437480047915987760123807876638`20.*^-19}, 
  {-9.4869959899634660835874873847965727056543`20.*^-18, 
   1.649912346080602797145649979964621340113`20.*^-18}, 
  {-2.57822558440318158520961806137155289685447`20.*^-17, 
   4.4838705815707505829732488023853093858338`20.*^-18}, 
  {-7.00562313406978956912893444286360663447664`20.*^-17, 
   1.21836924070778949028329294658497506686546`20.*^-17}, 
  {-1.903107331941563305011411968537810229793047`20.*^-16, 
   3.30975188163750140001984690180488735616181`20.*^-17}, 
  {-5.167727355336407823494097506240952406628662`20.*^-16, 
   8.98735192232418751912016957607122157674546`20.*^-17}, 
  {-1.4022938092723713025203259359765995604748371`20.*^-15, 
   2.438771842212819656557088584307129670391027`20.*^-16}, 
  {-3.8009270726709131725525845727146240004805862`20.*^-15, 
   6.610307952471153343569712300373259131270584`20.*^-16}, 
  {-1.02833723240486180253524631204507611975306746`20.*^-14, 
   1.7884125780954118304960805426870889039183781`20.*^-15}, 
  {-2.77369976708069411912994137253711757671865091`20.*^-14, 
   4.823825681879468033269463256586291437771567`20.*^-15}, 
  {-7.44414809046187256203180807877541044078410576`20.*^-14, 
   1.29463445051510827165770575283050616361462704`20.*^-14}, 
  {-1.981647932884995390414934877897974830047103396`20.*^-13, 
   3.44634423110433980941727804851821709573409288`20.*^-14}, 
  {-5.205679802296939922280356408743635547785358207`20.*^-13, 
   9.05335617790772160396583723259762703962670982`20.*^-14}, 
  {-1.3385952168330004234697673546712967017003547689`20.*^-12, 
   2.327991681448696388643073660297907307304964817`20.*^-13}, 
  {-3.327281560915034884610069661521669971962698386`20.*^-12, 
   5.786576627678321538452295063515947777326431973`20.*^-13}, 
  {-7.8464617994232602599015314825172390430610914375`20.*^-12, 
   1.3646020520736104799828750404377807031410593811`20.*^-12}, 
  {-1.71015909957775892632037773810564480562811476284`20.*^-11, 
   2.974189738396102480557178674966338792396721327`20.*^-12}, 
  {-3.33277588678954828844733768834268240871495732113`20.*^-11, 
   5.796131977025301371212761197117708536895577949`20.*^-12}, 
  {-5.60467579156363102696349166976992937862503504832`20.*^-11, 
   9.7472622461976191773278115995998771802174522581`20.*^-12}, 
  {-7.90320258631386739013325707041385298206077235303`20.*^-11, 
   1.37447001501110737219708818615893095340187345266`20.*^-11}, 
  {-9.24054819298287122453751863664738182344671108567`20.*^-11, 
   1.60705185964919499557174237159084901277334105838`20.*^-11}, 
  {-9.05942413142453719959261502223651262999178424828`20.*^-11, 
   1.57555202285644125210306348212808915304204943455`20.*^-11}, 
  {-7.66440134502358371184430261378889934404516938613`20.*^-11, 
   1.33293936435192760205987871544154771200785554544`20.*^-11}, 
  {-5.79779464186257084723355465557167341048962553788`20.*^-11, 
   1.00831211162827319082322689662116059312863052836`20.*^-11}, 
  {-4.05345875216122959188602268241416058650533194263`20.*^-11, 
   7.0494934820195297250191698824594097156614468564`20.*^-12}, 
  {-2.68864036520925431136421508012197614735403058594`20.*^-11, 
   4.6758962873204422806334175306469150388765749326`20.*^-12}, 
  {-1.72388439401192348159614736067151086495108520097`20.*^-11, 
   2.9980598156729104027759084533417580260018873065`20.*^-12}, 
  {-1.08194311152589486360909413383570829408884793843`20.*^-11, 
   1.8816401939580780236679897979751448592849529364`20.*^-12}, 
  {-6.7010085612163880565322893721615131479927318252`20.*^-12, 
   1.1653927932550240098317024995063501126943881424`20.*^-12}, 
  {-4.1165354487685095939728431774197286843657033041`20.*^-12, 
   7.15919208481479929386581422159952814672296227`20.*^-13}, 
  {-2.5162582442786727730114731243371390915167585398`20.*^-12, 
   4.376101294397691779150388042325459289594362684`20.*^-13}, 
  {-1.5334034221463886131690650222813305120609618331`20.*^-12, 
   2.66678856025458889246793916918492262967123797`20.*^-13}, 
  {-9.327239953222660615988565903887236747480301819`20.*^-13, 
   1.622128687516984454954533200676041173474835109`20.*^-13}, 
  {-5.66710117783498731491039205686567415225061933`20.*^-13, 
   9.85582813536519533027894270759247678652281622`20.*^-14}, 
  {-3.440898770390227796031905803225668125313459054`20.*^-13, 
   5.98417177459170051483809704908811847880601579`20.*^-14}, 
  {-2.088346818901522850553536624888787404355764603`20.*^-13, 
   3.63190751113308321835397673893702157279263408`20.*^-14}, 
  {-1.267138274597195276414211468275404185964322131`20.*^-13, 
   2.20371873842990482854645472743548554080751667`20.*^-14}, 
  {-7.68739248369964179903710000105804667302769384`20.*^-14, 
   1.3369378232521116172238434784448776822656858`20.*^-14}, 
  {-4.66330539054077003343325099170924164972254605`20.*^-14, 
   8.1100963313752522320578278116682463473435587`20.*^-15}, 
  {-2.82868279717083313261634371475261159926338563`20.*^-14, 
   4.9194483429057967523762499387001940856754532`20.*^-15}, 
  {-1.0162624062735194428181167686973575180325`20.*^-18, 
   1.767412880475685987509768293386708727015`20.*^-19}, 
  {-2.7622476326217923858743287794955040816157`20.*^-18, 
   4.803908926298769366737963094774789707162`20.*^-19}, 
  {-7.5074927547341850433467119798186606133578`20.*^-18, 
   1.3056509138668147901472542573597670631917`20.*^-18}, 
  {-2.04026650103463370279739011750620737743152`20.*^-17, 
   3.5482895670167542657345915087064476129249`20.*^-18}, 
  {-5.54386178963308974211168278525767420654669`20.*^-17, 
   9.641498764579286508020317887404650793995`20.*^-18}, 
  {-1.506011578254790297070441838038038956403432`20.*^-16, 
   2.61915057087789616881815971832702427200596`20.*^-17}, 
  {-4.08943811364870691220051318508967831269729`20.*^-16, 
   7.11206628460644680382697945232987532643002`20.*^-17}, 
  {-1.1096894329424816519179932543455451310473337`20.*^-15, 
   1.929894665986924612031292616253121967038842`20.*^-16}, 
  {-3.0078025120120579177187031161650826102630339`20.*^-15, 
   5.23096089045575290038035324550449149610962`20.*^-16}, 
  {-8.137499765456561576660605402889326995565797`20.*^-15, 
   1.4152173505141846220279313744155351296636177`20.*^-15}, 
  {-2.19486474441739333457176238540185797681442355`20.*^-14, 
   3.8171560772476405818639345833075790901120407`20.*^-15}, 
  {-5.89049433674255875119843994798803369416565005`20.*^-14, 
   1.02443379769435804368668520834574499028967823`20.*^-14}, 
  {-1.567994653748518502564785436482991663150461447`20.*^-13, 
   2.72694722391046696098223554170955071852254169`20.*^-14}, 
  {-4.118754224419504915295745435827002528350091585`20.*^-13, 
   7.16305082507739985268825293187304787539146356`20.*^-14}, 
  {-1.058989531831759138664395279414782627737216121`20.*^-12, 
   1.84172092492479850202503526854744804823863673`20.*^-13}, 
  {-2.6318624603616734529334420428538055022484510285`20.*^-12, 
   4.577152104976823396405986161484879134345132227`20.*^-13}, 
  {-6.2051307965670715976412889063548683980202045768`20.*^-12, 
   1.0791531820116646256767458967573684170469921`20.*^-12}, 
  {-1.35204411618181552071936582439425624337854919981`20.*^-11, 
   2.3513810716205487316858536076421847710931290433`20.*^-12}, 
  {-2.63407328127009595976511855186738015671765574059`20.*^-11, 
   4.5809970109045147126349887858563133160307056358`20.*^-12}, 
  {-4.42857977940224378538085180916062200116386031517`20.*^-11, 
   7.7018778772212935397927857550619513063719309836`20.*^-12}, 
  {-6.24417221908311132718107161619528571340840236926`20.*^-11, 
   1.08594299462314979603149071586004968928841780332`20.*^-11}, 
  {-7.30149368133498047552881452924060377868534938107`20.*^-11, 
   1.26982498805825747400501122247662674411919119667`20.*^-11}, 
  {-7.16015353533700103531697099441057267761977697037`20.*^-11, 
   1.24524409310208713657686452076705611784691773396`20.*^-11}, 
  {-6.05944133803356861164276960731774533330590091639`20.*^-11, 
   1.05381588487540323680743819257699918840102624632`20.*^-11}, 
  {-4.58500595607029905867451654662214866425122521299`20.*^-11, 
   7.9739234018613896672600287767341715900021308049`20.*^-12}, 
  {-3.20626485289175435850608733959861025293369013289`20.*^-11, 
   5.5761127876378336669671084166932352224933741443`20.*^-12}, 
  {-2.12703733421980996480444885680094660381739139696`20.*^-11, 
   3.6991953638605390692251284466103419196824198213`20.*^-12}, 
  {-1.36394407644637981662974224545558244779179572522`20.*^-11, 
   2.372076654689356202834334339922752083116166479`20.*^-12}, 
  {-8.5609607356640617380207533215457484787380522559`20.*^-12, 
   1.4888627366372281283514353602688258223892264794`20.*^-12}, 
  {-5.3024540216022685558785274460954366299561749671`20.*^-12, 
   9.221659168003945314571352080165976747749869502`20.*^-13}, 
  {-3.2574681054963792118421281742858302978144816512`20.*^-12, 
   5.665161922602398629290657694410139648373011561`20.*^-13}, 
  {-1.9911805414872941354297445165426023081857508577`20.*^-12, 
   3.462922680847468061616946985291482275105653664`20.*^-13}, 
  {-1.2134341378398747325495288093658054584441702595`20.*^-12, 
   2.110320239721521273999180538027487753815948283`20.*^-13}, 
  {-7.381006423056315802523852866566359714492337439`20.*^-13, 
   1.283653290966315791743278759402845167737797818`20.*^-13}, 
  {-4.484613439140130601994395710916463152659346521`20.*^-13, 
   7.79932772024370539477286210594167504810321143`20.*^-14}, 
  {-2.722932806627618470481220456339183152507929202`20.*^-13, 
   4.7355353158741190790977747066768402652311812`20.*^-14}, 
  {-1.652601904809805743187547147256528665052289865`20.*^-13, 
   2.874090269234444770760951560446136808786591`20.*^-14}, 
  {-1.002743821148622651427772006891533152771980182`20.*^-13, 
   1.74390229764977852422221218589831852655996549`20.*^-14}, 
  {-6.08338439543919370202719797388808210381143276`20.*^-14, 
   1.05797989485899020904820834328488384414111885`20.*^-14}, 
  {-3.69028744083960040197839022331581739636442282`20.*^-14, 
   6.4178912014601746121363308231579432980250826`20.*^-15}, 
  {-2.23846685266427646884759097592998255468469838`20.*^-14, 
   3.892985830720480815387114740747795747277737`20.*^-15}, 
  {-8.040264130708303323669127129264458383849`20.*^-19, 
   1.398306805340574491072891674654688414576`20.*^-19}, 
  {-2.1853801585209196243855708653473256546369`20.*^-18, 
   3.800661145253773259800992809299696790676`20.*^-19}, 
  {-5.9396272080252199208734794937427289593283`20.*^-18, 
   1.0329786448739512905866920858683006885797`20.*^-18}, 
  {-1.61417631068470010579160269419106005335539`20.*^-17, 
   2.8072631490168697492027872942453218319231`20.*^-18}, 
  {-4.38607589759831715550701956355756073753663`20.*^-17, 
   7.6279580827796820095774253279261925870206`20.*^-18}, 
  {-1.191493088138793019452464372463706178181268`20.*^-16, 
   2.07216189241529220774341629993688030988047`20.*^-17}, 
  {-3.23538510657750507884877120560202849825555`20.*^-16, 
   5.62675670709131318060655861843831043174873`20.*^-17}, 
  {-8.77934977851658677929947982092808954443164`20.*^-16, 
   1.526843439742015092052083447117928616422885`20.*^-16}, 
  {-2.3796213255935165301672125726467455008848113`20.*^-15, 
   4.138471870597420052464717517646513914582278`20.*^-16}, 
  {-6.4379209659940612695368707987031760195547272`20.*^-15, 
   1.1196384288685323947020644867309871338356046`20.*^-15}, 
  {-1.73642514226612212432118425493413945326896506`20.*^-14, 
   3.0198698126367341292542334868419816578590695`20.*^-15}, 
  {-4.66004081134822493988396131251133537282363872`20.*^-14, 
   8.1044188023447390258851501087153658657802412`20.*^-15}, 
  {-1.240411857346270853130750801446296054443869949`20.*^-13, 
   2.15723801277612322283608835034138444251107824`20.*^-14}, 
  {-3.258072609772598984528165013875519644821433364`20.*^-13, 
   5.66621323438712866874463480674003416490684066`20.*^-14}, 
  {-8.376170314466352021880789954890195815976624559`20.*^-13, 
   1.456725272081104699457528687806990576691586886`20.*^-13}, 
  {-2.0814007783704404527811075704653254922534413639`20.*^-12, 
   3.619827440644244265706274035591870421310332813`20.*^-13}, 
  {-4.9063372761017505196450778616980494419356232843`20.*^-12, 
   8.532760480176957425469700629040085985974997021`20.*^-13}, 
  {-1.06877918489304756824898464654488231317114112354`20.*^-11, 
   1.858746408509647944780842863556317066384593258`20.*^-12}, 
  {-2.08164616620486573477541611936192484426355170564`20.*^-11, 
   3.6202542020954186691746367293250866856757420961`20.*^-12}, 
  {-3.49902971238323045050415089149183198400446753783`20.*^-11, 
   6.0852690650143138269637406808553599721816826752`20.*^-12}, 
  {-4.93310627775107670086812887402797177825060762576`20.*^-11, 
   8.5793152656540464362923980417877770056532306539`20.*^-12}, 
  {-5.76892471365081981483328305296639849462961661502`20.*^-11, 
   1.00329125454796866344926661790719973819645506351`20.*^-11}, 
  {-5.65850094690129723555849671933795119834276814186`20.*^-11, 
   9.8408712120022560618408638597181759971178576382`20.*^-12}, 
  {-4.78993599148225465952750300213730083329266421933`20.*^-11, 
   8.3303234634473994078739182645866101448568073376`20.*^-12}, 
  {-3.62532013763261041608295848469603679421716529875`20.*^-11, 
   6.3049045871871485497094930168626726855950700845`20.*^-12}, 
  {-2.53566524124254134857595554751170765175743865349`20.*^-11, 
   4.4098525934652893018712270391507959160998933094`20.*^-12}, 
  {-1.68239878120494378923902635561348481615185768984`20.*^-11, 
   2.9259109238346848508504806184582344628727959814`20.*^-12}, 
  {-1.07892546983482000384164325609899298634284303146`20.*^-11, 
   1.8763921214518608762463360975634660632049444036`20.*^-12}, 
  {-6.7724192690412773379724419378486798288457826223`20.*^-12, 
   1.177812046789787363125642076147596491973179587`20.*^-12}, 
  {-4.1948350559444992183844950446860518650488157667`20.*^-12, 
   7.295365314686085597190426164671394547910983943`20.*^-13}, 
  {-2.5770834092682313923386819853228603968492870378`20.*^-12, 
   4.481884190031706769284664322300626777129194851`20.*^-13}, 
  {-1.5753073209862219150775696344645551055960154531`20.*^-12, 
   2.739664906062994634917512407764443661906113831`20.*^-13}, 
  {-9.600077599094136786651430505150730104489469495`20.*^-13, 
   1.669578712885936832461118348721866105128603401`20.*^-13}, 
  {-5.839511053656138347819478108742549470001485316`20.*^-13, 
   1.015567139766284930055561410216095560000258313`20.*^-13}, 
  {-3.548030591210767036085646000693094902567031579`20.*^-13, 
   6.17048798471437745406199304468364330881222878`20.*^-14}, 
  {-2.154270037422364739222779817140068660292415907`20.*^-13, 
   3.74655658682150389430048663850446723529115806`20.*^-14}, 
  {-1.307470795573906973286388105518210928501065013`20.*^-13, 
   2.27386225317201212745458800959688857130620007`20.*^-14}, 
  {-7.93330342488131431017518961285152547225893493`20.*^-14, 
   1.37970494345761988003046775875678703865372778`20.*^-14}, 
  {-4.81292978193065283967568855372626757832614263`20.*^-14, 
   8.3703126642272223298707627021326392666541612`20.*^-15}, 
  {-2.91960823588845085836410215865283362795932666`20.*^-14, 
   5.0775795406755667101984385367875367442770896`20.*^-15}, 
  {-1.77098598613450981813780203460350772643373575`20.*^-14, 
   3.0799756280600170750222644080061003937978011`20.*^-15}, 
  {-6.359805277444233986766392172169493146035`20.*^-19, 
   1.106053091729431997698502986464259677562`20.*^-19}, 
  {-1.7286235929185079212418765834999133434868`20.*^-18, 
   3.006301900727839863029350579999849293022`20.*^-19}, 
  {-4.6982110487837941290116150650249609687897`20.*^-18, 
   8.170801823971815876541939243521671250071`20.*^-19}, 
  {-1.27680368860071666685203121205738251701339`20.*^-17, 
   2.2205281540882028988730977600997956817624`20.*^-18}, 
  {-3.46935718140055457248800633469459676096036`20.*^-17, 
   6.0336646633053122999791414516427769755827`20.*^-18}, 
  {-9.42462166271604638964580986602290831196396`20.*^-17, 
   1.63906463699409502428622780278659274990676`20.*^-17}, 
  {-2.559160945348054597944609286684478776904721`20.*^-16, 
   4.45071468756183408338192919423387613374736`20.*^-17}, 
  {-6.944367331708760623802241000052291498805787`20.*^-16, 
   1.20771605768848010848734626087865939109665`20.*^-16}, 
  {-1.8822446638917192972178895680791346858713389`20.*^-15, 
   3.273468980681250951683286205355016844993633`20.*^-16}, 
  {-5.0922580150266317955747920613435479781769628`20.*^-15, 
   8.856100895698490079260507932771387788133854`20.*^-16}, 
  {-1.37345730397253943892793662720068851321515912`20.*^-14, 
   2.3886213982131120677007593516533713273307111`20.*^-15}, 
  {-3.6858665745956660009221607775086819135915453`20.*^-14, 
   6.4102027384272452189950622217542294149418184`20.*^-15}, 
  {-9.81072169209582346075345617587401312697521447`20.*^-14, 
   1.70621246819057799317451411754330663077829811`20.*^-14}, 
  {-2.576749630085127490788439739532413845468564806`20.*^-13, 
   4.48130370449587389702337346005637190516272141`20.*^-14}, 
  {-6.624000677967379573260750060844274159074766187`20.*^-13, 
   1.152000117907370360567086967103352027665176724`20.*^-13}, 
  {-1.6457957539908046464639489297888040424476942811`20.*^-12, 
   2.862253485201399385154693790937050508604685708`20.*^-13}, 
  {-3.8788317490741684370127576931171633837099316728`20.*^-12, 
   6.745794346215945107848274248899414580365098561`20.*^-13}, 
  {-8.4476157986521486229998560128983355672119465488`20.*^-12, 
   1.4691505736786345431304097413736235769064254869`20.*^-12}, 
  {-1.64493210719855861026918148355995516305837180856`20.*^-11, 
   2.8607514907801019309029243192347046314058640149`20.*^-12}, 
  {-2.76441581483823410555452670378475550195041255696`20.*^-11, 
   4.8076796779795375748774377457126182642615870561`20.*^-12}, 
  {-3.8971112369148407537004965407020723402117995472`20.*^-11, 
   6.7775847598518969629573852881775171134118253003`20.*^-12}, 
  {-4.55775115500931037949321744523859015310839207527`20.*^-11, 
   7.9265237478422789208577694699801567880145949126`20.*^-12}, 
  {-4.47138905606704967936172696062844920241844626254`20.*^-11, 
   7.7763287931600863988899599315277377433364282828`20.*^-12}, 
  {-3.78595873947798591039550084746700760039941199668`20.*^-11, 
   6.5842760686573668006878275608121871311294121678`20.*^-12}, 
  {-2.86609053945688195452772001713783269890694625898`20.*^-11, 
   4.9845052860119686165699478558918829546207761021`20.*^-12}, 
  {-2.00498968336410894736981871466532781467333633787`20.*^-11, 
   3.4869385797636677345562064602875266342144979789`20.*^-12}, 
  {-1.3304661019189637311732956621821126172192328678`20.*^-11, 
   2.3138540902938499672579054994471523777725789003`20.*^-12}, 
  {-8.5330228581728286062843059353050075958890972697`20.*^-12, 
   1.4840039753344049750059662496182621905894082214`20.*^-12}, 
  {-5.3564725487979500751384645184323672211881661143`20.*^-12, 
   9.315604432692087087197329597273682123805506281`20.*^-13}, 
  {-3.3179113540805913228808861240263528801999429885`20.*^-12, 
   5.770280615792332735445019346132787617739031286`20.*^-13}, 
  {-2.0383913738646292711314113690918890081992170224`20.*^-12, 
   3.545028476286311775880715424507633057737768737`20.*^-13}, 
  {-1.2460344533202911227684890592672300762382817872`20.*^-12, 
   2.167016440557028039597372276986487089110055274`20.*^-13}, 
  {-7.59351693507148531910679845100028638757418719`20.*^-13, 
   1.320611640881997446801182339304397632621597781`20.*^-13}, 
  {-4.618987830874468043042428833693471451237507307`20.*^-13, 
   8.03302231456429224876944144990168948041305618`20.*^-14}, 
  {-2.806460752552389052657898814430277088730979882`20.*^-13, 
   4.88080130878676356983982402509613406735822592`20.*^-14}, 
  {-1.704011568915445877995669608039491091738513997`20.*^-13, 
   2.96349838072251457042725149224259320302350261`20.*^-14}, 
  {-1.034200798369040822387608776316981612138381901`20.*^-13, 
   1.79861008412007099545671091533388106458849022`20.*^-14}, 
  {-6.27519497716263349216634613185694679462291574`20.*^-14, 
   1.09133825689784930298545150119251248602137668`20.*^-14}, 
  {-3.80699984757930669882206644282841489356451287`20.*^-14, 
   6.6208693001379246936035938136146345975035011`20.*^-15}, 
  {-2.30939392891990287178148221701352891312258415`20.*^-14, 
   4.0163372676867876030982299426322241967349294`20.*^-15}, 
  {-1.40084030424102097538806821723684703840287797`20.*^-14, 
   2.4362440073756886528488142908466905015702224`20.*^-15}, 
  {-5.029632142275802953136417515492934572892`20.*^-19, 
   8.74718633439270078806333480955292969191`20.*^-20}, 
  {-1.3670763950273334517292879953767400284906`20.*^-18, 
   2.377524165264927742137892165872591353899`20.*^-19}, 
  {-3.7155642475110333150485653180039920957714`20.*^-18, 
   6.461850865236579678345330987833029731782`20.*^-19}, 
  {-1.00975549770490253264938153425471747764977`20.*^-17, 
   1.7560965177476565785206635378342912654787`20.*^-18}, 
  {-2.74372673755341045893807323260254706542438`20.*^-17, 
   4.7716986740059312329357795349609514181285`20.*^-18}, 
  {-7.45341570333168893275640295618742528778121`20.*^-17, 
   1.29624620927507633613154834020650874570111`20.*^-17}, 
  {-2.023896609190016781236622675385900637315372`20.*^-16, 
   3.51982018989568135867238726154069676054855`20.*^-17}, 
  {-5.491895486611992824926187067076247313135947`20.*^-16, 
   9.55112258541216143465423837752390837067125`20.*^-17}, 
  {-1.4885511795159396847469949343582295918410269`20.*^-15, 
   2.588784660027721190864339016275181898853963`20.*^-16}, 
  {-4.0271240731792928147440003940134291980617142`20.*^-15, 
   7.003694040311813590859131120023355127063856`20.*^-16}, 
  {-1.0861623030351486363810513015473159957370528`20.*^-14, 
   1.8889779183219976284887848722562017317166137`20.*^-15}, 
  {-2.91481479145797417777010486416047441715908821`20.*^-14, 
   5.0692431155790855265567041115834337689723274`20.*^-15}, 
  {-7.75816621784035179708357874913794859184668227`20.*^-14, 
   1.34924629875484379079714413028486062466898829`20.*^-14}, 
  {-2.037554936726577568598586947919007814423145794`20.*^-13, 
   3.54357380300274359756275990942436141638807963`20.*^-14}, 
  {-5.237509947921897262364611535354406648724611324`20.*^-13, 
   9.10871295290764741280802006148592460647758485`20.*^-14}, 
  {-1.3011631130271597416804967069150058478132012328`20.*^-12, 
   2.262892370482016942053037751156531909240349965`20.*^-13}, 
  {-3.0661150222487103897194454157829746558428807642`20.*^-12, 
   5.332373951736887634294687679622564618857183938`20.*^-13}, 
  {-6.676286294717236096364741338028492975460082054`20.*^-12, 
   1.1610932686464758428460419718310422566017533998`20.*^-12}, 
  {-1.29973626399699988963865505955782328283700761167`20.*^-11, 
   2.2604108939078258950237479296657796223252306299`20.*^-12}, 
  {-2.18390989894578565075633705956007907107891226142`20.*^-11, 
   3.7981041720796272187066731470610070801372387147`20.*^-12}, 
  {-3.07853742020446210389984835803246943306813683816`20.*^-11, 
   5.3539781220947167024345188835347294488141510232`20.*^-12}, 
  {-3.60065870370459769052063882369688438683505457164`20.*^-11, 
   6.2620151368775612009054588238206684988435731674`20.*^-12}, 
  {-3.53304946822871145828810484201114848365891273135`20.*^-11, 
   6.1444338577890634057184432034976495367981090971`20.*^-12}, 
  {-2.99210393171239797886375744727412771964520609693`20.*^-11, 
   5.2036590116737356154152303430854395124264453851`20.*^-12}, 
  {-2.26556959070425603707284613477524138089926976057`20.*^-11, 
   3.9401210273117496296919063213482458798248169744`20.*^-12}, 
  {-1.58514117664189887805349537170645627782095364564`20.*^-11, 
   2.7567672637250415270495571681851413527320932965`20.*^-12}, 
  {-1.05198199440749817437539383590542997539342876947`20.*^-11, 
   1.8295339033173881293485110189659651745972674253`20.*^-12}, 
  {-6.7474552617858648257912156902361508701903643378`20.*^-12, 
   1.1734704803105851870941244678671566730765851024`20.*^-12}, 
  {-4.2358152314497452920768625956659751524172128746`20.*^-12, 
   7.366635185129991812307587122897348091160370223`20.*^-13}, 
  {-2.6238326580153004359662544366520995983891112158`20.*^-12, 
   4.563187231330957279941312063742781910241932556`20.*^-13}, 
  {-1.6120077869860214376129340552310904565346639852`20.*^-12, 
   2.803491803453950326283363574314939924408111276`20.*^-13}, 
  {-9.854047709576142499513593684954504158619717373`20.*^-13, 
   1.713747427752372608611059771296435505846907372`20.*^-13}, 
  {-6.005244061960233301549942447152886161923057262`20.*^-13, 
   1.044390271645257965486946512548328028160531701`20.*^-13}, 
  {-3.652888334827871741295073071584403729983984489`20.*^-13, 
   6.35284927796151607181751838536418039997214695`20.*^-14}, 
  {-2.219472132351264225576993563713752958133878628`20.*^-13, 
   3.85995153452393778361216271950217905762413671`20.*^-14}, 
  {-1.347609171214621003976793623070800551834186727`20.*^-13, 
   2.34366812385151478952485847490574009014641165`20.*^-14}, 
  {-8.17893412128644482233070592784385135989224268`20.*^-14, 
   1.42242332544112083866620972658153936693778133`20.*^-14}, 
  {-4.96271485170525705857973212873294632118390775`20.*^-14, 
   8.630808437748273145356055876057297949885057`20.*^-15}, 
  {-3.01075289625803836069570621960325437811677028`20.*^-14, 
   5.2360919934922406272968803819187032662900359`20.*^-15}, 
  {-1.82637674010704366328585408453278279446711594`20.*^-14, 
   3.1763073740992063709319201470135352947254198`20.*^-15}, 
  {-1.10785018248116049785358694928567674772696102`20.*^-14, 
   1.926695969532453039745368607453350865612107`20.*^-15}, 
  {-3.977006872592181224937764976928417152195`20.*^-19, 
   6.91653369146466299989176517726681243862`20.*^-20}, 
  {-1.0809680398571666955375882838011019263161`20.*^-18, 
   1.879944417142898600934936145741046828375`20.*^-19}, 
  {-2.9379524316130781244566829172374283997793`20.*^-18, 
   5.109482489761874999055100725630310260478`20.*^-19}, 
  {-7.9842857625736692846047550598031509436917`20.*^-18, 
   1.3885714369693337886269139234440262510767`20.*^-18}, 
  {-2.16950408788627615748021820893068535711441`20.*^-17, 
   3.7730505876283063608351621024881484471561`20.*^-18}, 
  {-5.89351760136562481547001153788558140249428`20.*^-17, 
   1.02495958284619562008174113702357937434685`20.*^-17}, 
  {-1.600320408655398917603652579526536548259651`20.*^-16, 
   2.78316592809634594365852622526354182306021`20.*^-17}, 
  {-4.342500374088522448610327780726439808088928`20.*^-16, 
   7.55217456363221295410491787952424314450248`20.*^-17}, 
  {-1.1770087593759146147677026189717855157726744`20.*^-15, 
   2.046971755436373243074265424298757418735086`20.*^-16}, 
  {-3.1842575194014287813087466403780450443550675`20.*^-15, 
   5.53783916417639788053695067891833920757403`20.*^-16}, 
  {-8.5882247476161490572623708295870007169137685`20.*^-15, 
   1.493604303933243314306499274710782733376307`20.*^-15}, 
  {-2.30468898344041304574987943190868734541582419`20.*^-14, 
   4.0081547538094139926084859685368475572449117`20.*^-15}, 
  {-6.13406893141699685514443790063995561762972042`20.*^-14, 
   1.06679459676817336611207615663303575958777736`20.*^-14}, 
  {-1.610942988153865604817403136675740936378618774`20.*^-13, 
   2.80163997939802713881287502030563641109324996`20.*^-14}, 
  {-4.14063216026105536795680398449368039366472958`20.*^-13, 
   7.20109940914966150949009388607596590202561659`20.*^-14}, 
  {-1.0285612666358673753730000794286031085749661867`20.*^-12, 
   1.788802202844986739779130572919309754043419451`20.*^-13}, 
  {-2.4234052296803095864118814068101845242562150796`20.*^-12, 
   4.214617790748364498107619837930755694358634931`20.*^-13}, 
  {-5.2758855598358980566666996064763323648233143161`20.*^-12, 
   9.17545314754069227246382540256753454751880751`20.*^-13}, 
  {-1.02691007507438841968620017714371279243094049771`20.*^-11, 
   1.7859305653467624690194785689455874650972878224`20.*^-12}, 
  {-1.72521955003519047216939177925361751410486261166`20.*^-11, 
   3.0003818261481573429032900508758565462693262808`20.*^-12}, 
  {-2.43179894898170310639097352592624448600235593483`20.*^-11, 
   4.2292155634464401850277800450891208452214885824`20.*^-12}, 
  {-2.84440616878648571539180913981378391528535895804`20.*^-11, 
   4.9467933370199751572031463301109285483223634056`20.*^-12}, 
  {-2.7914309965494273492005150244754115278109046837`20.*^-11, 
   4.8546626026946562594791565643050635266276603186`20.*^-12}, 
  {-2.36448786495888683108526100860065452948563619676`20.*^-11, 
   4.1121528086241510105830626236533122251924107761`20.*^-12}, 
  {-1.79066771940426275175817052847341711247897466752`20.*^-11, 
   3.1142047293987178291446443973450732390938689874`20.*^-12}, 
  {-1.25304414190639643850202968317093778090031611989`20.*^-11, 
   2.1792072033154720669600516229059787493918541221`20.*^-12}, 
  {-8.316682013716677384959294311053902535375434292`20.*^-12, 
   1.4463794806463786756450946627919830496305103117`20.*^-12}, 
  {-5.3347105130288567902918881606000939607321579648`20.*^-12, 
   9.277757413963229200507631583652337323012448636`20.*^-13}, 
  {-3.3490881583229329458987843521518247132048476368`20.*^-12, 
   5.824501144909448601563103221133608196877995891`20.*^-13}, 
  {-2.0746149082884050730587808841528771502732376823`20.*^-12, 
   3.608025927458095779232662407222395043953456832`20.*^-13}, 
  {-1.274605565918264697045470130903521010479842547`20.*^-12, 
   2.216705332031764690513861097223514800834508779`20.*^-13}, 
  {-7.791621252647700485214930821941863810013410731`20.*^-13, 
   1.355064565677860953950422751642063271306680123`20.*^-13}, 
  {-4.74839223583755223824500265100124248868822876`20.*^-13, 
   8.25807345363052563173043939304563911076213701`20.*^-14}, 
  {-2.888377791941753370474914144836576057433691403`20.*^-13, 
   5.02326572511609281821724199102013227379772413`20.*^-14}, 
  {-1.754964425272484438483337268315287680133757685`20.*^-13, 
   3.05211204395214684953623872750484813936305684`20.*^-14}, 
  {-1.065572978519553975703740384727992222695751205`20.*^-13, 
   1.85317039742531126209346153865737777860130651`20.*^-14}, 
  {-6.46720053080412414329655998703545019787748391`20.*^-14, 
   1.1247305270963694162254886933974695996308667`20.*^-14}, 
  {-3.92409188447375841875283730646600292503792564`20.*^-14, 
   6.8245076251717537717440648808104398696311753`20.*^-15}, 
  {-2.3806475147321659226019145086211323407452446`20.*^-14, 
   4.1402565473602885610468078410802301578178172`20.*^-15}, 
  {-1.44414378702836574883183163489390996104208703`20.*^-14, 
   2.5115544122232447805770984954676694974644993`20.*^-15}, 
  {-8.7599404374076847066334886741623524497592097`20.*^-15, 
   1.5234679021578582098493023781151917303929054`20.*^-15}, 
  {-3.144213674723215464107667580625682144876`20.*^-19, 
   5.46819769517080950279594361847944720845`20.*^-20}, 
  {-8.546110822108097702391154886117215128374`20.*^-19, 
   1.486280142975321339546287806281254804945`20.*^-19}, 
  {-2.322738673698042739163722883750018931343`20.*^-18, 
   4.039545519474856937676039797826119880593`20.*^-19}, 
  {-6.31235681189059034466164069910636970211`20.*^-18, 
   1.0978011846766244077672418607141512525413`20.*^-18}, 
  {-1.71520382603288430193537477829714053526097`20.*^-17, 
   2.9829631757093640033658691796472009308888`20.*^-18}, 
  {-4.65939483095254083588079124502652035856458`20.*^-17, 
   8.1032953581783318884883326000461223627212`20.*^-18}, 
  {-1.265206225301700986122502976709654237831825`20.*^-16, 
   2.20035865269861041064783126384287693535974`20.*^-17}, 
  {-3.433154372306680830386531598839246970317598`20.*^-16, 
   5.97070325618553187893309843276390777446529`20.*^-17}, 
  {-9.305327621405240375521616189958354156203375`20.*^-16, 
   1.618317847200911369655933250427539853252758`20.*^-16}, 
  {-2.5174317536648482662413209827496319019228734`20.*^-15, 
   4.378142180286692636941427796086316351170217`20.*^-16}, 
  {-6.7896739165821718338343015981679058105128724`20.*^-15, 
   1.1808128550577690145798785388118097061761514`20.*^-15}, 
  {-1.82201239194691876299957579180084921336027074`20.*^-14, 
   3.1687172033859456747818709422623464580178614`20.*^-15}, 
  {-4.84927876783171147782248665788862243673184894`20.*^-14, 
   8.4335282918812373527347594050236911943162592`20.*^-15}, 
  {-1.273479587053314194002393178866941381921589418`20.*^-13, 
   2.2147471079188072939172055284642458816027642`20.*^-14}, 
  {-3.273049637916705231030276703560881840667992581`20.*^-13, 
   5.6922602398551395322265681801058814620312915`20.*^-14}, 
  {-8.129755565635139610124414655601773883188442557`20.*^-13, 
   1.413870533153937323499898200974221544902337844`20.*^-13}, 
  {-1.9152223925507503243429993941900858938998271672`20.*^-12, 
   3.33082155226217447711825981598275807634752551`20.*^-13}, 
  {-4.1688842935214504891044869106350075343259577402`20.*^-12, 
   7.250233553950348676703455496756534842306013462`20.*^-13}, 
  {-8.1130253517642025429479577895441326738592532193`20.*^-12, 
   1.4109609307416004422518187460076752476276962116`20.*^-12}, 
  {-1.36280817951938144997198957008341165706354488525`20.*^-11, 
   2.3701011817728373042991122957972376644583389301`20.*^-12}, 
  {-1.92085476504745213802939955675352066455505011363`20.*^-11, 
   3.3406169826912211096163470552235141992261741102`20.*^-12}, 
  {-2.24689083347008643129492372069538757647042533761`20.*^-11, 
   3.9076362321218894457303021229485001329920440649`20.*^-12}, 
  {-2.2053489387634122376656553289983806551683815903`20.*^-11, 
   3.8353894587189778046359223113015315742058810263`20.*^-12}, 
  {-1.86836431735568104508015449580821730840065071227`20.*^-11, 
   3.2493292475750974697046165144490735798272186305`20.*^-12}, 
  {-1.41516857016743956981580491902634070079359748472`20.*^-11, 
   2.4611627307259818605492259461327664361627782344`20.*^-12}, 
  {-9.90406980808070967659958547672723521928679144`20.*^-12, 
   1.7224469231444712481042757350829974294411811206`20.*^-12}, 
  {-6.5740959351290731917389345921925626278721008756`20.*^-12, 
   1.1433210321963605550850321029900108918038436298`20.*^-12}, 
  {-4.2171852083676845199237798542089681630633334762`20.*^-12, 
   7.334235144987277425954399746450379414023188661`20.*^-13}, 
  {-2.6476164971962017857061294897135198833997168953`20.*^-12, 
   4.604550429906437888184573025588730231999507648`20.*^-13}, 
  {-1.6401232871529755098630515878617154975672940611`20.*^-12, 
   2.852388325483435669327046239759505213160511407`20.*^-13}, 
  {-1.0076769552594457055304032535206338646154356334`20.*^-12, 
   1.752481661320775140052875223514145851505105443`20.*^-13}, 
  {-6.159952401576730852387830182777188871908632543`20.*^-13, 
   1.071296069839431452589187857874293716853675224`20.*^-13}, 
  {-3.754037094400121052611100179849138558043569017`20.*^-13, 
   6.52876016417412356975843509538980618790185915`20.*^-14}, 
  {-2.283533906807898896624627531695210255058040835`20.*^-13, 
   3.97136331618765025499935222903514826966615797`20.*^-14}, 
  {-1.387467099632082803074269581704105049524379216`20.*^-13, 
   2.41298626022970922273786014209409573830326814`20.*^-14}, 
  {-8.4243834741860684662111172017285500961677044`20.*^-14, 
   1.46511016942366408108019429595279132107264424`20.*^-14}, 
  {-5.11295053908925413627469650764959230514033095`20.*^-14, 
   8.8920878940682680630864287089558127045918796`20.*^-15}, 
  {-3.10237745446588340129949621422631648140758759`20.*^-14, 
   5.3954390512450146109556455899588112720131958`20.*^-15}, 
  {-1.88213464279447621186328106337220476641194896`20.*^-14, 
   3.273277639642567324979619240647312637238172`20.*^-15}, 
  {-1.14173707065585160835789422889307031957067593`20.*^-14, 
   1.9856296880971332319267725719879483818620446`20.*^-15}, 
  {-6.9255913925105968474447400591483019671578706`20.*^-15, 
   1.2044506769583646691208243581127481682013687`20.*^-15}, 
  {-2.485480674802201302468994350032713894818`20.*^-19, 
   4.32257508661252400429390321744819807789`20.*^-20}, 
  {-6.75564499338339834585130565517242078452`20.*^-19, 
   1.174894781457982321017618374812594919051`20.*^-19}, 
  {-1.836109523095193790875421500620487848739`20.*^-18, 
   3.193233953209032679783341740209544084761`20.*^-19}, 
  {-4.9898749476189569132624048461005169449683`20.*^-18, 
   8.678043387163403327412877993218290339071`20.*^-19}, 
  {-1.35585634390846779458588820068148067532938`20.*^-17, 
   2.3580110328842918166711099142286620440512`20.*^-18}, 
  {-3.68321572026922388570198340267866166126457`20.*^-17, 
   6.4055925569899545838295363524846289761134`20.*^-18}, 
  {-1.00013464190862064141947661162260019445294`20.*^-16, 
   1.7393645946236880720338723680393046860051`20.*^-17}, 
  {-2.713873951859944721923911099490795608849032`20.*^-16, 
   4.71978078584338212508506278172312279799822`20.*^-17}, 
  {-7.355745222868569329614201179851699522935229`20.*^-16, 
   1.279260038759751187758991509539426003988743`20.*^-16}, 
  {-1.9899883474407510163613360125895360302054197`20.*^-15, 
   3.460849299896958289324062630590497443835512`20.*^-16}, 
  {-5.3670813282731211086872438010089854940623526`20.*^-15, 
   9.334054483953254102064771827841713902717129`20.*^-16}, 
  {-1.4402397158464751018258283628266710461604624`20.*^-14, 
   2.5047647232112610466536145440463844281051522`20.*^-15}, 
  {-3.83310975712591617245459797122184283802792752`20.*^-14, 
   6.6662778384798542129645182108205962400485697`20.*^-15}, 
  {-1.006586814038289187322340055567157385007925074`20.*^-13, 
   1.75058576354485076056059140098636066957900007`20.*^-14}, 
  {-2.58695455822998516526996222892602490530485774`20.*^-13, 
   4.49905140561736550481732561552352157444323092`20.*^-14}, 
  {-6.425091468879440001868923865325746555424954347`20.*^-13, 
   1.117407211979033043803291107013173313986948582`20.*^-13}, 
  {-1.5134665822470150585716283181224675806213340627`20.*^-12, 
   2.632115795212200101863701422821682748906667935`20.*^-13}, 
  {-3.2939146130071252293464851485776465420777570121`20.*^-12, 
   5.728547153055869964080843736656776594917838282`20.*^-13}, 
  {-6.4092829985025682265427324094142718307489798794`20.*^-12, 
   1.1146579127830553437465621581590037966519965011`20.*^-12}, 
  {-1.0764848822653920863758784720229432495495669249`20.*^-11, 
   1.8721476213311166719580495165616404339992468265`20.*^-12}, 
  {-1.51721399260255198397619468731297283536511801032`20.*^-11, 
   2.6386330306131338851759907605443005832436834956`20.*^-12}, 
  {-1.77482352298777900966469586697301048857659598254`20.*^-11, 
   3.0866496051961374081125145512574095453506017095`20.*^-12}, 
  {-1.74222375083658642681671230314662901968048152748`20.*^-11, 
   3.0299543492810198727247170489506591646617070043`20.*^-12}, 
  {-1.47623011195656540990486227947055835578810669759`20.*^-11, 
   2.5673567164462007128780213556009710535445333874`20.*^-12}, 
  {-1.11830894810256314303646875171525161581939891658`20.*^-11, 
   1.9448851271348924226721195682004375927293894194`20.*^-12}, 
  {-7.8273638016952635939972535596564190312244289895`20.*^-12, 
   1.3612806611643936685212614886358989619520746065`20.*^-12}, 
  {-5.1960371295906635883831754221428399586416896147`20.*^-12, 
   9.036586312331588849362044212422330362855112377`20.*^-13}, 
  {-3.3333577281080279807712794345359635220494412266`20.*^-12, 
   5.797143874970483444819616407888632212259897784`20.*^-13}, 
  {-2.0928070161393536561428304956202064047865919543`20.*^-12, 
   3.639664375894528097639705209774272008324507747`20.*^-13}, 
  {-1.29646247603153594031046912432620681667594427`20.*^-12, 
   2.254717349620062504887772390132533594219033521`20.*^-13}, 
  {-7.965454951008705852101116437740170399560818642`20.*^-13, 
   1.385296513218905365582802858737420939054055412`20.*^-13}, 
  {-4.869340939250214998091650136305335588877191574`20.*^-13, 
   8.46841902478298260537678284574840971978642013`20.*^-14}, 
  {-2.967519419858210060524382259330405690426293166`20.*^-13, 
   5.16090333888384358352066479883548815726311856`20.*^-14}, 
  {-1.805110552984126825917452285767907269453973296`20.*^-13, 
   3.1393227008419596972477431056833169903547361`20.*^-14}, 
  {-1.096780811706429595156282821957966967088130157`20.*^-13, 
   1.90744488992422538288049186427472516015326984`20.*^-14}, 
  {-6.6594102397437124339446606998449284198231333`20.*^-14, 
   1.15815830256412390155559316519042233388228415`20.*^-14}, 
  {-4.04175079378953094474928166575935540689509276`20.*^-14, 
   7.0291318152861407734770115926249659250349445`20.*^-15}, 
  {-2.45240818932443585942406052347492056024273839`20.*^-14, 
   4.2650577205642362772592356929998618439004145`20.*^-15}, 
  {-1.48781495750790526665744868514029229848429726`20.*^-14, 
   2.5875042739267917680999107567657257364944303`20.*^-15}, 
  {-9.0253572389926989506981027048215977009431104`20.*^-15, 
   1.5696273459117737305561917747515822088596711`20.*^-15}, 
  {-5.4746354342158077254115223187055253893975729`20.*^-15, 
   9.521105102984013435498299684705261546778391`20.*^-16}, 
  {-1.964525353250586952461399543991094481522`20.*^-19, 
   3.41656583174015122167199920694103388093`20.*^-20}, 
  {-5.339665253303792411451161233809202553727`20.*^-19, 
   9.28637435357181288948028040662470009342`20.*^-20}, 
  {-1.451261705088987253224768738504667563791`20.*^-18, 
   2.523933400154760440390902153921160980502`20.*^-19}, 
  {-3.9439982741828061941142669718418773238709`20.*^-18, 
   6.859127433361402076720464298855438824116`20.*^-19}, 
  {-1.07166875897172066443088434744926462815032`20.*^-17, 
   1.8637717547334272424884945173030689185219`20.*^-18}, 
  {-2.91121166378376922904643672181346914925951`20.*^-17, 
   5.0629768065804682244285856031538593900167`20.*^-18}, 
  {-7.90505069451200767664832590921762334832933`20.*^-17, 
   1.37479142513252307419970885377697797362244`20.*^-17}, 
  {-2.14503874408010316579721539856542890035524`20.*^-16, 
   3.7305021636175707231255919975050937397482`20.*^-17}, 
  {-5.813945574036269835268135661535495555605113`20.*^-16, 
   1.0111209693976121452640235933105209661922`20.*^-16}, 
  {-1.5728701611698608861824778029276623663163484`20.*^-15, 
   2.735426367251931975969526613787238897941468`20.*^-16}, 
  {-4.242065199036842210441116580061356448097522`20.*^-15, 
   7.377504693977116887723681008802359040169606`20.*^-16}, 
  {-1.13833156642856603550843552510401855820478531`20.*^-14, 
   1.9797070720496800617538009132243801012257138`20.*^-15}, 
  {-3.02954163033038372944689733712377963926269098`20.*^-14, 
   5.268768052748493442516343194997877633500332`20.*^-15}, 
  {-7.95543041453382873273255977082857107538621773`20.*^-14, 
   1.38355311557110064917087996014409931745847258`20.*^-14}, 
  {-2.04446995772998907885415086617308362408396039`20.*^-13, 
   3.55559992648693752844200150638797152014601807`20.*^-14}, 
  {-5.077391417902002780191235149652578090885797364`20.*^-13, 
   8.83024594417739613946301765156970102762747374`20.*^-14}, 
  {-1.1958900960037011666399616835615369314104274009`20.*^-12, 
   2.079808862615132463721672493150499011148569386`20.*^-13}, 
  {-2.602413964818125517322619442190394359087795038`20.*^-12, 
   4.525937330118479160561077290765903233196165274`20.*^-13}, 
  {-5.0630811952593433611343759402226065665135567404`20.*^-12, 
   8.805358600451031932407610330821924463501837813`20.*^-13}, 
  {-8.502876727484163951990521608113727957183718378`20.*^-12, 
   1.4787611699972459046940037579328222534232553704`20.*^-12}, 
  {-1.19835698142908922926253744225406276589457503768`20.*^-11, 
   2.0840990981375464856739781604418482885123044138`20.*^-12}, 
  {-1.40188737228204515104070880328720252823582852821`20.*^-11, 
   2.4380649952731220018099283535429609186710061361`20.*^-12}, 
  {-1.37628816091539900217999094060551845313158129836`20.*^-11, 
   2.3935446276789547863999842445313364402288370406`20.*^-12}, 
  {-1.16632102224824101900950361962229428088473288747`20.*^-11, 
   2.0283843865186800330600062949952944015386658918`20.*^-12}, 
  {-8.8364990082784660531667012927867931497342199963`20.*^-12, 
   1.5367824362223419222898610943977031564755165208`20.*^-12}, 
  {-6.1855290285002090366122379400850126327362655037`20.*^-12, 
   1.0757441788696015715847370330582630665628287833`20.*^-12}, 
  {-4.1064276822697063519435678671269418425664017066`20.*^-12, 
   7.141613360469054525119248464568594508811133399`20.*^-13}, 
  {-2.6344767369123833715296869070821144312062911218`20.*^-12, 
   4.581698672891101515703803316664546836880506293`20.*^-13}, 
  {-1.6540736846516951009249813851625324574197350286`20.*^-12, 
   2.876649886350774088565185017673969491164756565`20.*^-13}, 
  {-1.0246934207608984573829453137539650800761380313`20.*^-12, 
   1.78207551436677992588338315435472187839328353`20.*^-13}, 
  {-6.295782973123440004082499262225759338245087561`20.*^-13, 
   1.094918777934511305057825958647958145781754364`20.*^-13}, 
  {-3.848686389414175315542689135751928617230859263`20.*^-13, 
   6.69336763376378315746554632304683237779279869`20.*^-14}, 
  {-2.34551304793703059418191835767504753537107361`20.*^-13, 
   4.07915312684700972901203192639138701803664969`20.*^-14}, 
  {-1.426754573705510148076043344853442354377228428`20.*^-13, 
   2.48131230209653938795833625191903018152561468`20.*^-14}, 
  {-8.66894071409475736978518055954325593762269544`20.*^-14, 
   1.50764186332082736865829227122491407610829485`20.*^-14}, 
  {-5.26359416272933480705967968426087593286946026`20.*^-14, 
   9.1540768047466692296690081465406537962947131`20.*^-15}, 
  {-3.19459954381862982140690692666722787375652463`20.*^-14, 
   5.5558252935976170807076642202908310847939552`20.*^-15}, 
  {-1.9383839812731729203293131485564700051775793`20.*^-14, 
   3.3711025761272572527466315627069043568305724`20.*^-15}, 
  {-1.17596954036749964706286482054622740389279993`20.*^-14, 
   2.0451644180304341688049822966021346154657381`20.*^-15}, 
  {-7.1336469651229790308168744764775577896490687`20.*^-15, 
   1.240634254803996353185543387213488311243316`20.*^-15}, 
  {-4.3271549987508903680438854207947818011530263`20.*^-15, 
   7.525486954349374553119800731817011828092215`20.*^-16}, 
  {-1.552599342411820960571012516753979440281`20.*^-19, 
   2.70017276941186254012350002913735554825`20.*^-20}, 
  {-4.220032157986628671554191673490213508389`20.*^-19, 
   7.33918636171587595052902899737428436236`20.*^-20}, 
  {-1.1469577256400844911985338718708562921639`20.*^-18, 
   1.994709088069712158606145864123228334192`20.*^-19}, 
  {-3.1170107815655815267398200744022513155667`20.*^-18, 
   5.420888315766228742156208825047393592286`20.*^-19}, 
  {-8.4695827389559956095191184349542995480939`20.*^-18, 
   1.472970911122781845133759727818139051842`20.*^-18}, 
  {-2.30077945345375891208059705955731283675722`20.*^-17, 
   4.0013555712239285427488644514040223247954`20.*^-18}, 
  {-6.24748867125172185508201785781482363571686`20.*^-17, 
   1.08651976891334293131861180135909976273329`20.*^-17}, 
  {-1.695256105372156452524464332178628870567461`20.*^-16, 
   2.94827148760375035221645970813674586185641`20.*^-17}, 
  {-4.594836723694295026805413061454801624603032`20.*^-16, 
   7.99102038903355656835724010687791586887488`20.*^-17}, 
  {-1.2430547720054527813855933679002428107456156`20.*^-15, 
   2.161834386096439619801031944174335323035843`20.*^-16}, 
  {-3.3525240529378744013678656651710519903502339`20.*^-15, 
   5.830476613804998958900635939427916504956928`20.*^-16}, 
  {-8.9961925715588996723023358735322060328263002`20.*^-15, 
   1.5645552298363303777917105867012532231002258`20.*^-15}, 
  {-2.39419476498210459619467976494411734886032157`20.*^-14, 
   4.1638169825775732107733561129462910414962105`20.*^-15}, 
  {-6.28686973153366245289531325367216507981610728`20.*^-14, 
   1.0933686489623760787644023049864634921419318`20.*^-14}, 
  {-1.61559781674742219357162185000592924036982685`20.*^-13, 
   2.80973533347377772795064669566248563542578576`20.*^-14}, 
  {-4.012046277689666912854317705499455364165216922`20.*^-13, 
   6.9774717872863772397466394878251397637655947`20.*^-14}, 
  {-9.44883769250794550401914170318599193351815087`20.*^-13, 
   1.64327612043616443548158986142365077104663493`20.*^-13}, 
  {-2.0559621504017441876129097842911841055771917003`20.*^-12, 
   3.575586348524772500196364842245537574916855136`20.*^-13}, 
  {-3.9994613884184274615855884821913706123731686051`20.*^-12, 
   6.95558502333639558536624083859368802151855409`20.*^-13}, 
  {-6.7159934826572055725549414078140421324606039609`20.*^-12, 
   1.1679988665490792300095550274459203708627137325`20.*^-12}, 
  {-9.4648574571283775459835430096199997150153762923`20.*^-12, 
   1.6460621664571091384319205234121738634809350073`20.*^-12}, 
  {-1.10728013088002586629513121840255409562100513321`20.*^-11, 
   1.9257045754435232457306629885261810358626176231`20.*^-12}, 
  {-1.08716632158155248086508534355693428177096153413`20.*^-11, 
   1.8907240375331347493305832061859726639494983209`20.*^-12}, 
  {-9.2141830983753248121033407615528676228525965271`20.*^-12, 
   1.6024666258044043151484070889657161083221906999`20.*^-12}, 
  {-6.981799178560050260598962836960438530745047254`20.*^-12, 
   1.2142259440974000453215587542539893096947908272`20.*^-12}, 
  {-4.8876729548239430858955421469379007492865265525`20.*^-12, 
   8.500300790998161888513986342500696955280915748`20.*^-13}, 
  {-3.2450149599986031805230412908301660624489392962`20.*^-12, 
   5.643504278258440313953115288400288804259024867`20.*^-13}, 
  {-2.0819253255537622925539003744804904350306167207`20.*^-12, 
   3.62073969661523876965895717300954858266194212`20.*^-13}, 
  {-1.3071860498767780757867211002093882999072366843`20.*^-12, 
   2.273367043263961870933428000364153565056063804`20.*^-13}, 
  {-8.098114478928657480900517590637204749969823654`20.*^-13, 
   1.408367735465853474939220450545600826081708457`20.*^-13}, 
  {-4.975586856638056645553833769899353183350222588`20.*^-13, 
   8.65319453328357677487623264330322292756560447`20.*^-14}, 
  {-3.041654740747005380946015464124443664699360681`20.*^-13, 
   5.28983433173392240164524428543381506904236642`20.*^-14}, 
  {-1.853689435453257630466354492802411773969548179`20.*^-13, 
   3.22380771383175240081105129183028134603399692`20.*^-14}, 
  {-1.127585414712745029779711389978933320030952801`20.*^-13, 
   1.96101811254390439961688937387640577396687436`20.*^-14}, 
  {-6.85120323617203668310823945180328347794649689`20.*^-14, 
   1.19151360629078898836665033944404930051243426`20.*^-14}, 
  {-4.15990683617087392753302023812378395437733196`20.*^-14, 
   7.234620584644998134840035196737015572830143`20.*^-15}, 
  {-2.52474702937406854833119757579161798154353395`20.*^-14, 
   4.3908643989114235623151262187680312722496237`20.*^-15}, 
  {-1.53193874561255242991517472914140143860073754`20.*^-14, 
   2.6642412967174824868089995289415677193056301`20.*^-15}, 
  {-9.2938947167719896601641206155435628660505113`20.*^-15, 
   1.6163295159603460278546296722684457158348715`20.*^-15}, 
  {-5.6378477197485911872490293524003545191835063`20.*^-15, 
   9.804952556084506412607007569391920902927833`20.*^-16}, 
  {-3.4198275951546910851589139032210091996403666`20.*^-15, 
   5.947526252442941017667676353427842086331082`20.*^-16}, 
  {-1.226932493482711832297804671506316864092`20.*^-19, 
   2.13379564083949883877879073305446411147`20.*^-20}, 
  {-3.334855365409483256593525479780556049216`20.*^-19, 
   5.79974846158171001146700083440096704212`20.*^-20}, 
  {-9.063764362133313634257512816600538937681`20.*^-19, 
   1.57630684558840237117521962027835459786`20.*^-19}, 
  {-2.4631985603980124893422445822401569193051`20.*^-18, 
   4.28382358330089128581259927346114246835`20.*^-19}, 
  {-6.6930335911603892243836951451306821153773`20.*^-18, 
   1.16400584194093725641455567741403167224`20.*^-18}, 
  {-1.81817536598263639592086674742257356273342`20.*^-17, 
   3.1620441147524111233406378216044757612753`20.*^-18}, 
  {-4.93703162572795568830495883965319522107628`20.*^-17, 
   8.5861419577877490231390588515707742975229`20.*^-18}, 
  {-1.339661812981989664601128883208023090394652`20.*^-16, 
   2.3298466312730255036541371881878662441646`20.*^-17}, 
  {-3.631023047955037218911081398060862946187333`20.*^-16, 
   6.31482269209571690245405460532323990641271`20.*^-17}, 
  {-9.823079244139134245344379459871892347269785`20.*^-16, 
   1.70836160767637117310337034084728562561213`20.*^-16}, 
  {-2.649273330373941862455912105121398520981713`20.*^-15, 
   4.607431878911203239053760182819823514750803`20.*^-16}, 
  {-7.1090163861448574571675291190962243366538079`20.*^-15, 
   1.2363506758512795577682659337558651020267497`20.*^-15}, 
  {-1.89192385106112078992890652665166144676103383`20.*^-14, 
   3.2903023496715144172676635246115851248017978`20.*^-15}, 
  {-4.96784641285262264111924752687469160182198382`20.*^-14, 
   8.639732891917604593250865264129898437951277`20.*^-15}, 
  {-1.276587863026561317608562304595667164253324318`20.*^-13, 
   2.22015280526358490018880400799246463348404232`20.*^-14}, 
  {-3.169999207261474770499894609880993760742611629`20.*^-13, 
   5.51304209958517351391286019109738045346541159`20.*^-14}, 
  {-7.465134735343940513420310612113708416992064121`20.*^-13, 
   1.298284301798946176247010541237166681216011156`20.*^-13}, 
  {-1.6241694523878227668978740678038301518774161828`20.*^-12, 
   2.8246425258918656815615201179197046119607238`20.*^-13}, 
  {-3.1591582560028108784441490350714614005519166577`20.*^-12, 
   5.494188271309236310337650495776454609655507227`20.*^-13}, 
  {-5.3044772282611996558822095535515320480948914613`20.*^-12, 
   9.225177788280347227621234006176577474947637318`20.*^-13}, 
  {-7.475353219961789716331996948154010713593152069`20.*^-12, 
   1.3000614295585721245794777301137409936683742728`20.*^-12}, 
  {-8.7456044362257884268050474688394763767306940186`20.*^-12, 
   1.5209746845610066829226169511025176307357728724`20.*^-12}, 
  {-8.5874824805619609443219877650602969953337213506`20.*^-12, 
   1.493475214010775816403823959140921216579777626`20.*^-12}, 
  {-7.2790224830575710365646186902514757451208985497`20.*^-12, 
   1.265916953575229745489498902652430564368851921`20.*^-12}, 
  {-5.5160299350269511935744499360350079032808694289`20.*^-12, 
   9.593095539177306423607739019191318092662381613`20.*^-13}, 
  {-3.8618496198072137413381112298961544558108240804`20.*^-12, 
   6.716260208360371724066280399819399053584041873`20.*^-13}, 
  {-2.5640952657457860923681700220249720530611596898`20.*^-12, 
   4.459296114340497551944643516565168787932451637`20.*^-13}, 
  {-1.6451247921502789931984793378375034872050733921`20.*^-12, 
   2.861086595043963466432137978847832151660997213`20.*^-13}, 
  {-1.0329554227203117989494028250679453600006842933`20.*^-12, 
   1.796444213426629215564178826205122365218581374`20.*^-13}, 
  {-6.39933261425108334330210873993819084598696679`20.*^-13, 
   1.112927411174101451009062389554467973215124654`20.*^-13}, 
  {-3.931870242845552026242126792186608090772357461`20.*^-13, 
   6.83803520494878613259500311684627494047366508`20.*^-14}, 
  {-2.403628241046817551970464496969617247388453871`20.*^-13, 
   4.18022302790750878603559042951237782154513719`20.*^-14}, 
  {-1.464859247196681672797467587533967807611581916`20.*^-13, 
   2.54758129947248986573472623918950923062883812`20.*^-14}, 
  {-8.91064846255781052181377903833125934630392251`20.*^-14, 
   1.54967799348831487335891809362282771240068212`20.*^-14}, 
  {-5.41411258661589326207673760005719468908487488`20.*^-14, 
   9.4158479767232926296986740870559907636258696`20.*^-15}, 
  {-3.28733817723908164795029364818463794465771381`20.*^-14, 
   5.7171098734592724312179019968428485994047193`20.*^-15}, 
  {-1.99516519279500114062230560690618050370519449`20.*^-14, 
   3.4698525092086976358648793163585747890525116`20.*^-15}, 
  {-1.21060515265252203617739826876143978315845961`20.*^-14, 
   2.1054002654826470194389535108894604924494947`20.*^-15}, 
  {-7.3444443357865734634342550621047138320293025`20.*^-15, 
   1.2772946670933171240755226194964719707877054`20.*^-15}, 
  {-4.4552756946821667381093913215783457571950643`20.*^-15, 
   7.748305555968985631494593602744949142947942`20.*^-16}, 
  {-2.7024986349661227365345501455703455797137106`20.*^-15, 
   4.699997626028039541799217644470166225589066`20.*^-16}, 
  {-9.69495738700374085190538117258328465678`20.*^-20, 
   1.68607954556586797424441411697100602726`20.*^-20}, 
  {-2.635131027415864588688834069214667230039`20.*^-19, 
   4.58283656941889493685014620732985605217`20.*^-20}, 
  {-7.161991079255120413708727528975134835281`20.*^-19, 
   1.245563665957412245862387396343501710487`20.*^-19}, 
  {-1.9463660576232252328400086096181703793072`20.*^-18, 
   3.384984448040391709286971494988122398788`20.*^-19}, 
  {-5.2886885366655502104737633125228630464161`20.*^-18, 
   9.197719194200956887780457934822370515501`20.*^-19}, 
  {-1.4366817277915357898960608674529914619339`20.*^-17, 
   2.4985769178983231128627145520921590642323`20.*^-18}, 
  {-3.90112978966254784052041586025584114748492`20.*^-17, 
   6.7845735472392136356876797569666802564963`20.*^-18}, 
  {-1.058568971642310488061166373722641157274403`20.*^-16, 
   1.8409895158996704140194197803872020126511`20.*^-17}, 
  {-2.869142722160166502173400935135189924336851`20.*^-16, 
   4.98981342984376782986678423501772160754227`20.*^-17}, 
  {-7.761924679140595857934600302726721052889256`20.*^-16, 
   1.349899944198364497032104400474212357024215`20.*^-16}, 
  {-2.0933714846313253008412814027566755053264847`20.*^-15, 
   3.640646060228391827550054613489870444046058`20.*^-16}, 
  {-5.617271425231032600264210308062501235503907`20.*^-15, 
   9.76916769605396973958993097054348040957201`20.*^-16}, 
  {-1.49490528283741668087383365907218454835927776`20.*^-14, 
   2.5998352744998550971718846244733644319291787`20.*^-15}, 
  {-3.92526392686665929946550352846442879235211302`20.*^-14, 
   6.8265459597681031295052235277642239866993266`20.*^-15}, 
  {-1.008641793231860571376549454412234261043035211`20.*^-13, 
   1.75415964040323577630704252941258132355310467`20.*^-14}, 
  {-2.504516180614127385767036875433902419100861677`20.*^-13, 
   4.35568031411152588829049891379809116365367252`20.*^-14}, 
  {-5.897556784083964852075654406686122972540216334`20.*^-13, 
   1.02566204940590693079576598377149964739829849`20.*^-13}, 
  {-1.2830026094454811931847458492472301866344323277`20.*^-12, 
   2.231308885992141205538688433473443802842491005`20.*^-13}, 
  {-2.4953206976212061368050823565861613801216191268`20.*^-12, 
   4.339688169776010672704491054932454574124554995`20.*^-13}, 
  {-4.1895192591872734970057001925668331746876023143`20.*^-12, 
   7.286120450760475646966435117507535955978438809`20.*^-13}, 
  {-5.9039173338011190096692464136714481494128083103`20.*^-12, 
   1.0267682319654120016816080719428605477239666637`20.*^-12}, 
  {-6.9073495166669423430389554649879500610509387189`20.*^-12, 
   1.2012781768116421466154705156500782714871197773`20.*^-12}, 
  {-6.7829849085558336315868359934699600796076449343`20.*^-12, 
   1.1796495493140580228846671292991234921056773803`20.*^-12}, 
  {-5.7500187718992820363163896085292833034341177438`20.*^-12, 
   1.000003264678136006315893844961614487553759608`20.*^-12}, 
  {-4.3577377927983148870054036564788019778066318077`20.*^-12, 
   7.578674422257938933922441141702264309228924888`20.*^-13}, 
  {-3.0511253244952733375781320705468259602249575791`20.*^-12, 
   5.30630491216569276100544707921187123517383927`20.*^-13}, 
  {-2.0259111979383831052048061112215032263356091729`20.*^-12, 
   3.523323822501535835138793236906962132757581167`20.*^-13}, 
  {-1.2998688898889786815664750504517325175079546215`20.*^-12, 
   2.260641547633006402724304435568230465231225428`20.*^-13}, 
  {-8.161906291811938365911059955346045011271288974`20.*^-13, 
   1.419461963793380585375836513973225219351528522`20.*^-13}, 
  {-5.056506594141823287424058423488846440054934471`20.*^-13, 
   8.79392451155099702160705812780668946096510345`20.*^-14}, 
  {-3.10683875205781785870373105437814528997005468`20.*^-13, 
   5.40319782966577018904996705109242659125226904`20.*^-14}, 
  {-1.899280347835464682532505928830673071146746633`20.*^-13, 
   3.30309625710515596962174944144464881938564624`20.*^-14}, 
  {-1.157494786641688752006469217451781582446724561`20.*^-13, 
   2.0130344115507630469677725520900549259943036`20.*^-14}, 
  {-7.04098294650921145392184166808695918734414346`20.*^-14, 
   1.22451877330594981807336376836294942388593801`20.*^-14}, 
  {-4.27810828379772346222043421612674533174889714`20.*^-14, 
   7.4401883196482147169051029845682527508676471`20.*^-15}, 
  {-2.59758149896669475008535683443032767860850721`20.*^-14, 
   4.5175330416812082610180118859657872671452303`20.*^-15}, 
  {-1.57653583251783676741598614321297091486981175`20.*^-14, 
   2.7418014478571074215930193795008189823822813`20.*^-15}, 
  {-9.5659392479155660842275058294943445134604873`20.*^-15, 
   1.6636416083331419276917401442598860023409546`20.*^-15}, 
  {-5.8034214825973725060037221868957030734371318`20.*^-15, 
   1.0092906926256300010441255977209918388586324`20.*^-15}, 
  {-3.5204630860869397489257446031542815003360621`20.*^-15, 
   6.122544497542503911175208005485706957106205`20.*^-16}, 
  {-2.1354564550917373378292103474697709905605936`20.*^-15, 
   3.713837313203021457094278865164819114018432`20.*^-16}, 
  {-7.66018180509394048133377854395324419554`20.*^-20, 
   1.33220553132068530110152670329621638185`20.*^-20}, 
  {-2.082070185901236485872221157104393392493`20.*^-19, 
   3.62099162765432432325603679496416242172`20.*^-20}, 
  {-5.658833149066668929135419952864894622159`20.*^-19, 
   9.84144895489855465936594774411286021253`20.*^-20}, 
  {-1.5378627375809824432487027475023652217131`20.*^-18, 
   2.674543891445186857823830865221504733417`20.*^-19}, 
  {-4.1786975798467658378287502956540148928659`20.*^-18, 
   7.267300138863940587528261383746112857157`20.*^-19}, 
  {-1.13515025719448198049361590729973526859789`20.*^-17, 
   1.9741743603382295312932450561734526410399`20.*^-18}, 
  {-3.0823567927217482294423944156974104506197`20.*^-17, 
   5.3606205090813012685954685490389746967298`20.*^-18}, 
  {-8.36394593106705424382792487746763130499204`20.*^-17, 
   1.45459929235948769457876954390741413999863`20.*^-17}, 
  {-2.266957956642427630467926228412311411084815`20.*^-16, 
   3.94253557676943935733552387549967201927792`20.*^-17}, 
  {-6.132810118775257236867726584754214094477031`20.*^-16, 
   1.066575672830479519455256797348558972952533`20.*^-16}, 
  {-1.6539958113512756936069813994153499832895793`20.*^-15, 
   2.876514454523957728012141564200608666590575`20.*^-16}, 
  {-4.4382347564267774772927416476217496876835939`20.*^-15, 
   7.718669141611786917030855039342173369884505`20.*^-16}, 
  {-1.181118073280742174137696215258015931035445`20.*^-14, 
   2.0541183883143342158916455917530711844094692`20.*^-15}, 
  {-3.10127450039681508709027671225487056241597954`20.*^-14, 
   5.3935208702553305862439594995736879346364861`20.*^-15}, 
  {-7.96884620913373120939511249374860650898317549`20.*^-14, 
   1.38588629724064890598175869456497504504055224`20.*^-14}, 
  {-1.978623438615578684852901138730848669280071505`20.*^-13, 
   3.44108424107057162583113241518408464222621133`20.*^-14}, 
  {-4.658912677954714346321440022119579994341166061`20.*^-13, 
   8.1024568312255901675155478645557912945063758`20.*^-14}, 
  {-1.0134584240932542905465062936972555276012867596`20.*^-12, 
   1.762536389727398766167837032516966134958759579`20.*^-13}, 
  {-1.9709160192564192728224228169786856299118951126`20.*^-12, 
   3.427680033489424822299865768658583704194600197`20.*^-13}, 
  {-3.3088437688651993958328732548035114182679830758`20.*^-12, 
   5.754510902374259818839779573571324205683448826`20.*^-13}, 
  {-4.6627350245753676152229916257070111513187953368`20.*^-12, 
   8.109104390565856722126941957751323741423991888`20.*^-13}, 
  {-5.4553611031807818772921341317362843011928680718`20.*^-12, 
   9.48758452727092500398632022910658139337890099`20.*^-13}, 
  {-5.357505200590896479881599868705818301355274333`20.*^-12, 
   9.317400348853733008489738902097075306704824921`20.*^-13}, 
  {-4.5420055424473351037101226234048529137568004964`20.*^-12, 
   7.89914007382145235427847412766061376305530522`20.*^-13}, 
  {-3.442496714040572398558966715849628034910043971`20.*^-12, 
   5.986950807027082432276463853651527017234859078`20.*^-13}, 
  {-2.410456809154828968422599389380463927491507216`20.*^-12, 
   4.192098798530137336387129372835589439115664724`20.*^-13}, 
  {-1.600585547620065644571058509012913471396718797`20.*^-12, 
   2.783627039339244599254014798283327776342119655`20.*^-13}, 
  {-1.0270010672340732646596488450894851676358837759`20.*^-12, 
   1.786088812580996982016780600155626378497189183`20.*^-13}, 
  {-6.448686177218611496137822993819264450298776842`20.*^-13, 
   1.121510639516280260197882259794654687008482928`20.*^-13}, 
  {-3.995171607930577783521057124682284183207891695`20.*^-13, 
   6.94812453553143962351488195596918988383981155`20.*^-14}, 
  {-2.454747435010508505195863588953573908741782389`20.*^-13, 
   4.26912597393131913947106711122360679781179551`20.*^-14}, 
  {-1.50064915817576094245027371220289234532160994`20.*^-13, 
   2.60982462291436685643525862991807364403758258`20.*^-14}, 
  {-9.1455611327331518179466872729042074805447743`20.*^-14, 
   1.59053237091011335964290213441812304009474333`20.*^-14}, 
  {-5.5632086563706891684771937831619206835344164`20.*^-14, 
   9.6751454893403289886559891881076881452772464`20.*^-15}, 
  {-3.38021466577247049940399579246969484523290573`20.*^-14, 
   5.8786342013434269554852100738603388612746189`20.*^-15}, 
  {-2.05239981112790051355915350001436808308207285`20.*^-14, 
   3.5693909758746095887985278261119444923166483`20.*^-15}, 
  {-1.24565219196911884344259282274660430760104174`20.*^-14, 
   2.1663516382071632059871179526027901001757249`20.*^-15}, 
  {-7.558239860590619244358305679851089368724148`20.*^-15, 
   1.3144764974940207381492705530175807597781123`20.*^-15}, 
  {-4.5853999954590073220724732971560985445493651`20.*^-15, 
   7.97460868775479534273473616896712790356411`20.*^-16}, 
  {-2.7815889045934466409170564560949130287784541`20.*^-15, 
   4.837545921032081114638359054078109615266872`20.*^-16}, 
  {-1.6872673127906051052772346651875720011111706`20.*^-15, 
   2.934377935288008878743016809021864349758557`20.*^-16}, 
  {-6.05206694750007649468633881406893538509`20.*^-20, 
   1.0525333821739263469019719676641626756`20.*^-20}, 
  {-1.644977613842150464043199217268765289586`20.*^-19, 
   2.86083063276895732877078124742393963399`20.*^-20}, 
  {-4.470864238192870723960163969338721903043`20.*^-19, 
   7.77541606642238386775680690319777722266`20.*^-20}, 
  {-1.2150163239607248395421239604929511191978`20.*^-18, 
   2.113071867757782329638476453031219337737`20.*^-19}, 
  {-3.3014550616289711253996317807250039499658`20.*^-18, 
   5.741660976746036739825446575173919912991`20.*^-19}, 
  {-8.9684553857268629948674890751260733945215`20.*^-18, 
   1.5597313714307587817160850565436649381775`20.*^-18}, 
  {-2.43526913248917090570846215206542730640209`20.*^-17, 
   4.2352506651985580968842820035920474893951`20.*^-18}, 
  {-6.60807357983518506102734203952675838115159`20.*^-17, 
   1.14923018779742348887432035470030580541773`20.*^-17}, 
  {-1.791044836622219889367340159789019533354766`20.*^-16, 
   3.11486058542994763368233071267655571018211`20.*^-17}, 
  {-4.845308417093399440032035830877057916549014`20.*^-16, 
   8.42662333407547728701223622761227463747649`20.*^-17}, 
  {-1.3067561124367724958979244891450684026261448`20.*^-15, 
   2.272619325976995645039868676774032004567206`20.*^-16}, 
  {-3.5064489633687299946425569853207258906649687`20.*^-15, 
   6.098172110206486947204446930992566766373853`20.*^-16}, 
  {-9.3313809865972801804689444098064877698315611`20.*^-15, 
   1.6228488672343095966032946799663456991011411`20.*^-15}, 
  {-2.4501091786947421908561152556283618434676885`20.*^-14, 
   4.2610594412082472884454178358754119016829366`20.*^-15}, 
  {-6.29548562107383493090318596327738811368783194`20.*^-14, 
   1.09486706453457998798316277622215445455440559`20.*^-14}, 
  {-1.563075233599832884132039686473202396312727555`20.*^-13, 
   2.71839171060840501588180815038817808054387395`20.*^-14}, 
  {-3.68025073080906431301817218851212336199589116`20.*^-13, 
   6.40043605358098141394464728436891019477546293`20.*^-14}, 
  {-8.005132090216068675123864738315021968594771217`20.*^-13, 
   1.392196885254968465238932997967829907581699342`20.*^-13}, 
  {-1.5566755422559438053997849783223774888719221458`20.*^-12, 
   2.70726181261903270504310431012587389369029938`20.*^-13}, 
  {-2.6132433863916910690993246578803870760200673761`20.*^-12, 
   4.544771106768158381042303752835455784382725871`20.*^-13}, 
  {-3.6824259337214783907291870907837537257106118699`20.*^-12, 
   6.40421901516778850561597754918913691427932499`20.*^-13}, 
  {-4.308509956683362064666727189849841710578062382`20.*^-12, 
   7.493060794231934025507351634521463844483586756`20.*^-13}, 
  {-4.2314828393426883404560359090308263871099152213`20.*^-12, 
   7.35910059016119711383658418961882849932159169`20.*^-13}, 
  {-3.5876512994912245026697870543789058732045330232`20.*^-12, 
   6.239393564332564352469194877180705866442666135`20.*^-13}, 
  {-2.719357911043947777867403064824343273272944379`20.*^-12, 
   4.729318106163387439769396634477118736126859795`20.*^-13}, 
  {-1.9042154593539797597042020895742177805389119167`20.*^-12, 
   3.311679059746051756007307981868204835719846802`20.*^-13}, 
  {-1.2644820888608602143261303331417963623385636495`20.*^-12, 
   2.199099284975409068393270144594428456240980269`20.*^-13}, 
  {-8.113647279643036463872765353270004118271029097`20.*^-13, 
   1.411069092111832428499611365786087672742787671`20.*^-13}, 
  {-5.094761391254944005234976241718246124093587001`20.*^-13, 
   8.86045459348685913953908911603173238972797738`20.*^-14}, 
  {-3.156404767180940475237643339322265167837846047`20.*^-13, 
   5.48939959509728778302198841621263507450060179`20.*^-14}, 
  {-1.939398028193421254879933912084946517165407339`20.*^-13, 
   3.37286613598855870413901549927816785593983882`20.*^-14}, 
  {-1.185607878995265324297665678611899709919791043`20.*^-13, 
   2.06192674607872230312637509323808645203441931`20.*^-14}, 
  {-7.22559057485300032988963402732063624045912093`20.*^-14, 
   1.25662444780052179650254504822967586790593407`20.*^-14}, 
  {-4.3953048528870131951714614755350483139829769`20.*^-14, 
   7.644008439803501208993846044408779676492133`20.*^-15}, 
  {-2.67059688090711882318725315766324035583582119`20.*^-14, 
   4.6445163146210762142387011437621571405840369`20.*^-15}, 
  {-1.62153477249908981360653049715391310241400529`20.*^-14, 
   2.8200604739114605454026617341807184389808792`20.*^-15}, 
  {-9.841498830382216668154613580493606175488005`20.*^-15, 
   1.7115650139795159422877588835641054218240005`20.*^-15}, 
  {-5.9715243675514020659237702813424514217819047`20.*^-15, 
   1.0385259769654612288563078750160785081359839`20.*^-15}, 
  {-3.6227788161757960861966297184465938426104069`20.*^-15, 
   6.300484897697036671646312553820163204539845`20.*^-16}, 
  {-2.1976451647398779341351002416594939383463856`20.*^-15, 
   3.821991590851961624582783028973032936254581`20.*^-16}, 
  {-1.3330564474249174062507582554793362038936675`20.*^-15, 
   2.318359038999856358696970879094497745902026`20.*^-16}, 
  {-4.78126696849342654199582541619163795763`20.*^-20, 
   8.3152469017276983339057833325071964479`20.*^-21}, 
  {-1.299568706413878743216425137152845228498`20.*^-19, 
   2.26011948941544129255030458635277431035`20.*^-20}, 
  {-3.532081414754478604636339970564235958538`20.*^-19, 
   6.14275028652952800806319994880736688438`20.*^-20}, 
  {-9.598896023298185449301050958876660639115`20.*^-19, 
   1.669373221443162686834965384152462719843`20.*^-19}, 
  {-2.6082215842757912692894405762470869914398`20.*^-18, 
   4.536037537870941337894679263038412159028`20.*^-19}, 
  {-7.0852734224705614630875220148950274355906`20.*^-18, 
   1.232221464777488950102177741720874336624`20.*^-18}, 
  {-1.92391423954894514960614707140451992301479`20.*^-17, 
   3.3459378079112089558367775154861216052438`20.*^-18}, 
  {-5.22051391039772267434943054088725329710531`20.*^-17, 
   9.0791546267786481293033574624126144297487`20.*^-18}, 
  {-1.414960307076909087922523159619575125683815`20.*^-16, 
   2.46080053404679841377830114716447847945004`20.*^-17}, 
  {-3.827879524434517327097112558310990893910824`20.*^-16, 
   6.65718178162524752538628271010607111984493`20.*^-17}, 
  {-1.0323567400235996791820729775417136361168323`20.*^-15, 
   1.795403026127999442055779091376893280203186`20.*^-16}, 
  {-2.7701304115440090833233355565123927566426633`20.*^-15, 
   4.817618107033059275344931402630248272422029`20.*^-16}, 
  {-7.371815924933226176127831446882688073415105`20.*^-15, 
   1.2820549434666480306309272081535109692895833`20.*^-15}, 
  {-1.93556355647078820844538331688566118179532686`20.*^-14, 
   3.3661974895144142755571883771924542292092643`20.*^-15}, 
  {-4.97325882900937899853264957821126849473671878`20.*^-14, 
   8.6491457895815286931002601360195973821508152`20.*^-15}, 
  {-1.234742898052825643497545294149284837099657441`20.*^-13, 
   2.1473789531353489452131222506944084123472303`20.*^-14}, 
  {-2.907052084738671888205104740779709859399120128`20.*^-13, 
   5.05574275606725545774800824483427801634629583`20.*^-14}, 
  {-6.322909869600738675505510728642307493529576926`20.*^-13, 
   1.099636499060998030522697518024749129309491644`20.*^-13}, 
  {-1.2294691135754471739864911261828087185706642984`20.*^-12, 
   2.138207154044255954759115002057058640992459652`20.*^-13}, 
  {-2.0638395307559971911873659825257671623294568356`20.*^-12, 
   3.589286140445212506412810404392638543181664059`20.*^-13}, 
  {-2.908177565232713095506962628781520638762107836`20.*^-12, 
   5.057700113448196687838195876141775023934100588`20.*^-13}, 
  {-3.4026961336872546863103974152215870772030603602`20.*^-12, 
   5.917732406412616845757212896037542742961844112`20.*^-13}, 
  {-3.3420435501010428769402563997033020013735072015`20.*^-12, 
   5.812249652349639785983054608179655654562621215`20.*^-13}, 
  {-2.833731605498965052235366706997017673575810602`20.*^-12, 
   4.928228879128634873452811664342639432305757569`20.*^-13}, 
  {-2.1480370938517377397244859962772984180890354677`20.*^-12, 
   3.735716684959543895173019123960518987980931244`20.*^-13}, 
  {-1.5042247898616644060358922275067350315795679449`20.*^-12, 
   2.616043112802894619192856047837800054920987733`20.*^-13}, 
  {-9.989057383434108217148337141599702283282299934`20.*^-13, 
   1.737227371032018820373623850712991701440399989`20.*^-13}, 
  {-6.409706196394231793192013295622416548863299335`20.*^-13, 
   1.114731512416388137946437094890855051976225975`20.*^-13}, 
  {-4.024875118885143774804713271930242925178365019`20.*^-13, 
   6.99978281545242395618211003813955291335367837`20.*^-14}, 
  {-2.493591929619820938598458700111596978478677493`20.*^-13, 
   4.3366816167301233714755803480201686582237869`20.*^-14}, 
  {-1.532153251040004364028466316322902771684590192`20.*^-13, 
   2.66461434963479019831037620230070047249493952`20.*^-14}, 
  {-9.36651237307701043268324373410429053697188508`20.*^-14, 
   1.62895867357861051003186847549639835425597995`20.*^-14}, 
  {-5.70835729498486704021091025928526421244611589`20.*^-14, 
   9.9275779043215078960189743639743725433845495`20.*^-15}, 
  {-3.47238114816189274581454989403540203700042152`20.*^-14, 
   6.0389237359337265144600867722354818034789936`20.*^-15}, 
  {-2.109828149415976572990875075550427325616151`20.*^-14, 
   3.6692663468103940399841305661746562184628718`20.*^-15}, 
  {-1.28104748627040987683062446799743528145839842`20.*^-14, 
   2.2279086717746258727489121182564091851450417`20.*^-15}, 
  {-7.7749989605382639717189985383818751080407645`20.*^-15, 
   1.3521737322675241689946084414577174100940467`20.*^-15}, 
  {-4.7176355063284540314415090076104748008969694`20.*^-15, 
   8.2045834892668765764200156654095213928643`20.*^-16}, 
  {-2.8620752150398039521651651183796253612246295`20.*^-15, 
   4.977522113112702525504634988486304976042834`20.*^-16}, 
  {-1.736188297399552101962569073926319513734661`20.*^-15, 
   3.019457908520960177326207085089251328234197`20.*^-16}, 
  {-1.0531441273128007161513451785782967532999746`20.*^-15, 
   1.831555004022262115045817701875298701391267`20.*^-16}, 
  {-3.77711052401466554075178401509068132641`20.*^-20, 
   6.5688878678515922447857113305924892629`20.*^-21}, 
  {-1.026634675543460390197276287332982101503`20.*^-19, 
   1.78545160964080067860395876057909930691`20.*^-20}, 
  {-2.790277281180505450504035200778151211882`20.*^-19, 
   4.85265614118348774000701774048374123806`20.*^-20}, 
  {-7.582944922338971327443033857582845462229`20.*^-19, 
   1.318773029971995013468353714362233993422`20.*^-19}, 
  {-2.0604450058223900683541642288770133955812`20.*^-18, 
   3.583382618821547944963763876307849383624`20.*^-19}, 
  {-5.5972285403296162067811192639853842412589`20.*^-18, 
   9.734310504921071663967163937365885636972`20.*^-19}, 
  {-1.51985424613422168740077466803594092575815`20.*^-17, 
   2.6432247758856029346100429009320711752324`20.*^-18}, 
  {-4.1240998462550026460701490702245581573667`20.*^-17, 
   7.1723475587043524279480853395209707084637`20.*^-18}, 
  {-1.117788527456416178073997734717973219658808`20.*^-16, 
   1.94398004775028900534608301690082299071102`20.*^-17}, 
  {-3.023937380206195672970616449873418531432806`20.*^-16, 
   5.2590215307933837790793329563015974459701`20.*^-17}, 
  {-8.155356075071796052874223579163286997143997`20.*^-16, 
   1.418322795664660183108560622463180347329384`20.*^-16}, 
  {-2.1883211849420015216747332844161161538751877`20.*^-15, 
   3.805775973812176559434318755506288963261195`20.*^-16}, 
  {-5.8234675101845032334242617761141454969509708`20.*^-15, 
   1.0127769582929570840737846567155035646871243`20.*^-15}, 
  {-1.52900454113117501740175045082808308961319666`20.*^-14, 
   2.6591383324020435085247833927444923297620821`20.*^-15}, 
  {-3.92855966927883075772379446108401199800507383`20.*^-14, 
   6.8322776857023143612587729757982817356609983`20.*^-15}, 
  {-9.75338431717897364061403282213395432407948608`20.*^-14, 
   1.69624075081373454619374483863199205636164966`20.*^-14}, 
  {-2.296215890482036287535041321068119833462123901`20.*^-13, 
   3.99341893996875876093050664533586057993412856`20.*^-14}, 
  {-4.994050899674106992257810468527540349867109677`20.*^-13, 
   8.68530591247670781262227907570007017368192995`20.*^-14}, 
  {-9.710192591377159011145406423563382500062594905`20.*^-13, 
   1.688729146326462436720940247576240434793494761`20.*^-13}, 
  {-1.629916285114035712088073807446488612499396326`20.*^-12, 
   2.834637017589627325370563143385197586955471878`20.*^-13}, 
  {-2.2966887539866297581590562851802285099538449275`20.*^-12, 
   3.994241311281095231580967452487353930354512921`20.*^-13}, 
  {-2.6872776487422802086867320607907337988334168409`20.*^-12, 
   4.673526345638748189020403583983884867536377111`20.*^-13}, 
  {-2.6395040072115126495456180301081782650591388925`20.*^-12, 
   4.590441751672195912253248748014223069668067632`20.*^-13}, 
  {-2.2381783333518931444787085233540177623563286699`20.*^-12, 
   3.892484058003292425180362649311335238880571603`20.*^-13}, 
  {-1.696686803150853891880621848519817653042980622`20.*^-12, 
   2.950759657653658942401081475686639396596488043`20.*^-13}, 
  {-1.1882054554097686380618192843377641913496975562`20.*^-12, 
   2.066444270277858500977077016239589897999474003`20.*^-13}, 
  {-7.890723028882555730182349641767184955763418237`20.*^-13, 
   1.372299657196966213944756459437771296654507528`20.*^-13}, 
  {-5.063367642375800062517095530752510347911635991`20.*^-13, 
   8.80585676934921750002973135783045277897675821`20.*^-14}, 
  {-3.179505528360482396565005361253155526386536902`20.*^-13, 
   5.52957483193127373315653106304896613284615121`20.*^-14}, 
  {-1.969863954213308908673592004607484745407953495`20.*^-13, 
   3.42585035515358071073668174714345173114426689`20.*^-14}, 
  {-1.210362158674194230984626706726343840219545274`20.*^-13, 
   2.10497766725946822779935079430668493951225269`20.*^-14}, 
  {-7.39933080607098701447464732292941290911694236`20.*^-14, 
   1.28684014018625861121298214311815876680294647`20.*^-14}, 
  {-4.50948076998209539959950811774203168422736913`20.*^-14, 
   7.8425752521427746079991445525948377116997717`20.*^-15}, 
  {-2.74311050687772864276739752481926161914008286`20.*^-14, 
   4.7706269684830063352476478692508897724175343`20.*^-15}, 
  {-1.66672256252753122047413236073345188247992898`20.*^-14, 
   2.8986479348304890790854475838842641434433556`20.*^-15}, 
  {-1.01200266021627733005343692843068652223062863`20.*^-14, 
   1.7600046264630910087885859624881504734445709`20.*^-15}, 
  {-6.1420999948287006871540098383215042676206406`20.*^-15, 
   1.068191303448469684722436493621131176977503`20.*^-15}, 
  {-3.7268421412751840158452476584530534451119124`20.*^-15, 
   6.481464593522059157991735058179223382803319`20.*^-16}, 
  {-2.2609850995934178854031532374426152562480609`20.*^-15, 
   3.932147999292900670266353456421939576083586`20.*^-16}, 
  {-1.3715558861081779394984918512146425563615772`20.*^-15, 
   2.38531458453596163391042061080807401106361`20.*^-16}, 
  {-8.319639533560141119297983125046465350461973`20.*^-16, 
   1.446893831923502803356170978268950495732523`20.*^-16}, 
  {-2.98370799929930866574802237690999978841`20.*^-20, 
   5.1890573900857542013009084815826083284`20.*^-21}, 
  {-8.10984475380145972693931458764903787377`20.*^-20, 
   1.41040778326981908294596775437374571721`20.*^-20}, 
  {-2.204164235476852856504483503393667581169`20.*^-19, 
   3.83332910517713540261649304938029144559`20.*^-20}, 
  {-5.990105223219038328698396761377358154029`20.*^-19, 
   1.041757430125050144121460306326497070266`20.*^-19}, 
  {-1.6276368503764333943141733736841226204058`20.*^-18, 
   2.830672783263362424894214562928908905049`20.*^-19}, 
  {-4.4214978880209812553007553225938906477656`20.*^-18, 
   7.689561544384315226610009256685027213501`20.*^-19}, 
  {-1.20059948063566470486367889644323983149099`20.*^-17, 
   2.0879990967576777475890067764230257938972`20.*^-18}, 
  {-3.25780509505426674205404604987037904340789`20.*^-17, 
   5.6657479913987247687896453041223983363615`20.*^-18}, 
  {-8.8298862664549391928686713590763655047854`20.*^-17, 
   1.53563239416607638136846458418719400083228`20.*^-17}, 
  {-2.38873235661110792336778942439256648277798`20.*^-16, 
   4.15431714193236160585702508590011562222264`20.*^-17}, 
  {-6.442232273119487408992644461054540151333713`20.*^-16, 
   1.120388221412084766781329471487746113275421`20.*^-16}, 
  {-1.7286317599710537103145150707452578154366241`20.*^-15, 
   3.006316104297484713590460992600448374672388`20.*^-16}, 
  {-4.6001268947128498394430525227823200268646014`20.*^-15, 
   8.00022068645713015555313482223012178585149`20.*^-16}, 
  {-1.20779086558553759680396470186068340453613618`20.*^-14, 
   2.1005058531922392987895038293229276600628458`20.*^-15}, 
  {-3.10318933554560358649712362126435456548441246`20.*^-14, 
   5.3968510183401801504297802108945296791033266`20.*^-15}, 
  {-7.70403524790214846274873829280628942653870476`20.*^-14, 
   1.33983221702646060221717187700978946548499216`20.*^-14}, 
  {-1.81367238880881123974558574748586006646544576`20.*^-13, 
   3.1542128501022804169488447782362783764616448`20.*^-14}, 
  {-3.94437148876349394469750946811063183453729674`20.*^-13, 
   6.85977650219738077338697298801849014702138556`20.*^-14}, 
  {-7.668842127703226531867862663578362801957025379`20.*^-13, 
   1.333711674383169831629193506709280487296873978`20.*^-13}, 
  {-1.2872079726123579675292336526547847249475937288`20.*^-12, 
   2.23862256106497037831171070026919082599581518`20.*^-13}, 
  {-1.8137537507211958190171920481389411022209168634`20.*^-12, 
   3.154354349080340554812507909806854090818985854`20.*^-13}, 
  {-2.1222471642719987955515903304912774620409408332`20.*^-12, 
   3.690864633516519644437548400854395586158157968`20.*^-13}, 
  {-2.0846074201165510842010938598927680679778266737`20.*^-12, 
   3.625404208898349711654076278074379248657089871`20.*^-13}, 
  {-1.7677446590337287705110925587236205068442868606`20.*^-12, 
   3.074338537449963079149726189084557403207455405`20.*^-13}, 
  {-1.3401327027162043418457814569492096511142832299`20.*^-12, 
   2.330665569941224942340489490346451567155275187`20.*^-13}, 
  {-9.385436288102716704133850286325425480187726609`20.*^-13, 
   1.63224978923525507897980004979572617046743071`20.*^-13}, 
  {-6.232922397602282805403275632969262690202782673`20.*^-13, 
   1.083986503930831792244047936168567424383092641`20.*^-13}, 
  {-3.999654038329055225134739897959077704454061312`20.*^-13, 
   6.95592006665922647849519982253752644252880226`20.*^-14}, 
  {-2.511584183705255862955862386199147647526163797`20.*^-13, 
   4.36797249340044497905367371512895243048028478`20.*^-14}, 
  {-1.556064720982082291321530169570278794545383491`20.*^-13, 
   2.70619951475144746316787855577439790355718874`20.*^-14}, 
  {-9.56112043296843055672775065095301262246403589`20.*^-14, 
   1.66280355355972705334395663494835002129809323`20.*^-14}, 
  {-5.84503535999368615566104441724248202785097096`20.*^-14, 
   1.01652788869455411402800772473782296136538621`20.*^-14}, 
  {-3.56223036309407807419359500167520286270547318`20.*^-14, 
   6.1951832401636140420758173942177441090529977`20.*^-15}, 
  {-2.16690180125455454348467548976584233150481201`20.*^-14, 
   3.7685248717470513799733486778536388373996733`20.*^-15}, 
  {-1.31661720061654214545382636675814663510800868`20.*^-14, 
   2.2897690445505080790501328117532984958400145`20.*^-15}, 
  {-7.9942557154933037167904649629217354997287996`20.*^-15, 
   1.3903053418249223855287765152907366086484863`20.*^-15}, 
  {-4.851917067653474084110345227061774748541954`20.*^-15, 
   8.438116639397346233235383003585695214855578`20.*^-16}, 
  {-2.9439982494739885036348055507976250617654404`20.*^-15, 
   5.119996955606936528060531392691521846548587`20.*^-16}, 
  {-1.7860527793946594374874056064858347031204616`20.*^-15, 
   3.106178746773320760847661924323190788035589`20.*^-16}, 
  {-1.083453108354681424220756700716638569984426`20.*^-15, 
   1.884266275399445955166533392550675773885951`20.*^-16}, 
  {-6.572054189057075528321974380955076265802651`20.*^-16, 
   1.142965945922969657099473805383491524487415`20.*^-16}, 
  {-2.3568670932250283729550601385077903642`20.*^-20, 
   4.0988992925652667355740176321874615028`20.*^-21}, 
  {-6.40606443311832044742909725030650784638`20.*^-20, 
   1.11409816228144703433549517396634919062`20.*^-20}, 
  {-1.741095898087734260671411809674913938011`20.*^-19, 
   3.02799286623953784464593358204332858782`20.*^-20}, 
  {-4.731655946287058838878139450845564668026`20.*^-19, 
   8.22896686310792841544024252320967768362`20.*^-20}, 
  {-1.2856896990697602796588980278021532334744`20.*^-18, 
   2.235982085338713529841561787482005623434`20.*^-19}, 
  {-3.4925930020966881652599831958261525323708`20.*^-18, 
   6.074074786255109852626057731871569621511`20.*^-19}, 
  {-9.483672669619526934427208197107495819255`20.*^-18, 
   1.6493343773251351190308188168882601424787`20.*^-18}, 
  {-2.57337602897971604866356957315359223833247`20.*^-17, 
   4.4754365721386366063714253446149430231866`20.*^-18}, 
  {-6.97481750769358054939460955960509501646445`20.*^-17, 
   1.2130117404684487911990625321052339159069`20.*^-17}, 
  {-1.886881181730532909245114042397623596366961`20.*^-16, 
   3.28153248996614418999150268243064973281206`20.*^-17}, 
  {-5.088764241074199198547043790816444896895806`20.*^-16, 
   8.85002476708556382356007615794164329894929`20.*^-17}, 
  {-1.3654526231644145854364559903683275437974474`20.*^-15, 
   2.37470021419898188771557563542317833703904`20.*^-16}, 
  {-3.633632939629847403289591578933858086486959`20.*^-15, 
   6.319361634138865049199289702493666237368634`20.*^-16}, 
  {-9.5402195255941676335532308088855636538759805`20.*^-15, 
   1.6591686131468117623570836189366197658914744`20.*^-15}, 
  {-2.45113791520695492106155334673778417758445965`20.*^-14, 
   4.2628485481860085583679188638917985697121036`20.*^-15}, 
  {-6.08509087603440369719997050844356774591435349`20.*^-14, 
   1.05827667409293977342608182755540308624597451`20.*^-14}, 
  {-1.432493670344151410521706089940836522920391339`20.*^-13, 
   2.49129333972895897482035841728841134420937617`20.*^-14}, 
  {-3.115249004569092561818126916964242210764157795`20.*^-13, 
   5.41782435577233489011848159472042123611157873`20.*^-14}, 
  {-6.056537385641560039961493920075597887102008109`20.*^-13, 
   1.053310849676793050428085899143582241235131848`20.*^-13}, 
  {-1.0165455751552953346993468949557182100365014708`20.*^-12, 
   1.767905348096165799477125034705596887020002561`20.*^-13}, 
  {-1.4323528611583225944431314517184162965966121069`20.*^-12, 
   2.491048454188387120770663394292897907124542801`20.*^-13}, 
  {-1.6760003124034709321848263788406845861897119182`20.*^-12, 
   2.914783152006036403799698050157712323808194637`20.*^-13}, 
  {-1.6463375518858427367756465041164836752508603459`20.*^-12, 
   2.86319574241016128134895044194171073956671365`20.*^-13}, 
  {-1.3961577414995360710878493765321544928372328737`20.*^-12, 
   2.428100419999193167109303263534181726673448468`20.*^-13}, 
  {-1.0584776092463635580514403350672031878422084121`20.*^-12, 
   1.840830624776284448785113626203831631029927671`20.*^-13}, 
  {-7.413158284794582468270379709966046392688960602`20.*^-13, 
   1.289244919094709994481805166950616763945906194`20.*^-13}, 
  {-4.923242109755235956038773096258139862973183488`20.*^-13, 
   8.56216019087867122789351842827502584864901467`20.*^-14}, 
  {-3.15928681357983770319789032946950247745911646`20.*^-13, 
   5.49441184970406557077893970342522169992889828`20.*^-14}, 
  {-1.983896364044845128179606898132023301687437575`20.*^-13, 
   3.45025454616494804900801199675134487249989144`20.*^-14}, 
  {-1.229141280563414844794910837346890391879857089`20.*^-13, 
   2.13763700967550407790419276060328763805192535`20.*^-14}, 
  {-7.55239576920828889326174409534710465441942672`20.*^-14, 
   1.31346013377535459013247723397340950511642194`20.*^-14}, 
  {-4.61704602308716322925397115535113346727218512`20.*^-14, 
   8.0296452575428925726156020093063190735168438`20.*^-15}, 
  {-2.8138422119466035211948240836574601802269129`20.*^-14, 
   4.8936386294723539499040418846216698786555011`20.*^-15}, 
  {-1.71165953446883486425244079697815361189116644`20.*^-14, 
   2.9767991903805823726129405164837454119846375`20.*^-15}, 
  {-1.04001099142435905762869746035386034041086522`20.*^-14, 
   1.8087147676945374915281694962675832007145484`20.*^-15}, 
  {-6.3147562832166170439663391275677684169804159`20.*^-15, 
   1.0982184840376725293854502830552640725183329`20.*^-15}, 
  {-3.8325869762773273938072826501758328206033343`20.*^-15, 
   6.665368654395351989230056782914491861918839`20.*^-16}, 
  {-2.3254995203342062992323153622505082835248168`20.*^-15, 
   4.044346991885576172577939760435666580043152`20.*^-16}, 
  {-1.410824619075745797749026782735835092678479`20.*^-15, 
   2.453608033175210083041785709105800161179959`20.*^-16}, 
  {-8.558327108517184382249253238234694750912633`20.*^-16, 
   1.488404714524727718652044041432120826245666`20.*^-16}, 
  {-5.191345220327768367987262861668020954021613`20.*^-16, 
   9.0284264701352493356300223681182973113419`20.*^-17}, 
  {-1.86164982281234559384176932781286731302`20.*^-20, 
   3.2376518657606010327682944831528127178`20.*^-21}, 
  {-5.06004282230613946988908564649567607881`20.*^-20, 
   8.8000744735758947302418880808620453544`20.*^-21}, 
  {-1.375262381065324104587136431359046351458`20.*^-19, 
   2.39176066272230279058632422845051539387`20.*^-20}, 
  {-3.737455228199684220862234129988320987188`20.*^-19, 
   6.49992213599945081889084196519707997773`20.*^-20}, 
  {-1.0155444917352646425870223045624341696953`20.*^-18, 
   1.766164333452634161020908355760755077736`20.*^-19}, 
  {-2.758739463625416444788609048686311770136`20.*^-18, 
   4.79780776282681120832801573684575960024`20.*^-19}, 
  {-7.4909884566835407474644591649296765631795`20.*^-18, 
   1.3027806011623549126025146373790741849006`20.*^-18}, 
  {-2.0326640180769874011063007053078247632805`20.*^-17, 
   3.535067857525195480184870791839695240488`20.*^-18}, 
  {-5.50927979960408542079652960829519664204486`20.*^-17, 
   9.5813561732244963839939645361655593774688`20.*^-18}, 
  {-1.490410598809019963150229473094569174696744`20.*^-16, 
   2.5920184327113390663482251705992507386031`20.*^-17}, 
  {-4.0195063733192724455893268873711403143787`20.*^-16, 
   6.99044586664221294885100328238459185109344`20.*^-17}, 
  {-1.0785379309272520052607145720623004323502898`20.*^-15, 
   1.875718140743046965670807951412696404087455`20.*^-16}, 
  {-2.870101509464844774911316457369451598923943`20.*^-15, 
   4.991480886025816999845767751946872345954675`20.*^-16}, 
  {-7.5354721382160778793591766453682657780420007`20.*^-15, 
   1.3105168936027961529320307209336114396594792`20.*^-15}, 
  {-1.9360362632899187894317359236917078336949635`20.*^-14, 
   3.3670195883302935468378016064203614499042845`20.*^-15}, 
  {-4.80621644350777035330207557068621813667611885`20.*^-14, 
   8.3586372930569919187862183838021184985671634`20.*^-15}, 
  {-1.131398734509318356846943731053532916134465693`20.*^-13, 
   1.96764997305968409886424996704962246284254913`20.*^-14}, 
  {-2.460361530339425599914864972432736527468723352`20.*^-13, 
   4.27888961798160973898237386510041135211951893`20.*^-14}, 
  {-4.783133201971592353693897149880737186915635659`20.*^-13, 
   8.31849252516798670207634286935780380333154035`20.*^-14}, 
  {-8.02786918451274002570849727747539275595760117`20.*^-13, 
   1.396151162523954787079738656952242218427408908`20.*^-13}, 
  {-1.1311435713584029146023543139932851398330809289`20.*^-12, 
   1.967206211058092025395398806944843721448836398`20.*^-13}, 
  {-1.3235718682973929696175428257812897687624910228`20.*^-12, 
   2.301864118778074729769639697010938728282593083`20.*^-13}, 
  {-1.3001904066086754606319873443004655859547321913`20.*^-12, 
   2.26120070714552254022954320747907058426909946`20.*^-13}, 
  {-1.1026575379473414517055291798179881170136887677`20.*^-12, 
   1.917665283386680785574833356205196725241197849`20.*^-13}, 
  {-8.359968720282422887740088641281535960234850601`20.*^-13, 
   1.453907603527377893520015415875049732214756636`20.*^-13}, 
  {-5.855170279712307171117274198229031078834180488`20.*^-13, 
   1.018290483428227334107352034474614100666813996`20.*^-13}, 
  {-3.888632784922285361209420507838339164451099167`20.*^-13, 
   6.76283962595180062819029653537102463382799848`20.*^-14}, 
  {-2.495405655654346144709436575048431509075995475`20.*^-13, 
   4.33983592287712372992945491312770697230607915`20.*^-14}, 
  {-1.567022328250772879911289875521466720701295987`20.*^-13, 
   2.7252562230448223998457215226460290794805148`20.*^-14}, 
  {-9.70868905345860020538264883606216282637795478`20.*^-14, 
   1.68846766147106090528393892801081092632660091`20.*^-14}, 
  {-5.96547638875929269128886932372725795534321662`20.*^-14, 
   1.03747415456683351152849901282213181832055951`20.*^-14}, 
  {-3.64691449287819868936105164014037065539902553`20.*^-14, 
   6.3424599876142585901931332872006446180852625`20.*^-15}, 
  {-2.22260210258017106396856392771700944475499372`20.*^-14, 
   3.8653949610089931547279372655947990343565117`20.*^-15}, 
  {-1.35200946448206774184849361652889817787249895`20.*^-14, 
   2.351320807794900420606075854832866396299998`20.*^-15}, 
  {-8.2148663316966676190681985820546009752341289`20.*^-15, 
   1.4286724055124639337509910577486262565624573`20.*^-15}, 
  {-4.987917959985496471260344641063596528970982`20.*^-15, 
   8.674639930409559080452773288806254832993006`20.*^-16}, 
  {-3.027295463130290870181339756769115755538312`20.*^-15, 
   5.264861675009201513358851750902810009631854`20.*^-16}, 
  {-1.8368728494453444510430751212970322243006003`20.*^-15, 
   3.194561477296251219205348037038316911827133`20.*^-16}, 
  {-1.1143866498019910579780464058744072160554727`20.*^-15, 
   1.938063738786071405179211140651142984444293`20.*^-16}, 
  {-6.760078999611336323498867158160627959969703`20.*^-16, 
   1.175665912975884577999802984027935297386033`20.*^-16}, 
  {-4.100556599802370021146888252122087979197331`20.*^-16, 
   7.13140278226499134112502304716884865947365`20.*^-17}, 
  {-1.47043821138255978118326523242012897343`20.*^-20, 
   2.5572838458827126629274177955132677804`20.*^-21}, 
  {-3.99671305543932711288623016596859451927`20.*^-20, 
   6.9508053138075254137151828973366861196`20.*^-21}, 
  {-1.086261341498763936489045561207714845205`20.*^-19, 
   1.8891501591282851069374705412308084264`20.*^-20}, 
  {-2.952056955051149492070136498003193537971`20.*^-19, 
   5.13401209574112955142632434435338006607`20.*^-20}, 
  {-8.021353271955559049813899883524545694646`20.*^-19, 
   1.395017960340097226054591284091225338202`20.*^-19}, 
  {-2.1790103990903955603633859236525348734793`20.*^-18, 
   3.789583302765905322371105954178321519098`20.*^-19}, 
  {-5.9168099844301118512922624538061933090307`20.*^-18, 
   1.029010432074802061094306513705424923309`20.*^-18}, 
  {-1.60551325325302249598705045537720056532168`20.*^-17, 
   2.7921969621791695582383486180473053309938`20.*^-18}, 
  {-4.35153817596054633771955394331129361202645`20.*^-17, 
   7.5678924799313849351644416405413801948275`20.*^-18}, 
  {-1.177208427270302811251955519961210824504101`20.*^-16, 
   2.04731900394835271522079220862819273826791`20.*^-17}, 
  {-3.174821237612226219630820734167373139570469`20.*^-16, 
   5.52142823932561081674925345072586632968778`20.*^-17}, 
  {-8.518841791211767302739437436268558733067606`20.*^-16, 
   1.481537702819437791780771728046705866620455`20.*^-16}, 
  {-2.2669403312261476918997509272168409107744517`20.*^-15, 
   3.942504923871561203303914656029288540477305`20.*^-16}, 
  {-5.9518181373728205312379494012652102413405735`20.*^-15, 
   1.0350988064996209619544259828287322158853166`20.*^-15}, 
  {-1.52913918331026929788218231527732344169677371`20.*^-14, 
   2.6593724927135118224037953309170842464291711`20.*^-15}, 
  {-3.79601940033670008765564428561686563690856085`20.*^-14, 
   6.6017728701507827611402509315075924120148885`20.*^-15}, 
  {-8.93570827096354620840719935561668017705125575`20.*^-14, 
   1.55403622103713847102733901836811829166108803`20.*^-14}, 
  {-1.943109493295528528414827322539097557547329967`20.*^-13, 
   3.37932085790526700593883012615495227399535643`20.*^-14}, 
  {-3.777415365308012916052949109012174317084336322`20.*^-13, 
   6.56941802662263115835295497219508576884232404`20.*^-14}, 
  {-6.339712184162329659059460059821638562566179697`20.*^-13, 
   1.102558640723883418966862619099415402185422561`20.*^-13}, 
  {-8.932682583933186722344729825883051209614126135`20.*^-13, 
   1.553510014597075951712126926240530645150282812`20.*^-13}, 
  {-1.0452418328200142355250477340073136719454947772`20.*^-12, 
   1.817811883165242148739213450447502038166077883`20.*^-13}, 
  {-1.0268079546112817674288631581908305666714123552`20.*^-12, 
   1.785752964541359595528457666418835768124195409`20.*^-13}, 
  {-8.70841257847086759658491441842240947510041866`20.*^-13, 
   1.514506535386237842884332942334332082626159766`20.*^-13}, 
  {-6.602644970363365510437009258919185329374201258`20.*^-13, 
   1.148286081802324436597740740681597448586817614`20.*^-13}, 
  {-4.62449834195167320847696772971006950566212162`20.*^-13, 
   8.04260581208986644952516126906099044462977678`20.*^-14}, 
  {-3.071358152570871789645280947621191890580987054`20.*^-13, 
   5.34149243925369006894831469151511633144519482`20.*^-14}, 
  {-1.970971475841103871101108449365609752990156528`20.*^-13, 
   3.42777647972365890626279730324453870085244613`20.*^-14}, 
  {-1.237707483212410549516835631957402728814508317`20.*^-13, 
   2.15253475341288791220319240340417865880784058`20.*^-14}, 
  {-7.66841699996760160886873772053326664818881965`20.*^-14, 
   1.33363773912480027980325873400578550403283826`20.*^-14}, 
  {-4.71185249442153811408517707005620497803230284`20.*^-14, 
   8.1945260772548488940611775131412260487518319`20.*^-15}, 
  {-2.88053404744826406669092771968350481022525977`20.*^-14, 
   5.0096244303448070725059612516234866264787124`20.*^-15}, 
  {-1.7555357961911241196331082020540038442371778`20.*^-14, 
   3.0531057325063028167532316557460936421516137`20.*^-15}, 
  {-1.06789370717992003226877120283139369352004376`20.*^-14, 
   1.8572064472694261430761238310111194669913814`20.*^-15}, 
  {-6.4885700214938695490554655683004966016427708`20.*^-15, 
   1.12844696025980339983573314231312984376396`20.*^-15}, 
  {-3.9397432226354533278701034088428149985994885`20.*^-15, 
   6.851727343713831874556701580596199997564328`20.*^-16}, 
  {-2.3911317098080473318614139603375036543288553`20.*^-15, 
   4.158489930100951881498111235369571572745827`20.*^-16}, 
  {-1.4508677535313174700025603342317712102005937`20.*^-15, 
   2.523248267010986904352278842142210800348856`20.*^-16}, 
  {-8.802066818706947448462100678331475068312474`20.*^-16, 
   1.530794229340338686689060987535908707532601`20.*^-16}, 
  {-5.339499473766429142989040444592611887000563`20.*^-16, 
   9.28608604133292024867659207755236849913135`20.*^-17}, 
  {-3.23885568641312404863280682508832571160777`20.*^-16, 
   5.63279249810978095414401186971882732453522`20.*^-17}}, 
 {{-1.0748951495332859294614222224811`20.*^-7, 
   1.86938286875354074688942995214`20.*^-8}, 
  {-1.7721421738525207440711247310646`20.*^-7, 
   3.081986389308731728819347358373`20.*^-8}, 
  {-2.9216045329058539831498774909193`20.*^-7, 
   5.081051361575398231565004332034`20.*^-8}, 
  {-4.8164658893120702007278832739905`20.*^-7, 
   8.376462416194904696918057867809`20.*^-8}, 
  {-7.9397985914808187129091605219332`20.*^-7, 
   1.3808345376488380370276800907709`20.*^-7}, 
  {-1.30872235470719620278796302718127`20.*^-6, 
   2.2760388777516455700660226559674`20.*^-7}, 
  {-2.15682418137069393429874926890861`20.*^-6, 
   3.7509985762968590161717378589715`20.*^-7}, 
  {-3.55357326703288024205742332216568`20.*^-6, 
   6.180127420926748247056388386375`20.*^-7}, 
  {-5.85225931199280560271689559979113`20.*^-6, 
   1.01778422817266184395076445213759`20.*^-6}, 
  {-9.63086523934448782612275540233969`20.*^-6, 
   1.67493308510338918715178354823297`20.*^-6}, 
  {-0.00001583019555624238861145423206582972`20., 
   2.75307748804215454112247514188341`20.*^-6}, 
  {-0.00002596878857866511790630870351457092`20., 
   4.51631105715915094022760061122972`20.*^-6}, 
  {-0.00004246340145393038311067924487810416`20., 
   7.38493938329224054098769476140943`20.*^-6}, 
  {-0.00006906980880226650501051483333917048`20., 
   0.00001201214066126374000182866666768182`20.}, 
  {-0.0001113903390735955028959557622024988`20., 
   0.0000193722328823644352862531760352172`20.}, 
  {-0.0001771931597524500212879576654529387`20., 
   0.00003081620169607826457181872442659803`20.}, 
  {-0.00027584060342064928502080642909610475`20., 
   0.00004797227885576509304709677027758343`20.}, 
  {-0.00041546828996634030512637414562660961`20., 
   0.00007225535477675483567415202532636688`20.}, 
  {-0.00059657544250661618850253788094665128`20., 
   0.00010375225087071585887000658799072197`20.}, 
  {-0.00080391525692117682138299876346816475`20., 
   0.00013981134902976988197965195886402866`20.}, 
  {-0.00100580641923732276479142227099130627`20., 
   0.00017492285551953439387676909060718371`20.}, 
  {-0.00116958334082192599910768055877152461`20., 
   0.00020340579840381321723611835804722166`20.}, 
  {-0.00128140472738499573684441059175174715`20., 
   0.00022285299606695578032076705943508646`20.}, 
  {-0.00134830596608630183662664137280959065`20., 
   0.0002344879941019655368046332822277549`20.}, 
  {-0.00138532233251729961974604714578896937`20., 
   0.00024092562304648689039061689491982077`20.}, 
  {-0.00140521372238442469340830554948899621`20., 
   0.00024438499519729125102753139991112978`20.}, 
  {-0.00141594943334994562278065293761939123`20., 
   0.00024625207536520793439663529349902457`20.}, 
  {-0.00142186697943974456864748143814301174`20., 
   0.00024728121381560775106912720663356727`20.}, 
  {-0.00142521127581507631975079496791479834`20., 
   0.00024786283057653501213057303789822579`20.}, 
  {-0.0014271432982568901571280725868775253`20., 
   0.00024819883447945915776140392815261309`20.}, 
  {-0.00142827819789336047868534936536453551`20., 
   0.00024839620832928008324962597658513661`20.}, 
  {-0.00142895262676168836103805834142703519`20., 
   0.00024851350030638058452835797242209309`20.}, 
  {-0.00142935649050785020724414131072859577`20., 
   0.00024858373747962612299898109751801665`20.}, 
  {-0.00142959951683297425606523783174140594`20., 
   0.00024862600292747378366351962291154886`20.}, 
  {-0.00142974620610462783086596822568981058`20., 
   0.0002486515141051526662375596914243149`20.}, 
  {-0.00142983491424703592495130556638631921`20., 
   0.00024866694160818016086109662024109899`20.}, 
  {-0.00142988862136373216701702001023975909`20., 
   0.00024867628197630124643774261047647983`20.}, 
  {-0.00142992116061549525564356825698295979`20., 
   0.00024868194097660787054670752295355823`20.}, 
  {-0.00142994088350389440529902210129079989`20., 
   0.00024868537104415554874765601761579128`20.}, 
  {-0.00142995284119501978245498331278961142`20., 
   0.00024868745064261213607912753265906286`20.}, 
  {-0.00142996009211827855350273843411994465`20., 
   0.00024868871167274409626134581462955559`20.}, 
  {-9.738427965510585012695737496021`20.*^-8, 
   1.693639646175753915251432608004`20.*^-8}, 
  {-1.6055391511869882707605141696147`20.*^-7, 
   2.792242002064327427409589860201`20.*^-8}, 
  {-2.6469338422460938873990175482894`20.*^-7, 
   4.603363203906250238954813127459`20.*^-8}, 
  {-4.3636410764331889884028511972195`20.*^-7, 
   7.588941002492502588526697734294`20.*^-8}, 
  {-7.193299856843836496888472383499`20.*^-7, 
   1.2510086707554498255458212840868`20.*^-7}, 
  {-1.18566812485384149836510347003918`20.*^-6, 
   2.0620315214849417362871364696334`20.*^-7}, 
  {-1.95400348879284404717282688038449`20.*^-6, 
   3.3982669370310331255179597919729`20.*^-7}, 
  {-3.21934541962796091030559981811641`20.*^-6, 
   5.5988615993529754961836518575938`20.*^-7}, 
  {-5.30166431690142360676530180137126`20.*^-6, 
   9.2202857685242149682874813936893`20.*^-7}, 
  {-8.72431943997277349286461380903647`20.*^-6, 
   1.51727294608222147701993283635416`20.*^-6}, 
  {-0.00001433889811365811447378999726858336`20., 
   2.49372141107097643022434735105797`20.*^-6}, 
  {-0.00002351912309019319891684504832536802`20., 
   4.09028227655533894206000840441183`20.*^-6}, 
  {-0.00003844913852880163427699543923905629`20., 
   6.68680670066115378730355465027067`20.*^-6}, 
  {-0.00006251769805148175753206660307114969`20., 
   0.00001087264313938813174470723531672169`20.}, 
  {-0.0001007658151064502527488492630954611`20., 
   0.00001752448958373047873893030662529757`20.}, 
  {-0.00016015030215290222487944265087931738`20., 
   0.00002785222646137429997903350450075086`20.}, 
  {-0.0002489820284582744279449684042207591`20., 
   0.0000433012223405694657295597224731755`20.}, 
  {-0.00037432947329617674055808755649865264`20., 
   0.00006510077796455247661879783591280915`20.}, 
  {-0.00053626956196216939821564272018809787`20., 
   0.00009326427164559467795054656003271268`20.}, 
  {-0.0007208377361437863034091334355378769`20., 
   0.00012536308454674544407115364096310902`20.}, 
  {-0.00089978224813490682064873237480478496`20., 
   0.00015648386924085336011282302170517999`20.}, 
  {-0.00104438250061562742089345793698513418`20., 
   0.00018163173923750042102494920643219725`20.}, 
  {-0.00114268309990724431849375928528108516`20., 
   0.00019872749563604249017282770178801482`20.}, 
  {-0.00120111384143773628705017405258152134`20., 
   0.00020888936372830196296524766131852545`20.}, 
  {-0.00123312888589236400657189415330239994`20., 
   0.00021445719754649808809945985274824347`20.}, 
  {-0.00125011724080596753461988224724158108`20., 
   0.00021741169405321174515128386908549236`20.}, 
  {-0.0012591617660676392487920476667963886`20., 
   0.00021898465496828508674644307248632844`20.}, 
  {-0.00126408434057308634371914709721733357`20., 
   0.00021984075488227588586419949516823192`20.}, 
  {-0.00126683766113609262739964663280891419`20., 
   0.00022031959324105958737385158831459379`20.}, 
  {-0.00126841610245275012616788864064539705`20., 
   0.00022059410477439132629006758967746037`20.}, 
  {-0.00126933839211770059871903957078580807`20., 
   0.00022075450297699140847287644709318402`20.}, 
  {-0.0012698845592869208611836446419465313`20., 
   0.00022084948857163841064063385077330979`20.}, 
  {-0.00127021088612253500889678617345148528`20., 
   0.00022090624106478869719944107364373657`20.}, 
  {-0.00127040697939471454920179907837652209`20., 
   0.00022094034424255905203509549189156907`20.}, 
  {-0.0012705252375918776102745430591918366`20., 
   0.0002209609108855439322216596624681455`20.}, 
  {-0.00127059671441967707897796553099582327`20., 
   0.00022097334163820470938747226626014317`20.}, 
  {-0.00127063997500665823579823727431507823`20., 
   0.00022098086521854925839969343901131796`20.}, 
  {-0.00127066617988192338118664184433995023`20., 
   0.00022098542258816058803245945118955656`20.}, 
  {-0.00127068206142610800678350786499381212`20., 
   0.00022098818459584487074495788956414123`20.}, 
  {-0.00127069168946312688733475223148390958`20., 
   0.00022098985903706554562343517069285384`20.}, 
  {-0.00127069752746767376923146748269721974`20., 
   0.00022099087434220413377938564916473388`20.}, 
  {-8.806726288254697393277172543321`20.*^-8, 
   1.531604571870382155352551746665`20.*^-8}, 
  {-1.4519316133254317528569139316452`20.*^-7, 
   2.525098457957272613664198141992`20.*^-8}, 
  {-2.3936889703802815315383255279235`20.*^-7, 
   4.162937339791793967892740048564`20.*^-8}, 
  {-3.9461411579647946133756784711394`20.*^-7, 
   6.862854187764860197175092993284`20.*^-8}, 
  {-6.5050411856187512401369096964009`20.*^-7, 
   1.1313115105423915200238103819828`20.*^-7}, 
  {-1.072215828507513522709867535156`20.*^-6, 
   1.8647231800130669960171609307061`20.*^-7}, 
  {-1.76701307993528527780821963371123`20.*^-6, 
   3.0730662259744091787969037108022`20.*^-7}, 
  {-2.91121557150322649273053967572002`20.*^-6, 
   5.0629836026143069438791994360348`20.*^-7}, 
  {-4.7940928741222045285928214453107`20.*^-6, 
   8.337552824560355701900559035323`20.*^-7}, 
  {-7.88869414373961362937412818477682`20.*^-6, 
   1.37194680760688932684767446691772`20.*^-6}, 
  {-0.00001296449092252674966875058528927092`20., 
   2.25469407348291298586966700682973`20.*^-6}, 
  {-0.00002126206688875053283935235288259625`20., 
   3.69775076326096223293084397958197`20.*^-6}, 
  {-0.00003475210388785749620711657859473582`20., 
   6.04384415440999934036810062517143`20.*^-6}, 
  {-0.00005648757459873594744785027520337659`20., 
   9.82392601717146912136526525276115`20.*^-6}, 
  {-0.00009099852941876478129820549435682405`20., 
   0.00001582583120326344022577486858379548`20.}, 
  {-0.00014450937638885362524986797733170823`20., 
   0.00002513206545893106526084660475334056`20.}, 
  {-0.00022439560501949917586025728030056597`20., 
   0.00003902532261208681319308822266096799`20.}, 
  {-0.00033680461171949760319541284738137029`20., 
   0.00005857471508165175707746310389241223`20.}, 
  {-0.00048150780738417025001500424676684935`20., 
   0.00008374048824072526087217465161162598`20.}, 
  {-0.00064576701068868414036950486546310849`20., 
   0.00011230730620672767658600084616749713`20.}, 
  {-0.00080440623396080445485168437745070065`20., 
   0.00013989673634100947040898858738273054`20.}, 
  {-0.00093215139797642155626624531009689828`20., 
   0.000162113286604595053263694836538591`20.}, 
  {-0.00101865019786204091794941515771679189`20., 
   0.00017715655614992015964337654916813773`20.}, 
  {-0.00106975507411577154219370393758505765`20., 
   0.00018604436071578635516412242392783612`20.}, 
  {-0.0010974958160983343526795520272247065`20., 
   0.0001908688375823190178573133960390794`20.}, 
  {-0.00111203485592631173816745633128934216`20., 
   0.00019339736624805421533347066631118993`20.}, 
  {-0.00111966900713439542777276368608510253`20., 
   0.00019472504471902529178656759758001782`20.}, 
  {-0.00112376938509330890038401996738322532`20., 
   0.0001954381539292711131102643421536044`20.}, 
  {-0.00112603754610556843373529467089277287`20., 
   0.00019583261671401190151918168189439528`20.}, 
  {-0.00112732699560001684016937121009630017`20., 
   0.00019605686880000292872510803653848698`20.}, 
  {-0.00112807600895141563067255959661186847`20., 
   0.0001961871319915505444647929733238032`20.}, 
  {-0.00112851783161269240746017130882260527`20., 
   0.0001962639707152508534713341406648009`20.}, 
  {-0.00112878115060461365548607285492895046`20., 
   0.00019630976532254150530192571390068704`20.}, 
  {-0.00112893913154745737449490131466110615`20., 
   0.00019633724026912302165128718515845324`20.}, 
  {-0.00112903431182195518283581738922701256`20., 
   0.00019635379336034003179753345899600217`20.}, 
  {-0.00112909180533592552291406740738061788`20., 
   0.00019636379223233487355027259258793354`20.}, 
  {-0.00112912658982948201224557829340857566`20., 
   0.00019636984170947513256444839885366532`20.}, 
  {-0.00112914765561463301525994637556963582`20., 
   0.00019637350532428400265390371749037146`20.}, 
  {-0.00112916042084997545839282428156008036`20., 
   0.0001963757253652131231987520489669705`20.}, 
  {-0.00112916815901028048025399246906504001`20., 
   0.00019637707113222269221808564679392002`20.}, 
  {-0.00112917285084237692473746206256252506`20., 
   0.00019637788710302207386738470653261307`20.}, 
  {-7.950720753413165361576544502511`20.*^-8, 
   1.382734044071854845491572956958`20.*^-8}, 
  {-1.3108041643187149366861128257033`20.*^-7, 
   2.279659416206460759454109262091`20.*^-8}, 
  {-2.1610200277266187180737106181042`20.*^-7, 
   3.758295700394119509693409770617`20.*^-8}, 
  {-3.5625645079627843991308280088676`20.*^-7, 
   6.195764361674407650662309580638`20.*^-8}, 
  {-5.8727106142691747543233247368043`20.*^-7, 
   1.0213409763946390877084043020531`20.*^-7}, 
  {-9.6798399584668812705205207710673`20.*^-7, 
   1.6834504275594576122644383949681`20.*^-7}, 
  {-1.59522322599020579848527208342564`20.*^-6, 
   2.774301262591662258235255797262`20.*^-7}, 
  {-2.62814332822556712674149487814389`20.*^-6, 
   4.5706840490879428291156432663371`20.*^-7}, 
  {-4.32782384497336642790686293513584`20.*^-6, 
   7.5266501651710720485336746698014`20.*^-7}, 
  {-7.12113593896422086536166369466209`20.*^-6, 
   1.23845842416769058528028933820211`20.*^-6}, 
  {-0.00001170222709953366376491378411107522`20., 
   2.03516993035368065476761462801309`20.*^-6}, 
  {-0.00001918968005472619139634356366695833`20., 
   3.33733566169151154719018498555797`20.*^-6}, 
  {-0.00003135890517062717417271493368934456`20., 
   5.45372263836994333438520585901645`20.*^-6}, 
  {-0.00005095657012395909622126332045161962`20., 
   8.86201219547114716891536007854255`20.*^-6}, 
  {-0.00008204877534363877888382896608071454`20., 
   0.00001426935223367630937110068975316776`20.}, 
  {-0.00013020006374343368599561033319467124`20., 
   0.00002264348934668411930358440577298631`20.}, 
  {-0.00020195461947849744791728675219822564`20., 
   0.00003512254251799955615952813081708272`20.}, 
  {-0.00030266459599819102513635887534328738`20., 
   0.00005263732104316365654545371745100649`20.}, 
  {-0.00043188709604053286517201202736222058`20., 
   0.00007511079931139702002991513519342966`20.}, 
  {-0.00057804269173269326104264109067461449`20., 
   0.00010052916377959882800741584185645468`20.}, 
  {-0.00071870884696048249456509964034321603`20., 
   0.00012499284294964912948958254614664625`20.}, 
  {-0.00083162593061455589659415884634537303`20., 
   0.00014463059662861841679898414719049967`20.}, 
  {-0.00090780880448994723563037404257228559`20., 
   0.0001578797920852082148922389639256149`20.}, 
  {-0.00095256634472100188615102120228007189`20., 
   0.00016566371212539163237409064387479512`20.}, 
  {-0.0009766471775759656060331848074918736`20., 
   0.00016985168305668967061446692304206496`20.}, 
  {-0.0009891165365095415741146342923430084`20., 
   0.00017202026721905070854167552910313188`20.}, 
  {-0.00099557355702202504508201156941028509`20., 
   0.0001731432273081782687099150555496148`20.}, 
  {-0.00099899454421992960388449385496722839`20., 
   0.0001737381816034660180668684965160397`20.}, 
  {-0.00100086473484640245360877242136487747`20., 
   0.00017406343214720042671456911675910911`20.}, 
  {-0.00100191830902738715940298724700350898`20., 
   0.00017424666243954559293964995600061025`20.}, 
  {-0.00100252635458289435071552050639375817`20., 
   0.00017435240949267727838530791415543622`20.}, 
  {-0.00100288346397946911802466861422138502`20., 
   0.00017441451547469028139559454160371912`20.}, 
  {-0.00100309569533010142973451544607020829`20., 
   0.00017445142527480024864948094714264493`20.}, 
  {-0.00100322279886089641370036556915025193`20., 
   0.00017447353023667763716528096854786991`20.}, 
  {-0.00100329929124954023544821123653553366`20., 
   0.00017448683326078960616490630200617975`20.}, 
  {-0.00100334546482148991118157032414057534`20., 
   0.00017449486344721563672722962158966529`20.}, 
  {-0.00100337338888926834641637552189633556`20., 
   0.00017449971980682927763763052554718878`20.}, 
  {-0.0010033902956287545755967926216343542`20., 
   0.00017450266010934862184292045593640942`20.}, 
  {-0.0010034005390163539453564384178282993`20., 
   0.0001745044415680615557141632031005738`20.}, 
  {-0.00100340674787136652647975683972713581`20., 
   0.00017450552136893330895300118951776275`20.}, 
  {-0.00100341051223325283954983403170364146`20., 
   0.00017450617604056571122605809247019851`20.}, 
  {-7.166804477221444891966922074385`20.*^-8, 
   1.246400778647207807298595143371`20.*^-8}, 
  {-1.1815620873561960543170025594086`20.*^-7, 
   2.054890586706427920551308798971`20.*^-8}, 
  {-1.9479463773057043372418058062599`20.*^-7, 
   3.387732830096877108246618793495`20.*^-8}, 
  {-3.211294017623764529134537141508`20.*^-7, 
   5.584859161084807876755716767841`20.*^-8}, 
  {-5.2936411340952973431795963978287`20.*^-7, 
   9.206332407122256249007993735354`20.*^-8}, 
  {-8.7253268142055155780681605605128`20.*^-7, 
   1.5174481416009592309683757496546`20.*^-7}, 
  {-1.43790795503499628188268508678834`20.*^-6, 
   2.5007094870173848380568436291972`20.*^-7}, 
  {-2.36893007068599142619623300753422`20.*^-6, 
   4.1198783838017242194717095783203`20.*^-7}, 
  {-3.90087645356147377962345398768886`20.*^-6, 
   6.7841329627156065732581808481544`20.*^-7}, 
  {-6.41836668549629831502181359068589`20.*^-6, 
   1.11623768443413883739509801577146`20.*^-6}, 
  {-0.00001054666855785363857546132004516797`20., 
   1.83420322745280670877588174698572`20.*^-6}, 
  {-0.00001729290756169899503991950580256596`20., 
   3.00746218464330348520339231348974`20.*^-6}, 
  {-0.00002825437754646100956888609176544087`20., 
   4.91380479068887122937149422007666`20.*^-6}, 
  {-0.00004589907088520300836800889415698336`20., 
   7.98244711047008841182763376643189`20.*^-6}, 
  {-0.00007387278819725543060136132329738369`20., 
   0.0000128474414256096401045845779647624`20.}, 
  {-0.00011714656833144388231982396440526381`20., 
   0.00002037331623155545779475199380961109`20.}, 
  {-0.00018152633859207585176489462848660203`20., 
   0.000031569798016013191611286022345496`20.}, 
  {-0.00027167726111101393264880987936805`20., 
   0.00004724821932365459698240171815096522`20.}, 
  {-0.00038701266445060607831188275701229203`20., 
   0.00006730655033923583970641439252387689`20.}, 
  {-0.00051703744444069598595926912392698431`20., 
   0.00008991955555490364973204680416121466`20.}, 
  {-0.00064179037960403094295319996337624509`20., 
   0.00011161571819200538138316521102195566`20.}, 
  {-0.00074165136754197057509222073856422958`20., 
   0.00012898284652903836088560360670682253`20.}, 
  {-0.00080880492518469689345225431604933315`20., 
   0.00014066172611907772060039205496510143`20.}, 
  {-0.00084805315319134462532344224974743045`20., 
   0.00014748750490284254353451169560824876`20.}, 
  {-0.00086899393350169362466602050139943875`20., 
   0.00015112937973942497820278617415642415`20.}, 
  {-0.0008797113393757202137139125804087507`20., 
   0.00015299327641316873281981088354934796`20.}, 
  {-0.00088518481009422805552635494786384577`20., 
   0.00015394518436421357487414868658501664`20.}, 
  {-0.00088804424651914277481264805258542352`20., 
   0.00015444247765550309127176487871050842`20.}, 
  {-0.00088958814397980765805746486049336367`20., 
   0.00015471098156170567966216780182493283`20.}, 
  {-0.0008904494063768479496970842362167267`20., 
   0.00015486076632640833907775378021160463`20.}, 
  {-0.00089094294327894456656402771327036837`20., 
   0.00015494659883112079418504829796006407`20.}, 
  {-0.00089123140205139977883686587463497657`20., 
   0.00015499676557415648327597667384956115`20.}, 
  {-0.00089140229374517231073948075092314048`20., 
   0.00015502648586872561925904013059532878`20.}, 
  {-0.00089150443438928901260997390498442277`20., 
   0.00015504424945900678480173459217120397`20.}, 
  {-0.00089156582700736028654950137427705097`20., 
   0.00015505492643606265853034806509166104`20.}, 
  {-0.00089160285722672464767249366453620889`20., 
   0.00015506136647421298220391194165847113`20.}, 
  {-0.00089162524114326215907659936042952768`20., 
   0.00015506525932926298418723467137904827`20.}, 
  {-0.0008916387896633301961909972243592923`20., 
   0.00015506761559362264281582560423639868`20.}, 
  {-0.00089164699694332085744484791302649458`20., 
   0.00015506904294666449694693007183069471`20.}, 
  {-0.00089165197111465063167046283280907876`20., 
   0.00015506990801993924029051527527114413`20.}, 
  {-0.00089165498670533289331315911321559377`20., 
   0.00015507043247049267709794071534184238`20.}, 
  {-6.451032839943064085281718268355`20.*^-8, 
   1.12191875477270679744029882928`20.*^-8}, 
  {-1.0635549926918192318092709675721`20.*^-7, 
   1.84966085685533779445090603056`20.*^-8}, 
  {-1.7533956210159776566193634771567`20.*^-7, 
   3.049383688723439402816284308097`20.*^-8}, 
  {-2.8905613658161183197479661941225`20.*^-7, 
   5.027063244897597077822549902822`20.*^-8}, 
  {-4.764916636467414425410800557215`20.*^-7, 
   8.286811541682459870279653142983`20.*^-8}, 
  {-7.8538092640644935446113008531388`20.*^-7, 
   1.3658798720112162686280523222849`20.*^-7}, 
  {-1.29427382838319692164761119841926`20.*^-6, 
   2.2509110058838207333001933885551`20.*^-7}, 
  {-2.13226636100574457359059385682173`20.*^-6, 
   3.7082893234882514323314675770812`20.*^-7}, 
  {-3.51108834142075914022184042786891`20.*^-6, 
   6.1062405937752332873423311789023`20.*^-7}, 
  {-5.77681191905777392475861381369643`20.*^-6, 
   1.00466294244483024778410675020806`20.*^-6}, 
  {-9.49189692406669445180482880680623`20.*^-6, 
   1.65076468244638164379214414031413`20.*^-6}, 
  {-0.00001556192484539077341190545662237109`20., 
   2.70642171224187363685312289084715`20.*^-6}, 
  {-0.00002542214739161648011112422600659245`20., 
   4.42124302462895306280421321853783`20.*^-6}, 
  {-0.00004128762991003792829863818611028956`20., 
   7.18045737565877013889359758439819`20.*^-6}, 
  {-0.0000664242000891031830437421341327047`20., 
   0.00001155203479810490139891167550133994`20.}, 
  {-0.0001052698737132098177079251227506221`20., 
   0.00001830780412403649003616089091315169`20.}, 
  {-0.00016297532420326941363768102804031128`20., 
   0.00002834353464404685454568365705048891`20.}, 
  {-0.00024361175253381870518759058877707407`20., 
   0.00004236726131022934003262445022209983`20.}, 
  {-0.00034650266145116597506385402637819893`20., 
   0.00006026133242628973479371374371794764`20.}, 
  {-0.00046215972431225369259404553395549776`20., 
   0.00008037560422821803349461661460095612`20.}, 
  {-0.00057281930213726015307650723231510247`20., 
   0.00009962074819778437444808821431566998`20.}, 
  {-0.00066117510179621168955064504567523986`20., 
   0.00011498697422542811992185131229134606`20.}, 
  {-0.00072041534841284336964553525850291363`20., 
   0.00012528962581092928167748439278311542`20.}, 
  {-0.00075487331353080323886372750010736616`20., 
   0.00013128231539666143284586565219258542`20.}, 
  {-0.00077311456241624395167907971434318952`20., 
   0.00013445470650717286116157908075533732`20.}, 
  {-0.00078234609513464650404527135490258953`20., 
   0.00013606019045819939200787327911349384`20.}, 
  {-0.00078699661475754678045984701305841651`20., 
   0.00013686897647957335312345165444494201`20.}, 
  {-0.00078939161431500535575863770560223931`20., 
   0.00013728549814174006187106742706125901`20.}, 
  {-0.00079066802904707810088295118972981354`20., 
   0.00013750748331253532189268716343127191`20.}, 
  {-0.00079137262267627182355113506112808129`20., 
   0.00013763002133500379540019740193531849`20.}, 
  {-0.00079177326139373060702431377975459665`20., 
   0.00013769969763369227948248935300079943`20.}, 
  {-0.0007920061744702614195149531480220034`20., 
   0.00013774020425569763817651359096034844`20.}, 
  {-0.00079214367425572768585876606416297485`20., 
   0.00013776411726186568449717670681095213`20.}, 
  {-0.00079222567230344459565032053423828775`20., 
   0.0001377783777919034079391861798675283`20.}, 
  {-0.00079227488871469967956139762085464465`20., 
   0.00013778693716777385731502567319211212`20.}, 
  {-0.00079230454878080454363546102181764391`20., 
   0.0001377920954401399206322540907508946`20.}, 
  {-0.00079232246803455631666897132058013784`20., 
   0.00013779521183209675072503849053567614`20.}, 
  {-0.00079233331064782892112366087125943539`20., 
   0.00013779709750397024715194102108859745`20.}, 
  {-0.00079233987746633564582773741593356869`20., 
   0.00013779823955936272101351955059714238`20.}, 
  {-0.00079234385692494923508951296839833583`20., 
   0.0001377989316391216061025239945040584`20.}, 
  {-0.00079234626929397104255765743681768107`20., 
   0.00013779935118156018131437520640307496`20.}, 
  {-5.799250149491060254227274333993`20.*^-8, 
   1.008565243389749609430830318955`20.*^-8}, 
  {-9.560976998042591578683044373632`20.*^-8, 
   1.66277860835523331803183380411`20.*^-8}, 
  {-1.5762380253946510505627049333187`20.*^-7, 
   2.741283522425480087935139014467`20.*^-8}, 
  {-2.5985037691344886744294530179167`20.*^-7, 
   4.519136989799110738138179161596`20.*^-8}, 
  {-4.2834654549265033375416990583748`20.*^-7, 
   7.44950513900261450007252010152`20.*^-8}, 
  {-7.0602217486167257363744626346763`20.*^-7, 
   1.2278646519333436063259935016828`20.*^-7}, 
  {-1.16348534073027690726008924122681`20.*^-6, 
   2.0234527664874380995827638977858`20.*^-7}, 
  {-1.91677377414953894105832021268825`20.*^-6, 
   3.3335196072165894627101221090229`20.*^-7}, 
  {-3.15618441049512967883225368244338`20.*^-6, 
   5.489016366078486397969136839032`20.*^-7}, 
  {-5.19271401140195407816484079585144`20.*^-6, 
   9.0308069763512244837649405145243`20.*^-7}, 
  {-8.53169917137222878344036112041355`20.*^-6, 
   1.4837737689343006579896280209415`20.*^-6}, 
  {-0.00001398644129568430254024958647228352`20., 
   2.43242457316248739830427590822323`20.*^-6}, 
  {-0.00002284512560606032517719958460607757`20., 
   3.97306532279310003081731906192653`20.*^-6}, 
  {-0.00003709376083080089929903502992318685`20., 
   6.45108884013928683461478781272813`20.*^-6}, 
  {-0.00005965529459215291108436959302041682`20., 
   0.00001037483384211354975380340748181163`20.}, 
  {-0.00009448966151437841449819626095906208`20., 
   0.00001643298461119624599968630625374992`20.}, 
  {-0.00014616618926173791904098146409782245`20., 
   0.00002542020682812833374625764593005609`20.}, 
  {-0.00021824202910294392943200583774453347`20., 
   0.00003795513549616416164034884134687539`20.}, 
  {-0.00030999159509474181135534279137951832`20., 
   0.00005391158175560727154005961589209014`20.}, 
  {-0.0004128553737761547711390512832342906`20., 
   0.00007180093456976604715461761447552881`20.}, 
  {-0.0005110299766272337025069170486237741`20., 
   0.00008887477854386673087076818236935202`20.}, 
  {-0.00058923958166431357143112069998667508`20., 
   0.00010247644898509801242280359999768263`20.}, 
  {-0.00064153619966619030637360506323835986`20., 
   0.0001115715129854244011084530544762365`20.}, 
  {-0.00067182207722834115562255295197443814`20., 
   0.00011683862212666802706479181773468488`20.}, 
  {-0.0006877377247669226046630749371266283`20., 
   0.00011960656082903001820227390210897885`20.}, 
  {-0.00069570642317439261620456612254557727`20., 
   0.00012099242142163349847035932566010039`20.}, 
  {-0.00069966722461528582536239010897641303`20., 
   0.00012168125645483231745432871460459357`20.}, 
  {-0.00070167774709814837429765391800641873`20., 
   0.00012203091253880841292133111617502935`20.}, 
  {-0.00070273485491731569883001889651559728`20., 
   0.00012221475737692446936174241678532127`20.}, 
  {-0.00070331188142510529361637508171588887`20., 
   0.0001223151098130617901941521881245024`20.}, 
  {-0.00070363722979254618682094039833547527`20., 
   0.00012237169213783411944712006927573483`20.}, 
  {-0.00070382526110664841997227292600523733`20., 
   0.00012240439323593885564735181321830215`20.}, 
  {-0.00070393583122738379373198472787997427`20., 
   0.00012242362282215370325773647441390857`20.}, 
  {-0.00070400160411852869244907567135505509`20., 
   0.00012243506158583107694766533414870524`20.}, 
  {-0.0007040410195967372993689494032273027`20., 
   0.0001224419164516064868467738092569222`20.}, 
  {-0.00070406474990188470902867828055681351`20., 
   0.00012244604346119734070063970096640236`20.}, 
  {-0.0007040790780305662617509827598112434`20., 
   0.00012244853530966369769582308866282495`20.}, 
  {-0.0007040877445260826783728115091422689`20., 
   0.00012245004252627524841266287115517721`20.}, 
  {-0.00070409299220228714707728078084136966`20., 
   0.00012245095516561515601344013579849907`20.}, 
  {-0.00070409617183293037466767587318814283`20., 
   0.00012245150814485745646394363011967701`20.}, 
  {-0.00070409809918195921236573818497871`20., 
   0.00012245184333599290649838924956151477`20.}, 
  {-5.207198305167757069985921063621`20.*^-8, 
   9.05599705246566446954073228456`20.*^-9}, 
  {-8.584881517858104613057884738483`20.*^-8, 
   1.493022872670974715314414737127`20.*^-8}, 
  {-1.4153160540999241810562278959805`20.*^-7, 
   2.461419224521607271402135471272`20.*^-8}, 
  {-2.3332126636197057455703058262398`20.*^-7, 
   4.057761154121227383600531871722`20.*^-8}, 
  {-3.8461406030014724402059793855009`20.*^-7, 
   6.688940179132995548184311974785`20.*^-8}, 
  {-6.3393749596885094429675532842776`20.*^-7, 
   1.102499992989305990081313614657`20.*^-7}, 
  {-1.04468670164098415446677819492653`20.*^-6, 
   1.816846437636494181681353382481`20.*^-7}, 
  {-1.7210407597364777033790066571332`20.*^-6, 
   2.9931143647590916580504463602316`20.*^-7}, 
  {-2.83383581384032893414811403218997`20.*^-6, 
   4.9284101110266590159097635342436`20.*^-7}, 
  {-4.66222906103962679364591372812249`20.*^-6, 
   8.1082244539819596411233282228217`20.*^-7}, 
  {-7.65972636217159465993549250799693`20.*^-6, 
   1.33212632385592950607573782747772`20.*^-6}, 
  {-0.00001255595924572794925589692791696173`20., 
   2.18364508621355639232990050729769`20.*^-6}, 
  {-0.00002050592716250683248087517233913302`20., 
   3.56624820217510130102176910245793`20.*^-6}, 
  {-0.00003328860928407260655528921364568952`20., 
   5.78932335375175766178942846011991`20.*^-6}, 
  {-0.00005351805842221051096264415226440027`20., 
   9.30748842125400190654680908946091`20.*^-6}, 
  {-0.00008472589650494741293808774067208476`20., 
   0.00001473493852259955007618917229079734`20.}, 
  {-0.0001309658216274108263613745316326999`20., 
   0.00002277666463085405675849991854481737`20.}, 
  {-0.00019534957665904354988550689024117652`20., 
   0.00003397383941896409563226206786803071`20.}, 
  {-0.00027713277670128165214477884323337594`20., 
   0.00004819700464370115689474414664928279`20.}, 
  {-0.00036860826397130806090257423081546064`20., 
   0.00006410578503848835841783899666355837`20.}, 
  {-0.00045571986787522124042405033328303617`20., 
   0.00007925562919569065050853049274487587`20.}, 
  {-0.0005249754397661037174210257809957444`20., 
   0.00009130007648106151607322187495578164`20.}, 
  {-0.00057117238350241334917964467242345726`20., 
   0.00009933432756563710420515559520407954`20.}, 
  {-0.0005978186893540072077941357077061951`20., 
   0.00010396846771374038396419751438368609`20.}, 
  {-0.00061172673995758695049554699088152325`20., 
   0.0001063872591230586000861820853706997`20.}, 
  {-0.00061861979896217074769031717637716787`20., 
   0.00010758605199342099959831603067429006`20.}, 
  {-0.00062200145026058556876428451603876372`20., 
   0.00010817416526271053369813643757195892`20.}, 
  {-0.00062369329501928637772796622415434424`20., 
   0.00010846839913378893525703760420075553`20.}, 
  {-0.00062457051004119788457278344835155536`20., 
   0.00010862095826803441470831016493070527`20.}, 
  {-0.00062504368784834576503994993654121047`20., 
   0.00010870325006058187218086085852890616`20.}, 
  {-0.00062530806192999928233392092519206117`20., 
   0.00010874922816173900562329059568557586`20.}, 
  {-0.00062545986873585107298813590802153364`20., 
   0.0001087756293453654039979366796559189`20.}, 
  {-0.00062554875053009093708692460258109035`20., 
   0.00010879108704871146731946514827497225`20.}, 
  {-0.00062560147377665126032399923998160056`20., 
   0.0001088002563089828278824346504315827`20.}, 
  {-0.00062563301307080225936774480606024467`20., 
   0.00010880574140361778423786866192352081`20.}, 
  {-0.00062565198055709097099822387967935184`20., 
   0.0001088090400968853862605606747268438`20.}, 
  {-0.00062566342517125401999491831136966608`20., 
   0.00010881103046456591652085535849907236`20.}, 
  {-0.0006256703446718946486928186983618033`20., 
   0.00010881223385598167803353368667161798`20.}, 
  {-0.00062567453345820686003449732640882526`20., 
   0.00010881296234055771478860823067979569`20.}, 
  {-0.00062567707110319886388324861356704167`20., 
   0.00010881340367012154154491280235948552`20.}, 
  {-0.00062567860916522287856780432468802501`20., 
   0.00010881367115916919627266162168487392`20.}, 
  {-4.670607396762716303252453241406`20.*^-8, 
   8.12279547263081096217817955027`20.*^-9}, 
  {-7.700223513654668692574568638731`20.*^-8, 
   1.33916930672255107696949019804`20.*^-8}, 
  {-1.26946898987138204771081352923`20.*^-7, 
   2.2077721562980557351492409204`20.*^-8}, 
  {-2.0927742903250076934628410945923`20.*^-7, 
   3.639607461434795988631027990595`20.*^-8}, 
  {-3.4497866635324267461170737956336`20.*^-7, 
   5.999628980056394341073171818491`20.*^-8}, 
  {-5.6860660543569542309325052491194`20.*^-7, 
   9.888810529316442140752183041948`20.*^-8}, 
  {-9.3701998832318408141271849312958`20.*^-7, 
   1.6295999796924940546308147706603`20.*^-7}, 
  {-1.54365252078052910715302227953207`20.*^-6, 
   2.6846130796183114907009083122296`20.*^-7}, 
  {-2.54170908112556061609712188161896`20.*^-6, 
   4.4203636193488010714732554462936`20.*^-7}, 
  {-4.18150751741012468493169932124364`20.*^-6, 
   7.2721869868002168433594770804238`20.*^-7}, 
  {-6.8696255697062870556048069431912`20.*^-6, 
   1.19471749038370209662692294664194`20.*^-6}, 
  {-0.00001125998874605153581923923812203109`20., 
   1.95825891235678883812856315165759`20.*^-6}, 
  {-0.00001838721781715904584361214577378715`20., 
   3.19777701167983405975863404761517`20.*^-6}, 
  {-0.00002984350457595604542630202612844632`20., 
   5.19017470886192094370470019625153`20.*^-6}, 
  {-0.00004796503745494806427917642278528069`20., 
   8.34174564433879378768285613657056`20.*^-6}, 
  {-0.0000759000967770761154203342129785099`20., 
   0.00001320001683079584616005812399626257`20.}, 
  {-0.00011724511917742689807627636246486908`20., 
   0.00002039045550911772140456980216780332`20.}, 
  {-0.00017472542143604255384504902388144833`20., 
   0.00003038702981496392240783461284894754`20.}, 
  {-0.00024759990908270337687663775664915855`20., 
   0.00004306085375351363076115439246072323`20.}, 
  {-0.00032894015782385809564074671742266925`20., 
   0.00005720698396936662532882551607350769`20.}, 
  {-0.00040624638189082662321816030971034738`20., 
   0.00007065154467666549969011483647136478`20.}, 
  {-0.00046759484775737011531567382295111749`20., 
   0.00008132084308823828092446501268715087`20.}, 
  {-0.00050842783384534240341165576895008624`20., 
   0.00008842223197310302668028795981740631`20.}, 
  {-0.00053189421685747658989968787766549501`20., 
   0.00009250334206216984172168484828965129`20.}, 
  {-0.00054406566327942407518090086088732956`20., 
   0.00009462011535294331742276536711083994`20.}, 
  {-0.00055004043526260365138994317641294687`20., 
   0.00009565920613262672198085968285442555`20.}, 
  {-0.00055293475871282025411575327516199125`20., 
   0.00009616256673266439202013100437599848`20.}, 
  {-0.00055436206185670558448167303924871681`20., 
   0.00009641079336638357990985618073890727`20.}, 
  {-0.00055509159981672595209845968912142528`20., 
   0.00009653766953334364384321038071676962`20.}, 
  {-0.00055548023132218365452960316785055215`20., 
   0.00009660525762124933122253968136531343`20.}, 
  {-0.00055569524929690708964442896645683297`20., 
   0.00009664265205163601559033547242727531`20.}, 
  {-0.00055581784510266789589514049139576559`20., 
   0.00009666397306133354711219834632969836`20.}, 
  {-0.00055588928014848036047880696185138773`20., 
   0.00009667639654756180182240121075676308`20.}, 
  {-0.00055593152184242217948281743080765233`20., 
   0.00009668374292911690077962042274915692`20.}, 
  {-0.00055595674089902628842717527940754699`20., 
   0.00009668812885200457190037830946218207`20.}, 
  {-0.00055597188867676318011027759617263599`20., 
   0.00009669076324813272697570045150828452`20.}, 
  {-0.00055598102157380451271397376189421551`20., 
   0.00009669235157805295873286500206855923`20.}, 
  {-0.00055598654080833285283982532365688078`20., 
   0.00009669331144492745266779570846206622`20.}, 
  {-0.0005559898809755028815394257102926929`20., 
   0.00009669389234356571852859577570307703`20.}, 
  {-0.00055599190415914222661246309150686377`20., 
   0.00009669424420158995245434140721858501`20.}, 
  {-0.00055599313027737829392141513544469537`20., 
   0.00009669445743954405111676784964255574`20.}, 
  {-4.185269030428036388719665055846`20.*^-8, 
   7.27872874857049806733854792321`20.*^-9}, 
  {-6.900064491095489858862958439524`20.*^-8, 
   1.200011215842693888497905815569`20.*^-8}, 
  {-1.1375528613623594941270689897579`20.*^-7, 
   1.978352802369320859351424330014`20.*^-8}, 
  {-1.8753025402987721160444691560756`20.*^-7, 
   3.261395722258734114859946358393`20.*^-8}, 
  {-3.0912939169482787730946059786325`20.*^-7, 
   5.37616333382309351842540170197`20.*^-8}, 
  {-5.0951678323195344603769569688324`20.*^-7, 
   8.861161447512233844133838206664`20.*^-8}, 
  {-8.3963983080774446806569278354197`20.*^-7, 
   1.4602431840134686401142483192033`20.*^-7}, 
  {-1.38321517741962088258581347705858`20.*^-6, 
   2.405591612903688491453588655754`20.*^-7}, 
  {-2.277505827425986442580966288333`20.*^-6, 
   3.9608796998712807697060283275355`20.*^-7}, 
  {-3.74675929553707677117472387060717`20.*^-6, 
   6.5161031226731769933473458619256`20.*^-7}, 
  {-6.15514627404481392097188654888544`20.*^-6, 
   1.07046022157301111669076287806703`20.*^-6}, 
  {-0.00001008822038422295219709662308265121`20., 
   1.75447311029964386036463010133064`20.*^-6}, 
  {-0.00001647199203452025809624922159975317`20., 
   2.86469426687308836456508201734838`20.*^-6}, 
  {-0.00002673039911674012447751805789890252`20., 
   4.64876506378089121348140137372219`20.*^-6}, 
  {-0.00004295001142747538513496276437995227`20., 
   7.46956720477832784955874163129605`20.*^-6}, 
  {-0.00006793631695083664668699854683819938`20., 
   0.00001181501164362376464121713858055641`20.}, 
  {-0.00010488028973879912088145071838435454`20., 
   0.00001824005038935636884894795102336599`20.}, 
  {-0.0001561715382967600181005340259268401`20., 
   0.00002716026752987130749574504798727654`20.}, 
  {-0.00022108796196346557927566662154440878`20., 
   0.00003845008034147227465663767331207108`20.}, 
  {-0.00029340995626170679509957357144540782`20., 
   0.00005102781848029683393036062112094048`20.}, 
  {-0.00036202345050262483794928903550171863`20., 
   0.00006296060008741301529552852791334237`20.}, 
  {-0.0004163851265536228440985534464096097`20., 
   0.00007241480461802136419105277328862778`20.}, 
  {-0.00045249651056054943686678813959096385`20., 
   0.00007869504531487816293335445905929805`20.}, 
  {-0.00047318051596391842792147990726485059`20., 
   0.00008229226364589885702982259256780008`20.}, 
  {-0.00048384678357046465180360593955275874`20., 
   0.00008414726670790689596584451122656675`20.}, 
  {-0.00048903577139631945968983038024235873`20., 
   0.00008504969937327294951127484873780153`20.}, 
  {-0.00049151909973999873114032057429301684`20., 
   0.00008548158256347804019831662161617685`20.}, 
  {-0.00049272640843981876188660407248493494`20., 
   0.00008569154929388152380636592564955389`20.}, 
  {-0.00049333458545122879200230571650227477`20., 
   0.0000857973192089093551308357767830043`20.}, 
  {-0.00049365436072118600562293425393072538`20., 
   0.00008585293229933669663007552242273483`20.}, 
  {-0.00049382943644896329143678267467887488`20., 
   0.00008588338025199361590204916081371737`20.}, 
  {-0.00049392849268059290877414268772917926`20., 
   0.00008590060742271181022159003264855292`20.}, 
  {-0.00049398590662310998014273999845536495`20., 
   0.00008591059245619304002482434755745476`20.}, 
  {-0.00049401973925197594865056465930971303`20., 
   0.00008591647639164799106966341901038487`20.}, 
  {-0.00049403989315257568984810407193672693`20., 
   0.00008591998141783925040836592555421338`20.}, 
  {-0.00049405198174992502997839037503663753`20., 
   0.00008592208378259565738754615218028478`20.}, 
  {-0.00049405926394932250410263593568043947`20., 
   0.00008592335025205608767002364098790252`20.}, 
  {-0.00049406366244292103172900691252143896`20., 
   0.00008592411520746452725721859348198939`20.}, 
  {-0.00049406632349574808568525248146978904`20., 
   0.00008592457799926053664091347503822416`20.}, 
  {-0.00049406793501472061140229832155498099`20., 
   0.00008592485826342967154822579505304017`20.}, 
  {-0.00049406891153366288324740350158232001`20., 
   0.00008592502809281093621693973940562088`20.}, 
  {-3.747093751630916525945571117591`20.*^-8, 
   6.51668478544507221903577585668`20.*^-9}, 
  {-6.177662097647820707097892078484`20.*^-8, 
   1.07437601698222968819093775278`20.*^-8}, 
  {-1.0184560475078299939932620539275`20.*^-7, 
   1.77122790870926955477089052857`20.*^-8}, 
  {-1.6789646737020466803905350866769`20.*^-7, 
   2.919938562960081183287887107266`20.*^-8}, 
  {-2.7676407228121354682806655104452`20.*^-7, 
   4.813288213586322553531592192077`20.*^-8}, 
  {-4.5616985511658580865528765383221`20.*^-7, 
   7.933388784636274933135437457951`20.*^-8}, 
  {-7.5172490621719420082570143990847`20.*^-7, 
   1.3073476629864246970881764172321`20.*^-7}, 
  {-1.23837467342833109946775291762122`20.*^-6, 
   2.1536950842231845208134833349935`20.*^-7}, 
  {-2.03899380446037246663164812724978`20.*^-6, 
   3.5460761816702129854463445691302`20.*^-7}, 
  {-3.3543046445653709040405824795429`20.*^-6, 
   5.8335732948962972244184043122486`20.*^-7}, 
  {-5.51022334674478972559062770525772`20.*^-6, 
   9.5829971247735473488532655743612`20.*^-7}, 
  {-9.03065971843654078548236755602052`20.*^-6, 
   1.57054951624983318008389000974269`20.*^-6}, 
  {-0.00001474378822193495258488744916295145`20., 
   2.56413708207564392780651289790459`20.*^-6}, 
  {-0.00002392220620003534533725104751329869`20., 
   4.16038368696266875430453000231281`20.*^-6}, 
  {-0.00003842850596608792381620473556628475`20., 
   6.68321842888485631586169314196257`20.*^-6}, 
  {-0.00006076187754997883274161141483295867`20., 
   0.00001056728305217023178114981127529715`20.}, 
  {-0.00009375377384429472833257750862347702`20., 
   0.00001630500414683386579697000149973514`20.}, 
  {-0.00013950174866273236777976120864034343`20., 
   0.0000242611736804751943964802101983206`20.}, 
  {-0.00019731346804574134020228067467142954`20., 
   0.00003431538574708545046996185646459643`20.}, 
  {-0.00026161247206722424935880224053402429`20., 
   0.00004549782122908247814935691139722161`20.}, 
  {-0.00032251796628160663143948355775703841`20., 
   0.00005609008109245332720686670569687625`20.}, 
  {-0.00037070264007918683193274381959518084`20., 
   0.00006447002436159770990134675123394451`20.}, 
  {-0.00040265409194738916149137201166355817`20., 
   0.00007002679859954594112893426289801011`20.}, 
  {-0.00042090022663243921733146172966075668`20., 
   0.00007320003941433725518808030081056637`20.}, 
  {-0.00043025938825559820370792179497545011`20., 
   0.0000748277196966257745578994426044261`20.}, 
  {-0.00043477439195590561575934036541501643`20., 
   0.00007561293773146184621901571572435067`20.}, 
  {-0.00043691026590273898619908685111046129`20., 
   0.00007598439407004156281723249584529763`20.}, 
  {-0.00043793425502662889491711289301349736`20., 
   0.00007616247913506589476819354661104303`20.}, 
  {-0.00043844256198800866335945610730649144`20., 
   0.00007625088034574063710599236648808546`20.}, 
  {-0.0004387062235305035168987420804021557`20., 
   0.00007629673452704408989543340528733141`20.}, 
  {-0.00043884897479630030095121161176680631`20., 
   0.00007632156083413918277412375856814024`20.}, 
  {-0.00043892907031245660175602608013655816`20., 
   0.00007633549048912288726191757915418402`20.}, 
  {-0.00043897522491352155558478092869201598`20., 
   0.00007634351737626461836257059629426366`20.}, 
  {-0.00043900231784736260843528989769014781`20., 
   0.00007634822919084567103222433003306917`20.}, 
  {-0.00043901841700235838950868574388951701`20., 
   0.00007635102904388841556672795545904645`20.}, 
  {-0.0004390280584847811638975114766403017`20., 
   0.0000763527058234402024169585176765742`20.}, 
  {-0.00043903386093585878236760535846396452`20., 
   0.00007635371494536674475958354060242862`20.}, 
  {-0.00043903736357493712667507592806549048`20., 
   0.0000763543240999890655087088570548679`20.}, 
  {-0.00043903948187500919218730934131338936`20., 
   0.00007635469250000159864127118979363293`20.}, 
  {-0.00043904076442247714224321956400725682`20., 
   0.00007635491555173515517273383721865336`20.}, 
  {-0.00043904154149279529326848459754613004`20., 
   0.00007635505069439918143799732131237043`20.}, 
  {-3.352154279381031998315525495174`20.*^-8, 
   5.82983352935831651880960955682`20.*^-9}, 
  {-5.526541393912863426066814898299`20.*^-8, 
   9.61137633723976248011619982313`20.*^-9}, 
  {-9.111110255000757806222820618403`20.*^-8, 
   1.58454091391317527064744706407`20.*^-8}, 
  {-1.5020006816619030958539863010007`20.*^-7, 
   2.612175098542440166702584871304`20.*^-8}, 
  {-2.4759254223257768312098601192555`20.*^-7, 
   4.305957256218742315147582816097`20.*^-8}, 
  {-4.0808744709297457236386744931574`20.*^-7, 
   7.097172992921296910675955640273`20.*^-8}, 
  {-6.7248658728768622473326593933214`20.*^-7, 
   1.1695418909351064777969842423168`20.*^-7}, 
  {-1.10783099555115121620940739151133`20.*^-6, 
   1.9266626009585238542772302461068`20.*^-7}, 
  {-1.82403023668450809163484574695373`20.*^-6, 
   3.172226498581753202843209994702`20.*^-7}, 
  {-3.00061233084816638299714852625141`20.*^-6, 
   5.2184562275620284921689539586982`20.*^-7}, 
  {-4.92903921554717579432410955171026`20.*^-6, 
   8.5722421139950883379549731334093`20.*^-7}, 
  {-8.07772764485348499731431015019164`20.*^-6, 
   1.40482219910495391257640176525071`20.*^-6}, 
  {-0.00001318684851502255399360066178422051`20., 
   2.29336495913435721627837596247314`20.*^-6}, 
  {-0.00002139304834773178619349022584318174`20., 
   3.72053014743161499017221319011856`20.*^-6}, 
  {-0.00003435816268848282244948359487598156`20., 
   5.97533264147527346947540780451854`20.*^-6}, 
  {-0.00005430787571566389727139224963125723`20., 
   9.44484795055024300372039124021865`20.*^-6}, 
  {-0.00008375484855023095691347288524061182`20., 
   0.00001456606061743147076756050178097596`20.}, 
  {-0.00012454219825421631260088871980844222`20., 
   0.00002165951273986370653928499474929429`20.}, 
  {-0.00017601436032181894684751065849722467`20., 
   0.00003061119309944677336478446234734341`20.}, 
  {-0.0002331768571156915580156011098880983`20., 
   0.00004055249688968548835053932345879971`20.}, 
  {-0.00028724615634469984702869913749517177`20., 
   0.00004995585327733910383107811086872553`20.}, 
  {-0.00032996699606759691850888199468618508`20., 
   0.00005738556453349511626241425994542351`20.}, 
  {-0.00035825032027783990486649230368042695`20., 
   0.00006230440352658085302025953107485688`20.}, 
  {-0.00037435769815200996717193154220161691`20., 
   0.00006510568663513216820381418125245512`20.}, 
  {-0.00038257966310309712434585953659783573`20., 
   0.00006653559358314732597319296288658014`20.}, 
  {-0.00038651521931857677882655911301296051`20., 
   0.00006722003814236117892635810661094966`20.}, 
  {-0.00038835661683645301479081404302801085`20., 
   0.00006754028118894835039840244226574101`20.}, 
  {-0.00038922750499810167874269176255818399`20., 
   0.00006769173999966985717264204566229286`20.}, 
  {-0.00038965349305988278390936179403332952`20., 
   0.00006776582487997961459293248591883992`20.}, 
  {-0.0003898713834432287351207139818143089`20., 
   0.00006780371885969195393403721422857546`20.}, 
  {-0.00038998796817267662125858485144104547`20., 
   0.00006782399446481332543627562633757312`20.}, 
  {-0.00039005279472986350179900123799764595`20., 
   0.00006783526864867191335634804139089494`20.}, 
  {-0.00039008991306527003137283880470001758`20., 
   0.00006784172401135130980397196603478565`20.}, 
  {-0.00039011160870689230534651987262233068`20., 
   0.00006784549716641605310374258654301404`20.}, 
  {-0.00039012446512240890542137581896017818`20., 
   0.00006784773306476676616023927286263969`20.}, 
  {-0.00039013215118420139464489024468371977`20., 
   0.00006784906977116545993824178168412518`20.}, 
  {-0.0003901367718153125243010230471844366`20., 
   0.00006784987335918478683496052994511939`20.}, 
  {-0.00039013955919233984486672685198483517`20., 
   0.00006785035812040692954203945251910175`20.}, 
  {-0.00039014124423395702201147630113431378`20., 
   0.00006785065117112296034982196541466327`20.}, 
  {-0.0003901422642066412331926055876331112`20., 
   0.00006785082855767673620740966741445413`20.}, 
  {-0.00039014288209448869236444073146645935`20., 
   0.00006785093601643281606338099677677555`20.}, 
  {-2.996716422660697559652653838481`20.*^-8, 
   5.21168073506208271243939797996`20.*^-9}, 
  {-4.9405458176040733773555281772`20.*^-8, 
   8.59225359583317109105309248209`20.*^-9}, 
  {-8.145027709913624884099577363947`20.*^-8, 
   1.416526558245847805930361280686`20.*^-8}, 
  {-1.3427371295132499029845847633101`20.*^-7, 
   2.335195007849130266060147414453`20.*^-8}, 
  {-2.2133891447183942435873161179533`20.*^-7, 
   3.84937242559720738015185411818`20.*^-8}, 
  {-3.6481474085781330398878121201919`20.*^-7, 
   6.344604188831535721544021078594`20.*^-8}, 
  {-6.0117512132235591972716946041562`20.*^-7, 
   1.0455219501258363821342077572446`20.*^-7}, 
  {-9.9034832630514981716663692489859`20.*^-7, 
   1.7223449153133040298550207389542`20.*^-7}, 
  {-1.63057846667919197412503539689478`20.*^-6, 
   2.8357886377029425636957137337301`20.*^-7}, 
  {-2.68232682767031872462411709043925`20.*^-6, 
   4.6649162220353369123897688529378`20.*^-7}, 
  {-4.40606800685748934664826602717265`20.*^-6, 
   7.662726968447807559388288742909`20.*^-7}, 
  {-7.22033133140810178224246989663191`20.*^-6, 
   1.2557097967666263969117338950664`20.*^-6}, 
  {-0.0000117862307992980697211373312320531`20., 
   2.04977926944314256019779673600924`20.*^-6}, 
  {-0.00001911842898898599611336377018417083`20., 
   3.32494417199756454145456872768189`20.*^-6}, 
  {-0.00003069898857041303184067547807405538`20., 
   5.33895453398487510272617009983571`20.*^-6}, 
  {-0.0000485095120970198624131330574120773`20., 
   8.43643688643823694141444476731778`20.*^-6}, 
  {-0.00007477996790883895485693456892766032`20., 
   0.00001300521181023286171424949024828874`20.}, 
  {-0.0001111314971420333961167531018317766`20., 
   0.0000193272168942666775855222785794394`20.}, 
  {-0.0001569494567123038698237708838890155`20., 
   0.00002729555768909632518674276241548096`20.}, 
  {-0.00020776478989857456894225257436792867`20., 
   0.00003613300693888253372908740423790063`20.}, 
  {-0.00025576996812832559484358616216866423`20., 
   0.00004448173358753488605975411515976769`20.}, 
  {-0.00029365557160239466805561627350389626`20., 
   0.00005107053419172081183575935191372108`20.}, 
  {-0.00031870196203634229433851212369476816`20., 
   0.00005542642818023344249365428238169882`20.}, 
  {-0.00033293076220638897763784958006670422`20., 
   0.00005790100212285025698049557914203552`20.}, 
  {-0.00034016161102651092645875773227481419`20., 
   0.00005915854104808885677543612735214159`20.}, 
  {-0.00034359784351263703693787384132497254`20., 
   0.00005975614669784991946745632023043002`20.}, 
  {-0.00034518901857347801552345207081785669`20., 
   0.00006003287279538748096060036014223594`20.}, 
  {-0.00034593173299261487460344250016754558`20., 
   0.00006016204052045476080059869568131229`20.}, 
  {-0.00034628974088833234477202845188815799`20., 
   0.00006022430276318823387339625250228836`20.}, 
  {-0.00034647025219524163214101794979143668`20., 
   0.00006025569603395506645930746952894551`20.}, 
  {-0.00034656564427534901677916474431529313`20., 
   0.00006027228596093026378768082509831185`20.}, 
  {-0.00034661817504020671799360683026633951`20., 
   0.0000602814217461229074771490139593634`20.}, 
  {-0.00034664804416430964429653902103629217`20., 
   0.00006028661637640167726896330800631168`20.}, 
  {-0.00034666542038848402924220415092947962`20., 
   0.00006028963832843200508560072190077907`20.}, 
  {-0.00034667568560056439493152131687592691`20., 
   0.00006029142358270685129243848989146555`20.}, 
  {-0.00034668181059637196631486853964478839`20., 
   0.00006029248879936903761997713732952842`20.}, 
  {-0.00034668548829281330346881801706377389`20., 
   0.00006029312839875013973370748122848242`20.}, 
  {-0.00034668770518750604776236163857851982`20., 
   0.00006029351394565322569780202410061215`20.}, 
  {-0.00034668904474294421724266961818678375`20., 
   0.0000602937469118163856074208031629189`20.}, 
  {-0.0003466898553623109743504257609745403`20., 
   0.00006029388788909756075659578451731137`20.}, 
  {-0.00034669034634257870545642443823429133`20., 
   0.00006029397327697020964459555447552892`20.}, 
  {-2.677259566441286817212653077325`20.*^-8, 
   4.65610359381093359515244013448`20.*^-9}, 
  {-4.413870951956630547594482945214`20.*^-8, 
   7.67629730775066182190344860037`20.*^-9}, 
  {-7.276743235734945683624010150591`20.*^-8, 
   1.265520562736512292804175678364`20.*^-8}, 
  {-1.199596327315324793737378598882`20.*^-7, 
   2.086254482287521380412832345881`20.*^-8}, 
  {-1.977430912176947754992866365399`20.*^-7, 
   3.439010282046865660857158896346`20.*^-8}, 
  {-3.2592296019086105674622644672015`20.*^-7, 
   5.668225394623670552108286029914`20.*^-8}, 
  {-5.3708371871352257390232227064503`20.*^-7, 
   9.340586412409088241779517750349`20.*^-8}, 
  {-8.8476175539041684156569759801061`20.*^-7, 
   1.5387160963311597244620827791487`20.*^-7}, 
  {-1.45671894062762920384625895529063`20.*^-6, 
   2.5334242445697899197326242700707`20.*^-7}, 
  {-2.39628621135270868876991827149753`20.*^-6, 
   4.1674542806134064152520317765175`20.*^-7}, 
  {-3.9361044688253984386309797481486`20.*^-6, 
   6.8453990762180842410973560837367`20.*^-7}, 
  {-6.4499103390555952085610947948911`20.*^-6, 
   1.12172353722706003627149474693759`20.*^-6}, 
  {-0.00001052788058121167044315161054613545`20., 
   1.83093575325420355533071487758878`20.*^-6}, 
  {-0.00001707533998923011629249361395016533`20., 
   2.96962434595306370304236764350701`20.*^-6}, 
  {-0.00002741350502835699287398832415481245`20., 
   4.76756609188817267373709985301085`20.*^-6}, 
  {-0.00004330626682093434475624179412047208`20., 
   7.53152466451032082717248593399515`20.*^-6}, 
  {-0.0000667328911370988722358616138995711`20., 
   0.00001160572019775632560623680241731672`20.}, 
  {-0.00009912059544035712491201550510423374`20., 
   0.00001723836442440993476730704436595369`20.}, 
  {-0.00013989768314056255828973932576588095`20., 
   0.00002433003185053261883299814361145755`20.}, 
  {-0.00018506851213079478583639360027474328`20., 
   0.00003218582819665996275415540874343362`20.}, 
  {-0.00022769352560482252409531988693739314`20., 
   0.00003959887401823000419049041511954664`20.}, 
  {-0.00026129837466785671446191608708082442`20., 
   0.00004544319559440986338468105862275208`20.}, 
  {-0.00028348634708286658000206445932254702`20., 
   0.00004930197340571592695688077553435599`20.}, 
  {-0.00029606327923295395205185340440274592`20., 
   0.0000514892659535572090524962442439558`20.}, 
  {-0.0003024288880399855876869401770007956`20., 
   0.00005259632835478010220642437860883401`20.}, 
  {-0.00030543386922725107172404375219355027`20., 
   0.00005311893377865236029983369603366093`20.}, 
  {-0.00030681186616817551665707069802546891`20., 
   0.00005335858542055226376644707791747286`20.}, 
  {-0.00030744699866864582230514351779648926`20., 
   0.00005346904324672101257480756831243292`20.}, 
  {-0.00030774874842393017035451368611228768`20., 
   0.0000535215214650313339746980323673544`20.}, 
  {-0.00030789868993857245349737995025340399`20., 
   0.00005354759825018651365171825221798329`20.}, 
  {-0.00030797690470453132731049145433908671`20., 
   0.00005356120081817936127138981814592814`20.}, 
  {-0.00030801953195875007745522859607656083`20., 
   0.0000535686142536956656443875819263584`20.}, 
  {-0.00030804358677976381099621918420726865`20., 
   0.00005357279770082848886890768420995976`20.}, 
  {-0.00030805750793753158165157528090456345`20., 
   0.0000535752187717446228959261358094893`20.}, 
  {-0.0003080657039965870999599755967976576`20., 
   0.00005357664417331949564521314726915784`20.}, 
  {-0.00030807058375241249609465774599226377`20., 
   0.00005357749282650652105994047756387197`20.}, 
  {-0.00030807350977250655483669924291551755`20., 
   0.00005357800169956635736290421615922045`20.}, 
  {-0.00030807527207847937425260088982533397`20., 
   0.00005357830818756163030480015475223198`20.}, 
  {-0.0003080763364001214041086575306423336`20., 
   0.00005357849328697763549715783141605803`20.}, 
  {-0.00030807698026143515182075700865125442`20., 
   0.00005357860526285828727317513193934861`20.}, 
  {-0.00030807737016395231442671481967638314`20., 
   0.00005357867307199170685681996863937099`20.}, 
  {-2.39048853288314470761833078178`20.*^-8, 
   4.15737136153590383933622744657`20.*^-9}, 
  {-3.941084075441059745659771867405`20.*^-8, 
   6.85405926163662564462569020418`20.*^-9}, 
  {-6.497300083230551727426596624092`20.*^-8, 
   1.129965231866182909117668978103`20.*^-8}, 
  {-1.071101636777028450272296484837`20.*^-7, 
   1.862785455264397304821385191021`20.*^-8}, 
  {-1.7656163772463605568896851266061`20.*^-7, 
   3.070637177819757490242930654967`20.*^-8}, 
  {-2.9101080818362015689054221632132`20.*^-7, 
   5.06105753362817664157464724037`20.*^-8}, 
  {-4.7955091350354271161181916644833`20.*^-7, 
   8.340015887018134114988159416493`20.*^-8}, 
  {-7.8998114709904533078675575315865`20.*^-7, 
   1.3738802558244266622378360924497`20.*^-7}, 
  {-1.30065551819984176276418173454036`20.*^-6, 
   2.2620095968692900221985769296354`20.*^-7}, 
  {-2.13953238489943152771062893006955`20.*^-6, 
   3.7209258867816200481923981392513`20.*^-7}, 
  {-3.51428034304886155358855114843094`20.*^-6, 
   6.1117919009545418323279150407495`20.*^-7}, 
  {-5.75846231542151010815942628132657`20.*^-6, 
   1.00147170702982784489729152718722`20.*^-6}, 
  {-9.39866989718315289233150824684123`20.*^-6, 
   1.63455128646663528562287099945063`20.*^-6}, 
  {-0.00001524231675563827622287418331849057`20., 
   2.65083769663274369093464057712879`20.*^-6}, 
  {-0.00002446681565699256729042286119306341`20., 
   4.2550983751291421374648454248806`20.*^-6}, 
  {-0.00003864195450695448208744829372103402`20., 
   6.72033991425295340651274673409288`20.*^-6}, 
  {-0.00005952464394853174621247426218799535`20., 
   0.00001035211199104899934129987168486876`20.}, 
  {-0.00008837245819405588696225699066711818`20., 
   0.00001536912316418363251517512881167273`20.}, 
  {-0.00012465711164242896181778541323733238`20., 
   0.00002167949767694416727265833273692738`20.}, 
  {-0.00016480878667851496235576457321003165`20., 
   0.00002866239768321999345317644751478812`20.}, 
  {-0.00020265970098233259663423914705534385`20., 
   0.00003524516538823175593638941687919023`20.}, 
  {-0.00023247324686490029528575949230926921`20., 
   0.00004043012988954787744100165083639465`20.}, 
  {-0.00025213545239383382823682793244686254`20., 
   0.00004384964389457979621510050999075871`20.}, 
  {-0.00026325839135093110697401870509619694`20., 
   0.00004578406806103149686504673132107772`20.}, 
  {-0.0002688674659446584232303178795045137`20., 
   0.00004675955929472320404005528339208932`20.}, 
  {-0.00027149917353911255764030196406965464`20., 
   0.00004721724757201957524179164592515732`20.}, 
  {-0.00027269507295068424933016235041574407`20., 
   0.00004742523007837986944872388702882506`20.}, 
  {-0.00027323966305237799108906761961038389`20., 
   0.00004751994140041356366766393384528416`20.}, 
  {-0.00027349474667880810015755966883980068`20., 
   0.00004756430377022749567957559458083491`20.}, 
  {-0.00027361964482061306887962889327923227`20., 
   0.00004758602518619357719645719883117082`20.}, 
  {-0.00027368392282219339394202637823861963`20., 
   0.00004759720396907711198991763099802079`20.}, 
  {-0.00027371857012701393118686926032262045`20., 
   0.00004760322958730677064119465396915139`20.}, 
  {-0.00027373796170287530616188243900625789`20., 
   0.00004760660203528266194119694591413181`20.}, 
  {-0.00027374912014384038452176349810144399`20., 
   0.00004760854263371137122117626053938157`20.}, 
  {-0.0002737556648357308316469080720293076`20., 
   0.0000476096808409966663733753168746622`20.}, 
  {-0.00027375955195983982397052489522603871`20., 
   0.00004761035686258083895139563395235456`20.}, 
  {-0.00027376187922646474229809715247470189`20., 
   0.00004761076160460256387792993956081773`20.}, 
  {-0.00027376327958866913425158738685521906`20., 
   0.00004761100514585550160897171945308156`20.}, 
  {-0.00027376412482895959690583529608259191`20., 
   0.00004761115214416688641840613844914641`20.}, 
  {-0.00027376463597584020978295613878732536`20., 
   0.0000476112410392765582231228067456218`20.}, 
  {-0.00027376494544374823117633776387201302`20., 
   0.00004761129485978230107414569806469792`20.}, 
  {-2.133338478510833614939017462317`20.*^-8, 
   3.7101538756710149825026390649`20.*^-9}, 
  {-3.517132230867175432051068756565`20.*^-8, 
   6.11675170585595727313229348968`20.*^-9}, 
  {-5.79836764820145180547716028479`20.*^-8, 
   1.008411764904600313996027875616`20.*^-8}, 
  {-9.558796587654087127081898661317`20.*^-8, 
   1.66239940654853689166641715849`20.*^-8}, 
  {-1.5756814194415318286324148413003`20.*^-7, 
   2.740315512072229267186808419654`20.*^-8}, 
  {-2.5970505750961218133904343065508`20.*^-7, 
   4.516609695819342284157277054871`20.*^-8}, 
  {-4.2796152921623572329495449147793`20.*^-7, 
   7.442809203760621274694860721354`20.*^-8}, 
  {-7.0499271273594469303689508453021`20.*^-7, 
   1.2260742830190342487598175383134`20.*^-7}, 
  {-1.1607180109428666065886744696525`20.*^-6, 
   2.0186400190310723592846512515695`20.*^-7}, 
  {-1.90931511685322581460338420999848`20.*^-6, 
   3.3205480293099579384406681913016`20.*^-7}, 
  {-3.13607062955876041072205792935788`20.*^-6, 
   5.4540358774934963664731442249703`20.*^-7}, 
  {-5.13855226891279329657371492815318`20.*^-6, 
   8.9366126415874666027368955272231`20.*^-7}, 
  {-8.38640980574816922431294243758504`20.*^-6, 
   1.4585060531735946477065986847974`20.*^-6}, 
  {-0.00001359945153103966075947052159873827`20., 
   2.36512200539820187121226462586751`20.*^-6}, 
  {-0.0000218266096019196577142236554886283`20., 
   3.79593210468167960247367921541362`20.*^-6}, 
  {-0.00003446468483158162595561421936557095`20., 
   5.99385823157941320967203815053409`20.*^-6}, 
  {-0.00005307335251929663919811167550460057`20., 
   9.2301482642255024692368131312349`20.*^-6}, 
  {-0.00007876159333772222742145769729215481`20., 
   0.00001369766840656038737764481692037475`20.}, 
  {-0.0001110438765957187770407903815022095`20., 
   0.00001931197853838587426796354460907991`20.}, 
  {-0.00014673283414474843878252658354244461`20., 
   0.00002551875376430407631000462322477298`20.}, 
  {-0.00018034683521052293744964045337225613`20., 
   0.00003136466699313442390428529623865325`20.}, 
  {-0.00020680140672699601678300852718154976`20., 
   0.00003596546203947756813617539603157388`20.}, 
  {-0.00022423049681682637492174251022708781`20., 
   0.00003899660814205676085595521916992832`20.}, 
  {-0.00023407242116715508658045189083456085`20., 
   0.00004070824715950523244877424188427145`20.}, 
  {-0.00023901904091895998151411744725987231`20., 
   0.00004156852885547130113288999082780388`20.}, 
  {-0.00024132697972316899186241687998795721`20., 
   0.00004196990951707286814998554434573168`20.}, 
  {-0.00024236692281269108665106491312366277`20., 
   0.00004215076918481584115670694141281092`20.}, 
  {-0.00024283509823044428119869162881383716`20., 
   0.00004223219099659900542585941370675428`20.}, 
  {-0.00024305137451908923837107122613980615`20., 
   0.00004226980426418943276018630019822716`20.}, 
  {-0.0002431557168976369464397745794165726`20., 
   0.00004228795076480642546778688337679523`20.}, 
  {-0.00024320867325397240338377328029244253`20., 
   0.00004229716056590824406674317918129435`20.}, 
  {-0.00024323688654591286345957089276889903`20., 
   0.00004230206722537615016688189439459114`20.}, 
  {-0.00024325253752792977926854634248779107`20., 
   0.00004230478913529213552496458130222454`20.}, 
  {-0.00024326148729989845743550181912840465`20., 
   0.00004230634561737364477139162071798342`20.}, 
  {-0.00024326671461231777572088422395997572`20., 
   0.0000423072547151857001253711693843436`20.}, 
  {-0.00024326981091851093662390105974432196`20., 
   0.00004230779320321929332589583647727337`20.}, 
  {-0.00024327166155780906600366965109733036`20., 
   0.00004230811505353201147889906975605746`20.}, 
  {-0.00024327277394632582171647559724206964`20., 
   0.00004230830851240449073330010386818602`20.}, 
  {-0.00024327344493240549068137924756632731`20., 
   0.00004230842520563573750980508653327431`20.}, 
  {-0.00024327385053990986860299862222600591`20., 
   0.00004230849574607128149617367343060971`20.}, 
  {-0.00024327409605057071441052204144437754`20., 
   0.00004230853844357751554965600720771784`20.}, 
  {-1.902974308204501843267513548134`20.*^-8, 
   3.30952053600782929263915399675`20.*^-9}, 
  {-3.1373412552518192548201512648`20.*^-8, 
   5.45624566130751174751330654748`20.*^-9}, 
  {-5.172239861223624763240031788173`20.*^-8, 
   8.99519975864978219693918571857`20.*^-9}, 
  {-8.526599648885080353996007407023`20.*^-8, 
   1.482886895458274844173218679482`20.*^-8}, 
  {-1.4055316947412888623536868080114`20.*^-7, 
   2.444402947376154543223803144368`20.*^-8}, 
  {-2.3166047398623063858059661869435`20.*^-7, 
   4.028877808456185018792984672945`20.*^-8}, 
  {-3.8174654696189453047542224790145`20.*^-7, 
   6.639070381945991834355169528721`20.*^-8}, 
  {-6.2885877724037280051514828435416`20.*^-7, 
   1.0936674386789092182872144075725`20.*^-7}, 
  {-1.03536175438557715048007079750298`20.*^-6, 
   1.8006291380618733051827318217442`20.*^-7}, 
  {-1.70309121930716028898404678333682`20.*^-6, 
   2.961897772708104850407037884064`20.*^-7}, 
  {-2.79729191801140403260532663320799`20.*^-6, 
   4.8648555095850504914875245794922`20.*^-7}, 
  {-4.58330897879004060965527505496862`20.*^-6, 
   7.970972137026157582009174008641`20.*^-7}, 
  {-7.47984225032461598331949498582942`20.*^-6, 
   1.30084213049123756231643391057903`20.*^-6}, 
  {-0.00001212837421246395915487059120447471`20., 
   2.10928247173286246171662455729994`20.*^-6}, 
  {-0.00001946311539070464081593610232261801`20., 
   3.38488963316602448972801779523791`20.*^-6}, 
  {-0.00003072675151348553519833681573846563`20., 
   5.3437828719105278605803157806027`20.*^-6}, 
  {-0.00004730398359552415019138118579366485`20., 
   8.22677975574333046806629318150693`20.*^-6}, 
  {-0.00007017347747047391715710345452045945`20., 
   0.0000122040830383432899403658181774712`20.}, 
  {-0.00009889102000367682084248560838964773`20., 
   0.00001719843826150901232043227971993875`20.}, 
  {-0.00013061229251809858611066192805368488`20., 
   0.00002271518130749540628011511792237997`20.}, 
  {-0.00016046563043779803393485518325255137`20., 
   0.00002790706616309531024954003187000892`20.}, 
  {-0.0001839433281999595615525267025200144`20., 
   0.00003199014403477557592217855696000251`20.}, 
  {-0.00019939701385301288820556504946335185`20., 
   0.00003467774153965441534009826947188727`20.}, 
  {-0.00020810936077651797188810632384772243`20., 
   0.00003619293230895964728488805632134302`20.}, 
  {-0.0002124751153577113654972872584885787`20., 
   0.00003695219397525415052126734930236151`20.}, 
  {-0.00021450166270899666703838220918403537`20., 
   0.00003730463699286898557189255811896268`20.}, 
  {-0.00021540769333033864897171346979760236`20., 
   0.00003746220753571106938638495126914823`20.}, 
  {-0.00021581119326567455005910124089088087`20., 
   0.00003753238143750861740158282450276189`20.}, 
  {-0.00021599511072667240257433607407749159`20., 
   0.00003756436708289954827379757810043332`20.}, 
  {-0.00021608254430259285032203453186243276`20., 
   0.00003757957292219006092557122293259699`20.}, 
  {-0.00021612628979592538998295112005858896`20., 
   0.00003758718083407398086660019479279808`20.}, 
  {-0.0002161493111809431883217267669037035`20., 
   0.00003759118455320751101247422033107887`20.}, 
  {-0.00021616196070330056368444842444659784`20., 
   0.00003759338447013922846686059555593007`20.}, 
  {-0.00021616914482808706907770265937110312`20., 
   0.00003759463388314557723090481032540924`20.}, 
  {-0.00021617332151237550449504122866508247`20., 
   0.00003759536026302182686870282237653609`20.}, 
  {-0.00021617578807197671291345560463401243`20., 
   0.00003759578922990899355016619211026303`20.}, 
  {-0.00021617725951267978012524712647400587`20., 
   0.0000375960451326399617609125437346097`20.}, 
  {-0.00021617814292306177463330724226903411`20., 
   0.00003759619876922813471883604213374506`20.}, 
  {-0.00021617867540147854574015452321208353`20., 
   0.00003759629137417018186785296055862322`20.}, 
  {-0.00021617899713771138254537823978886582`20., 
   0.00003759634732829763174702230257197667`20.}, 
  {-0.000216179191828610425632845023182412`20., 
   0.00003759638118758442184919043881433251`20.}, 
  {-1.696785892651000449530760962039`20.*^-8, 
   2.95093198721913121657523645572`20.*^-9}, 
  {-2.797407891637124941483474209155`20.*^-8, 
   4.86505720284717381127560732026`20.*^-9}, 
  {-4.611822173832717048856821559136`20.*^-8, 
   8.02056030231776878062055923328`20.*^-9}, 
  {-7.60272949596720139196093199578`20.*^-8, 
   1.322213825385600242080162086222`20.*^-8}, 
  {-1.2532390880991104370014128097307`20.*^-7, 
   2.179546240172365977393761408228`20.*^-8}, 
  {-2.0655923000796483587441946942089`20.*^-7, 
   3.592334434921127580424686424711`20.*^-8}, 
  {-3.4038213377952035037804045012085`20.*^-7, 
   5.919689283122093050052877393405`20.*^-8}, 
  {-5.6071616479345950643089932291605`20.*^-7, 
   9.751585474668860981406944746366`20.*^-8}, 
  {-9.231649127845143527766092221799`20.*^-7, 
   1.6055041961469814830897551690086`20.*^-7}, 
  {-1.51852001352944162960081136542452`20.*^-6, 
   2.6409043713555506601753241137816`20.*^-7}, 
  {-2.49409466802372482565260709097271`20.*^-6, 
   4.3375559443890866533088818973438`20.*^-7}, 
  {-4.08641161687168600100714273714042`20.*^-6, 
   7.1068028119507582626211178037224`20.*^-7}, 
  {-6.66861628532154652535219912089409`20.*^-6, 
   1.15975935396896461310473028189462`20.*^-6}, 
  {-0.00001081220871315169236972124137524028`20., 
   1.88038412402638128169065067395482`20.*^-6}, 
  {-0.00001734901786721425187794032601337673`20., 
   3.01722049864595684833744800232637`20.*^-6}, 
  {-0.00002738446902971067231257983236739113`20., 
   4.76251635299316040218779693345933`20.*^-6}, 
  {-0.00004214801861224635114213659918344411`20., 
   7.33009019343414802471940855364244`20.*^-6}, 
  {-0.00006250391589005393118129685831432992`20., 
   0.00001087024624174850977066032318510088`20.}, 
  {-0.00008804730608976710438199760320511894`20., 
   0.00001531257497213340945773871360089027`20.}, 
  {-0.00011624123324624506904847679030441514`20., 
   0.0000202158666515208815736481374442461`20.}, 
  {-0.00014275622913666999560462597938169768`20., 
   0.00002482717028463826010515234424029525`20.}, 
  {-0.00016359494481141667819269361516654651`20., 
   0.00002845129474981159620742497655070374`20.}, 
  {-0.00017730037000717737794707727274902105`20., 
   0.00003083484695776997877340474308678626`20.}, 
  {-0.00018501589961583902487486240107707817`20., 
   0.00003217667819405896084780215670905708`20.}, 
  {-0.00018887168738769801641434898437307928`20., 
   0.00003284724998046922024597373641270945`20.}, 
  {-0.00019065321062045045061412348327932394`20., 
   0.00003315708010790442619376060578770851`20.}, 
  {-0.00019144396752961222410987470568984039`20., 
   0.00003329460304862821288867386185910268`20.}, 
  {-0.00019179256989068680985924653973913113`20., 
   0.00003335522954620640171465157212854455`20.}, 
  {-0.00019194942922324779440022330328963309`20., 
   0.00003338250943013005120003883535471881`20.}, 
  {-0.00019202292091305410861073125208919337`20., 
   0.00003339529059357462758447500036333799`20.}, 
  {-0.00019205915996350451904404126281593352`20., 
   0.00003340159303713122070331152396798842`20.}, 
  {-0.00019207798735956136122568123896360213`20., 
   0.0000334048673668802367349010850371482`20.}, 
  {-0.00019208822729694100582728312204424525`20., 
   0.00003340664822555495753517967339899917`20.}, 
  {-0.00019209399979275403478239539981699594`20., 
   0.00003340765213787026691867746083773843`20.}, 
  {-0.00019209733873266050113438235907356075`20., 
   0.00003340823282307139150163171462148883`20.}, 
  {-0.00019209930398735070280057831413710065`20., 
   0.00003340857460649577440010057637166968`20.}, 
  {-0.00019210047388304046996608394833396773`20., 
   0.00003340877806661573390714503449286396`20.}, 
  {-0.0001921011753223967241068097934763723`20., 
   0.00003340890005606899549683648582197779`20.}, 
  {-0.00019210159777047085491188671912883095`20., 
   0.00003340897352529927911511073376153583`20.}, 
  {-0.00019210185289531150461798397834181821`20., 
   0.00003340901789483678341182330058118579`20.}, 
  {-0.00019210200723049917484428649665075796`20., 
   0.00003340904473573898692944112985230573`20.}, 
  {-1.512380182253799648047761708302`20.*^-8, 
   2.63022640391965156182219427531`20.*^-9}, 
  {-2.493386784780637056553246681567`20.*^-8, 
   4.33632484309676009835347248968`20.*^-9}, 
  {-4.110610111667601146326729938231`20.*^-8, 
   7.1488871507262628631769216317`20.*^-9}, 
  {-6.776462924619145765203293987926`20.*^-8, 
   1.178515291238112306991877215291`20.*^-8}, 
  {-1.1170358760221275763735985953367`20.*^-7, 
   1.942671088734134915432345383194`20.*^-8}, 
  {-1.841099408406068077351620576246`20.*^-7, 
   3.201912014619248830176731436951`20.*^-8}, 
  {-3.0338805028687023128613169137632`20.*^-7, 
   5.276313918032525761497942458717`20.*^-8}, 
  {-4.9977356407610403306669737239857`20.*^-7, 
   8.691714157845287531594736911279`20.*^-8}, 
  {-8.228241097278261520555045224325`20.*^-7, 
   1.4309984517005672209660948216216`20.*^-7}, 
  {-1.35345605739605165058793716940598`20.*^-6, 
   2.3538366215583506966746733380974`20.*^-7}, 
  {-2.22295103437017139871597866382291`20.*^-6, 
   3.8660017989046459108103976762137`20.*^-7}, 
  {-3.64206918343598459647088258385252`20.*^-6, 
   6.3340333624973645156015349284391`20.*^-7}, 
  {-5.94325287982255940637532829996027`20.*^-6, 
   1.03360919649087989676092666086266`20.*^-6}, 
  {-9.63551160978505975249251944601029`20.*^-6, 
   1.67574114952783647869435120800178`20.*^-6}, 
  {-0.00001545934879405534519341126507868868`20., 
   2.6885823989661469901584808832502`20.*^-6}, 
  {-0.00002439797304249775875584526193761311`20., 
   4.24312574652134934884265425001967`20.*^-6}, 
  {-0.00003754308455693493276806932103606713`20., 
   6.52923209685824917705553409322906`20.*^-6}, 
  {-0.00005565836598899405925935347044762851`20., 
   9.67971582417287987119190790393539`20.*^-6}, 
  {-0.00007837603630909948874242837494021193`20., 
   0.00001363061501027817195520493477221077`20.}, 
  {-0.00010343425785143540079322253186948227`20., 
   0.00001798856658285833057273435336860562`20.}, 
  {-0.00012698548766474306157998640939898202`20., 
   0.00002208443263734661940521502772156208`20.}, 
  {-0.00014548416686855759843451714322178633`20., 
   0.00002530159423801001711904645969074546`20.}, 
  {-0.00015764169691350214621062926906200491`20., 
   0.00002741594728930472108010943809773998`20.}, 
  {-0.00016447694368879160203436360808671028`20., 
   0.00002860468585892027861467193184116701`20.}, 
  {-0.00016788448869638862574472277589094496`20., 
   0.00002919730238198063056429961319842521`20.}, 
  {-0.00016945227463879505662111974457054784`20., 
   0.00002946996080674696636889039036009526`20.}, 
  {-0.00017014356090875654835695002672088861`20., 
   0.00002959018450587070406207826551667626`20.}, 
  {-0.00017044543096793794316691695778983548`20., 
   0.00002964268364659790315946381874605834`20.}, 
  {-0.00017057959816131264346505860905207095`20., 
   0.00002966601707153263364609714940036017`20.}, 
  {-0.00017064156480842858020560213936385313`20., 
   0.00002967679387972670960097428510675706`20.}, 
  {-0.00017067167460056931093525760469916792`20., 
   0.00002968203036531640190178393125202922`20.}, 
  {-0.00017068710984626844091673473009335431`20., 
   0.00002968471475587277233334517045101814`20.}, 
  {-0.00017069541403767591187320794007674112`20., 
   0.00002968615896307407163012312001334627`20.}, 
  {-0.00017070005766099135104136339098233518`20., 
   0.00002968696654973762626806319843171047`20.}, 
  {-0.00017070272863992306661302909399430534`20., 
   0.00002968743106781270723704853808596613`20.}, 
  {-0.00017070429493472701279510177819023925`20., 
   0.00002968770346690904570349596142438943`20.}, 
  {-0.00017070522512715043825469219051075046`20., 
   0.00002968786523950442404429429400186963`20.}, 
  {-0.00017070578201833446652528051908009328`20., 
   0.00002968796209014512461309226418784231`20.}, 
  {-0.00017070611710248970961353374378821304`20., 
   0.00002968802036565038428061456413708052`20.}, 
  {-0.00017070631935215772289477244211323647`20., 
   0.00002968805553950569093822129428056286`20.}, 
  {-0.00017070644165878113410937095828936244`20., 
   0.0000296880768102228059320645144851065`20.}, 
  {-1.347571127191494941296391788191`20.*^-8, 
   2.34360196033303468051546397946`20.*^-9}, 
  {-2.221673860419553174008741913371`20.*^-8, 
   3.86378062681661421566737724064`20.*^-9}, 
  {-3.662661866830639193044355239525`20.*^-8, 
   6.3698467249228507705119221557`20.*^-9}, 
  {-6.038004381501692512455524263999`20.*^-8, 
   1.050087718522033480427047698086`20.*^-8}, 
  {-9.953072708523038598960868895149`20.*^-8, 
   1.730969166699658886775803286113`20.*^-8}, 
  {-1.6404643444325323263778189278977`20.*^-7, 
   2.852981468578317089352728570258`20.*^-8}, 
  {-2.7032561991535930086279410037228`20.*^-7, 
   4.701315128962770449787723484736`20.*^-8}, 
  {-4.4530817320766960040224770505135`20.*^-7, 
   7.744489968829036528734742696545`20.*^-8}, 
  {-7.3314887792280634910069974298947`20.*^-7, 
   1.2750415268222719114794778138948`20.*^-7}, 
  {-1.20593994435310348649830718711545`20.*^-6, 
   2.0972868597445278026057516297661`20.*^-7}, 
  {-1.98063956219352966100317926818525`20.*^-6, 
   3.4445905429452689756577030751048`20.*^-7}, 
  {-3.2449949155006103703923447532767`20.*^-6, 
   5.6434694182619310789432082665681`20.*^-7}, 
  {-5.295101785405834376806424306597`20.*^-6, 
   9.2088726702710163074894335766905`20.*^-7}, 
  {-8.58419863171734914416296042084556`20.*^-6, 
   1.49290410986388680768051485579923`20.*^-6}, 
  {-0.00001377135977944559011258025540771571`20., 
   2.39501909207749393262265311438534`20.*^-6}, 
  {-0.000021730997507703818475612345496877`20., 
   3.77930391438327277836736443423948`20.*^-6}, 
  {-0.00003343255976624853383900442706293538`20., 
   5.81435822021713631982685688051048`20.*^-6}, 
  {-0.00004955124677270460039105161469266753`20., 
   8.61760813438340876366115038133348`20.*^-6}, 
  {-0.00006975388817259324567503720461050223`20., 
   0.00001213111098653795576957168775834822`20.}, 
  {-0.00009202469164444961411382580977180446`20., 
   0.00001600429419903471549805666256900947`20.}, 
  {-0.00011294444652687135186239922855462`20., 
   0.00001964251243945588728041725713993391`20.}, 
  {-0.00012936769669115292040293880512169279`20., 
   0.00002249872985933094267877196610812049`20.}, 
  {-0.00014015420628157128767040867972907576`20., 
   0.00002437464457070805002963629212679579`20.}, 
  {-0.00014621158219618680721151163175838463`20., 
   0.00002542810125151074908026289247971905`20.}, 
  {-0.00014922471684533737705172390429011902`20., 
   0.00002595212466875432644377807031132505`20.}, 
  {-0.00015060574633654517135050710837923872`20., 
   0.00002619230371070350806095775797899805`20.}, 
  {-0.00015121099813256038088665981052991508`20., 
   0.00002629756489261919667594083661389828`20.}, 
  {-0.00015147297306131809056934947874677558`20., 
   0.00002634312574979445053379990934726531`20.}, 
  {-0.00015158805228843708622676829755378325`20., 
   0.00002636313952842384108291622566152752`20.}, 
  {-0.00015164046571671252094759229784572665`20., 
   0.00002637225490725435146914648658186551`20.}, 
  {-0.00015166556000619161863578197871491961`20., 
   0.00002637661913151158584970121368955125`20.}, 
  {-0.00015167824759879235459465386290003838`20., 
   0.00002637882566935519210341806311305015`20.}, 
  {-0.00015168499535820858359483094716369507`20., 
   0.00002637999919273192758170972994151218`20.}, 
  {-0.00015168873586941622690353040855219427`20., 
   0.00002638064971642021337452702757429464`20.}, 
  {-0.00015169087422516174361859118189898272`20., 
   0.00002638102160437595541192890119982307`20.}, 
  {-0.00015169212305861006602165777933927468`20., 
   0.00002638123879280175061246222249378692`20.}, 
  {-0.00015169286276236435030884570260265548`20., 
   0.00002638136743693293048849490480046182`20.}, 
  {-0.00015169330487569530314055656304308469`20., 
   0.0000263814443262078788070533153118408`20.}, 
  {-0.00015169357062314765836679390844576748`20., 
   0.00002638149054315611449857285364274218`20.}, 
  {-0.00015169373092088340591085887367800321`20., 
   0.00002638151842102320102797545629182665`20.}, 
  {-0.0001516938278202415439688677145809363`20., 
   0.00002638153527308548590762916775320633`20.}, 
  {-1.200368146204546336093141232373`20.*^-8, 
   2.08759677600790667146633257804`20.*^-9}, 
  {-1.978987312304230327436552434329`20.*^-8, 
   3.44171706487692230858530858144`20.*^-9}, 
  {-3.262566947517409285580968281365`20.*^-8, 
   5.67402947394332049666255353281`20.*^-9}, 
  {-5.378434267261886078052308069246`20.*^-8, 
   9.35379872567284535313444881608`20.*^-9}, 
  {-8.865828949528780565917450981531`20.*^-8, 
   1.54188329557022270711607843157`20.*^-8}, 
  {-1.4612634514054236481707727195686`20.*^-7, 
   2.541327741574649822905691686206`20.*^-8}, 
  {-2.4079540848066238186671463144536`20.*^-7, 
   4.187746234446302293334167503397`20.*^-8}, 
  {-3.9666186916419977927263026550796`20.*^-7, 
   6.898467289812170074306613313182`20.*^-8}, 
  {-6.5305533055188936615486783162129`20.*^-7, 
   1.1357484009598075933128136202108`20.*^-7}, 
  {-1.07418783402046331108742488229796`20.*^-6, 
   1.8681527548181970627607389257357`20.*^-7}, 
  {-1.76422783162097069021183211358832`20.*^-6, 
   3.0682223158625577221075341105884`20.*^-7}, 
  {-2.89037742294957501349919791055953`20.*^-6, 
   5.0267433442601304582594746270601`20.*^-7}, 
  {-4.71629329761947743264203225193258`20.*^-6, 
   8.2022492132512651002470126120566`20.*^-7}, 
  {-7.64546348513411071058596149383063`20.*^-6, 
   1.3296458235015844714062541728401`20.*^-6}, 
  {-0.00001226438448571799966706865010679808`20., 
   2.13293643229878255079454784466052`20.*^-6}, 
  {-0.00001935063879076074722415565687184067`20., 
   3.36532848534969516941837510814619`20.*^-6}, 
  {-0.00002976516891377109331101993331396897`20., 
   5.17655111543845101061216231547287`20.*^-6}, 
  {-0.00004410525189216431321466645658555473`20., 
   7.67047858994161968950720984096605`20.*^-6}, 
  {-0.00006206979490911837160142331629529709`20., 
   0.00001079474694071623853937796805135601`20.}, 
  {-0.0000818628849747947093510108228080682`20., 
   0.00001423702347387734075669753440140317`20.}, 
  {-0.00010044599531063495670708161190456552`20., 
   0.00001746886874967564464470984554862009`20.}, 
  {-0.00011502812524618204297827546515293093`20., 
   0.00002000489134716209443100442872224885`20.}, 
  {-0.00012459985775080259301659795981507807`20., 
   0.00002166954047840045095940834083740487`20.}, 
  {-0.0001299694608857302020116444064461504`20., 
   0.00002260338450186612208898163590367833`20.}, 
  {-0.00013263521320303339536167217904285201`20., 
   0.00002306699360052754701942124852919166`20.}, 
  {-0.0001338528077790066820362813906834785`20., 
   0.0000232787491789576838323967635971267`20.}, 
  {-0.00013438348073822335964397672558610937`20., 
   0.00002337104012838667124243073488454076`20.}, 
  {-0.00013461130188463835367336077028001872`20., 
   0.00002341066119732840933449752526609022`20.}, 
  {-0.00013471027571770062186806271809667235`20., 
   0.00002342787403786097771618482053855173`20.}, 
  {-0.00013475474756620919756475719186356115`20., 
   0.00002343560827238420827213168554148891`20.}, 
  {-0.00013477572806743344347015412721484472`20., 
   0.00002343925705520581625567897864605996`20.}, 
  {-0.0001347861863089347366729432597578245`20., 
   0.00002344107587981473681268578430570862`20.}, 
  {-0.00013479168130884857786876670290173347`20., 
   0.00002344203153197366571630725267856233`20.}, 
  {-0.00013479469892309054841948806949802223`20., 
   0.00002344255633445053015991096860835168`20.}, 
  {-0.00013479641249216799529225899895414959`20., 
   0.00002344285434646399918126243460072168`20.}, 
  {-0.00013479740872792671234657490961753281`20., 
   0.00002344302760485681953853476689000571`20.}, 
  {-0.00013479799708482108112876143100338783`20., 
   0.00002344312992779497063108894452232832`20.}, 
  {-0.0001347983480873379863089085697790944`20., 
   0.00002344319097171095414067975126592947`20.}, 
  {-0.00013479855882575012882429349760401342`20., 
   0.0000234432276218695876216162604528719`20.}, 
  {-0.00013479868585173792981950648979314178`20., 
   0.00002344324971334572692513156344228553`20.}, 
  {-0.00013479876260495541185957341869643252`20., 
   0.00002344326306173137597557798586024912`20.}, 
  {-1.068963738726433264394074815713`20.*^-8, 
   1.8590673716981448076418692447175093954968683544575`20.*^-9}, 
  {-1.762347177258227364746565247476`20.*^-8, 
   3.06495161262300411260272216952`20.*^-9}, 
  {-2.905412500817802747712526930935`20.*^-8, 
   5.05289130577009173515222074945`20.*^-9}, 
  {-4.789653406334528508226092994738`20.*^-8, 
   8.32983201101657131865407477346`20.*^-9}, 
  {-7.895276237283684007329865572134`20.*^-8, 
   1.373091519527597218666063577762`20.*^-8}, 
  {-1.3012960345815774686919158895771`20.*^-7, 
   2.263123538402743423812027634047`20.*^-8}, 
  {-2.1443473316638055620682534064867`20.*^-7, 
   3.729299707241400977510005924324`20.*^-8}, 
  {-3.532370976034483536995751191848`20.*^-7, 
   6.143253871364319194775219464083`20.*^-8}, 
  {-5.8155937614593779860927261503804`20.*^-7, 
   1.0114076106885874758422132435445`20.*^-7}, 
  {-9.5658024231405868895940164284126`20.*^-7, 
   1.6636178127201020677554811179849`20.*^-7}, 
  {-1.57105391419875626623158525167383`20.*^-6, 
   2.7322676768674022021418873942153`20.*^-7}, 
  {-2.57384995309895536694173167297301`20.*^-6, 
   4.4762607879981832468551855182139`20.*^-7}, 
  {-4.19968716334102948229724697691096`20.*^-6, 
   7.303803762332225186603907785932`20.*^-7}, 
  {-6.80769257471118978758112507779942`20.*^-6, 
   1.18394653473238083262280436135642`20.*^-6}, 
  {-0.00001091969560166962044931319988117279`20., 
   1.89907749594254268683707824020396`20.*^-6}, 
  {-0.00001722711484322436188213616496778425`20., 
   2.99601997273467163167585477700597`20.*^-6}, 
  {-0.00002649457811856778405769453649315345`20., 
   4.60775271627265809699035417272235`20.*^-6}, 
  {-0.00003925067911881211341198996779732078`20., 
   6.82620506414123711512869005170797`20.*^-6}, 
  {-0.00005522387780813899426307879431459981`20., 
   9.60415266228504248053544248949561`20.*^-6}, 
  {-0.00007281462764178824196005797162267395`20., 
   0.00001266341350291969425392312549959547`20.}, 
  {-0.00008932272704035869970634867672772176`20., 
   0.00001553438731136673038371281334395159`20.}, 
  {-0.00010227129258303298526449767102639559`20., 
   0.00001778631175357095395904307322198185`20.}, 
  {-0.00011076635096230722936535528597718052`20., 
   0.00001926371321083603988962700625690097`20.}, 
  {-0.00011552752451622061562257102864036846`20., 
   0.00002009174339412532445609930932875972`20.}, 
  {-0.00011788704213891691962096662491961491`20., 
   0.00002050209428502902949929854346428086`20.}, 
  {-0.00011896140519782163005174209902074029`20., 
   0.00002068894003440376174812906069925919`20.}, 
  {-0.00011942729336925933963309804696038782`20., 
   0.00002076996406421901558836487773224137`20.}, 
  {-0.00011962579599460120986375122046520989`20., 
   0.00002080448625993064519369586442873215`20.}, 
  {-0.00011971113910705938495319929680741863`20., 
   0.00002081932854035815390490422553172497`20.}, 
  {-0.00011974898929287048830773584968372929`20., 
   0.00002082591118136878057525840864064857`20.}, 
  {-0.00011976658702255747301791615420814489`20., 
   0.00002082897165609695182920280942750344`20.}, 
  {-0.00011977523303008938686226711095247996`20., 
   0.00002083047530958076293256819320912696`20.}, 
  {-0.00011977971844712497967763150358909531`20., 
   0.00002083125538210869211784895714592964`20.}, 
  {-0.00011978215701183020087676162169855577`20., 
   0.0000208316794803182958046541950780097`20.}, 
  {-0.00011978353169274123756271076399995867`20., 
   0.00002083191855525934566308013286955802`20.}, 
  {-0.00011978432693271982401337243588550529`20., 
   0.00002083205685786431721971694537139222`20.}, 
  {-0.00011978479505723593332940403334719399`20., 
   0.00002083213827082364057902678840820766`20.}, 
  {-0.00011978507375317389294194055310574534`20., 
   0.0000208321867396824161638157483662166`20.}, 
  {-0.00011978524086298351654422471871462773`20., 
   0.00002083221580225800287725647281993527`20.}, 
  {-0.00011978534151064049444727689219228386`20., 
   0.00002083223330619834686039598125083198`20.}, 
  {-0.00011978540229541263611563414053168766`20., 
   0.00002083224387746306715054506791855437`20.}, 
  {-9.5172070703942069190915568117`20.*^-9, 
   1.6551664470250794641898359672527971806312216395775`20.*^-9}, 
  {-1.569054267604769597689735914826`20.*^-8, 
   2.728790030616990604677801591`20.*^-9}, 
  {-2.586748576882513036109693130074`20.*^-8, 
   4.49869317718697919323424892187`20.*^-9}, 
  {-4.264325773766226139869981847426`20.*^-8, 
   7.41621873698474111281735973466`20.*^-9}, 
  {-7.029321419325885707572815909686`20.*^-8, 
   1.222490681621893166534402766901`20.*^-8}, 
  {-1.1585687886579363148222789966244`20.*^-7, 
   2.014902241144237069256137385433`20.*^-8}, 
  {-1.9091509434918023919104844179392`20.*^-7, 
   3.32026251042052589897475550946`20.*^-8}, 
  {-3.1449263678946617942590224239572`20.*^-7, 
   5.469437161555933555233082476446`20.*^-8}, 
  {-5.1776972943725063027624313030762`20.*^-7, 
   9.004690946734793570021619657524`20.*^-8}, 
  {-8.5165050479774262802616889915754`20.*^-7, 
   1.4811313126917263096107285202741`20.*^-7}, 
  {-1.39870731640953998587698310017055`20.*^-6, 
   2.4325344633209391058730140872531`20.*^-7}, 
  {-2.29145887865878932776091056620969`20.*^-6, 
   3.9851458759283292656711488107995`20.*^-7}, 
  {-3.73882039028955898236905128699549`20.*^-6, 
   6.5022963309383634475983500643401`20.*^-7}, 
  {-6.06037838917953531954620576601731`20.*^-6, 
   1.05397885029209309905151404626387`20.*^-6}, 
  {-9.72036080590314336301918866433619`20.*^-6, 
   1.69049753146141623704681541988454`20.*^-6}, 
  {-0.00001533352557651466215703900053720019`20., 
   2.66670010026341950557200009342611`20.*^-6}, 
  {-0.00002357899833355154603954413214469549`20., 
   4.10069536235679061557289254690357`20.*^-6}, 
  {-0.00003492478553658846379328565722320481`20., 
   6.07387574549364587709315777794867`20.*^-6}, 
  {-0.00004912643893954182570728061947494174`20., 
   8.54372851122466534039662947390293`20.*^-6}, 
  {-0.00006475967834346169523670070985967514`20., 
   0.00001126255275538464264986099301907394`20.}, 
  {-0.00007942497435825146208340665052759501`20., 
   0.00001381303901882634123189680878740783`20.}, 
  {-0.00009092389399965171840577769658223328`20., 
   0.00001581285113037421189665699070995361`20.}, 
  {-0.00009846441453566427954121925341640329`20., 
   0.00001712424600620248339847291363763534`20.}, 
  {-0.00010268709374663052607583819725091647`20., 
   0.00001785862499941400453492838213059416`20.}, 
  {-0.00010477643121947843328849958925089867`20., 
   0.00001822198803817016231104340682624326`20.}, 
  {-0.00010572510198456735858176509319337223`20., 
   0.00001838697425818562757943740751189082`20.}, 
  {-0.00010613460156690564233185266122221838`20., 
   0.00001845819157685315518814828890821191`20.}, 
  {-0.00010630786997794557939611258492726678`20., 
   0.0000184883252135557529384543625960464`20.}, 
  {-0.00010638164136317433484728058310179508`20., 
   0.00001850115501968249301691836227857305`20.}, 
  {-0.00010641395331021559581575954059655855`20., 
   0.00001850677448873314709839296358201017`20.}, 
  {-0.00010642876182384934972403908845029569`20., 
   0.00001850934988240858256070245016526882`20.}, 
  {-0.00010643593159200124518151007845571776`20., 
   0.00001851059679860891220548001364447265`20.}, 
  {-0.0001064396022397433836748506413736602`20., 
   0.00001851123517212928411736532893454962`20.}, 
  {-0.00010644157658045719440478650279594384`20., 
   0.00001851157853573168598344113092103372`20.}, 
  {-0.00010644268078433683951790972973862825`20., 
   0.00001851177057118901556833212691106578`20.}, 
  {-0.00010644331606636808796877945110691974`20., 
   0.0000185118810550205370380486001925078`20.}, 
  {-0.0001064436886812344242683095032460114`20., 
   0.00001851194585760598682927121795582809`20.}, 
  {-0.00010644391000381007968286333730808435`20., 
   0.00001851198434848870951006318909705815`20.}, 
  {-0.00010644404251968969030709882421467054`20., 
   0.00001851200739472864179253892595037748`20.}, 
  {-0.00010644412226043696059425733587381757`20., 
   0.00001851202126268468879900127580414219`20.}, 
  {-0.0001064441703922629836508962636755413`20., 
   0.00001851202963343704063493848063922458`20.}, 
  {-8.4715934672578859194503053625`20.*^-9, 
   1.4733206030013714642522270195643175851563069472768`20.*^-9}, 
  {-1.396669051575640548866315240422`20.*^-8, 
   2.42898965491415747628924389638`20.*^-9}, 
  {-2.302553308018385045350228803328`20.*^-8, 
   4.00444053568414790495691965796`20.*^-9}, 
  {-3.795821083659443037034617757261`20.*^-8, 
   6.60142797158164006440803088219`20.*^-9}, 
  {-6.257034776720239234622610598882`20.*^-8, 
   1.088179961168737258195236625892`20.*^-8}, 
  {-1.031280189813176490760097817745`20.*^-7, 
   1.793530764892480853495822291731`20.*^-8}, 
  {-1.699396019656413020178929636465`20.*^-7, 
   2.955471338532892209006834150374`20.*^-8}, 
  {-2.7993935353815411119481393739166`20.*^-7, 
   4.868510496315723672953285867683`20.*^-8}, 
  {-4.6088091181916506108723770418772`20.*^-7, 
   8.015320205550696714560655725004`20.*^-8}, 
  {-7.5807323035676065836396557278753`20.*^-7, 
   1.3183882267074098406329836048478`20.*^-7}, 
  {-1.24500992728166673459396593732128`20.*^-6, 
   2.1652346561420291036416798909934`20.*^-7}, 
  {-2.0396322459597573243861686177347`20.*^-6, 
   3.54718651471262143371507585693`20.*^-7}, 
  {-3.32785529706721716057406025777307`20.*^-6, 
   5.7875744296821168009983656656921`20.*^-7}, 
  {-5.39403364861191721513539020915502`20.*^-6, 
   9.3809280845424647219745916680956`20.*^-7}, 
  {-8.65110090043524829255831588122298`20.*^-6, 
   1.50453928703221709435796797934313`20.*^-6}, 
  {-0.00001364561898265806541359571861761087`20., 
   2.37315112741879398497316845523668`20.*^-6}, 
  {-0.00002098080290452076579366333878627779`20., 
   3.64883528774274187715884152804832`20.*^-6}, 
  {-0.00003107117478594930285886398084722288`20., 
   5.40368257146944397545460536473441`20.*^-6}, 
  {-0.00004369701868935991243926296771131888`20., 
   7.59948151119302825030660308022938`20.*^-6}, 
  {-0.00005759040821717257384536297907073556`20., 
   0.00001001572316820392588615008331664967`20.}, 
  {-0.00007061901832312761598797220087525761`20., 
   0.00001228156840402219408486473058700131`20.}, 
  {-0.00008083131385287134972237669091856567`20., 
   0.00001405761980049936516910898972496793`20.}, 
  {-0.0000875253661297379689827632071518559`20., 
   0.00001522180280517182069265447080901842`20.}, 
  {-0.00009127124452660361730235301344335472`20., 
   0.00001587325991767019431345269799014864`20.}, 
  {-0.00009312203589519576376158725139643914`20., 
   0.00001619513667742535021940647850372854`20.}, 
  {-0.00009396027121185461342703291455308529`20., 
   0.00001634091673249645450904920253097136`20.}, 
  {-0.00009432059908431148103897232202755702`20., 
   0.00001640358244944547496329953426566209`20.}, 
  {-0.00009447209362827363799578025240102067`20., 
   0.00001642992932665628486883134824365578`20.}, 
  {-0.0000945360114291412477080116379390938`20., 
   0.00001644104546593760829704550225027718`20.}, 
  {-0.00009456367661527857744508267092694625`20., 
   0.00001644585680265714390349263842207762`20.}, 
  {-0.00009457617871109540987853597290108569`20., 
   0.00001644803108019050606583234311323229`20.}, 
  {-0.00009458214319145224633418894759660234`20., 
   0.00001644906838112212979725025175593084`20.}, 
  {-0.00009458515522976551419443920685044783`20., 
   0.00001644959221387226333816334032181701`20.}, 
  {-0.00009458675702311338212944386557774641`20., 
   0.00001644987078662841428338154183960806`20.}, 
  {-0.00009458764522995019416413052900882586`20., 
   0.00001645002525738264246332704852327407`20.}, 
  {-0.00009458815318257080398420532888012021`20., 
   0.00001645011359696883547551397024002092`20.}, 
  {-0.00009458844992490014532044110387749708`20., 
   0.00001645016520433046005572888763086905`20.}, 
  {-0.00009458862572822912549652072666930818`20., 
   0.00001645019577882245660809056115987969`20.}, 
  {-0.00009458873081930000135673458160015824`20., 
   0.00001645021405553043501856253593046232`20.}, 
  {-0.00009458879399378735495319809918792183`20., 
   0.00001645022504239780086142575638050816`20.}, 
  {-0.00009458883210259212895909498031065688`20., 
   0.00001645023167001602242766869222794034`20.}, 
  {-7.53944873445572875237338879339`20.*^-9, 
   1.3112084755575180438910241379802282414811132198912`20.*^-9}, 
  {-1.24299092355028240246458040724`20.*^-8, 
   2.16172334530483896080796592563`20.*^-9}, 
  {-2.049198731031411519137226675444`20.*^-8, 
   3.56382388005462872893430726164`20.*^-9}, 
  {-3.37815843958277100773605977126`20.*^-8, 
   5.87505815579612349171488655871`20.*^-9}, 
  {-5.568557118863588440046598965517`20.*^-8, 
   9.68444716324102337399408515742`20.*^-9}, 
  {-9.178051781173005492689568376573`20.*^-8, 
   1.596182918464870520467751022013`20.*^-8}, 
  {-1.5124045003903421591302033148765`20.*^-7, 
   2.630268696331029841965570982395`20.*^-8}, 
  {-2.4913603934138126497859529859556`20.*^-7, 
   4.332800684197935043106005192967`20.*^-8}, 
  {-4.1016638609867716807407577893668`20.*^-7, 
   7.133328453890037705636100503247`20.*^-8}, 
  {-6.7465298195276277612638431944794`20.*^-7, 
   1.1733095338308917845676249033878`20.*^-7}, 
  {-1.10799735562157050988278676548908`20.*^-6, 
   1.9269519228201226258831074182418`20.*^-7}, 
  {-1.81514900614694400627860221934531`20.*^-6, 
   3.1567808802555547935280038597309`20.*^-7}, 
  {-2.96152879602248406483491725545697`20.*^-6, 
   5.1504848626477983736259430529686`20.*^-7}, 
  {-4.8001077593690073319102366650679`20.*^-6, 
   8.3480134945547953598438898522919`20.*^-7}, 
  {-7.69815243282746796536961881639912`20.*^-6, 
   1.33880911875260312441210762024334`20.*^-6}, 
  {-0.00001214156625735919628262206130994586`20., 
   2.11157674041029500567340196694711`20.*^-6}, 
  {-0.00001866616336335749560181037026481345`20., 
   3.24628928058391227857571656779365`20.*^-6}, 
  {-0.00002763922036465101156782016623459661`20., 
   4.80682093298278462049046369297332`20.*^-6}, 
  {-0.00003886352003258397074750515241657205`20., 
   6.75887304914503839087046128983862`20.*^-6}, 
  {-0.00005121055544068359426761318914343821`20., 
   8.90618355490149465523707637277186`20.*^-6}, 
  {-0.00006278545960545969068360680300177989`20., 
   0.00001091921036616690272758379182639651`20.}, 
  {-0.00007185566923184439020112465864956148`20., 
   0.00001249663812727728525236950585209765`20.}, 
  {-0.00007779891933597765219571820080726325`20., 
   0.0000135302468410395916862118610099588`20.}, 
  {-0.00008112246068287469381701145262685241`20., 
   0.00001410825403180429457687155697858302`20.}, 
  {-0.00008276249560051997749073635449341755`20., 
   0.00001439347749574260478099762686842044`20.}, 
  {-0.00008350359190586483887317928120280234`20., 
   0.00001452236380971562415185726629613953`20.}, 
  {-0.00008382096710988005704982026229857152`20., 
   0.00001457755949737044470431656735627329`20.}, 
  {-0.00008395362829256170676336077324309941`20., 
   0.00001460063100740203595884535186836511`20.}, 
  {-0.0000840091305658632220756488180390376`20., 
   0.00001461028357667186470880849009374568`20.}, 
  {-0.00008403288445802716489274890524019818`20., 
   0.00001461441468835255041613024438959967`20.}, 
  {-0.0000840434736250221096801689786017375`20., 
   0.00001461625628261254081394243106117175`20.}, 
  {-0.00008404845160508834229887103070468886`20., 
   0.00001461712201827623344328191838342415`20.}, 
  {-0.00008405093030332888176477500015835691`20., 
   0.00001461755309623110987213478263623599`20.}, 
  {-0.00008405223276780041356346847785079664`20., 
   0.00001461777961179137627190756136535595`20.}, 
  {-0.00008405294836495468379528516311514356`20., 
   0.000014617904063470379790484376193938`20.}, 
  {-0.00008405335492662514247063253779196432`20., 
   0.00001461797476984785086445783265947206`20.}, 
  {-0.00008405359138978059745873537553101109`20., 
   0.00001461801589387488651456267400539323`20.}, 
  {-0.000084053731080472113449090905105536`20., 
   0.00001461804018790819364332015740965845`20.}, 
  {-0.00008405381443326425504094455989257569`20., 
   0.00001461805468404595739842514085088274`20.}, 
  {-0.0000840538644836024392775268148795969`20., 
   0.00001461806338845259813522205476166904`20.}, 
  {-0.00008405389465457634545097367123067938`20., 
   0.000014618068635578494861038899344466`20.}, 
  {-6.7087528017604770493716639671`20.*^-9, 
   1.1667396176974742694559415594939966687111433682944`20.*^-9}, 
  {-1.106038184150098773673010246877`20.*^-8, 
   1.92354466808712830204001782066`20.*^-9}, 
  {-1.823417780313854266582989616946`20.*^-8, 
   3.17116135706757263753563411643`20.*^-9}, 
  {-3.005951916273620789693884372993`20.*^-8, 
   5.22774246308455789511979890955`20.*^-9}, 
  {-4.955010065337088039189690770299`20.*^-8, 
   8.61740880928189224206902742661`20.*^-9}, 
  {-8.166803661796138260905008856525`20.*^-8, 
   1.4203136803123718714617406707`20.*^-8}, 
  {-1.3457647818063924960321884834716`20.*^-7, 
   2.340460490098073906142936492995`20.*^-8}, 
  {-2.2168539046386228653173567135126`20.*^-7, 
   3.85539809502369193968235950176`20.*^-8}, 
  {-3.6497193017816789373178055855054`20.*^-7, 
   6.347337916142050325770096670444`20.*^-8}, 
  {-6.0031335550823856204263563739132`20.*^-7, 
   1.0440232269708496731176271954632`20.*^-7}, 
  {-9.8590093492493985110755651461769`20.*^-7, 
   1.7146103216085910454044461123786`20.*^-7}, 
  {-1.61510937718267544970958926960867`20.*^-6, 
   2.8088858733611746951471117732326`20.*^-7}, 
  {-2.63510361916811469961040362826645`20.*^-6, 
   4.5827889029010690428007019622025`20.*^-7}, 
  {-4.27090667416759008729221478934398`20.*^-6, 
   7.4276637811610262387690691988591`20.*^-7}, 
  {-6.84913642900787222354900270405842`20.*^-6, 
   1.19115416156658647366069612244495`20.*^-6}, 
  {-0.00001080174814261851019985097043742665`20., 
   1.87856489436843655649582094563941`20.*^-6}, 
  {-0.00001660470606863398181897175099358991`20., 
   2.88777496845808379460378278149391`20.*^-6}, 
  {-0.00002458352717517932602867837310106206`20., 
   4.27539603046596974411797793061948`20.*^-6}, 
  {-0.00003456139956283685601695372503579489`20., 
   6.01067818484119235077456087579043`20.*^-6}, 
  {-0.00004553408638712147462823070722198435`20., 
   7.91897154558634341360534038643208`20.*^-6}, 
  {-0.00005581774129421970016729994111317934`20., 
   9.70743326855994785518259845446596`20.*^-6}, 
  {-0.00006387404627976669839514226783434701`20., 
   0.00001110852978778551276437256831901688`20.}, 
  {-0.00006915121476010411892899470548989155`20., 
   0.00001202629821914854242243386182432897`20.}, 
  {-0.00007210053286963777571171516841983006`20., 
   0.0000125392231077630914281243771164922`20.}, 
  {-0.00007355425133118284979787128025858071`20., 
   0.00001279204370977093039962978787105752`20.}, 
  {-0.0000742098169274713769073802473123924`20., 
   0.00001290605511782110902737047779345954`20.}, 
  {-0.00007448961175080957609652527469769983`20., 
   0.00001295471508709731758200439559959995`20.}, 
  {-0.00007460594575013482924539711858151313`20., 
   0.00001297494708697997030354732497069794`20.}, 
  {-0.00007465423985934156546635042688381969`20., 
   0.00001298334606249418529849572641457734`20.}, 
  {-0.00007467469091184104747417177053925599`20., 
   0.0000129869027672767039085516122676967`20.}, 
  {-0.00007468368855387573554955510812949731`20., 
   0.00001298846757458708444340088837034737`20.}, 
  {-0.00007468785696754944194858888158272998`20., 
   0.00001298919251609555512149371853612695`20.}, 
  {-0.00007468990290743562653281297986897821`20., 
   0.00001298954833172793504918486606417012`20.}, 
  {-0.00007469096454681921899189148219755444`20., 
   0.00001298973296466421199858982299087903`20.}, 
  {-0.00007469154209258931669710318493886956`20., 
   0.00001298983340740683768645272781545558`20.}, 
  {-0.00007469186788205619108937771208247193`20., 
   0.00001298989006644455497206568905782119`20.}, 
  {-0.00007469205644587509206708627983433444`20., 
   0.00001298992286015218992471065736249293`20.}, 
  {-0.0000746921674862408254328493306442716`20., 
   0.0000129899421715201435535390140250907`20.}, 
  {-0.00007469223360977716521100874653174621`20., 
   0.00001298995367126559394974065157073846`20.}, 
  {-0.00007469227326453368307370845365489208`20., 
   0.00001298996056774498836064494846172037`20.}, 
  {-0.00007469229715032078005922550943888849`20., 
   0.00001298996472179491827116965381545886`20.}, 
  {-5.96869759475197843753134171568`20.*^-9, 
   1.0380343643046919021793637766413783055316239253503`20.*^-9}, 
  {-9.84028952003211393483899246332`20.*^-9, 
   1.7113546991360198147546073849244047893234727256064`20.*^-9}, 
  {-1.622272817277177067812801420977`20.*^-8, 
   2.82134403004726446576139377561`20.*^-9}, 
  {-2.674358675110291190213672262632`20.*^-8, 
   4.65105856540920206993682132632`20.*^-9}, 
  {-4.408410507311434551058927809384`20.*^-8, 
   7.66680088228075574097204836415`20.*^-9}, 
  {-7.265899374514376708714176659327`20.*^-8, 
   1.263634673828587253689422027709`20.*^-8}, 
  {-1.1973084694864092370525286750053`20.*^-7, 
   2.08227559910679867313483247827`20.*^-8}, 
  {-1.9723017617324858875807573278018`20.*^-7, 
   3.430090020404323282749143178785`20.*^-8}, 
  {-3.2470932203526139610224719201747`20.*^-7, 
   5.647118644091502540908646817695`20.*^-8}, 
  {-5.3408657504974321602240830783074`20.*^-7, 
   9.288462174778142887346231440534`20.*^-8}, 
  {-8.7713058753115024830743258851897`20.*^-7, 
   1.525444500054174344882491458294`20.*^-7}, 
  {-1.43690664393461571460717536857973`20.*^-6, 
   2.4989680764080273297516093366603`20.*^-7}, 
  {-2.34432197108683235291051688573163`20.*^-6, 
   4.0770816888466649615835076273593`20.*^-7}, 
  {-3.79951689600044483472475943169499`20.*^-6, 
   6.6078554713051214516952337942524`20.*^-7}, 
  {-6.09293430468995262286512591599705`20.*^-6, 
   1.05964074864173089093306537669514`20.*^-6}, 
  {-9.60855388551694425702563941128319`20.*^-6, 
   1.67105284965512074035228511500578`20.*^-6}, 
  {-0.00001476919117585604413975832861010839`20., 
   2.56855498710539898082753541045363`20.*^-6}, 
  {-0.00002186343212115607153201940515730212`20., 
   3.80233602107062113600337480996558`20.*^-6}, 
  {-0.000030732923898313991276160387748133`20., 
   5.3448563301415637002018065648927`20.*^-6}, 
  {-0.00004048415783509800234027095053882864`20., 
   7.04072310175617432004712183283976`20.*^-6}, 
  {-0.00004962081234421313894131313105933286`20., 
   8.62970649464576329414141409727526`20.*^-6}, 
  {-0.00005677691269971949029277414460626179`20., 
   9.87424568690773744222159036630641`20.*^-6}, 
  {-0.00006146305426494172446196652647791847`20., 
   0.00001068922682868551729773330895268146`20.}, 
  {-0.00006408067937872743498803990609589244`20., 
   0.0000111444659789091191283547662775465`20.}, 
  {-0.00006536959764302641238475588580226125`20., 
   0.00001136862567704807171908798013952369`20.}, 
  {-0.00006594978359756963412176228068487095`20., 
   0.00001146952758218602332552387490171669`20.}, 
  {-0.00006619664968350238497278789982159408`20., 
   0.00001151246081452215390831093909940767`20.}, 
  {-0.00006629879872473108736063161958288578`20., 
   0.00001153022586517062388880549905789319`20.}, 
  {-0.00006634090154011426991458993302022017`20., 
   0.00001153754809393291650688520574264699`20.}, 
  {-0.00006635855460892339977074583118786778`20., 
   0.00001154061819285624343839057933702049`20.}, 
  {-0.00006636622387768211378873425064280016`20., 
   0.0000115419519787273241371711740248348`20.}, 
  {-0.00006636972605703857777767966711654463`20., 
   0.00001154256105339801352655298558548604`20.}, 
  {-0.00006637142008609348527578711975651571`20., 
   0.00001154285566714669309144123821852445`20.}, 
  {-0.00006637228767480292504706198615632701`20., 
   0.00001154300655213963913861947585327426`20.}, 
  {-0.00006637275470206543343240579228364318`20., 
   0.00001154308777427224929259231170150316`20.}, 
  {-0.00006637301610972334664222143893480222`20., 
   0.00001154313323647362550299503285822646`20.}, 
  {-0.0000663731666015027273995377275770848`20., 
   0.00001154315940895699606948482218731909`20.}, 
  {-0.00006637325491011183932109489448994016`20., 
   0.00001154317476697597205584259034607656`20.}, 
  {-0.00006637330737872692722970549328004991`20., 
   0.00001154318389195250908342704230957391`20.}, 
  {-0.00006637333880015540905098193638388837`20., 
   0.00001154318935654876679147511937111102`20.}, 
  {-0.00006637335771013493457062924859193301`20., 
   0.00001154319264524085818619639105946662`20.}, 
  {-5.3095777804814005131969816021`20.*^-9, 
   9.234048313880696544690402786259642764533216313343`20.*^-10}, 
  {-8.75363151046089373470668415817`20.*^-9, 
   1.522370697471459779948988549246610994922754714505`20.*^-9}, 
  {-1.443125933238803593739242429127`20.*^-8, 
   2.50978423171965842389433465935`20.*^-9}, 
  {-2.379030004040224352646010731138`20.*^-8, 
   4.13744348528734670025393170633`20.*^-9}, 
  {-3.921589891991587769617721287407`20.*^-8, 
   6.82015633389841351237864571723`20.*^-9}, 
  {-6.463523401007906971466654993631`20.*^-8, 
   1.124091026262244690689853042371`20.*^-8}, 
  {-1.0650884447967654203548143005164`20.*^-7, 
   1.852327730081331165834459653072`20.*^-8}, 
  {-1.7544962368665352611414449670152`20.*^-7, 
   3.051297803246148280245991246984`20.*^-8}, 
  {-2.8885038277602517039206340625669`20.*^-7, 
   5.023484917843916006818494021856`20.*^-8}, 
  {-4.7510368028185285933375277839101`20.*^-7, 
   8.262672700553962771021787450279`20.*^-8}, 
  {-7.8025867105869106449659068382946`20.*^-7, 
   1.356971601841201851298418580573`20.*^-7}, 
  {-1.27820059238721661515302549629575`20.*^-6, 
   2.2229575519777680263530878196449`20.*^-7}, 
  {-2.08536191399720965062880765682403`20.*^-6, 
   3.6267163721690602619631437509984`20.*^-7}, 
  {-3.3797340821536378880105802553719`20.*^-6, 
   5.8777984037454571965401395745596`20.*^-7}, 
  {-5.41957158909707858946066295963645`20.*^-6, 
   9.4253418940818758077576747124111`20.*^-7}, 
  {-8.54619357242139702600867543433333`20.*^-6, 
   1.4862945343341560045232479016232`20.*^-6}, 
  {-0.00001313521455230549407495359509939261`20., 
   2.28438513953139027390497306076395`20.*^-6}, 
  {-0.000019442543516564643999273566144828`20., 
   3.38131191592428591291714193823095`20.*^-6}, 
  {-0.00002732648908396235918723586180910848`20., 
   4.75243288416736681517145422767103`20.*^-6}, 
  {-0.00003599217412093619025675787708452394`20., 
   6.25950854277151134900136992774328`20.*^-6}, 
  {-0.00004410992077020587462509692803777389`20., 
   7.67129056873145645653859618048243`20.*^-6}, 
  {-0.00005046669085413016921501782691668686`20., 
   8.77681580071829029826396989855424`20.*^-6}, 
  {-0.00005462831893946726171925317811575955`20., 
   9.50057720686387160334837880274079`20.*^-6}, 
  {-0.00005695186648481118257042894339202383`20., 
   9.90467243214107522963981624209109`20.*^-6}, 
  {-0.0000580949446478762475121562718345789`20., 
   0.00001010346863441326043689674292775284`20.}, 
  {-0.00005860864116494674402269479651870313`20., 
   0.00001019280715912117287351213852499186`20.}, 
  {-0.00005882661506723985419789861903137495`20., 
   0.00001023071566386780073006932504893476`20.}, 
  {-0.00005891641547001916748491381636933713`20., 
   0.00001024633312522072477998501154249341`20.}, 
  {-0.000058953186136646996552986642492414`20., 
   0.00001025272802376469505269332912911548`20.}, 
  {-0.00005896846140046776767570353641896436`20., 
   0.00001025538459138569872620931068155901`20.}, 
  {-0.00005897501830788705969092805332545235`20., 
   0.00001025652492311079298972661796964388`20.}, 
  {-0.00005897797058645381553593055672749972`20., 
   0.00001025703836286153313668357508304343`20.}, 
  {-0.00005897937777213168179331069581526277`20., 
   0.00001025728309080550987709751231569786`20.}, 
  {-0.00005898008873461020937888737992139812`20., 
   0.00001025740673645394945719780520372141`20.}, 
  {-0.00005898046718701525992215266410760918`20., 
   0.00001025747255426352346472220245349725`20.}, 
  {-0.00005898067724342672992989563920927487`20., 
   0.00001025750908581334433563402421030868`20.}, 
  {-0.00005898079746375754542206298865771871`20., 
   0.00001025752999369696442122834585351628`20.}, 
  {-0.00005898086773402178034245737142261645`20., 
   0.00001025754221461248353781867329088981`20.}, 
  {-0.00005898090938046464338953873158364858`20., 
   0.00001025754945747211189383282288411281`20.}, 
  {-0.00005898093428158016634659152679056392`20., 
   0.00001025755378810089849505939596357634`20.}, 
  {-0.00005898094925285899735741058662605209`20., 
   0.00001025755639180156475781053680453079`20.}, 
  {-4.72268853971882538120817007273`20.*^-9, 
   8.213371373424044141231600126496819868317907943423`20.*^-10}, 
  {-7.78605656358678511755954026427`20.*^-9, 
   1.3540967936672669769668765676988303117017853984768`20.*^-9}, 
  {-1.283611162532011784472812517244`20.*^-8, 
   2.23236723918610745125706524738`20.*^-9}, 
  {-2.116065507271512493560577956469`20.*^-8, 
   3.68011392568958694532274427212`20.*^-9}, 
  {-3.488118701060274772771978551886`20.*^-8, 
   6.06629339314830395264691922067`20.*^-9}, 
  {-5.749078374815988335710745616708`20.*^-8, 
   9.9983971735930231925404271595`20.*^-9}, 
  {-9.473583441642335717998203799055`20.*^-8, 
   1.647579728981275777043165878097`20.*^-8}, 
  {-1.5605603625754534018496422549164`20.*^-7, 
   2.714018021870353742347203921593`20.*^-8}, 
  {-2.569214045644029731755071871239`20.*^-7, 
   4.468198340250486490008820645633`20.*^-8}, 
  {-4.22585350037920862777303349792`20.*^-7, 
   7.349310435442101961344406083338`20.*^-8}, 
  {-6.9400487674885295099847067228288`20.*^-7, 
   1.206965003041483393040818560492`20.*^-7}, 
  {-1.13689268742231234521588167126013`20.*^-6, 
   1.9772046737779345134189246456698`20.*^-7}, 
  {-1.85479665129159637814295158023776`20.*^-6, 
   3.225733306594080657639915791718`20.*^-7}, 
  {-3.00599648586088661493072345000037`20.*^-6, 
   5.2278199754102375911838668695657`20.*^-7}, 
  {-4.8201097604462195387805193629299`20.*^-6, 
   8.3827995833847296326617728050956`20.*^-7}, 
  {-7.60052411176246583885508577233465`20.*^-6, 
   1.32183028030651579806175404736256`20.*^-6}, 
  {-0.00001168093260109879252431003928112385`20., 
   2.03146653932152913466261552715199`20.*^-6}, 
  {-0.00001728831831595712982793233500851454`20., 
   3.0066640549490660570317104362634`20.*^-6}, 
  {-0.00002429599993046810862265747548762949`20., 
   4.2253912922553232387230392152399`20.*^-6}, 
  {-0.00003199693280151785143958919850593971`20., 
   5.56468396548136546775464321842429`20.*^-6}, 
  {-0.00003920952597816998803261056708615714`20., 
   6.81904799620347617958444644976647`20.*^-6}, 
  {-0.0000448564768223384233286556091589368`20., 
   7.80112640388494318759227985372813`20.*^-6}, 
  {-0.00004855255291009033792237654007689794`20., 
   8.44392224523310224736983305685183`20.*^-6}, 
  {-0.00005061530803496603180960085393340936`20., 
   8.80266226695061422775667024928858`20.*^-6}, 
  {-0.00005162926798725536456234878216413169`20., 
   8.97900312821832427171283168071855`20.*^-6}, 
  {-0.00005208427188962421805392254670847205`20., 
   9.05813424167377705285609507973429`20.*^-6}, 
  {-0.00005227686367867814181936845509837952`20., 
   9.09162846585706814249886175623991`20.*^-6}, 
  {-0.00005235589385302210972877088079720282`20., 
   9.10537284400384517022102274733961`20.*^-6}, 
  {-0.00005238806054773478069012184238045662`20., 
   9.11096705177996185915162476181854`20.*^-6}, 
  {-0.00005240130881412753758357228039571924`20., 
   9.11327109810913697105604876447291`20.*^-6}, 
  {-0.00005240693116348258922633729978520843`20., 
   9.11424889799697203936300865829712`20.*^-6}, 
  {-0.00005240942816053992901673595342027559`20., 
   9.11468315835477026378016581222185`20.*^-6}, 
  {-0.00005241060094583573753870482099678104`20., 
   9.11488712101491087629649060813585`20.*^-6}, 
  {-0.00005241118525217414338808777947102568`20., 
   9.11498873950854667618917903843925`20.*^-6}, 
  {-0.00005241149262711133192133031490272654`20., 
   9.11504219601936207327483737438722`20.*^-6}, 
  {-0.00005241166169374605659174997410158148`20., 
   9.11507159891235766813043027853591`20.*^-6}, 
  {-0.00005241175783454537027130936865359857`20., 
   9.11508831905136874283641193975628`20.*^-6}, 
  {-0.00005241181378792806576712385400475102`20., 
   9.11509805007444622036936591386974`20.*^-6}, 
  {-0.00005241184685681639860251090949774066`20., 
   9.11510380118546062652363643438968`20.*^-6}, 
  {-0.00005241186659442405322568678720539377`20., 
   9.11510723381287882185857168789458`20.*^-6}, 
  {-0.00005241187844824431442881943151772084`20., 
   9.11510929534683729196859678569058`20.*^-6}, 
  {-4.20023058609243410253632622875`20.*^-9, 
   7.304748845378146265280567354347823917529317769217`20.*^-10}, 
  {-6.92470634836053537992214279525`20.*^-9, 
   1.2042967562366148486821117904789139685559978950655`20.*^-9}, 
  {-1.141608665639096053989818493893`20.*^-8, 
   1.98540637502451487650403216329`20.*^-9}, 
  {-1.881970543176185180224756439958`20.*^-8, 
   3.27299224900206118299957641732`20.*^-9}, 
  {-3.102236285039971738442365847023`20.*^-8, 
   5.39519353919995084946498408178`20.*^-9}, 
  {-5.11306941786323505491158521559`20.*^-8, 
   8.89229463976214792158536559233`20.*^-9}, 
  {-8.425534948590650041492742065632`20.*^-8, 
   1.465310425841852181129172533153`20.*^-8}, 
  {-1.3879165150383834940490478753894`20.*^-7, 
   2.41376785224066694617225717459`20.*^-8}, 
  {-2.284979749216392779108216433744`20.*^-7, 
   3.97387782472416135497081118912`20.*^-8}, 
  {-3.7583337998125879607851072694833`20.*^-7, 
   6.536232695326239931800186555624`20.*^-8}, 
  {-6.1722220846160901352823922961238`20.*^-7, 
   1.0734299277593200235273725732388`20.*^-7}, 
  {-1.01110303742491089055472755642519`20.*^-6, 
   1.7584400650868015487908305329134`20.*^-7}, 
  {-1.64955676995863320746747300907465`20.*^-6, 
   2.8687943825367534042912574070863`20.*^-7}, 
  {-2.67332330701617591245983216850138`20.*^-6, 
   4.6492579252455233260170994234807`20.*^-7}, 
  {-4.28654624036772349889346146203708`20.*^-6, 
   7.4548630267264756502494981948471`20.*^-7}, 
  {-6.75888877576070131417079027178238`20.*^-6, 
   1.17545891752360022855144178639693`20.*^-6}, 
  {-0.00001038680948329038228103044655516747`20., 
   1.8064016492678925706139907052465`20.*^-6}, 
  {-0.00001537167564285013897703994490314646`20., 
   2.67333489440871982209390346141678`20.*^-6}, 
  {-0.0000216003058011633896826152222924074`20., 
   3.75657492194145907523742996389693`20.*^-6}, 
  {-0.00002844385229863475349297536433074146`20., 
   4.94675692150169625964788944882462`20.*^-6}, 
  {-0.00003485232004965875122766145064793493`20., 
   6.0612730521145654308976435909452`20.*^-6}, 
  {-0.00003986889177287195162037698930390389`20., 
   6.93372030832555680354382422676591`20.*^-6}, 
  {-0.00004315169660168899661825163948176099`20., 
   7.50464288725026028143506773595842`20.*^-6}, 
  {-0.00004498312588015414708220382485850544`20., 
   7.82315232698332992733979562756617`20.*^-6}, 
  {-0.00004588272695645374082196970829377119`20., 
   7.97960468807891144729907970326455`20.*^-6}, 
  {-0.00004628588492722708880769170914822349`20., 
   8.04971911777862414046812333012583`20.*^-6}, 
  {-0.00004645615278984389376541234438621237`20., 
   8.07933091997285108963692945847171`20.*^-6}, 
  {-0.0000465257730262506696153669240170467`20., 
   8.09143878717402949832468243774724`20.*^-6}, 
  {-0.00004655395484972406196531883270574928`20., 
   8.09633997386505425483805786186946`20.*^-6}, 
  {-0.00004656546995277898626443572984023155`20., 
   8.09834260048330195903230084177938`20.*^-6}, 
  {-0.00004657030452136237904645625309253964`20., 
   8.09918339501954418199239184218081`20.*^-6}, 
  {-0.00004657242337157317020169313080282384`20., 
   8.09955189070837742638141405266502`20.*^-6}, 
  {-0.00004657340409307519347523779511692878`20., 
   8.09972245096959886525874697685717`20.*^-6}, 
  {-0.00004657388576872106226642573645192387`20., 
   8.09980622064714126372621503511721`20.*^-6}, 
  {-0.00004657413602650647970787010702893809`20., 
   8.09984974374025734049914904851098`20.*^-6}, 
  {-0.0000465742723447939950141170971990211`20., 
   8.09987345126852087202036473026452`20.*^-6}, 
  {-0.00004657434932143819157789301545757609`20., 
   8.0998868385109898396335679056654`20.*^-6}, 
  {-0.00004657439390857812718987076841709147`20., 
   8.09989459279619603302100320297243`20.*^-6}, 
  {-0.00004657442017826601154666997755126248`20., 
   8.09989916143756722550782218282825`20.*^-6}, 
  {-0.00004657443582683340337462854358103929`20., 
   8.09990188292754841297887714452858`20.*^-6}, 
  {-0.00004657444521336230832193428129987572`20., 
   8.09990351536735796903204892171751`20.*^-6}, 
  {-3.73522243956944964464364102027`20.*^-9, 
   6.496039025338173295032419165677667242482096668672`20.*^-10}, 
  {-6.15807081909928087040285321421`20.*^-9, 
   1.0709688381042227600700614285579603233744655220736`20.*^-9}, 
  {-1.015220884307552777155133290914`20.*^-8, 
   1.7656015379261787428784926798505982260304639164416`20.*^-9}, 
  {-1.673616913525761577328534038004`20.*^-8, 
   2.91063811047958535187571137044`20.*^-9}, 
  {-2.758786058417699052333326564902`20.*^-8, 
   4.7978887972481722649275244607`20.*^-9}, 
  {-4.546997315991174716780871238139`20.*^-8, 
   7.90782141911508646396673258806`20.*^-9}, 
  {-7.49273308246174278283736888906`20.*^-8, 
   1.303084014341172657884759806794`20.*^-8}, 
  {-1.2342574007555689873541857352303`20.*^-7, 
   2.146534610009685195398583887356`20.*^-8}, 
  {-2.032001973954681587690847469671`20.*^-7, 
   3.533916476442924500331908642905`20.*^-8}, 
  {-3.3422281411788114720167083531752`20.*^-7, 
   5.812570680310976473072536266392`20.*^-8}, 
  {-5.488840404222727166847420492493`20.*^-7, 
   9.545809398648221159734644334771`20.*^-8}, 
  {-8.9914913943971294137567520998718`20.*^-7, 
   1.5637376338081964197837829738907`20.*^-7}, 
  {-1.46689542328640952331628007991608`20.*^-6, 
   2.5511224752807122144630957911585`20.*^-7}, 
  {-2.37725789997754258161130970870621`20.*^-6, 
   4.1343615651783349245414081890543`20.*^-7}, 
  {-3.81172240861732625782299471871335`20.*^-6, 
   6.6290824497692630570834690760232`20.*^-7}, 
  {-6.00996994810449945297280511377009`20.*^-6, 
   1.04521216488773903529961828065566`20.*^-6}, 
  {-9.23538589058470075929605581738497`20.*^-6, 
   1.60615406792777404509496622911042`20.*^-6}, 
  {-0.00001366664473959008780207472326686349`20., 
   2.37680778079827613949125622032409`20.*^-6}, 
  {-0.00001920268911970708284727144234039732`20., 
   3.33959810777514484300372910267779`20.*^-6}, 
  {-0.00002528427506408415655174692292618664`20., 
   4.39726522853637505247772572629334`20.*^-6}, 
  {-0.00003097834831783472247451223368943148`20., 
   5.38753883788429956078473629381416`20.*^-6}, 
  {-0.00003543505301030135828354174869319021`20., 
   6.16261791483501883192030412055482`20.*^-6}, 
  {-0.00003835095447293120400917426022248813`20., 
   6.66973121268368765376943656043273`20.*^-6}, 
  {-0.00003997715449211404908206653720105419`20., 
   6.95254860732418244905504994800944`20.*^-6}, 
  {-0.00004077543294624455698900932367125035`20., 
   7.09137964282514034591466498630442`20.*^-6}, 
  {-0.00004113276437519324110575152429629076`20., 
   7.15352423916404193143504770370275`20.*^-6}, 
  {-0.00004128337761168035824987624311667086`20., 
   7.17971784550962752171760749855145`20.*^-6}, 
  {-0.00004134476316069238208023247460806494`20., 
   7.19039359316389253569260427966347`20.*^-6}, 
  {-0.00004136948808874423573458078893673321`20., 
   7.19469358065117143210100677160579`20.*^-6}, 
  {-0.00004137951694598937729370418504272099`20., 
   7.19643772973728300760072783351669`20.*^-6}, 
  {-0.00004138368526662835994778236131534646`20., 
   7.19716265506580173004910631571243`20.*^-6}, 
  {-0.00004138548900672980516481636849024634`20., 
   7.19747634899648785475067278091242`20.*^-6}, 
  {-0.00004138631190396277509828118004309948`20., 
   7.19761946155874349535324870314775`20.*^-6}, 
  {-0.00004138671023182425119316759995921004`20., 
   7.1976887359694349901161043407322`20.*^-6}, 
  {-0.00004138691451866585836128844235557114`20., 
   7.19772426411580145413712040966454`20.*^-6}, 
  {-0.00004138702464622688585734990611438694`20., 
   7.19774341673511058388694019380643`20.*^-6}, 
  {-0.0000413870863613030141211401793355639`20., 
   7.19775414979182854280698771053284`20.*^-6}, 
  {-0.00004138712192167947496517657578350294`20., 
   7.19776033420512608090027404930485`20.*^-6}, 
  {-0.00004138714280098579085042752281353309`20., 
   7.19776396538883319137869961974488`20.*^-6}, 
  {-0.00004138715521126999962323248634425362`20., 
   7.19776612369913036925782371204412`20.*^-6}, 
  {-0.00004138716264514340957713134208005876`20., 
   7.19776741654667992645762470957543`20.*^-6}, 
  {-3.32141980574181502901213305116`20.*^-9, 
   5.776382270855330485238492262887877265305724972866`20.*^-10}, 
  {-5.47585529819249973055648588643`20.*^-9, 
   9.52322660555217344444606241118149126005562386225`20.*^-10}, 
  {-9.02750628223953280169712122621`20.*^-9, 
   1.5700010925633970089908036915149815987569831182336`20.*^-9}, 
  {-1.488206737326423731850189745073`20.*^-8, 
   2.58818563013291083800032999143`20.*^-9}, 
  {-2.453155945284873112534891818323`20.*^-8, 
   4.26635816571282280440850751013`20.*^-9}, 
  {-4.043260351118373750838489992294`20.*^-8, 
   7.03175713237978043624085216052`20.*^-9}, 
  {-6.662651002703564109596490824225`20.*^-8, 
   1.158721913513663323408085360734`20.*^-8}, 
  {-1.0975193963254054979977363248335`20.*^-7, 
   1.908729384913748692169976217104`20.*^-8}, 
  {-1.8068830018555891179781484237373`20.*^-7, 
   3.142405220618415857353301606498`20.*^-8}, 
  {-2.9719471592247687678993213683043`20.*^-7, 
   5.168603755173510900694471944877`20.*^-8}, 
  {-4.8807222943281598324331554365563`20.*^-7, 
   8.488212685788104056405487715751`20.*^-8}, 
  {-7.9952636250356026079093976449393`20.*^-7, 
   1.390480630440974366592938720859`20.*^-7}, 
  {-1.3043563778529342850789522208197`20.*^-6, 
   2.2684458745268422349199169057734`20.*^-7}, 
  {-2.11381569745159510339378014746401`20.*^-6, 
   3.6762012129592958319891828651548`20.*^-7}, 
  {-3.38923936673904105805627784237363`20.*^-6, 
   5.8943293334592018400978745084759`20.*^-7}, 
  {-5.34365454006504897002204156433085`20.*^-6, 
   9.2933122435913895130818114162277`20.*^-7}, 
  {-8.21106829475667699809510060871593`20.*^-6, 
   1.4280118773489873040165392362984`20.*^-6}, 
  {-0.00001215004524554353946045900467443663`20., 
   2.11305134705105034094939211729332`20.*^-6}, 
  {-0.00001707040277956087787028244142452795`20., 
   2.96876570079319615135346807383096`20.*^-6}, 
  {-0.00002247483999228035360445059630289078`20., 
   3.90866782474440932251314718311145`20.*^-6}, 
  {-0.0000275342201558539121061939786248367`20., 
   4.7885600271050281923815614999716`20.*^-6}, 
  {-0.00003149365304728193971066619303654442`20., 
   5.47715705170120690620281618026861`20.*^-6}, 
  {-0.00003408378358855535915097322354925738`20., 
   5.92761453714006246103882148682736`20.*^-6}, 
  {-0.00003552787471783432445991732928189807`20., 
   6.17876082049292599302910074467793`20.*^-6}, 
  {-0.00003623635218134520487335062652222982`20., 
   6.30197429240786171710445678647476`20.*^-6}, 
  {-0.00003655315479992831706887802507339984`20., 
   6.35707039998753340328313479537388`20.*^-6}, 
  {-0.00003668644718503835295385859726123184`20., 
   6.38025168435449616588845169760554`20.*^-6}, 
  {-0.00003674061583869288809950044650535601`20., 
   6.38967231977267619121746895745323`20.*^-6}, 
  {-0.00003676233547772410977531334377727531`20., 
   6.39344964829984517831536413517832`20.*^-6}, 
  {-0.00003677108626224939350631074401111525`20., 
   6.39497152386945974022795548019395`20.*^-6}, 
  {-0.00003677468928189845404648969152385984`20., 
   6.3955981359823398341721202650191`20.*^-6}, 
  {-0.000036776229563875332152291016919104`20., 
   6.39586601110875341778974207288765`20.*^-6}, 
  {-0.00003677692238294786239945381495142734`20., 
   6.3959865013822369390354460785091`20.*^-6}, 
  {-0.0000367772528604718767974300667075472`20., 
   6.39604397573423944303131594913864`20.*^-6}, 
  {-0.0000367774200832018166109413738739244`20., 
   6.3960730579481420192941519780738`20.*^-6}, 
  {-0.00003677750924031323864927544409196802`20., 
   6.39608856353273715639572940729877`20.*^-6}, 
  {-0.00003677755879297626761805613844097748`20., 
   6.3960971813871769770532414679961`20.*^-6}, 
  {-0.00003677758718160175450589090367552354`20., 
   6.39610211853943556624189629139539`20.*^-6}, 
  {-0.00003677760378654686042887347412112248`20., 
   6.39610500635597572676060419497783`20.*^-6}, 
  {-0.00003677761363209847163029452109886399`20., 
   6.39610671862582115309469932154155`20.*^-6}, 
  {-0.00003677761952061269404469310774798958`20., 
   6.39610774271525113820749699965035`20.*^-6}, 
  {-2.95324180176635236085163645662`20.*^-9, 
   5.136072698724091062350672098463251301245802055074`20.*^-10}, 
  {-4.86885884695072208775704453429`20.*^-9, 
   8.46758060339256015262094701614704740540310618112`20.*^-10}, 
  {-8.02681022765623158758753349759`20.*^-9, 
   1.3959669961141272326239188691478554328516140204032`20.*^-9}, 
  {-1.32323939299204908651538952075`20.*^-8, 
   2.3012859008557375417658948187`20.*^-9}, 
  {-2.181223883645785902507168829058`20.*^-8, 
   3.79343284112310591740377187662`20.*^-9}, 
  {-3.595064473284697749031106342231`20.*^-8, 
   6.25228604049512652005409798649`20.*^-9}, 
  {-5.924092868330108341139315009481`20.*^-8, 
   1.030277020579149276719880871214`20.*^-8}, 
  {-9.758581546978649626524532892474`20.*^-8, 
   1.697144616865852108960788329126`20.*^-8}, 
  {-1.6065861835526743611517929237154`20.*^-7, 
   2.79406292791769454113355291081`20.*^-8}, 
  {-2.6424955514813596404560283616374`20.*^-7, 
   4.595644437358886331227875411542`20.*^-8}, 
  {-4.3396624145826726848043132694537`20.*^-7, 
   7.54723898188290901705097959905`20.*^-8}, 
  {-7.1089010136617069371439953716666`20.*^-7, 
   1.2363306110716012064598252820291`20.*^-7}, 
  {-1.15974480861747121911906461377441`20.*^-6, 
   2.0169474932477760332505471543902`20.*^-7}, 
  {-1.87943664760739028268597755838819`20.*^-6, 
   3.2685854740998091872799609711099`20.*^-7}, 
  {-3.01338108860173347003577381487302`20.*^-6, 
   5.240662762785623426149171851953`20.*^-7}, 
  {-4.75091141510305068226267203925687`20.*^-6, 
   8.2624546349618272735002991987076`20.*^-7}, 
  {-7.29993745879096804749281055902331`20.*^-6, 
   1.26955434065929879086831487983013`20.*^-6}, 
  {-0.00001080119759873435399060082437243473`20., 
   1.87846914760597460706101293433647`20.*^-6}, 
  {-0.00001517425265188954214236234666938577`20., 
   2.63900046119818124214997333380623`20.*^-6}, 
  {-0.00001997691807657105955433513289187325`20., 
   3.4742466220123581833626318072823`20.*^-6}, 
  {-0.00002447240151178435311459901977493062`20., 
   4.25606982813640923732156865650967`20.*^-6}, 
  {-0.00002799013601279572167541805448018449`20., 
   4.86784974135577768268140077916252`20.*^-6}, 
  {-0.0000302909906429672552326794004939493`20., 
   5.26799837268995743177033052068684`20.*^-6}, 
  {-0.00003157346309939480407666304277593722`20., 
   5.49103706076431375246313787407603`20.*^-6}, 
  {-0.00003220232837764807259678737383166785`20., 
   5.60040493524314306031084762289878`20.*^-6}, 
  {-0.00003248326932670116224010955342580415`20., 
   5.64926423073063691132340059579203`20.*^-6}, 
  {-0.00003260128444541309099389030821962168`20., 
   5.66978859920227669458961882080376`20.*^-6}, 
  {-0.00003264911960435464510069205296263561`20., 
   5.67810775727906871316383529784968`20.*^-6}, 
  {-0.00003266822135145735058164671948934391`20., 
   5.68142980025345227506899469379894`20.*^-6}, 
  {-0.00003267587014531107952687837158397365`20., 
   5.68276002527149209163102114503889`20.*^-6}, 
  {-0.00003267899198352303877383663758387319`20., 
   5.68330295365618065631941523197795`20.*^-6}, 
  {-0.00003268031124971622013053725214344904`20., 
   5.68353239125499480531082645973027`20.*^-6}, 
  {-0.00003268089652354517753856887438836321`20., 
   5.68363417800785696322936945884578`20.*^-6}, 
  {-0.000032681171624714993810372219921855`20., 
   5.68368202168956414093429911684434`20.*^-6}, 
  {-0.00003268130890760118626096020153688438`20., 
   5.68370589697411934973220896293642`20.*^-6}, 
  {-0.00003268138125228650644625238848251436`20., 
   5.68371847865852286021780669261119`20.*^-6}, 
  {-0.00003268142110438032761577420263873576`20., 
   5.68372540945744828100420915456274`20.*^-6}, 
  {-0.00003268144379228924348279026902811469`20., 
   5.68372935518073799700700330923735`20.*^-6}, 
  {-0.00003268145700694543820724796409921764`20., 
   5.6837316533818153403909502781248`20.*^-6}, 
  {-0.00003268146482097976410120329965455233`20., 
   5.68373301234430680020926950513952`20.*^-6}, 
  {-0.00003268146948644165409813426603233994`20., 
   5.68373382372898332141465496214608`20.*^-6}, 
  {-2.62570369493832845554932674256`20.*^-9, 
   4.566441208588397313998829117487285461805124416726`20.*^-10}, 
  {-4.32886337383222715330157310489`20.*^-9, 
   7.528458041447351570959257573726569070040314806272`20.*^-10}, 
  {-7.13657227008789130484224352779`20.*^-9, 
   1.2411430034935463138856075700501575691413078671361`20.*^-9}, 
  {-1.176481379073753754292055438442`20.*^-8, 
   2.04605457230218044224705293642`20.*^-9}, 
  {-1.939308141332176250721751769822`20.*^-8, 
   3.37270981101248043603782916491`20.*^-9}, 
  {-3.196341404930772853829910860158`20.*^-8, 
   5.55885461727090931100854062636`20.*^-9}, 
  {-5.267058867658268582577914098668`20.*^-8, 
   9.16010237853611927404854625855`20.*^-9}, 
  {-8.676263667252677290547512507056`20.*^-8, 
   1.508915420391769963573480436009`20.*^-8}, 
  {-1.428399312374300270995280407628`20.*^-7, 
   2.484172717172696123470052882831`20.*^-8}, 
  {-2.3494117982932796108714089578206`20.*^-7, 
   4.085933562249181931950276448382`20.*^-8}, 
  {-3.8583324187157857110417002920327`20.*^-7, 
   6.710143336897018627898609203535`20.*^-8}, 
  {-6.3203951579930400275154237410317`20.*^-7, 
   1.0991991579118330482635519549619`20.*^-7}, 
  {-1.03110069922147792114466335170168`20.*^-6, 
   1.7932186073417007324255014812202`20.*^-7}, 
  {-1.67094192103154538253626990530012`20.*^-6, 
   2.9059859496200789261500346179133`20.*^-7}, 
  {-2.67904453769770709079250899303639`20.*^-6, 
   4.6592078916481862448565373791936`20.*^-7}, 
  {-4.22368008744769827556361323427604`20.*^-6, 
   7.345530586865562218371501277002`20.*^-7}, 
  {-6.48957491880479568999626106512644`20.*^-6, 
   1.12862172500952968521674105480461`20.*^-6}, 
  {-9.60166132327466562805022390129652`20.*^-6, 
   1.66985414317820271792177806979069`20.*^-6}, 
  {-0.0000134882214821816231809112568982333`20., 
   2.34577764907506490102804467795362`20.*^-6}, 
  {-0.00001775610562987012691077628024746693`20., 
   3.08801837041219598448283134738557`20.*^-6}, 
  {-0.00002175058134776975636924246475275575`20., 
   3.78270979961213154247695039178361`20.*^-6}, 
  {-0.00002487596162816714720859813969659555`20., 
   4.32625419620298212323445907766878`20.*^-6}, 
  {-0.00002691992621380152995003067041297685`20., 
   4.68172629805243999130968181095249`20.*^-6}, 
  {-0.00002805894453724723685993511438011343`20., 
   4.87981644126038901911915032697625`20.*^-6}, 
  {-0.00002861721242650861905213035087589857`20., 
   4.97690650895802070471832189146061`20.*^-6}, 
  {-0.0000288664069577499149313544652912207`20., 
   5.02024468830433303153990700716882`20.*^-6}, 
  {-0.00002897093683832180486314983810023883`20., 
   5.03842379796900954141736314786763`20.*^-6}, 
  {-0.00002901320686362018447669062788706315`20., 
   5.045775106716553822033152676011`20.*^-6}, 
  {-0.00002903002395563745557248668794852487`20., 
   5.04869981837173140391072833887388`20.*^-6}, 
  {-0.00002903672017831747742572564323263448`20., 
   5.04986437883782216099576404045816`20.*^-6}, 
  {-0.00002903943116391245844978443401186603`20., 
   5.0503358545934710347451189585854`20.*^-6}, 
  {-0.00002904056439226552474727237694042963`20., 
   5.05053293778530865169954381572688`20.*^-6}, 
  {-0.00002904106046303186772294545579712934`20., 
   5.0506192109620639518166010081964`20.*^-6}, 
  {-0.00002904129024511574787723168692746225`20., 
   5.05065917306360832647507598738475`20.*^-6}, 
  {-0.00002904140329291486964295405209450261`20., 
   5.05067883355041211181809601643523`20.*^-6}, 
  {-0.00002904146213931639152686793781086118`20., 
   5.05068906770719852641181527145411`20.*^-6}, 
  {-0.00002904149424714839039951199847101746`20., 
   5.05069465167798093904556495148129`20.*^-6}, 
  {-0.00002904151240107376042767812776301785`20., 
   5.05069780888239311785706569791616`20.*^-6}, 
  {-0.00002904152292580014074460862681046982`20., 
   5.0506996392695896947145437931252`20.*^-6}, 
  {-0.00002904152913041948232484767745837107`20., 
   5.05070071833382301301698738406453`20.*^-6}, 
  {-0.00002904153282785822724330793553914197`20., 
   5.05070136136664821622746705028556`20.*^-6}, 
  {-2.33435577278836555819638359335`20.*^-9, 
   4.059749170066722709906754075393366723342424781356`20.*^-10}, 
  {-3.84853285166496808383789664464`20.*^-9, 
   6.693100611591248841457211555885433245731716595712`20.*^-10}, 
  {-6.34469818379964265049662730508`20.*^-9, 
   1.1034257710955900261733264878406244518558806573056`20.*^-9}, 
  {-1.045938922688238256600465102331`20.*^-8, 
   1.819024213370849141913852351880738021225292413811`20.*^-9}, 
  {-1.724122161750115928453169957146`20.*^-8, 
   2.99847332478281031035333905591`20.*^-9}, 
  {-2.841674212637001927913606159193`20.*^-8, 
   4.94204210893391639637148897251`20.*^-9}, 
  {-4.682622557161952668105885271783`20.*^-8, 
   8.14369140375991768366240916832`20.*^-9}, 
  {-7.713535514242706314539665679205`20.*^-8, 
   1.34148443725960109818081142247`20.*^-8}, 
  {-1.2699013412221136170639088429868`20.*^-7, 
   2.208524071690632377502450161716`20.*^-8}, 
  {-2.0887133888862496219417049190908`20.*^-7, 
   3.632545024149999342507312902765`20.*^-8}, 
  {-3.4301909203084520908562500997322`20.*^-7, 
   5.965549426623394940619565390838`20.*^-8}, 
  {-5.6190276019418404936545413189332`20.*^-7, 
   9.772221916420592162877463163361`20.*^-8}, 
  {-9.1667468834321541212031300000151`20.*^-7, 
   1.5942168492925485428179356521765`20.*^-7}, 
  {-1.48549462003642315156188259515265`20.*^-6, 
   2.5834689044111706983684914698306`20.*^-7}, 
  {-2.38167629817509472588170843954153`20.*^-6, 
   4.1420457359566864797942755470288`20.*^-7}, 
  {-3.75476992216697446835997508333275`20.*^-6, 
   6.5300346472469121188869131884048`20.*^-7}, 
  {-5.76890611912480682181159688492584`20.*^-6, 
   1.00328802071735770814114728433494`20.*^-6}, 
  {-8.53499898978659413004406545996254`20.*^-6, 
   1.48434765039766854435548964521089`20.*^-6}, 
  {-0.00001198913061401941904469894391173278`20., 
   2.08506619374250765994764241943179`20.*^-6}, 
  {-0.00001578176974582404608869729666240707`20., 
   2.74465560796939931977344289780991`20.*^-6}, 
  {-0.0000193311047584408960567249569969965`20., 
   3.36193126233754714029999252121679`20.*^-6}, 
  {-0.00002210794785266757784688483494825564`20., 
   3.84486049611610049511040607795752`20.*^-6}, 
  {-0.00002392376610106994498707978486354635`20., 
   4.16065497409912086731822345452981`20.*^-6}, 
  {-0.00002493543730577365539009384498720867`20., 
   4.33659779230846180697284260647106`20.*^-6}, 
  {-0.00002543108755778671113916228202169123`20., 
   4.42279783613681932854996209072892`20.*^-6}, 
  {-0.00002565216720650846696848206410681305`20., 
   4.46124647069712469017079375770663`20.*^-6}, 
  {-0.00002574478533852996890699657176109301`20., 
   4.47735397191825546208636030627704`20.*^-6}, 
  {-0.00002578215983806327717399516550088706`20., 
   4.48385388488056994330350704363253`20.*^-6}, 
  {-0.00002579697968034379048498447093950828`20., 
   4.48643124875544182347556016339273`20.*^-6}, 
  {-0.00002580285052824425042421569195398386`20., 
   4.48745226578160876942881599199718`20.*^-6}, 
  {-0.00002580520965683484457241393623557871`20., 
   4.48786254901475557781111934531803`20.*^-6}, 
  {-0.00002580618576267216366150171969897656`20., 
   4.48803230655168063678290777373504`20.*^-6}, 
  {-0.00002580660759886069850147528360747924`20., 
   4.48810566936707800025657106217031`20.*^-6}, 
  {-0.00002580680018564706557142413592789196`20., 
   4.4881391627212287950302845091986`20.*^-6}, 
  {-0.00002580689357214111786538570093554461`20., 
   4.48815540385062919398012190183384`20.*^-6}, 
  {-0.00002580694156384276529090718057327787`20., 
   4.48816375023352439841864009970049`20.*^-6}, 
  {-0.00002580696748268880257506216946619451`20., 
   4.48816825785892218696733382020773`20.*^-6}, 
  {-0.00002580698202821910022943766775309568`20., 
   4.48817078751636525729350743532099`20.*^-6}, 
  {-0.0000258069904178839569352361059558917`20., 
   4.4881722465885142496062792966768`20.*^-6}, 
  {-0.00002580699534722964764158444527166888`20., 
   4.48817310386602567679729482985544`20.*^-6}, 
  {-0.00002580699827842780146953412903741974`20., 
   4.48817361363961764687550070215995`20.*^-6}, 
  {-2.07522793778201372756892647864`20.*^-9, 
   3.609092065707849960989437354153662345211888344734`20.*^-10}, 
  {-3.42132197294108434269299488466`20.*^-9, 
   5.950125170332320595987817190715494481698851127296`20.*^-10}, 
  {-5.64039733327631865208452243696`20.*^-9, 
   9.80938666656751069927743032515284185124828254414`20.*^-10}, 
  {-9.29833153240934055105044155388`20.*^-9, 
   1.6171011360711896610522507050211665549627412709375`20.*^-9}, 
  {-1.532733638677992467248812041026`20.*^-8, 
   2.6656237194399868995631513757`20.*^-9}, 
  {-2.526229850288013496822822097387`20.*^-8, 
   4.39344321789219738577882103894`20.*^-9}, 
  {-4.162819691269532314943584412327`20.*^-8, 
   7.23968641959918663468449463014`20.*^-9}, 
  {-6.857277399598236072119726388877`20.*^-8, 
   1.192569982538823664716474154587`20.*^-8}, 
  {-1.1289322194539055012792965709212`20.*^-7, 
   1.963360381658966089181385340734`20.*^-8}, 
  {-1.8568471854215127748688039047172`20.*^-7, 
   3.229299452906978738902267660377`20.*^-8}, 
  {-3.0494019132457890901150556722652`20.*^-7, 
   5.303307675210067982808792473504`20.*^-8}, 
  {-4.9952360261920967284871908816195`20.*^-7, 
   8.687367002073211701716853707165`20.*^-8}, 
  {-8.1490619464302969361384910433124`20.*^-7, 
   1.4172281645965733801979984423153`20.*^-7}, 
  {-1.32056421121950493155008545517882`20.*^-6, 
   2.2966334108165303157392790524849`20.*^-7}, 
  {-2.11721525264635613479596792191631`20.*^-6, 
   3.682113482863228060514726820724`20.*^-7}, 
  {-3.33776905364917061932660129883511`20.*^-6, 
   5.8048157454768184683940892153654`20.*^-7}, 
  {-5.12805889227642405909881553458505`20.*^-6, 
   8.9183632909155201027805487558001`20.*^-7}, 
  {-7.58656370230663868096914871816898`20.*^-6, 
   1.31940238300985020538593890750765`20.*^-6}, 
  {-0.00001065633616246209311473165430371932`20., 
   1.85327585434123358517072248760335`20.*^-6}, 
  {-0.00001402664104854626772463081741454701`20., 
   2.43941583452978569124014215905165`20.*^-6}, 
  {-0.00001718046614324819917835222924316837`20., 
   2.98790715534751290058299639011623`20.*^-6}, 
  {-0.00001964768411805165538100142933634579`20., 
   3.41698854226985310973937901501665`20.*^-6}, 
  {-0.00002126087059852904180595018460584603`20., 
   3.69754271278765944451307558362539`20.*^-6}, 
  {-0.0000221594805496972635761944848520637`20., 
   3.85382270429517627412077997427196`20.*^-6}, 
  {-0.00002259957964478374488523120308515146`20., 
   3.93036167735369476264890488437417`20.*^-6}, 
  {-0.00002279575141194106611168602889191576`20., 
   3.96447850642453323681496154642014`20.*^-6}, 
  {-0.00002287784104613338204609874529184191`20., 
   3.97875496454493600801717309423337`20.*^-6}, 
  {-0.00002291090462482921038209129293878255`20., 
   3.98450515214421050123326833717956`20.*^-6}, 
  {-0.00002292397571522334059791152335399538`20., 
   3.98677838525623314746287362678182`20.*^-6}, 
  {-0.00002292912980139917239870853261601233`20., 
   3.98767474806942128673191871582822`20.*^-6}, 
  {-0.00002293118672789138051686518544795906`20., 
   3.98803247441589226380264094747114`20.*^-6}, 
  {-0.00002293202969117593286540491009180845`20., 
   3.98817907672624919398346262466233`20.*^-6}, 
  {-0.00002293238954091832251107660652470721`20., 
   3.98824165929014304540462722168819`20.*^-6}, 
  {-0.00002293255150770600555868796457127987`20., 
   3.98826982742713140151095036022259`20.*^-6}, 
  {-0.00002293262890503585830025687079598004`20., 
   3.98828328783232318265336883408347`20.*^-6}, 
  {-0.00002293266815261957816311597642697255`20., 
   3.98829011349905707184625676990826`20.*^-6}, 
  {-0.00002293268911958782989683526273012678`20., 
   3.98829375992831824292787177915249`20.*^-6}, 
  {-0.00002293270079121714084608637180362087`20., 
   3.98829578977689406018893422671668`20.*^-6}, 
  {-0.00002293270748547785554034154071760674`20., 
   3.98829695399614878962461577697508`20.*^-6}, 
  {-0.00002293271140406762641741634495250905`20., 
   3.98829763549002198563762520913201`20.*^-6}, 
  {-0.000022932713728672874460561176901173`20., 
   3.9882980397691955583584655480301`20.*^-6}, 
  {-1.8447796099146771637798056834392112839385503760384`20.*^-9, 
   3.20831236506900376309531423206940292868118963267`20.*^-10}, 
  {-3.04139355613700704989380784089`20.*^-9, 
   5.289380097629577478076187549373484761530154094847`20.*^-10}, 
  {-5.01404650735862778986478405265`20.*^-9, 
   8.720080882362830938895276613306696409742793768961`20.*^-10}, 
  {-8.26577654670047435938501462147`20.*^-9, 
   1.4375263559479085842408721080815371730226211979264`20.*^-9}, 
  {-1.362527512151903692253447004217`20.*^-8, 
   2.36961306461200642131034261603`20.*^-9}, 
  {-2.245698165846765305324972755124`20.*^-8, 
   3.90556202755959183534777870456`20.*^-9}, 
  {-3.700547705669925992419045113068`20.*^-8, 
   6.43573514029552346507660019664`20.*^-9}, 
  {-6.095789152307083500472913319039`20.*^-8, 
   1.060137243879492782690941446789`20.*^-8}, 
  {-1.0035656219122872800076716836593`20.*^-7, 
   1.745331516369195269578559449843`20.*^-8}, 
  {-1.650644548998318341146055261791`20.*^-7, 
   2.870686172170988419384443933549`20.*^-8}, 
  {-2.7107610259076842892255426463131`20.*^-7, 
   4.714367001578581372566161124022`20.*^-8}, 
  {-4.4404933071446280687589563802703`20.*^-7, 
   7.722597055903700989146011096123`20.*^-8}, 
  {-7.2440365048725100949684776203415`20.*^-7, 
   1.2598324356300017556466917600594`20.*^-7}, 
  {-1.17389439987555348474669860636212`20.*^-6, 
   2.0415554780444408430377367067166`20.*^-7}, 
  {-1.88204083994817688601154213063821`20.*^-6, 
   3.2731145042576989321939863141534`20.*^-7}, 
  {-2.96696224886177936068462391053127`20.*^-6, 
   5.1599343458465728011906502791848`20.*^-7}, 
  {-4.5582360109857278684695747400786`20.*^-6, 
   7.9273669756273528147296952001368`20.*^-7}, 
  {-6.74330805960312580609936887635904`20.*^-6, 
   1.17274922775706535758249893501896`20.*^-6}, 
  {-9.47145646550574851052393149081247`20.*^-6, 
   1.6472098200879562626998141723152`20.*^-6}, 
  {-0.00001246644915338116391998159803172687`20., 
   2.16807811363150676869245183160468`20.*^-6}, 
  {-0.00001526885638143129567351658170316683`20., 
   2.65545328372718185626375333968119`20.*^-6}, 
  {-0.00001746100783214566014227621328373265`20., 
   3.03669701428620176387412404934479`20.*^-6}, 
  {-0.00001889421345227746436215717301889104`20., 
   3.28595016561347206298385617719843`20.*^-6}, 
  {-0.00001969243540517967611218473218170192`20., 
   3.42477137481385671516256211855687`20.*^-6}, 
  {-0.00002008324340545612196668967541665126`20., 
   3.49273798355758642898950876811326`20.*^-6}, 
  {-0.00002025734124078834297542820271298808`20., 
   3.5230158679631900826831656892153`20.*^-6}, 
  {-0.00002033011971171367088304419362177239`20., 
   3.53567299334150797965985976030823`20.*^-6}, 
  {-0.00002035938361752770894929186806736516`20., 
   3.5407623682656885129203248812809`20.*^-6}, 
  {-0.00002037092132067954986202121190108421`20., 
   3.54276892533557388904716728714507`20.*^-6}, 
  {-0.00002037545166703224378187201955132195`20., 
   3.54355681165778152728209035675164`20.*^-6}, 
  {-0.0000203772483243878343850103519636821`20., 
   3.54386927380657989304527860237949`20.*^-6}, 
  {-0.00002037797809746698812098081620606222`20., 
   3.54399619086382402104014194888037`20.*^-6}, 
  {-0.00002037828601142071359834059004013971`20., 
   3.54404974111664584318966783306778`20.*^-6}, 
  {-0.00002037842269187198868251099636379877`20., 
   3.54407351162991107521930371544328`20.*^-6}, 
  {-0.00002037848705284537224678049516838163`20., 
   3.54408470484267343422269481189246`20.*^-6}, 
  {-0.00002037851924306076763433843166599087`20., 
   3.54409030314100306684146637669407`20.*^-6}, 
  {-0.00002037853624278821566741346086838798`20., 
   3.54409325961534185520234102058923`20.*^-6}, 
  {-0.00002037854562357227094361997806370941`20., 
   3.54409489105604712062956140238426`20.*^-6}, 
  {-0.00002037855097085759832323665155743793`20., 
   3.54409582101871275186724374911965`20.*^-6}, 
  {-0.00002037855408810564174405955465687332`20., 
   3.54409636314880725983644428815189`20.*^-6}, 
  {-0.00002037855593242809188176549930808235`20., 
   3.54409668390053771856791292314477`20.*^-6}, 
  {-1.6398545225305367746501309766913187643401797894143`20.*^-9, 
   2.851920908748759608087184307287770833466082428979`20.*^-10}, 
  {-2.7035440193772044848773622537`20.*^-9, 
   4.70181568587339910413454304991636888164910834708`20.*^-10}, 
  {-4.45706705358542153706564067242`20.*^-9, 
   7.751420962757254847070679430297868410791948976128`20.*^-10}, 
  {-7.34758210362161767919285604997`20.*^-9, 
   1.2778403658472378572509314869512923124436631027712`20.*^-9}, 
  {-1.211172579015696840243813022074`20.*^-8, 
   2.10638709394034233085880525578`20.*^-9}, 
  {-1.996236866508339094868093177902`20.*^-8, 
   3.47171628957972016498798813548`20.*^-9}, 
  {-3.289475021078613255922609723572`20.*^-8, 
   5.72082612361497957551758212796`20.*^-9}, 
  {-5.418640696926156916565427431689`20.*^-8, 
   9.4237229511759250722876998812`20.*^-9}, 
  {-8.920843435777185328304019403233`20.*^-8, 
   1.55145103230907570927026424404`20.*^-8}, 
  {-1.4672808540122315418607834501981`20.*^-7, 
   2.551792789586489638018753826431`20.*^-8}, 
  {-2.4096289928397790173077921112363`20.*^-7, 
   4.190659117982224377926594976062`20.*^-8}, 
  {-3.9471984274532672897289588768359`20.*^-7, 
   6.864692917310030069093841524934`20.*^-8}, 
  {-6.4392667665300841235916045991571`20.*^-7, 
   1.1198724811356668041028877563752`20.*^-7}, 
  {-1.04347416935276074971628527605609`20.*^-6, 
   1.8147376858308882603761483061846`20.*^-7}, 
  {-1.67292643632553862842461091276832`20.*^-6, 
   2.9094372805661541363906276743798`20.*^-7}, 
  {-2.63725696547069446944692229547259`20.*^-6, 
   4.5865338529925121207772561660392`20.*^-7}, 
  {-4.05160059260214733683214879933517`20.*^-6, 
   7.0462619001776475423167805205831`20.*^-7}, 
  {-5.9936126516953545103274434549486`20.*^-6, 
   1.04236741768614861049172929651279`20.*^-6}, 
  {-8.41812785930179515486841070177303`20.*^-6, 
   1.46402223640031220084668012204747`20.*^-6}, 
  {-0.00001107959662969161325535655606825993`20., 
   1.92688637038115013136635757708868`20.*^-6}, 
  {-0.00001356975850166634001849663525895418`20., 
   2.35995800028979826408637134938335`20.*^-6}, 
  {-0.00001551753753582536521134999793256928`20., 
   2.69870218014354177588695616218595`20.*^-6}, 
  {-0.00001679087309107104218358207092831924`20., 
   2.920151841925398640622968857099`20.*^-6}, 
  {-0.00001749995180867193152976212124479503`20., 
   3.04346987976903157039341239039915`20.*^-6}, 
  {-0.00001784701623604122204901124945995459`20., 
   3.10382891061586470417586947129646`20.*^-6}, 
  {-0.00001800154590997943500111200336237824`20., 
   3.13070363651816260888904406302231`20.*^-6}, 
  {-0.00001806608559588443523940277088753045`20., 
   3.14192792971903221554830798044009`20.*^-6}, 
  {-0.00001809199761460371844549978165665598`20., 
   3.14643436775716842530430985333147`20.*^-6}, 
  {-0.00001810218899298002940722381617504694`20., 
   3.1482067813878312012563158565299`20.*^-6}, 
  {-0.00001810617549710719498385222417303388`20., 
   3.14890008645342521458299550835372`20.*^-6}, 
  {-0.00001810774741439904942344402976950802`20., 
   3.1491734633737477258163530033927`20.*^-6}, 
  {-0.00001810838065411993277973884569795237`20., 
   3.14928359202085787473719055616562`20.*^-6}, 
  {-0.00001810864490434478091577246206046778`20., 
   3.14932954858170102882999340182048`20.*^-6}, 
  {-0.00001810876063519399555798015992060226`20., 
   3.14934967568591227095307129053951`20.*^-6}, 
  {-0.00001810881433824762140163687911774317`20., 
   3.14935901534741241767597897699881`20.*^-6}, 
  {-0.00001810884082065791078079439380142345`20., 
   3.14936362098398448361641631329104`20.*^-6}, 
  {-0.00001810885463739258218152119228956677`20., 
   3.14936602389436211852542474601161`20.*^-6}, 
  {-0.0000181088621903646247396393973043332`20., 
   3.14936733745471734602424300944925`20.*^-6}, 
  {-0.00001810886646686550501943285237973169`20., 
   3.14936808119400087294484389212725`20.*^-6}, 
  {-0.00001810886894857750663075245333781061`20., 
   3.14936851279608810969607884135836`20.*^-6}, 
  {-0.00001810887041255316815983731257698889`20., 
   3.14936876740055098431953262208501`20.*^-6}, 
  {-1.4576400072274800300663164193185394750118665650176`20.*^-9, 
   2.535026099526052226202289424902950934219423433177`20.*^-10}, 
  {-2.40313625513219752225540832836`20.*^-9, 
   4.179367400229908734357231875415058035991166596572`20.*^-10}, 
  {-3.96181421418799667918317994508`20.*^-9, 
   6.890111676848689876840312947965483963103997591551`20.*^-10}, 
  {-6.5311455961962547653880948271`20.*^-9, 
   1.1358514080341312635457556221042064028224710508543`20.*^-9}, 
  {-1.076591419522891998699561368966`20.*^-8, 
   1.87233290351807304121662846777`20.*^-9}, 
  {-1.77442194991308025328458103805`20.*^-8, 
   3.08595121724013957092970615313`20.*^-9}, 
  {-2.923959355789012191536901711929`20.*^-8, 
   5.08514670572002120267287254248`20.*^-9}, 
  {-4.816537476030980189716028595502`20.*^-8, 
   8.37658691483648728646265842696`20.*^-9}, 
  {-7.929581392405383643099463111468`20.*^-8, 
   1.37905763346180585097381967156`20.*^-8}, 
  {-1.3042390272087772036307288433153`20.*^-7, 
   2.26824178645004731066213711881`20.*^-8}, 
  {-2.141871744498652864030857471791`20.*^-7, 
   3.724994338258526720053665168334`20.*^-8}, 
  {-3.5085782504240894579624797618954`20.*^-7, 
   6.101875218128851231239095238079`20.*^-8}, 
  {-5.7237003533743665816416138987835`20.*^-7, 
   9.954261484129333185463676345712`20.*^-8}, 
  {-9.2751171773650166056072485446278`20.*^-7, 
   1.613063856933046366192564964283`20.*^-7}, 
  {-1.48699742091589030422415770589889`20.*^-6, 
   2.5860824711580700943028829667808`20.*^-7}, 
  {-2.34411688838413239470486049660148`20.*^-6, 
   4.0767250232767519907910617332199`20.*^-7}, 
  {-3.60117320132023372567754491281515`20.*^-6, 
   6.2629099153395369142218172396786`20.*^-7}, 
  {-5.32713227583183654206052859181573`20.*^-6, 
   9.2645778710118896383661366814187`20.*^-7}, 
  {-7.48178604328691364020287574566927`20.*^-6, 
   1.30118018144120237220919578185553`20.*^-6}, 
  {-9.84686761276815042109692229370433`20.*^-6, 
   1.71249871526402616019076909455729`20.*^-6}, 
  {-0.00001205958684753042272942170435554993`20., 
   2.09731945174442134424725293139998`20.*^-6}, 
  {-0.00001379025674596351199524661569906614`20., 
   2.39830552103713252091245490418542`20.*^-6}, 
  {-0.00001492157946783182883808910860223302`20., 
   2.59505729875336153705897540908402`20.*^-6}, 
  {-0.00001555149388678863956140767823669019`20., 
   2.70460763248498079328829186725047`20.*^-6}, 
  {-0.00001585973229498003246226263591795913`20., 
   2.75821431217044042821958885529726`20.*^-6}, 
  {-0.00001599691057834999814928306360898554`20., 
   2.78207140493043446074488062764966`20.*^-6}, 
  {-0.00001605415700860842463469467632862802`20., 
   2.79202730584494341472950892671792`20.*^-6}, 
  {-0.00001607710989679735015977926949194396`20., 
   2.79601911248649567996161208555545`20.*^-6}, 
  {-0.00001608611776576359317321347347525569`20., 
   2.79758569839366837795016930004448`20.*^-6}, 
  {-0.00001608962924080851558530505569808593`20., 
   2.7981963897058287974443575127106`20.*^-6}, 
  {-0.00001609100661901773064590262909716017`20., 
   2.79843593374221402537437027776698`20.*^-6}, 
  {-0.00001609155727821617901612722188923176`20., 
   2.7985317005593354810656038068229`20.*^-6}, 
  {-0.00001609178469411364794585257072199721`20., 
   2.79857125115019964275696882121692`20.*^-6}, 
  {-0.00001609188301044716483763471265448592`20., 
   2.79858834964298518915386307034539`20.*^-6}, 
  {-0.00001609192797495235823241798346690543`20., 
   2.79859616955693186650747538554877`20.*^-6}, 
  {-0.00001609194983071231938267064296495337`20., 
   2.79859997055866424046445964607885`20.*^-6}, 
  {-0.00001609196108960211894796612012030291`20., 
   2.79860192862645546921149915135703`20.*^-6}, 
  {-0.0000160919671826585307622067294352046`20., 
   2.79860298828844013255769207568776`20.*^-6}, 
  {-0.00001609197060736402347057247308189943`20., 
   2.79860358388939538618651705772163`20.*^-6}, 
  {-0.0000160919725848355807301150054950129`20., 
   2.79860392779749230088956617304573`20.*^-6}, 
  {-0.00001609197374753696038641317653280288`20., 
   2.79860413000642789328924809266137`20.*^-6}, 
  {-1.295630380136751642100047338301624295892868661248`20.*^-9, 
   2.253270226324785464521821457916535456873256838758`20.*^-10}, 
  {-2.13603926672899856997314524369`20.*^-9, 
   3.714850898659127947779383032506952340062298734072`20.*^-10}, 
  {-3.52147760985386760235283271294`20.*^-9, 
   6.12430888670237843887449167467802221135976726528`20.*^-10}, 
  {-5.80523991928260461133521684868`20.*^-9, 
   1.0096069424839312367539507562908753393181962272768`20.*^-9}, 
  {-9.56933353534683871849632303216`20.*^-9, 
   1.6642319191907545597384909621137663039581181706239`20.*^-9}, 
  {-1.577203129165822895601742973254`20.*^-8, 
   2.74296196376664851408998777957`20.*^-9}, 
  {-2.598974268483960234918384030619`20.*^-8, 
   4.51995524953732214768414614021`20.*^-9}, 
  {-4.281199433555060640402345738236`20.*^-8, 
   7.44556423226967067896060128389`20.*^-9}, 
  {-7.048237966732187639685037736641`20.*^-8, 
   1.225780515953423937336528302025`20.*^-8}, 
  {-1.1592767628797937535962543294346`20.*^-7, 
   2.016133500660510875819572746844`20.*^-8}, 
  {-1.9038065409124311002111576063713`20.*^-7, 
   3.310967897239010609062882793689`20.*^-8}, 
  {-3.1185992130754099013346941898929`20.*^-7, 
   5.423650805348538958842946417206`20.*^-8}, 
  {-5.0874920604086689668652000751791`20.*^-7, 
   8.847812278971598203243826217702`20.*^-8}, 
  {-8.2441103678673339008039516712149`20.*^-7, 
   1.4337583248464928523137307254285`20.*^-7}, 
  {-1.32169350854054119016144919280445`20.*^-6, 
   2.298597406157462939411215987486`20.*^-7}, 
  {-2.08350226804109334699146920231696`20.*^-6, 
   3.6234822052888579947677725257686`20.*^-7}, 
  {-3.20073956558634031023476177675245`20.*^-6, 
   5.5665035923240701047561074378302`20.*^-7}, 
  {-4.73465818458181899811685507433122`20.*^-6, 
   8.2341881470988156488988783901412`20.*^-7}, 
  {-6.64947051930554296982869931465794`20.*^-6, 
   1.15642965553139877736151292428833`20.*^-6}, 
  {-8.75116755135338588951253539006963`20.*^-6, 
   1.52194218284406711121957137218602`20.*^-6}, 
  {-0.00001071736521377930330684318308013178`20., 
   1.86388960239640057510316227480552`20.*^-6}, 
  {-0.00001225514311101313861650056186533772`20., 
   2.13132923669793715069574988962396`20.*^-6}, 
  {-0.000013260310537081170913248969880008`20., 
   2.30614096297063841969547302261008`20.*^-6}, 
  {-0.00001381991756908692127593216457817264`20., 
   2.40346392505859500450994166576915`20.*^-6}, 
  {-0.0000140936902465176461722997348434251`20., 
   2.45107656461176455170430171190002`20.*^-6}, 
  {-0.00001421547917679081995883063165232773`20., 
   2.47225724813753390588358811344829`20.*^-6}, 
  {-0.00001426626671244686446405824172371785`20., 
   2.48108986303423729809708551716832`20.*^-6}, 
  {-0.00001428660540615992500690603603689546`20., 
   2.48462702715824782728800626728618`20.*^-6}, 
  {-0.00001429457174895649066619553375454669`20., 
   2.48601247807938968107748413122552`20.*^-6}, 
  {-0.00001429766761563030673717537680539616`20., 
   2.48655088967483595429136987919934`20.*^-6}, 
  {-0.00001429887620798414400807970186630281`20., 
   2.48676107964941634923125249848744`20.*^-6}, 
  {-0.0000142993560142740813784604994332654`20., 
   2.48684452422157937016704337969834`20.*^-6}, 
  {-0.00001429955225235728979384972686045807`20., 
   2.48687865258387648588690901921009`20.*^-6}, 
  {-0.00001429963604357153020738168861560737`20., 
   2.48689322496896177519681541140999`20.*^-6}, 
  {-0.00001429967382159035015322968088136315`20., 
   2.48689979505919133099646624023707`20.*^-6}, 
  {-0.00001429969191805161019117211175743416`20., 
   2.48690294226984525063862813172768`20.*^-6}, 
  {-0.00001429970111787782483227561113372728`20., 
   2.48690454223962170996097584934386`20.*^-6}, 
  {-0.00001429970604348970976858892808513763`20., 
   2.48690539886777561192850923219784`20.*^-6}, 
  {-0.0000142997087900903116642326239089577`20., 
   2.48690587653744550682306502764482`20.*^-6}, 
  {-0.00001429971036730738111551621143042087`20., 
   2.48690615083606628095934111833407`20.*^-6}, 
  {-0.00001429971129130369887124187791260057`20., 
   2.48690631153107806456380485436532`20.*^-6}}}


==> anc/Fbar_00_uguZ <==
{{{3.517006247975543664383206157108`20.*^-8, 
   -1.480844735989702595529771013519`20.*^-8}, 
  {5.798545215503254626723042412278`20.*^-8, 
   -2.441492722317159842830754699907`20.*^-8}, 
  {9.560121363820902461162953552292`20.*^-8, 
   -4.02531425845090629943703307465`20.*^-8}, 
  {1.5761809153037376185812686181347`20.*^-7, 
   -6.636551222331526815079025760569`20.*^-8}, 
  {2.598637921742118257778033477217`20.*^-7, 
   -1.094163335470365582222329885144`20.*^-7}, 
  {4.2843069674468372206211154491711`20.*^-7, 
   -1.8039187231355104086825749259669`20.*^-7}, 
  {7.0632936942364454414928326003672`20.*^-7, 
   -2.9740183975732401858917189896282`20.*^-7}, 
  {1.16444880112485562998088034559322`20.*^-6, 
   -4.9029423205257079157089698761819`20.*^-7}, 
  {1.91960065619236824244371834815794`20.*^-6, 
   -8.0825290787047083892367088343492`20.*^-7}, 
  {3.1641949768855553501133009636481`20.*^-6, 
   -1.33229262184654962110033724785183`20.*^-6}, 
  {5.21495250509053387157948828550561`20.*^-6, 
   -2.19576947582759320908610033073921`20.*^-6}, 
  {8.59258417710981654100171573531309`20.*^-6, 
   -3.6179301798357122277901960990792`20.*^-6}, 
  {0.00001415120918695586629820513051634836`20., 
   -5.95840386819194370450742337530456`20.*^-6}, 
  {0.0000232854870931141975541821072123401`20., 
   -9.80441561815334633860299251045898`20.*^-6}, 
  {0.00003825144019294385639046310224704698`20., 
   -0.00001610586955492372900651077989349348`20.}, 
  {0.00006262589635464304084483082201215115`20., 
   -0.00002636879846511285930308666189985311`20.}, 
  {0.00010183615254670793010629658474859834`20., 
   -0.00004287838001966649688686171989414668`20.}, 
  {0.00016335180846162085586710009136393298`20., 
   -0.00006877970882594562352298951215323494`20.}, 
  {0.00025534677540248364689725701712107617`20., 
   -0.00010751443174841416711463453352466364`20.}, 
  {0.00038200999123560987591246776445499614`20., 
   -0.00016084631209920415827893379555999839`20.}, 
  {0.00053622083636578739266893045692606515`20., 
   -0.00022577719425927890217639177133729057`20.}, 
  {0.00069740200138709805330293394760991479`20., 
   -0.00029364294795246233823281429373049045`20.}, 
  {0.00084163477891060235951375442804834918`20., 
   -0.0003543725384886746776900018644414102`20.}, 
  {0.00095482284108160508713910878502345165`20., 
   -0.00040203066992909687879541422527303228`20.}, 
  {0.00103555292557660376616548186723784472`20., 
   -0.00043602228445330684891178183883698724`20.}, 
  {0.00108962163250199251212358716287605799`20., 
   -0.00045878805579031263668361564752676126`20.}, 
  {0.00112444256385195531653502408520050716`20., 
   -0.00047344950056924434380422066745284512`20.}, 
  {0.00114634020699719048275921667757304352`20., 
   -0.00048266956084092230853019649582022885`20.}, 
  {0.00115991473824762057081062345068292161`20., 
   -0.00048838515294636655613078882134017752`20.}, 
  {0.00116825734058295415890867465634818412`20., 
   -0.00049189782761387543532996827635713014`20.}, 
  {0.00117335788659880197095211103788071394`20., 
   -0.00049404542593633767197983622647609008`20.}, 
  {0.00117646649329731084647045246586559845`20., 
   -0.00049535431296728877746124314352235724`20.}, 
  {0.00117835748067226576902205888961721719`20., 
   -0.00049615051817779611327244584825988092`20.}, 
  {0.00117950645733508412965023307326895822`20., 
   -0.00049663429782529858090536129400798241`20.}, 
  {0.00118020409623435664768508442911384577`20., 
   -0.00049692804051972911481477239120582981`20.}, 
  {0.00118062751144416135911965767634601471`20., 
   -0.00049710632060806794068196112688253251`20.}, 
  {0.00118088442725942199753095167177869931`20., 
   -0.00049721449568817768317092701969629446`20.}, 
  {0.00118104029192947564842583807017604406`20., 
   -0.00049728012291767395723193181902149224`20.}, 
  {0.00118113484237316658909093015819492553`20., 
   -0.00049731993363080698488039164555575814`20.}, 
  {0.00118119219517220831321224895759849931`20., 
   -0.00049734408217777192135252587688357867`20.}, 
  {0.00118122698326333208597664486542163624`20., 
   -0.00049735872979508719409542941701963632`20.}, 
  {3.279491344687650800853367188213`20.*^-8, 
   -1.380838460921116126675101973984`20.*^-8}, 
  {5.406933321707313510323176986525`20.*^-8, 
   -2.276603503876763583293969257483`20.*^-8}, 
  {8.914422134120548359683400685923`20.*^-8, 
   -3.753440898577072993550905551968`20.*^-8}, 
  {1.4697120055543081268536091724843`20.*^-7, 
   -6.18826107601813948148888072625`20.*^-8}, 
  {2.4230701592030159041942145681596`20.*^-7, 
   -1.0202400670328488017659850813302`20.*^-7}, 
  {3.9947625945178437448694059245776`20.*^-7, 
   -1.6820053029548815767871182840327`20.*^-7}, 
  {6.5856929210744273975880250690263`20.*^-7, 
   -2.7729233351892325884581158185374`20.*^-7}, 
  {1.0856453373786461182044839415902`20.*^-6, 
   -4.5711382626469310240188797540641`20.*^-7}, 
  {1.78951213846304465387112216413595`20.*^-6, 
   -7.5347879514233459110363038489934`20.*^-7}, 
  {2.94927338269507198395251638365394`20.*^-6, 
   -1.24179931902950399324316479311747`20.*^-6}, 
  {4.85941795506812666957031317806424`20.*^-6, 
   -2.04607071792342175560855291707968`20.*^-6}, 
  {8.00323053910915207748245840240077`20.*^-6, 
   -3.36978127962490613788735090627403`20.*^-6}, 
  {0.00001317113826048698280364984536381254`20., 
   -5.54574242546820328574730331107896`20.*^-6}, 
  {0.00002164787426112317610599049113444876`20., 
   -9.11489442573607414989073310924158`20.*^-6}, 
  {0.00003549689982538021195187067232263414`20., 
   -0.00001494606308437061555868238834637226`20.}, 
  {0.00005795501684757480861224535390384627`20., 
   -0.00002440211235687360362620857006477737`20.}, 
  {0.00009385845178807132962595955177331528`20., 
   -0.00003951934812129319142145665337823801`20.}, 
  {0.00014972012704588803194641846216029974`20., 
   -0.00006304005349300548713533408933065251`20.}, 
  {0.00023243487333294259011801514615032019`20., 
   -0.00009786731508755477478653269311592429`20.}, 
  {0.00034517865967631211125682669860713481`20., 
   -0.00014533838302160509947655860993984624`20.}, 
  {0.00048134059987723467212499026387334598`20., 
   -0.00020266972626409880931578537426246146`20.}, 
  {0.00062303952212534298959179875353356561`20., 
   -0.00026233243036856546930181000148781711`20.}, 
  {0.00074976311583435374089065160869727098`20., 
   -0.00031568973298288578563816909839885093`20.}, 
  {0.00084938397288653254000772012923065784`20., 
   -0.00035763535700485580631904005441290855`20.}, 
  {0.00092061324677929154007335166484246305`20., 
   -0.00038762663022285959582035859572314235`20.}, 
  {0.00096842590458375245570891765065044544`20., 
   -0.00040775827561421156029849164237913494`20.}, 
  {0.0009992701075330152164170265563960717`20., 
   -0.00042074530843495377533348486585097756`20.}, 
  {0.00101868957389968283764722383787135399`20., 
   -0.00042892192585249803690409424752478062`20.}, 
  {0.00103073704176824600202297236824963205`20., 
   -0.00043399454390241936927283047084195035`20.}, 
  {0.00103814472314274272479442772936840378`20., 
   -0.00043711356763904956833449588604985424`20.}, 
  {0.00104267503484147480645623481060417255`20., 
   -0.00043902106730167360271841465709649372`20.}, 
  {0.00104543661536831236850676956638013129`20., 
   -0.00044018383804981573410811350163373948`20.}, 
  {0.00104711669501393148118213007855529048`20., 
   -0.00044089124000586588681352845412854336`20.}, 
  {0.00104813759342822678557334186631755312`20., 
   -0.00044132109196977969918877552266002237`20.}, 
  {0.00104875749154741109255492234083116156`20., 
   -0.00044158210170417309160207256456048908`20.}, 
  {0.00104913373349482309493835964429320634`20., 
   -0.00044174051936624130313194090286029741`20.}, 
  {0.0010493620295236371010831579353451862`20., 
   -0.00044183664400995246361396123593481525`20.}, 
  {0.00104950053256323287227571665688378818`20., 
   -0.00044189496107925594622135438184580553`20.}, 
  {0.00104958455159660421683322184286589757`20., 
   -0.00044193033751435967024556709173300949`20.}, 
  {0.00104963551638646578361609294319602893`20., 
   -0.00044195179637324875099624966029306482`20.}, 
  {0.00104966642981221293034970368590357436`20., 
   -0.00044196481255251070751566470985413656`20.}, 
  {3.040568335893718029496603547075`20.*^-8, 
   -1.280239299323670749261727809294`20.*^-8}, 
  {5.013004523623033302391456039029`20.*^-8, 
   -2.110738746788645601006928858538`20.*^-8}, 
  {8.264914999057244068961037654573`20.*^-8, 
   -3.479964210129365923773068486134`20.*^-8}, 
  {1.3626185743640514565858902810925`20.*^-7, 
   -5.737341365743374554045853815125`20.*^-8}, 
  {2.2464816994488029377903644324449`20.*^-7, 
   -9.458870313468643948591008136609`20.*^-8}, 
  {3.7035597381802128063464286677785`20.*^-7, 
   -1.5593935739706159184616541759068`20.*^-7}, 
  {6.1054239446165471658307712118562`20.*^-7, 
   -2.5707048187859145961392720892027`20.*^-7}, 
  {1.00641992056126209373034470818379`20.*^-6, 
   -4.2375575602579456578119777186685`20.*^-7}, 
  {1.65877664192472163384900664938516`20.*^-6, 
   -6.9843227028409331951537122079376`20.*^-7}, 
  {2.73341700217901426281976601390573`20.*^-6, 
   -1.15091242197011126855569095322345`20.*^-6}, 
  {4.50269851472202553802450598060289`20.*^-6, 
   -1.89587305883032654232610778130648`20.*^-6}, 
  {7.41288196669135570642515813563298`20.*^-6, 
   -3.12121345965951819217901395184547`20.*^-6}, 
  {0.00001219198864278957395479064052727876`20., 
   -5.13346890222718903359605916938053`20.*^-6}, 
  {0.0000200185490991442896018860720052659`20., 
   -8.42886277858706930605729347590141`20.*^-6}, 
  {0.00003277357296263619315293612414848282`20., 
   -0.00001379939914216260764334152595725593`20.}, 
  {0.00005337966547705260805125031116321214`20., 
   -0.00002247564862191688760052644680556301`20.}, 
  {0.00008614298073805448951195171853507737`20., 
   -0.00003627072873181241663661124990950625`20.}, 
  {0.00013674696850556645901667723486875973`20., 
   -0.00005757767094971219327017988836579356`20.}, 
  {0.00021102014015981012249123507706005423`20., 
   -0.00008885058533044636736473055876212811`20.}, 
  {0.0003113510076142794006766588424904112`20., 
   -0.00013109516110074922133754056525912051`20.}, 
  {0.00043164566052405572826597922646316059`20., 
   -0.00018174554127328662242778072693185708`20.}, 
  {0.00055633592834017268225477000516082034`20., 
   -0.00023424670666954639252832421269929276`20.}, 
  {0.0006677814593717332273962860254059775`20., 
   -0.00028117114078809820100896253701304316`20.}, 
  {0.00075552689524585640582176370174547562`20., 
   -0.00031811658747193953929337419020862133`20.}, 
  {0.00081840606422992094962766786669260747`20., 
   -0.00034459202704417724194849173334425577`20.}, 
  {0.00086070073518008290345729280300444606`20., 
   -0.00036240030954950859092938644337029308`20.}, 
  {0.00088802811765258097053757369009008751`20., 
   -0.0003739065758537183033842415537221421`20.}, 
  {0.00090525209512264379604059819512236088`20., 
   -0.00038115877689374475622762029268309931`20.}, 
  {0.00091594513246992276107201592177190893`20., 
   -0.00038566110840838853097769091443027745`20.}, 
  {0.00092252298261428521803516364517033838`20., 
   -0.00038843072952180430233059521901908985`20.}, 
  {0.00092654692931299243611953878722043855`20., 
   -0.00039012502286862839415559527882965835`20.}, 
  {0.00092900026722523350303251155786662447`20., 
   -0.00039115800725272989601368907699647344`20.}, 
  {0.00093049297845533739809721327977962518`20., 
   -0.0003917865172443525886725108546440527`20.}, 
  {0.0009314000816489184544511706422055506`20., 
   -0.00039216845543112355976891395461286341`20.}, 
  {0.0009319509041530527250867739612934028`20., 
   -0.00039240038069602220003653640475511697`20.}, 
  {0.00093228522928121257685293256128412996`20., 
   -0.00039254114917103687446439265738279156`20.}, 
  {0.00093248809399367526283299501795472333`20., 
   -0.00039262656589207379487705053387567298`20.}, 
  {0.00093261116940896834028835546196919599`20., 
   -0.00039267838711956561696351808925018777`20.}, 
  {0.00093268583010319552938867729074335167`20., 
   -0.00039270982320134548605839043820772702`20.}, 
  {0.00093273111840118535803401002973678553`20., 
   -0.00039272889195839383496168843357338338`20.}, 
  {0.00093275858872363172671159206125296251`20., 
   -0.00039274045840995020072067034158019475`20.}, 
  {2.805064172099394864518257825462`20.*^-8, 
   -1.181079651410271521902424347562`20.*^-8}, 
  {4.624716210427898803123299749745`20.*^-8, 
   -1.947248930706483706578231473576`20.*^-8}, 
  {7.624717150929257583178048789836`20.*^-8, 
   -3.210407221443897929759178437827`20.*^-8}, 
  {1.257062643411386048649058039382`20.*^-7, 
   -5.292895340679520204838139113187`20.*^-8}, 
  {2.0724353787870398191382665478234`20.*^-7, 
   -8.726043700155957133213753885571`20.*^-8}, 
  {3.4165678068870297032827816215434`20.*^-7, 
   -1.4385548660576967171716975248604`20.*^-7}, 
  {5.6321509702349592172803184984871`20.*^-7, 
   -2.371431987467351249381186736205`20.*^-7}, 
  {9.2836242945096813897377360367075`20.*^-7, 
   -3.9088944397935500588369414891401`20.*^-7}, 
  {1.5300059893448723478432875171707`20.*^-6, 
   -6.4421304814520940961822632301925`20.*^-7}, 
  {2.52090638772299809774575196227688`20.*^-6, 
   -1.06143426851494656747189556306395`20.*^-6}, 
  {4.1517822553654670109098726358933`20.*^-6, 
   -1.7481188443644071624883674256393`20.*^-6}, 
  {6.83287246404880661123790742827657`20.*^-6, 
   -2.87699893223107646788964523295855`20.*^-6}, 
  {0.00001123194291411790811232529058751803`20., 
   -4.72923912173385604729485919474442`20.*^-6}, 
  {0.00001842614346217371401111202506909982`20., 
   -7.75837619459945853099453687119993`20.*^-6}, 
  {0.00003012511447857147447437738091278514`20., 
   -0.00001268425872781956819973784459485691`20.}, 
  {0.00004896265107280704620053348712855765`20., 
   -0.00002061585308328717734759304721202428`20.}, 
  {0.00007877054087735659974878516169115526`20., 
   -0.00003316654352730804199948848913311801`20.}, 
  {0.0001245129332477102676411498445716692`20., 
   -0.00005242649820956221795416835560912387`20.}, 
  {0.00019112835206400608050452278311626358`20., 
   -0.00008047509560589729705453590868053201`20.}, 
  {0.00028039531343018530257101783948112686`20., 
   -0.00011806118460218328529306014293942183`20.}, 
  {0.000386728676806217554138042637234925`20., 
   -0.00016283312707630212805812321567786316`20.}, 
  {0.00049654958280271593600530294221522501`20., 
   -0.00020907350854851197305486439672219999`20.}, 
  {0.00059464693946510667141452711963691804`20., 
   -0.0002503776587221501774376956293208076`20.}, 
  {0.00067198811037188780163764421321189389`20., 
   -0.00028294236226184749542637651082606058`20.}, 
  {0.00072752412918560637811097630094433822`20., 
   -0.00030632594913078163288883212671340556`20.}, 
  {0.00076495005237597746888498119227169071`20., 
   -0.00032208423257935893426736050200913294`20.}, 
  {0.00078916667572935952609060244081215989`20., 
   -0.00033228070557025664256446418560511997`20.}, 
  {0.00080444536372775744627144867874667861`20., 
   -0.00033871383735905576685113628578807519`20.}, 
  {0.00081393699907444690044132425695076392`20., 
   -0.00034271031539976711597529442397926903`20.}, 
  {0.00081977826283504798968476246072026627`20., 
   -0.00034516979487791494302516314135590156`20.}, 
  {0.00082335254833513056324751845616906114`20., 
   -0.00034667475719373918452527092891328891`20.}, 
  {0.00082553208842220967068475075829833454`20., 
   -0.00034759245828303565081463189823087771`20.}, 
  {0.00082685834175135909528894985932735053`20., 
   -0.0003481508807374143559111367828746739`20.}, 
  {0.00082766433935426588401404560460624156`20., 
   -0.00034849024814916458274275604404473328`20.}, 
  {0.00082815378535483502872303750893385334`20., 
   -0.00034869633067572001209391053007741194`20.}, 
  {0.00082845086431080417848632019409171048`20., 
   -0.0003488214165519175488363453448807202`20.}, 
  {0.00082863113092732936843041268364294741`20., 
   -0.00034889731828519131302333165627071468`20.}, 
  {0.00082874049727436099625897879846363072`20., 
   -0.00034894336727341515631957002040573925`20.}, 
  {0.0008288068420308419148950701582452215`20., 
   -0.00034897130190772291153476638241904062`20.}, 
  {0.00082884708610170159863862897500773114`20., 
   -0.0003489882467796638310057385157927289`20.}, 
  {0.00082887149681480648245915614789146235`20., 
   -0.00034899852497465536103543416753324732`20.}, 
  {2.57658310271614717362394603779`20.*^-8, 
   -1.084877095880483020473240436964`20.*^-8}, 
  {4.248010010369056920469837168722`20.*^-8, 
   -1.78863579383960291388203670262`20.*^-8}, 
  {7.003622684431146472464125504602`20.*^-8, 
   -2.948893761865745883142789686148`20.*^-8}, 
  {1.1546584392406311938844502048168`20.*^-7, 
   -4.861719744171078711092421915018`20.*^-8}, 
  {1.9035911198448343529108125431292`20.*^-7, 
   -8.01512050460982885436131597107`20.*^-8}, 
  {3.1381682299817822968787723535798`20.*^-7, 
   -1.3213339915712767565805357278231`20.*^-7}, 
  {5.1730867725993370323961243380995`20.*^-7, 
   -2.1781417989891945399562628791997`20.*^-7}, 
  {8.5265906808712069489692390398639`20.*^-7, 
   -3.590143444577350294302837490469`20.*^-7}, 
  {1.4051478095413830794606756082004`20.*^-6, 
   -5.9164118296479287556238972976859`20.*^-7}, 
  {2.31493069959071905911065801028365`20.*^-6, 
   -9.7470766298556591962554021485627`20.*^-7}, 
  {3.81186784501178957462293921399889`20.*^-6, 
   -1.60499698737338508405176387957846`20.*^-6}, 
  {6.27161297737933066566166958103525`20.*^-6, 
   -2.64067914837024449080491350780431`20.*^-6}, 
  {0.00001030443813838058066162044010449621`20., 
   -4.3387107951076129101559747808405`20.*^-6}, 
  {0.00001689166530358008479459934915725489`20., 
   -7.11228012782319359772604175042312`20.*^-6}, 
  {0.00002758315032519425401918933858995275`20., 
   -0.00001161395803166073853439551098524327`20.}, 
  {0.00004474839760472631855495064186952641`20., 
   -0.00001884143057041108149682132289243216`20.}, 
  {0.00007179540920548181931567973262801722`20., 
   -0.00003022964598125550286975988742232303`20.}, 
  {0.00011306429673320459925061360993983153`20., 
   -0.0000476060196771387786318373094483501`20.}, 
  {0.00017274966263688703902976276963701558`20., 
   -0.0000727367000576366480125316924787434`20.}, 
  {0.00025215935192670607342940157806894789`20., 
   -0.00010617235870598150460185329602903069`20.}, 
  {0.00034619844132418419002733417575607469`20., 
   -0.0001457677647680775536957196529499262`20.}, 
  {0.00044300318322725283496513808928745356`20., 
   -0.00018652765609568540419584761654208571`20.}, 
  {0.00052942393144145875731630209620415248`20., 
   -0.00022291533955429842413317982998069579`20.}, 
  {0.00059764117495505532845891276278661997`20., 
   -0.0002516383894547601382984895843312084`20.}, 
  {0.0006467155451054936748055664434518833`20., 
   -0.00027230128214968154728655429197974032`20.}, 
  {0.00067984390929616598104561681272032044`20., 
   -0.00028625006707206988675604918430329282`20.}, 
  {0.00070130830670096066712507686013446653`20., 
   -0.00029528770808461501773687446742503854`20.}, 
  {0.00071486315008470176481334996877490015`20., 
   -0.00030099501056197969044772630264206323`20.}, 
  {0.00072328903258922843131150076191385666`20., 
   -0.00030454275056388565528905295238478173`20.}, 
  {0.00072847644418249989085721631837454071`20., 
   -0.00030672692386631574351882792352612239`20.}, 
  {0.00073165141029469380626935933418004834`20., 
   -0.00030806375170302897106078287754949404`20.}, 
  {0.00073358774380565606915715935547602929`20., 
   -0.00030887905002343413438196183388464389`20.}, 
  {0.00073476611446311026819389467747900395`20., 
   -0.00030937520608973063923953460104379115`20.}, 
  {0.00073548228044184260313342785772764202`20., 
   -0.00030967674965972320131933804535900716`20.}, 
  {0.00073591719069047155013198751326970739`20., 
   -0.000309859869764409073739784216113561`20.}, 
  {0.00073618117360507103484515298286637246`20., 
   -0.00030997102046529306730322230857531473`20.}, 
  {0.00073634135967594666924417575000968033`20., 
   -0.00031003846723197754494491610526723382`20.}, 
  {0.00073643854406157066303977081976171014`20., 
   -0.00031007938697329291075358771358387797`20.}, 
  {0.00073649749916718864671749272884362258`20., 
   -0.0003101042101756583775652600963552095`20.}, 
  {0.00073653326085060357894304501666378935`20., 
   -0.00031011926772656992797601895438475342`20.}, 
  {0.00073655495273409337057120431864751275`20., 
   -0.0003101284011511972086615597131147422`20.}, 
  {2.357717078769085756919738821342`20.*^-8, 
   -9.92722980534351897650416345829`20.*^-9}, 
  {3.887158674922001621662733391574`20.*^-8, 
   -1.636698389440842788068519322769`20.*^-8}, 
  {6.408674487533712421297359895927`20.*^-8, 
   -2.698389257908931545809414693021`20.*^-8}, 
  {1.0565666752272118867488479202799`20.*^-7, 
   -4.448701790430365838942517559075`20.*^-8}, 
  {1.7418613574070174237256066606403`20.*^-7, 
   -7.334153083819020731476238571119`20.*^-8}, 
  {2.8715106602490696481841243125995`20.*^-7, 
   -1.2090571201048714308143681316207`20.*^-7}, 
  {4.7334149624110304256489887635749`20.*^-7, 
   -1.9930168262783286002732584267684`20.*^-7}, 
  {7.8016194768682941100216057345638`20.*^-7, 
   -3.2848924113129659410617287303428`20.*^-7}, 
  {1.28560015452468042397550290961344`20.*^-6, 
   -5.4130532822091807325284333036355`20.*^-7}, 
  {2.11777639248072232980015935432228`20.*^-6, 
   -8.9169532314977782307375130708306`20.*^-7}, 
  {3.48667485481012132424336538690082`20.*^-6, 
   -1.46807362307794582073404858395822`20.*^-6}, 
  {5.73510082570763018292364067080987`20.*^-6, 
   -2.41477929503479165596784870349888`20.*^-6}, 
  {9.41899966226955223757788608524297`20.*^-6, 
   -3.96589459463981146845384677273388`20.*^-6}, 
  {0.00001542985596535329107093047258224495`20., 
   -6.4967814590961225561812516135768`20.*^-6}, 
  {0.00002516946475221665606995507356845334`20., 
   -0.00001059766936935438150313897834461194`20.}, 
  {0.00004076640077069560257513845759581502`20., 
   -0.00001716480032450341161058461372455368`20.}, 
  {0.00006525059329591895593876347363916508`20., 
   -0.00002747393401933429723737409416385898`20.}, 
  {0.00010242039861957128567343156161850021`20., 
   -0.00004312437836613527817828697331305273`20.}, 
  {0.00015584748750386951549821945467237405`20., 
   -0.00006561999473847137494661871775678908`20.}, 
  {0.00022647815990557391047949331057381087`20., 
   -0.000095359225223399541254523499188973`20.}, 
  {0.00030968256044827426947719158750033667`20., 
   -0.00013039265703085232399039645789487861`20.}, 
  {0.00039507914228423646557070973851661694`20., 
   -0.00016634911254073114339819357411225978`20.}, 
  {0.00047127314682717009531282204286133455`20., 
   -0.00019843079866407161907908296541529877`20.}, 
  {0.00053148176119487879381293641837194909`20., 
   -0.0002237817941873173868686048077355575`20.}, 
  {0.00057486655069737518116679692581714387`20., 
   -0.0002420490739778421815439144950809027`20.}, 
  {0.00060420000141459437587508087403352732`20., 
   -0.00025440000059561868457898142064569571`20.}, 
  {0.00062322877678790849599140336676192828`20., 
   -0.00026241211654227726147006457547870664`20.}, 
  {0.00063525578053803321323673152387009301`20., 
   -0.00026747611812127714241546590478740758`20.}, 
  {0.00064273615657728182969486567136706921`20., 
   -0.00027062575013780287566099607215455547`20.}, 
  {0.00064734312516919844918618592251567388`20., 
   -0.00027256552638703092597313091474344163`20.}, 
  {0.00065016346575618870637711092117326946`20., 
   -0.00027375303821313208689562565102032399`20.}, 
  {0.00065188376159661686668796600208388294`20., 
   -0.00027447737330383868071072252719321386`20.}, 
  {0.00065293075035731343961089304268641648`20., 
   -0.000274918210676763553520376017973228`20.}, 
  {0.00065356710095597925318848742207505262`20., 
   -0.00027518614777093863292146838824212742`20.}, 
  {0.00065395355354460135088780647715396117`20., 
   -0.00027534886465035846353170799038061523`20.}, 
  {0.00065418812804197278631199691246180366`20., 
   -0.00027544763285977801528926185787865417`20.}, 
  {0.00065433047061895774008503058133688672`20., 
   -0.00027550756657640325898317077108921544`20.}, 
  {0.00065441683002863341427906345748748679`20., 
   -0.00027554392843310880601223724525788917`20.}, 
  {0.00065446921858997555828492013630539848`20., 
   -0.00027556598677472655085680847844437829`20.}, 
  {0.00065450099714492795498312078876225075`20., 
   -0.00027557936721891703367710349000515823`20.}, 
  {0.00065452027302188466236274234580479883`20., 
   -0.00027558748337763564731062835612833633`20.}, 
  {2.15023206205293417889740770446`20.*^-8, 
   -9.05360868232814391114697980825`20.*^-9}, 
  {3.545073238321510883923778053155`20.*^-8, 
   -1.492662416135373003757380232907`20.*^-8}, 
  {5.844670633295692124563369086968`20.*^-8, 
   -2.460913950861344052447734352409`20.*^-8}, 
  {9.635780334785541279850272550356`20.*^-8, 
   -4.057170667278122644147483179098`20.*^-8}, 
  {1.5885486550047755750720323393897`20.*^-7, 
   -6.688625915809581368724346692168`20.*^-8}, 
  {2.6187398059779474773680506319485`20.*^-7, 
   -1.1026272867275568325760213187152`20.*^-7}, 
  {4.3166638077384142454013378293526`20.*^-7, 
   -1.8175426558898586296426685597274`20.*^-7}, 
  {7.1145067540856615392359794990014`20.*^-7, 
   -2.9955817911939627533625176837901`20.*^-7}, 
  {1.17231292238996229986954004395444`20.*^-6, 
   -4.9360544100629991573454317640187`20.*^-7}, 
  {1.9309941063126404830355404273459`20.*^-6, 
   -8.130501500263749402254907062509`20.*^-7}, 
  {3.17871801896404914732791774819288`20.*^-6, 
   -1.33840758693223121992754431502857`20.*^-6}, 
  {5.22736941241874429590835336715135`20.*^-6, 
   -2.20099764733420812459299089143215`20.*^-6}, 
  {8.58197573174324229718579696741898`20.*^-6, 
   -3.61346346599715465144665135470273`20.*^-6}, 
  {0.00001405038225508522154494553084374847`20., 
   -5.91595042319377749260864456578882`20.*^-6}, 
  {0.00002289791172501613107390156496535606`20., 
   -9.64122598948047624164276419593939`20.*^-6}, 
  {0.00003703422549622267504424056877145204`20., 
   -0.00001559335810367270528178550264061139`20.}, 
  {0.00005915233645807157611283093173827977`20., 
   -0.0000249062469297143478369814449424336`20.}, 
  {0.00009257987648802816947483626885554354`20., 
   -0.00003898100062653817662098369214970254`20.}, 
  {0.00014036584165916128511270252319088827`20., 
   -0.00005910140701438369899482211502774242`20.}, 
  {0.00020318025074173253210703489545245674`20., 
   -0.00008554957925967685562401469282208704`20.}, 
  {0.00027682929883436363577509451534458764`20., 
   -0.00011655970477236363611582926961877373`20.}, 
  {0.00035221525380477289756918362040301729`20., 
   -0.00014830115949674648318702468227495466`20.}, 
  {0.00041944191135462883111692261179339467`20., 
   -0.00017660712057037003415449373128142932`20.}, 
  {0.00047261440872256823150767509844619593`20., 
   -0.00019899554051476557116112635724050357`20.}, 
  {0.0005109862439584652962082877618573617`20., 
   -0.00021515210271935380892980537341362598`20.}, 
  {0.00053696725476213917539814768661099161`20., 
   -0.00022609147568932175806237797330989118`20.}, 
  {0.00055384003548467087908193625777402667`20., 
   -0.00023319580441459826487660474011537964`20.}, 
  {0.00056451270365505079147900892507833125`20., 
   -0.0002376895594337055964122142842435079`20.}, 
  {0.00057115417130404571747377632334512577`20., 
   -0.00024048596686486135472580055719794771`20.}, 
  {0.00057524583394313059965445886049906361`20., 
   -0.00024220877218658130511766688863118469`20.}, 
  {0.00057775122923963639045578592095966944`20., 
   -0.00024326367546932058545506775619354503`20.}, 
  {0.00057927961707749582919232338824823456`20., 
   -0.00024390720719052455965992563715715139`20.}, 
  {0.00058020988201953804696595986719058312`20., 
   -0.00024429889769243707240671994408024553`20.}, 
  {0.00058077531610236833548874398744963189`20., 
   -0.00024453697520099719388999746839984502`20.}, 
  {0.00058111871150164874259945249141781022`20., 
   -0.00024468156273753631267345368059697272`20.}, 
  {0.00058132715424698412677837621435293643`20., 
   -0.00024476932810399331653826366920123639`20.}, 
  {0.00058145364113719138120998204329059374`20., 
   -0.00024482258574197531840420296559603946`20.}, 
  {0.00058153038138727316567438386670611018`20., 
   -0.00024485489742622028028395110177099377`20.}, 
  {0.00058157693482421793655149707642632736`20., 
   -0.00024487449887335492065326192691634838`20.}, 
  {0.00058160517389962279699694300879650175`20., 
   -0.00024488638901036749347239705633536917`20.}, 
  {0.00058162230286419648128485556933308574`20., 
   -0.00024489360120597746580414971340340453`20.}, 
  {1.955230368154499749345332365897`20.*^-8, 
   -8.23254891854526210250666259325`20.*^-9}, 
  {3.223570663248658007465135014298`20.*^-8, 
   -1.357292910841540213669530532335`20.*^-8}, 
  {5.314605622326119877937233231311`20.*^-8, 
   -2.237728683084682053868308728972`20.*^-8}, 
  {8.76185904914447158236603611118`20.*^-8, 
   -3.689203810166093297838330994181`20.*^-8}, 
  {1.4444656098691789342562205253516`20.*^-7, 
   -6.081960462607069196868296948847`20.*^-8}, 
  {2.3811930577833724426686605032904`20.*^-7, 
   -1.0026076032772094495446991592803`20.*^-7}, 
  {3.9250318940907478420515945231271`20.*^-7, 
   -1.6526450080382096177059345360534`20.*^-7}, 
  {6.4688599998400448469896144183314`20.*^-7, 
   -2.7237305262484399355745744919291`20.*^-7}, 
  {1.06587617704080964049181695202761`20.*^-6, 
   -4.4878996928034090125971240085373`20.*^-7}, 
  {1.75554393469914875696276267561408`20.*^-6, 
   -7.3917639355753631872116323183751`20.*^-7}, 
  {2.88954579695694850838579490639082`20.*^-6, 
   -1.21665086187660989826770311848035`20.*^-6}, 
  {4.75087896130962561055566956476898`20.*^-6, 
   -2.00037008897247394128659771148166`20.*^-6}, 
  {7.79717460101254133591175012561834`20.*^-6, 
   -3.28302088463685950985757900026035`20.*^-6}, 
  {0.00001275886724528173183363289871066001`20., 
   -5.37215462959230814047700998343578`20.*^-6}, 
  {0.00002077606000883866791163090334643653`20., 
   -8.74781474056364964700248561955222`20.*^-6}, 
  {0.00003356006706034023988893083000165511`20., 
   -0.00001413055455172220626902350736911795`20.}, 
  {0.00005350392531572072576045091854463652`20., 
   -0.00002252796855398767400440038675563642`20.}, 
  {0.00008352585280508999821217707442553512`20., 
   -0.00003516878012845894661565350502127794`20.}, 
  {0.00012623531285899981987667756609469855`20., 
   -0.00005315171067747360836912739625039939`20.}, 
  {0.00018209248937501740064321732442974965`20., 
   -0.00007667052184211258974451255765463142`20.}, 
  {0.00024730870402424946217093799480430168`20., 
   -0.00010412998064178924722986862939128493`20.}, 
  {0.00031390059506693692291671360125044251`20., 
   -0.00013216867160713133596493204263176525`20.}, 
  {0.00037325546591007764261614279083177741`20., 
   -0.00015716019617266427057521801719232734`20.}, 
  {0.00042024075629060490972065577157080359`20., 
   -0.00017694347633288627777711821960875941`20.}, 
  {0.00045419301955896045079705907529927564`20., 
   -0.0001912391661300886108619196106523266`20.}, 
  {0.00047721124949034318195916370261614053`20., 
   -0.00020093105241698660293017419057521705`20.}, 
  {0.00049217506094997083825661522143094151`20., 
   -0.00020723160461051403716068009323408065`20.}, 
  {0.00050164699966348793448026655155116565`20., 
   -0.00021121978933199491978116486381101711`20.}, 
  {0.00050754406492137384848278191417552745`20., 
   -0.00021370276417742056778222396386337997`20.}, 
  {0.00051117822123053697082854625433215042`20., 
   -0.00021523293525496293508570368603458966`20.}, 
  {0.00051340390117808057810965178361641681`20., 
   -0.00021617006365392866446722180362796496`20.}, 
  {0.00051476181176130126215277499829535417`20., 
   -0.00021674181547844263669590526244014913`20.}, 
  {0.00051558837416832129634432946361162757`20., 
   -0.00021708984175508265109234924783647475`20.}, 
  {0.00051609079791568310113162988960550387`20., 
   -0.00021730138859607709521331784825494899`20.}, 
  {0.00051639593453663391716273569889938121`20., 
   -0.00021742986717331954406852029427342369`20.}, 
  {0.00051658115704059158767440529291232217`20., 
   -0.00021750785559603856323132854438413566`20.}, 
  {0.00051669355457869385132991244421526755`20., 
   -0.00021755518087523951634943681861695477`20.}, 
  {0.00051676174715757875254157564286902425`20., 
   -0.00021758389354003315896487395489222075`20.}, 
  {0.00051680311541667934866290896191928618`20., 
   -0.00021760131175439130470017219449233103`20.}, 
  {0.00051682820924563971804718039752068771`20., 
   -0.00021761187757711146023039174632450007`20.}, 
  {0.00051684343041986842045713225523467197`20., 
   -0.0002176182864925761770345820022040724`20.}, 
  {1.773290002968923353640967150043`20.*^-8, 
   -7.46648422302704569954091431597`20.*^-9}, 
  {2.923603555397516847967650607069`20.*^-8, 
   -1.230990970693691304407431834555`20.*^-8}, 
  {4.820049087121505754155423021302`20.*^-8, 
   -2.029494352472212949118072851076`20.*^-8}, 
  {7.946488185125130095544015834451`20.*^-8, 
   -3.345889762157949513913269825031`20.*^-8}, 
  {1.3100377580920951860302532479898`20.*^-7, 
   -5.515948455124611309601066307325`20.*^-8}, 
  {2.1595700872564676672896607246343`20.*^-7, 
   -9.092926683185127020166992524777`20.*^-8}, 
  {3.559667573230373617108567842173`20.*^-7, 
   -1.4988073992548941545720285651255`20.*^-7}, 
  {5.866558382523123082814264334147`20.*^-7, 
   -2.4701298452728939296060060354303`20.*^-7}, 
  {9.6659590584689821146191396979212`20.*^-7, 
   -4.0698774983027293114185851359669`20.*^-7}, 
  {1.59191998176296675748234389231563`20.*^-6, 
   -6.7028209758440705578203953360657`20.*^-7}, 
  {2.61994478934960208962999543357429`20.*^-6, 
   -1.10313464814720087984420860361022`20.*^-6}, 
  {4.3068509678528127522595296742693`20.*^-6, 
   -1.81341093383276326410927565232392`20.*^-6}, 
  {7.06640892121195474311467969106565`20.*^-6, 
   -2.97533007208924410236407565939607`20.*^-6}, 
  {0.00001155776859365482393107671339030936`20., 
   -4.86642888153887323413756353276184`20.*^-6}, 
  {0.00001880658866858169957587733652935701`20., 
   -7.91856364992913666352729959130822`20.*^-6}, 
  {0.00003034490859850128135336143220813315`20., 
   -0.00001277680362042159214878376092974028`20.}, 
  {0.00004829886369994342502460327759687101`20., 
   -0.00002033636366313407369456980109341937`20.}, 
  {0.00007523019218216382027751109482671721`20., 
   -0.00003167587039249002959053098729545988`20.}, 
  {0.00011337785230569239152371848862962076`20., 
   -0.00004773804307608100695735515310720873`20.}, 
  {0.00016304382857746578491741067098728732`20., 
   -0.00006865003308524875154417291409991046`20.}, 
  {0.00022081312664683122340944569138933212`20., 
   -0.00009297394806182367301450344900603456`20.}, 
  {0.00027967163657410191101624026576507505`20., 
   -0.00011775647855751659411210116453266319`20.}, 
  {0.00033210915680946432134771499262490246`20., 
   -0.00013983543444609024056745894426311683`20.}, 
  {0.00037364907231655210969694708050566173`20., 
   -0.00015732592518591667776713561284448913`20.}, 
  {0.00040370252009034560901098470245726391`20., 
   -0.00016998000845909288800462513787674271`20.}, 
  {0.00042410127050089160394620906690781551`20., 
   -0.00017856895600037541218787750185592233`20.}, 
  {0.0004373743952093942462776140524345647`20., 
   -0.00018415764008816599843267960102507986`20.}, 
  {0.00044578161605044185098369464295009193`20., 
   -0.00018769752254755446357208195492635448`20.}, 
  {0.000451018072369953007302583983418203`20., 
   -0.00018990234626103284518003536143924337`20.}, 
  {0.00045424601394848941901888216597451489`20., 
   -0.00019126147955725870274479249093663784`20.}, 
  {0.00045622325836450562155378588630308787`20., 
   -0.00019209400352189710381212037318024752`20.}, 
  {0.00045742972578258646398006941606539674`20., 
   -0.00019260198980319430062318712255385125`20.}, 
  {0.0004581641530578000739586449794020567`20., 
   -0.00019291122234012634692995578080086599`20.}, 
  {0.00045861059075375854458696947305208119`20., 
   -0.00019309919610684570298398714654824471`20.}, 
  {0.00045888173208614779623106803265703103`20., 
   -0.00019321336087837801946571285585559201`20.}, 
  {0.00045904632140502272310500527094461523`20., 
   -0.00019328266164422009393894958776615379`20.}, 
  {0.0004591461991312854626612611269231096`20., 
   -0.00019332471542369914217316257975709879`20.}, 
  {0.0004592067961645002864597911404546643`20., 
   -0.00019335022996400012061464890124406917`20.}, 
  {0.00045924355679469509785165193573499392`20., 
   -0.00019336570812408214646385344662526058`20.}, 
  {0.00045926585569880717031781100750084943`20., 
   -0.00019337509713633986118644674000035764`20.}, 
  {0.00045927938157100386014257973932839986`20., 
   -0.00019338079224042267795477041655932626`20.}, 
  {1.604582546791156830401973111609`20.*^-8, 
   -6.75613703912066033853462362783`20.*^-9}, 
  {2.645454509587873211744316772225`20.*^-8, 
   -1.113875582984367668102870219884`20.*^-8}, 
  {4.361466184710740083035562008885`20.*^-8, 
   -1.836406814615048456014973477426`20.*^-8}, 
  {7.190432568885610103813364347741`20.*^-8, 
   -3.027550555320256885816153409576`20.*^-8}, 
  {1.1853906303788762276087578980435`20.*^-7, 
   -4.991118443700531484668454307552`20.*^-8}, 
  {1.9540763166729465949339291805003`20.*^-7, 
   -8.22768975441240671551128076`20.*^-8}, 
  {3.2209053389823478074918225325431`20.*^-7, 
   -1.3561706690451990768386621189655`20.*^-7}, 
  {5.3081420189548598836587589758455`20.*^-7, 
   -2.2350071658757304773300037793034`20.*^-7}, 
  {8.7455807651890994424317646009036`20.*^-7, 
   -3.6823497958690945020765324635383`20.*^-7}, 
  {1.44025564106957678869759065584631`20.*^-6, 
   -6.0642342781876917418845922351424`20.*^-7}, 
  {2.37011240791202688818876630233519`20.*^-6, 
   -9.9794206648927447923737528519377`20.*^-7}, 
  {3.89555042175385334821186634341414`20.*^-6, 
   -1.64023175652793825187868056564807`20.*^-6}, 
  {6.38995435173412994644452438365285`20.*^-6, 
   -2.69050709546700208271348395101172`20.*^-6}, 
  {0.00001044711647994897067421257591534321`20., 
   -4.39878588629430344177371617488135`20.*^-6}, 
  {0.00001698845448791704222307919138003854`20., 
   -7.15303346859664935708597531791097`20.*^-6}, 
  {0.00002738431381392175739519431425685208`20., 
   -0.00001153023739533547679797655337130614`20.}, 
  {0.00004352348259060957520640112921041641`20., 
   -0.00001832567688025666324480047545701744`20.}, 
  {0.00006765694730211131133459022825955279`20., 
   -0.00002848713570615213108824851716191696`20.}, 
  {0.0001017105552663326639734929055670392`20., 
   -0.00004282549695424533219936543392296388`20.}, 
  {0.00014586809195041758084546100057812877`20., 
   -0.00006141814397912319193493094761184369`20.}, 
  {0.00019705724656487872366535942045924525`20., 
   -0.00008297147223784367312225659808810327`20.}, 
  {0.00024910854502097009200477818369910403`20., 
   -0.00010488780842988214400201186682067538`20.}, 
  {0.00029546140650754589322287998495541855`20., 
   -0.00012440480274001932346226525682333411`20.}, 
  {0.00033220492898487994548869786965225714`20., 
   -0.00013987575957258102967945173459042406`20.}, 
  {0.00035881692627897813913509405307392917`20., 
   -0.00015108081106483290068846065392586491`20.}, 
  {0.00037689880101252104332964753425142085`20., 
   -0.00015869423200527201824406211968480876`20.}, 
  {0.00038867417975962193193898246488132755`20., 
   -0.00016365228621457765555325577468687475`20.}, 
  {0.00039613713657642543315252009771272603`20., 
   -0.00016679458382165281395895583061588465`20.}, 
  {0.00040078728716028717917116822196046677`20., 
   -0.00016875254196222618070364977766756494`20.}, 
  {0.0004036545333220585671449610205710792`20., 
   -0.00016995980350402465985050990339834915`20.}, 
  {0.00040541111589478689447416579494100632`20., 
   -0.00017069941721885763977859612418568687`20.}, 
  {0.00040648304600536550209756363543036765`20., 
   -0.00017115075621278547456739521491804954`20.}, 
  {0.00040713561415128856166029098301141206`20., 
   -0.00017142552174791097333064883495217349`20.}, 
  {0.0004075323066093267921793853377201957`20., 
   -0.00017159255015129549144395172114534555`20.}, 
  {0.000407773240874130716826233963467561`20., 
   -0.00017169399615752872287420377409160464`20.}, 
  {0.00040791949577391043544957917735325916`20., 
   -0.00017175557716796228861034912730663543`20.}, 
  {0.00040800824836255943572497395983863445`20., 
   -0.00017179294667897239398946271993205661`20.}, 
  {0.00040806209591067270166757452696058955`20., 
   -0.00017181561933080955859687348503603771`20.}, 
  {0.00040809476212803367763539003734322127`20., 
   -0.00017182937352759312742542738414451422`20.}, 
  {0.00040811457740858880951081888527004311`20., 
   -0.00017183771680361634084666058327159709`20.}, 
  {0.00040812659679989039671606286571779125`20., 
   -0.00017184277759995385124886857503907`20.}, 
  {1.448971518008419549030199294993`20.*^-8, 
   -6.10093270740387178539031282103`20.*^-9}, 
  {2.388898273079100988144838650754`20.*^-8, 
   -1.005851904454358310797826800317`20.*^-8}, 
  {3.938484930769864374784572707233`20.*^-8, 
   -1.658309444534679736751399034625`20.*^-8}, 
  {6.493077245519171678553456778621`20.*^-8, 
   -2.733927261271230180443560748893`20.*^-8}, 
  {1.0704223873964852091802274716289`20.*^-7, 
   -4.50704163114309561760095777528`20.*^-8}, 
  {1.7645426175523371799118336971479`20.*^-7, 
   -7.429653126536156546997194514308`20.*^-8}, 
  {2.9084630221665604274373830903862`20.*^-7, 
   -1.2246160093332886010262665643729`20.*^-7}, 
  {4.7931366737304611288917087462471`20.*^-7, 
   -2.018162809991773106901772103683`20.*^-7}, 
  {7.8968205682345396319017001805101`20.*^-7, 
   -3.32497708136191142395861060232`20.*^-7}, 
  {1.30041135969393091517123705235411`20.*^-6, 
   -5.4754162513428670112473139046488`20.*^-7}, 
  {2.13980073189155686490235016694308`20.*^-6, 
   -9.0096872921749762732730533344973`20.*^-7}, 
  {3.51652070059170928456511489598295`20.*^-6, 
   -1.48064029498598285665899574567703`20.*^-6}, 
  {5.76693064297689009685711469424892`20.*^-6, 
   -2.42818132335869056709773250284165`20.*^-6}, 
  {9.42512518138499227479054594723009`20.*^-6, 
   -3.9684737605831546420170719777811`20.*^-6}, 
  {0.00001531785539770999522394027370863008`20., 
   -6.4496233253515769363959047194232`20.*^-6}, 
  {0.00002466989652975388759102967744105797`20., 
   -0.00001038732485463321582780196944886652`20.}, 
  {0.00003915905715886313899755806077481731`20., 
   -0.00001648802406688974273581392032623888`20.}, 
  {0.00006076510795468997201164003606630097`20., 
   -0.00002558530861250104084700633097528462`20.}, 
  {0.00009114859121910657804168547540872733`20., 
   -0.00003837835419751855917544651596156942`20.}, 
  {0.00013040597087843005437811253069818207`20., 
   -0.00005490777721197054921183685503081352`20.}, 
  {0.00017577770664488092282175195453107227`20., 
   -0.00007401166595573933592494819138150411`20.}, 
  {0.00022183167400383623009621250919404973`20., 
   -0.00009340281010687841267208947755538935`20.}, 
  {0.00026282737506348012971019413736615399`20., 
   -0.00011066415792146531777271332099627539`20.}, 
  {0.00029534288630238146427902620101479975`20., 
   -0.00012435489949573956390695840042728409`20.}, 
  {0.00031891543291065726847036213461240703`20., 
   -0.00013428018227817148146120510931048716`20.}, 
  {0.00033494729628527581436246355544631839`20., 
   -0.00014103044054116876394208991808266038`20.}, 
  {0.00034539552356765571302501209404685396`20., 
   -0.00014542969413374977390526825012499113`20.}, 
  {0.00035202091256816823247550959497112147`20., 
   -0.00014821933160764978209495140840889325`20.}, 
  {0.00035615065294331391831737603931564266`20., 
   -0.00014995816966034270244942149023816533`20.}, 
  {0.00035869760320321647745719325439519248`20., 
   -0.00015103056976977535892934452816639684`20.}, 
  {0.00036025818555903869351788078849789551`20., 
   -0.00015168765707748997621805506884121914`20.}, 
  {0.00036121059434356357495826183599097693`20., 
   -0.00015208867130255308419295235199620082`20.}, 
  {0.00036179043228136789483270019557198063`20., 
   -0.00015233281359215490308745271392504447`20.}, 
  {0.0003621429242843403117300360291291886`20., 
   -0.00015248123127761697336001517015965835`20.}, 
  {0.00036235701743361558630200845530482421`20., 
   -0.00015257137576152235212716145486518913`20.}, 
  {0.00036248698052308903107845506741676542`20., 
   -0.0001526260970623532762435600283860065`20.}, 
  {0.00036256584726720134110835641101941282`20., 
   -0.00015265930411250582783509743621870012`20.}, 
  {0.00036261369714224569260160238143606343`20., 
   -0.0001526794514283139758322536342888688`20.}, 
  {0.00036264272499634282037440141820508622`20., 
   -0.00015269167368267066121027428134950997`20.}, 
  {0.00036266033328070662217890399873262784`20., 
   -0.00015269908769713963039111747315058014`20.}, 
  {0.00036267101398119930521320067325382794`20., 
   -0.00015270358483418918114240028347529599`20.}, 
  {1.306093343411225897706636245792`20.*^-8, 
   -5.49934039331042483244899471913`20.*^-9}, 
  {2.153335233110639978372365006714`20.*^-8, 
   -9.06667466572901043525206318617`20.*^-9}, 
  {3.550116257872628036722955657685`20.*^-8, 
   -1.494785792788474962830718171657`20.*^-8}, 
  {5.852790223834248530358889224534`20.*^-8, 
   -2.464332725824946749624795462962`20.*^-8}, 
  {9.648636072499262386968716828639`20.*^-8, 
   -4.062583609473373636618407085743`20.*^-8}, 
  {1.5905238318163217497725630302659`20.*^-7, 
   -6.696942449752933683252896969542`20.*^-8}, 
  {2.6216040839453636633288171762877`20.*^-7, 
   -1.1038332985033110161384493373844`20.*^-7}, 
  {4.3203209538295003952250556966285`20.*^-7, 
   -1.819082506875579113778970819633`20.*^-7}, 
  {7.1176456380473253194865044118807`20.*^-7, 
   -2.996903426546242239783791331318`20.*^-7}, 
  {1.17204681662966598875170153379025`20.*^-6, 
   -4.9349339647564883736913748791169`20.*^-7}, 
  {1.92843474624004180778260381561138`20.*^-6, 
   -8.1197252473264918222425423815218`20.*^-7}, 
  {3.16877644282110324029568951162354`20.*^-6, 
   -1.33422166013520136433502716278887`20.*^-6}, 
  {5.19561404120517571456919447870293`20.*^-6, 
   -2.18762696471796872192387135945388`20.*^-6}, 
  {8.48869311398817310862864153156756`20.*^-6, 
   -3.57418657431080972994890169750213`20.*^-6}, 
  {0.00001378901485526821480695841359440973`20., 
   -5.80590099169187991871933203975145`20.*^-6}, 
  {0.00002219050897051328733392525582814763`20., 
   -9.34337219811085782481063403290427`20.*^-6}, 
  {0.00003518349990522746490027019740160657`20., 
   -0.00001481410522325366943169271469541329`20.}, 
  {0.00005451076011779101429200550581326611`20., 
   -0.0000229518989969646375966338971845331`20.}, 
  {0.00008160742752036776714976723597992929`20., 
   -0.00003436102211383905985253357304418075`20.}, 
  {0.00011650638315498389407591262765944918`20., 
   -0.00004905531922315111329512110638292598`20.}, 
  {0.00015673244494384374299410249740171931`20., 
   -0.00006599260839740789178699052522177657`20.}, 
  {0.00019749824184527473656203328105710432`20., 
   -0.00008315715446116831013138243412930706`20.}, 
  {0.00023377323768069466008813257073747804`20., 
   -0.00009843083691818722530026634557367496`20.}, 
  {0.00026255907073641346848056066475393426`20., 
   -0.00011055118767848988146549922726481442`20.}, 
  {0.00028344577585368432433083713302303718`20., 
   -0.00011934558983313024182351037179917354`20.}, 
  {0.00029766309357756819252684602046089228`20., 
   -0.00012533182887476555474814569282563885`20.}, 
  {0.00030693505446371000758315863809425231`20., 
   -0.00012923581240577263477185626867126413`20.}, 
  {0.00031281740451128290928601666289620104`20., 
   -0.00013171259137317175127832280542997939`20.}, 
  {0.00031648518109384458093911669359396004`20., 
   -0.0001332569183553029814480491341448253`20.}, 
  {0.00031874769372004159744533846932863223`20., 
   -0.00013420955525054383050330040813837148`20.}, 
  {0.00032013417513683915889035580533559895`20., 
   -0.00013479333689972175111172876014130481`20.}, 
  {0.00032098040033855482584426384924479989`20., 
   -0.00013514964224781255825021635757675786`20.}, 
  {0.00032149561809089957228671182891328626`20., 
   -0.00013536657603827350412072077006875211`20.}, 
  {0.00032180883606915292572614623386557862`20., 
   -0.00013549845729227491609521946689076995`20.}, 
  {0.00032199907887459915963541378192972826`20., 
   -0.00013557855952614701458333211870725398`20.}, 
  {0.00032211456515645998321529426763983633`20., 
   -0.00013562718532903578240643969163782582`20.}, 
  {0.00032218464728155964610381846539327795`20., 
   -0.00013565669359223564046476566963927491`20.}, 
  {0.00032222716754695772462947369634541319`20., 
   -0.00013567459686187693668609418793491083`20.}, 
  {0.00032225296228890641612994157706544143`20., 
   -0.00013568545780585533310734382192229113`20.}, 
  {0.00032226860939276050439166507262892548`20., 
   -0.00013569204606010968605964845163323177`20.}, 
  {0.00032227810050398086175920504392588839`20., 
   -0.00013569604231746562600387580796879513`20.}, 
  {1.175423112436964639426184819342`20.*^-8, 
   -4.94914994710300900811025187091`20.*^-9}, 
  {1.937899818525426267148284631914`20.*^-8, 
   -8.15957818326495270378225108175`20.*^-9}, 
  {3.194932716830579589130477223768`20.*^-8, 
   -1.345234828139191405949674620534`20.*^-8}, 
  {5.26721704279311462098429243151`20.*^-8, 
   -2.217775596965521945677596813269`20.*^-8}, 
  {8.683258343415741468081818838131`20.*^-8, 
   -3.656108776175049039192344773951`20.*^-8}, 
  {1.4313787692896745902715647151085`20.*^-7, 
   -6.02685797595652459061711458993`20.*^-8}, 
  {2.3592693843040001267277357760102`20.*^-7, 
   -9.933765828648421586222045372676`20.*^-8}, 
  {3.8879432183458680440748466329481`20.*^-7, 
   -1.6370287235140497027683564770308`20.*^-7}, 
  {6.4051533390158443036046118773265`20.*^-7, 
   -2.696906669059302864675626053611`20.*^-7}, 
  {1.0546794825491509850405348997248`20.*^-6, 
   -4.4407557159964252001706732619994`20.*^-7}, 
  {1.73520821197953088826334502842635`20.*^-6, 
   -7.3061398399138142663719790670585`20.*^-7}, 
  {2.85095977673786447262760578296392`20.*^-6, 
   -1.20040411652120609373793927703743`20.*^-6}, 
  {4.67368992271392680418972904404315`20.*^-6, 
   -1.96786944114270602281672801854449`20.*^-6}, 
  {7.63380611446554963295439080905126`20.*^-6, 
   -3.21423415345917879282290139328474`20.*^-6}, 
  {0.00001239481166483477833006089850850918`20., 
   -5.21886806940411719160458884568809`20.*^-6}, 
  {0.00001993318906859658695328840090414992`20., 
   -8.39292171309329976980564248595786`20.*^-6}, 
  {0.00003157269454825841939736450567062165`20., 
   -0.00001329376612558249237783768659815649`20.}, 
  {0.00004884875232277209534981500355996865`20., 
   -0.000020567895714851408568343159393671`20.}, 
  {0.00007300447385890226574629947712490404`20., 
   -0.00003073872583532726978791556931574906`20.}, 
  {0.00010402732140921418249438256657665676`20., 
   -0.00004380097743545860315552950171648705`20.}, 
  {0.00013969980431045612354900169033048625`20., 
   -0.00005882097023598152570484281698125735`20.}, 
  {0.00017579919788858125668172568974960884`20., 
   -0.0000740207149004552659712529219998353`20.}, 
  {0.00020791101520855498776827661168221742`20., 
   -0.00008754148008781262642874804702409154`20.}, 
  {0.00023340454829545106741069155930089533`20., 
   -0.00009827559928229518627818591970564013`20.}, 
  {0.00025191669188516986578595902806370616`20., 
   -0.00010607018605691362769935116971103418`20.}, 
  {0.00026452733099021305115772570146942838`20., 
   -0.00011137992883798444259272661114502247`20.}, 
  {0.00027275652174234673346660588572177327`20., 
   -0.00011484485125993546672278142556706244`20.}, 
  {0.00027797959898398678999680066447282819`20., 
   -0.00011704404167746812210391606925171713`20.}, 
  {0.00028123725769555269406085902044524012`20., 
   -0.00011841568745075902907825642966115372`20.}, 
  {0.00028324716264402868288971297199096822`20., 
   -0.00011926196321853839279566861978567084`20.}, 
  {0.00028447899037938864803387149216082426`20., 
   -0.00011978062752816364127741957564666284`20.}, 
  {0.00028523087940937192652604930970222275`20., 
   -0.00012009721238289344274781023566409379`20.}, 
  {0.00028568868194766103775060576662595595`20., 
   -0.00012028997134638359484236032278987619`20.}, 
  {0.00028596700298396420343292853804664639`20., 
   -0.00012040715915114282249807517391437744`20.}, 
  {0.00028613605287287588358120556069608817`20., 
   -0.00012047833805173721413945497292466869`20.}, 
  {0.0002862386751119610311852178727369863`20., 
   -0.00012052154741556253944640752536294159`20.}, 
  {0.00028630095116021997742745645434164597`20., 
   -0.00012054776890956630628524482288069304`20.}, 
  {0.00028633873546087208051775589403439592`20., 
   -0.0001205636780887882444285287974881667`20.}, 
  {0.00028636165720198621170489820756719494`20., 
   -0.00012057332934820472071785187687039786`20.}, 
  {0.00028637556156135151146181784572015712`20., 
   -0.00012057918381530589956287067188217141`20.}, 
  {0.00028638399557786949244143885411388768`20., 
   -0.00012058273498015557576481635962690009`20.}, 
  {1.056327235893313808403772754042`20.*^-8, 
   -4.4476936248139528774895694907`20.*^-9}, 
  {1.741547311669242462416489041351`20.*^-8, 
   -7.33283078597575773649048017411`20.*^-9}, 
  {2.871211585440986391521261238663`20.*^-8, 
   -1.208931193869889006956320521542`20.*^-8}, 
  {4.733516663527065952114412043358`20.*^-8, 
   -1.993059647800869874574489281412`20.*^-8}, 
  {7.803404565879519443665210907595`20.*^-8, 
   -3.285644027738745028911667750565`20.*^-8}, 
  {1.2863342651638237707721287762455`20.*^-7, 
   -5.416144274373994824303700110509`20.*^-8}, 
  {2.1201826856414122253642495873107`20.*^-7, 
   -8.927084992174367264691577209731`20.*^-8}, 
  {3.4938952276640934368983646894754`20.*^-7, 
   -1.4711137800690919734308903955687`20.*^-7}, 
  {5.7558567228470696227658943699386`20.*^-7, 
   -2.42351862014613457800669236629`20.*^-7}, 
  {9.47731471181181971944150995588`20.*^-7, 
   -3.9904482997102398818701094551074`20.*^-7}, 
  {1.55916031935058904751035482321871`20.*^-6, 
   -6.5648855551603749368857045188157`20.*^-7}, 
  {2.56146510198433689733435304823368`20.*^-6, 
   -1.0785116218881418515092012834668`20.*^-6}, 
  {4.19845422582832105835326414045414`20.*^-6, 
   -1.76777020034876676141190069071754`20.*^-6}, 
  {6.85585807217234448987082879998834`20.*^-6, 
   -2.8866770830199345220508752842056`20.*^-6}, 
  {0.0000111272783724299266142268919240941`20., 
   -4.68516984102312699546395449435541`20.*^-6}, 
  {0.00001788390426812856279284167449023242`20., 
   -7.53006495500150012330175768009787`20.*^-6}, 
  {0.0000283015295590281127086655776478078`20., 
   -0.00001191643349853815271943813795697171`20.}, 
  {0.00004373395577063616856233846594015437`20., 
   -0.00001841429716658364992098461723795975`20.}, 
  {0.00006526025798859756472159503248431645`20., 
   -0.00002747800336362002725119790841444905`20.}, 
  {0.00009283630063012971377920193558296455`20., 
   -0.00003908896868637040580176923603493245`20.}, 
  {0.0001244774865420609130142265036732338`20., 
   -0.00005241157328086775284809536996767739`20.}, 
  {0.00015645627867397530004856234063716277`20., 
   -0.00006587632786272644212571045921564749`20.}, 
  {0.00018489390340548870482144314774489692`20., 
   -0.00007785006459178471781955500957679869`20.}, 
  {0.00020747940470265723308842747083593879`20., 
   -0.00008735974934848725603723261929934266`20.}, 
  {0.00022389120708007196272702530251983643`20., 
   -0.00009426998192845135272716854842940481`20.}, 
  {0.00023507876246125712359294409624045227`20., 
   -0.00009898053156263457835492382999597991`20.}, 
  {0.00024238333269141581964880894780009736`20., 
   -0.00010205614008059613458897218854740941`20.}, 
  {0.00024702138107181679721096130389570084`20., 
   -0.00010400900255655444093093107532450562`20.}, 
  {0.00024991491855477505053941362550882633`20., 
   -0.00010522733412832633706922678968792687`20.}, 
  {0.00025170047220157773774728426586433767`20., 
   -0.00010597914619013799484096179615340535`20.}, 
  {0.00025279491686002408376337949721812315`20., 
   -0.00010643996499369435105826505146026237`20.}, 
  {0.00025346299362798938332964630031990751`20., 
   -0.00010672126047494289824406160013469792`20.}, 
  {0.00025386978198562569578544479739771934`20., 
   -0.00010689253978342134559387149364114497`20.}, 
  {0.0002541170951145763993519967528897348`20., 
   -0.0001069966716271900628850512643746252`20.}, 
  {0.00025426731333896910950880429379499086`20., 
   -0.00010705992140588173031949654475578563`20.}, 
  {0.00025435850460239026109784000764793609`20., 
   -0.0001070983177273222151990905295359731`20.}, 
  {0.00025441384410238678374375486278874292`20., 
   -0.00010712161856942601420789678433210227`20.}, 
  {0.00025444741995523855405408756650907841`20., 
   -0.00010713575577062675960172108063540143`20.}, 
  {0.00025446778869531053808786315564106789`20., 
   -0.00010714433208223601603699501290150227`20.}, 
  {0.00025448014441627678510195864749612351`20., 
   -0.00010714953449106390951661416736678885`20.}, 
  {0.00025448763907542206215716499362832815`20., 
   -0.00010715269013701981564512210258034868`20.}, 
  {9.48104999620873207907628837118`20.*^-9, 
   -3.99202105103525561224264773523`20.*^-9}, 
  {1.563122352230401229260124500861`20.*^-8, 
   -6.58156779886484728109526105626`20.*^-9}, 
  {2.577047795113654541986518058979`20.*^-8, 
   -1.085072755837328228204849709043`20.*^-8}, 
  {4.24854760704944675991522806803`20.*^-8, 
   -1.788862150336609162069569712855`20.*^-8}, 
  {7.003893816079092034717583545704`20.*^-8, 
   -2.94900792255961769882845622977`20.*^-8}, 
  {1.1545357218764798712098489896679`20.*^-7, 
   -4.861203039479915247199364167023`20.*^-8}, 
  {1.9029338882272894729760323657996`20.*^-7, 
   -8.012353213588587254635925750735`20.*^-8}, 
  {3.1358491202663235891800326291061`20.*^-7, 
   -1.3203575243226625638652768964655`20.*^-7}, 
  {5.1659096724444649848854335122518`20.*^-7, 
   -2.1751198620818799936359720051587`20.*^-7}, 
  {8.5056647147271947384900031790191`20.*^-7, 
   -3.5813325114640819951536855490606`20.*^-7}, 
  {1.39923607050526051791903561870855`20.*^-6, 
   -5.8915202968642548122906762892992`20.*^-7}, 
  {2.29853727285630130112351607303225`20.*^-6, 
   -9.6780516751844265310463834653989`20.*^-7}, 
  {3.76697164768362642252979424794517`20.*^-6, 
   -1.58609332534047428317043968334534`20.*^-6}, 
  {6.14990195575413403805290073544787`20.*^-6, 
   -2.58943240242279327918016873071488`20.*^-6}, 
  {9.97798943857313163115443927089286`20.*^-6, 
   -4.20125871097816068680186916669173`20.*^-6}, 
  {0.00001602812574865947406077958556921504`20., 
   -6.74868452575135749927561497651159`20.*^-6}, 
  {0.00002534468377628053324475299287275953`20., 
   -0.00001067144580053917189252757594642504`20.}, 
  {0.00003912219364395689735060788146807022`20., 
   -0.00001647250258692921993709805535497692`20.}, 
  {0.00005829922717630336790570042039711896`20., 
   -0.00002454704302160141806555807174615536`20.}, 
  {0.00008281049666957002019803958258781574`20., 
   -0.00003486757754508211376759561372118557`20.}, 
  {0.00011088140684235304828031535856240695`20., 
   -0.00004668690814414865190750120360522398`20.}, 
  {0.00013921925444076168560117450283442478`20., 
   -0.00005861863344874176235838926435133675`20.}, 
  {0.00016441205369961274364215839423701814`20., 
   -0.00006922612787352115521775090283663922`20.}, 
  {0.00018442745606244606495012087375563657`20., 
   -0.00007765366571050360629478773631816276`20.}, 
  {0.00019898066177903506376283902586163968`20., 
   -0.00008378133127538318474224801088911145`20.}, 
  {0.00020890736903723630875178583188263059`20., 
   -0.00008796099748936265631654140289794972`20.}, 
  {0.0002153919189557263800389041900158128`20., 
   -0.00009069133429714794949006492211192118`20.}, 
  {0.00021951075580519797229013046406564839`20., 
   -0.00009242558139166230412216019539606248`20.}, 
  {0.00022208098441090248739357015312373037`20., 
   -0.00009350778290985367890255585394683385`20.}, 
  {0.00022366727268072922044846915521191904`20., 
   -0.00009417569376030704018882911798396591`20.}, 
  {0.00022463967255589846195987954881027037`20., 
   -0.00009458512528669408924626507318327174`20.}, 
  {0.00022523328558869417981665924023881148`20., 
   -0.0000948350676162922862385933643110785`20.}, 
  {0.0002255947466641357799759596228148335`20., 
   -0.00009498726175332032841093036750098252`20.}, 
  {0.00022581450732645743724171071459365988`20., 
   -0.00009507979255850839462808872193417258`20.}, 
  {0.0002259479919857980399659619612456721`20., 
   -0.00009513599662559917472251029947186192`20.}, 
  {0.0002260290256702060496178667668991621`20., 
   -0.000095170116071665705102259691325963`20.}, 
  {0.00022607820128331219349109611772417198`20., 
   -0.00009519082159297355515414573377859873`20.}, 
  {0.0002261080374442274482748887387815729`20., 
   -0.00009520338418704313611574262685539913`20.}, 
  {0.000226126137539655373340055309673241`20., 
   -0.00009521100527985489403791802512557517`20.}, 
  {0.00022613711710839872824577978675992866`20., 
   -0.00009521562825616788557717043653049628`20.}, 
  {0.00022614377703395488306393592892943945`20., 
   -0.00009521843243534942444797302270713241`20.}, 
  {8.50020828369698261194566888255`20.*^-9, 
   -3.5790350668197821523981763716`20.*^-9}, 
  {1.401412125821102714307768281427`20.*^-8, 
   -5.90068263503622195498007697443`20.*^-9}, 
  {2.310441609494119549021158862229`20.*^-8, 
   -9.72817519786997704851014257781`20.*^-9}, 
  {3.809012472150251373934719487372`20.*^-8, 
   -1.603794725115895315340934520999`20.*^-8}, 
  {6.279288528951191102767418320511`20.*^-8, 
   -2.643910959558396253796807713901`20.*^-8}, 
  {1.0350863459908612619234060421678`20.*^-7, 
   -4.358258298908889523888025440707`20.*^-8}, 
  {1.7060436411444265872334326154658`20.*^-7, 
   -7.183341646923901419930242591437`20.*^-8}, 
  {2.8113637217033648258486293017454`20.*^-7, 
   -1.1837320933487851898310018112612`20.*^-7}, 
  {4.6312815884927096091468541775372`20.*^-7, 
   -1.9500133004179829933249912326471`20.*^-7}, 
  {7.6251838938708094093496661498662`20.*^-7, 
   -3.2106037447877092249893331157332`20.*^-7}, 
  {1.25433307145658359778231341590721`20.*^-6, 
   -5.2814024061329835696097406985567`20.*^-7}, 
  {2.06034758517170295249109360934212`20.*^-6, 
   -8.6751477270387492736467099340721`20.*^-7}, 
  {3.37619781642140235098361182526762`20.*^-6, 
   -1.42155697533532730567731024221792`20.*^-6}, 
  {5.51084298673214382053412790002161`20.*^-6, 
   -2.32035494178195529285647490527225`20.*^-6}, 
  {8.93835815843540807374284701365844`20.*^-6, 
   -3.76351922460438234683909347943512`20.*^-6}, 
  {0.00001435126310788970524956350413995857`20., 
   -6.04263709805882326297410700629835`20.*^-6}, 
  {0.00002267720989138573019292492126770172`20., 
   -9.54829890163609692333680895482176`20.*^-6}, 
  {0.00003497090437546995784722026266113613`20., 
   -0.00001472459131598735067251379480468888`20.}, 
  {0.00005205025494154234790830902176673471`20., 
   -0.00002191589681749151490876169337546725`20.}, 
  {0.00007383665183624579429166333155744105`20., 
   -0.0000310891165626298081228056132873436`20.}, 
  {0.00009874449391721839141229712445615999`20., 
   -0.00004157662901777616480517773661311998`20.}, 
  {0.00012386336476788760743266596367744866`20., 
   -0.00005215299569174215049796461628524154`20.}, 
  {0.00014618876362013197810134244809820283`20., 
   -0.00006155316362952925393740734656766434`20.}, 
  {0.00016393152252543858755709229865605804`20., 
   -0.00006902379895807940528719675732886656`20.}, 
  {0.0001768393907947631300290699223478083`20., 
   -0.00007445869086095289685434523046223507`20.}, 
  {0.00018564867787201205931652742868287598`20., 
   -0.0000781678643671629723438010226033162`20.}, 
  {0.00019140584032885067523706196596691187`20., 
   -0.00008059193277004238957349977514396289`20.}, 
  {0.00019506382405681833128524589398378513`20., 
   -0.00008213213644497613948852458694054113`20.}, 
  {0.0001973469605343304852472120626810643`20., 
   -0.00008309345706708652010408928954992182`20.}, 
  {0.0001987562562910009917691736887939533`20., 
   -0.00008368684475410568074491523738692772`20.}, 
  {0.00019962023418196888124554070216193705`20., 
   -0.00008405062491872373947180661143660506`20.}, 
  {0.00020014768812931744731900215642213862`20., 
   -0.00008427271079129155676589564480932153`20.}, 
  {0.00020046887444447964755809456526736948`20., 
   -0.00008440794713451774634025034327047136`20.}, 
  {0.00020066415286059506988022703915956089`20., 
   -0.00008449016962551371363377980596192037`20.}, 
  {0.0002007827682408227100819055336385871`20., 
   -0.00008454011294350429898185496153203668`20.}, 
  {0.00020085477586697495195600928930471557`20., 
   -0.00008457043194398945345516180602303814`20.}, 
  {0.0002008984741801348449702225961860547`20., 
   -0.00008458883123374098735588319839412828`20.}, 
  {0.00020092498718998306513494728498420981`20., 
   -0.00008459999460630865900418833051966729`20.}, 
  {0.00020094107132414762487132148449599369`20., 
   -0.00008460676687332531573529325662989208`20.}, 
  {0.00020095082801507691302303128125175959`20., 
   -0.00008461087495371659495706580263231983`20.}, 
  {0.00020095674617789356114416137466461251`20., 
   -0.0000846133668117446573238574209114158`20.}, 
  {7.6132887713401118270239192729`20.*^-9, 
   -3.20559527214320497979954495701`20.*^-9}, 
  {1.255186903586737494729932592633`20.*^-8, 
   -5.2849974887862631357049793374`20.*^-9}, 
  {2.069365450810326088056882698727`20.*^-8, 
   -8.71311768762242563392371662621`20.*^-9}, 
  {3.411568080145761302181465295283`20.*^-8, 
   -1.436449717956110021971143282224`20.*^-8}, 
  {5.624076005707499099772953291029`20.*^-8, 
   -2.368032002403157515693875069906`20.*^-8}, 
  {9.270770491440889540265211730018`20.*^-8, 
   -3.903482312185637701164299675796`20.*^-8}, 
  {1.5280125738393939171513598010192`20.*^-7, 
   -6.433737153007974388005725477975`20.*^-8}, 
  {2.5179655324304468410064109033001`20.*^-7, 
   -1.060196013654924985686909854021`20.*^-7}, 
  {4.1478904241281704337402138014437`20.*^-7, 
   -1.74648017858028228789061633745`20.*^-7}, 
  {6.8291314840887955261621682360756`20.*^-7, 
   -2.8754237827742296952261760994005`20.*^-7}, 
  {1.12333711500346153602328371865484`20.*^-6, 
   -4.7298404842251012043085630259151`20.*^-7}, 
  {1.84505147308998436681130397008731`20.*^-6, 
   -7.7686377814315131234160167161571`20.*^-7}, 
  {3.02307182247670107399441482857863`20.*^-6, 
   -1.27287234630597939957659571729627`20.*^-6}, 
  {4.93358432476265569121224659276686`20.*^-6, 
   -2.07729866305796029103673540748077`20.*^-6}, 
  {7.99985896143685288353078890212513`20.*^-6, 
   -3.36836166797341174043401637984216`20.*^-6}, 
  {0.0000128389856146016272044001671111619`20., 
   -5.40588867983226408606322825733132`20.*^-6}, 
  {0.00002027495513105143728495599940314339`20., 
   -8.53682321307428938313936816974459`20.*^-6}, 
  {0.00003123959366236104729383910643723606`20., 
   -0.00001315351312099412517635330797357309`20.}, 
  {0.00004644691928865156020418148623629208`20., 
   -0.00001955659759522170955965536262580719`20.}, 
  {0.00006581080979739413049917314640731332`20., 
   -0.00002770981465153437073649395638202666`20.}, 
  {0.00008791547169582797421144620409680455`20., 
   -0.00003701704071403283124692471751444403`20.}, 
  {0.00011018694038708893503951726166432129`20., 
   -0.00004639450121561639370084937333234582`20.}, 
  {0.00012997703946197210962667387340212005`20., 
   -0.00005472717451030404615859952564299791`20.}, 
  {0.00014570920520119127741197964556270528`20., 
   -0.00006135124429523843259451774550008643`20.}, 
  {0.00015715998680080321070427707120162548`20., 
   -0.0000661726260213908255596956089270002`20.}, 
  {0.00016497871039812874136330366994627921`20., 
   -0.00006946472016763315425823312418790703`20.}, 
  {0.00017009054391607571902892752085351693`20., 
   -0.00007161707112255819748586421930674399`20.}, 
  {0.00017333942889098019239441429272352048`20., 
   -0.00007298502269093902837659549167306124`20.}, 
  {0.00017536761558366502751019626929035062`20., 
   -0.00007383899603522738000429316601698975`20.}, 
  {0.00017661969549094503932276496319555772`20., 
   -0.00007436618757513475339905893187181376`20.}, 
  {0.00017738735109967560438002289676248017`20., 
   -0.0000746894109893370965810622723210443`20.}, 
  {0.00017785602349311056088632250528194441`20., 
   -0.00007488674673394128879424105485555552`20.}, 
  {0.00017814142403155215184533982132162696`20., 
   -0.00007500691538170616919803781950384294`20.}, 
  {0.0001783149481738093485642941618591881`20., 
   -0.00007507997817844604150075543657228971`20.}, 
  {0.00017842035081362074364662528038938038`20., 
   -0.00007512435823731399732489485490079174`20.}, 
  {0.00017848433783720170592110254899685447`20., 
   -0.000075151300141979665650990546946044`20.}, 
  {0.0001785231689529696215461165845889598`20., 
   -0.00007516765008546089328257540403745674`20.}, 
  {0.00017854672895438193302462872938590544`20., 
   -0.00007517757008605555074721209658353914`20.}, 
  {0.00017856102166572711898743662047334601`20., 
   -0.00007518358806977983957365752440982991`20.}, 
  {0.00017856969168138730422813986569961238`20., 
   -0.00007518723860268939125395362766299469`20.}, 
  {0.00017857495069730099321466364729508014`20., 
   -0.00007518945292517936556406890412424428`20.}, 
  {6.81291362889010438266098381263`20.*^-9, 
   -2.86859521216425447690988792111`20.*^-9}, 
  {1.123230262287424907493759841508`20.*^-8, 
   -4.72939057805231539997372564846`20.*^-9}, 
  {1.851813714283815069872875654726`20.*^-8, 
   -7.79711037593185292578052907254`20.*^-9}, 
  {3.052907577408464149847611663765`20.*^-8, 
   -1.285434769435142799935836490006`20.*^-8}, 
  {5.032803703115217266155786580628`20.*^-8, 
   -2.119075243416933585749804876055`20.*^-8}, 
  {8.296087331238375501862397292757`20.*^-8, 
   -3.49308940262668442183679886011`20.*^-8}, 
  {1.3673579827147206762904285178202`20.*^-7, 
   -5.757296769325139689643909548717`20.*^-8}, 
  {2.2532090637105332488361582955551`20.*^-7, 
   -9.487196057728561047731192823389`20.*^-8}, 
  {3.7117017550544929002949506932465`20.*^-7, 
   -1.5628217916018917474926108182091`20.*^-7}, 
  {6.1108491322730759644303892642896`20.*^-7, 
   -2.57298910832550566923384811128`20.*^-7}, 
  {1.00514863130698096645907820120426`20.*^-6, 
   -4.2322047633978145956171713734918`20.*^-7}, 
  {1.65083131757384136671036996273442`20.*^-6, 
   -6.950868705574068912464715632566`20.*^-7}, 
  {2.70458465645780892805362698326994`20.*^-6, 
   -1.13877248692960375918047451927154`20.*^-6}, 
  {4.41313424235006953750998588845084`20.*^-6, 
   -1.85816178625266085789894142671615`20.*^-6}, 
  {7.15418942438994011062557389978866`20.*^-6, 
   -3.01229028395365899394761006306889`20.*^-6}, 
  {0.00001147745236753766296057837907899434`20., 
   -4.83261152317375282550668592799761`20.*^-6}, 
  {0.00001811485242923439840615570102600074`20., 
   -7.62730628599343090785503201094767`20.*^-6}, 
  {0.00002789012098145602039742404522818016`20., 
   -0.0000117432088342972717462838085171285`20.}, 
  {0.0000414276068342831336190700018059424`20., 
   -0.00001744320287759289836592421128671259`20.}, 
  {0.00005863792995693243519258683777325063`20., 
   -0.00002468965471870839376529972116768446`20.}, 
  {0.00007825765057936366914626091276304925`20., 
   -0.00003295058971762680806158354221602075`20.}, 
  {0.00009800920645868417355507246942300808`20., 
   -0.00004126703429839333623371472396758233`20.}, 
  {0.00011555649733382684887665769998896046`20., 
   -0.0000486553672984534100533295578900886`20.}, 
  {0.00012950911323606564738711846160423122`20., 
   -0.00005453015294150132521562882593862367`20.}, 
  {0.00013966908297925832943659565693702305`20., 
   -0.00005880803493863508607856659239453603`20.}, 
  {0.00014660948993300389672525666457075676`20., 
   -0.00006173031155073848283168701666137127`20.}, 
  {0.00015114870578668557999110325765129731`20., 
   -0.00006364156033123603368046452953738834`20.}, 
  {0.00015403439772911234087186943613385222`20., 
   -0.00006485658851752098563026081521425356`20.}, 
  {0.00015583616408155806582228858921730598`20., 
   -0.00006561522698170865929359519545991831`20.}, 
  {0.00015694858955384421707961610978975453`20., 
   -0.00006608361665425019666510151991147558`20.}, 
  {0.00015763067022291693800945667013712886`20., 
   -0.00006637080851491239495135017689984372`20.}, 
  {0.00015804711514466045849090880230652294`20., 
   -0.00006654615374512019304880370623432546`20.}, 
  {0.00015830071826822904812223784871532838`20., 
   -0.00006665293400767538868304751524855932`20.}, 
  {0.00015845491203534485004272305061097721`20., 
   -0.00006671785769909256843904128446777989`20.}, 
  {0.00015854857388499657932988748229999744`20., 
   -0.0000667572942673669807704789399157884`20.}, 
  {0.00015860543374489451375334212052354335`20., 
   -0.00006678123526100821631719668232570247`20.}, 
  {0.00015863993980278450724311819720168616`20., 
   -0.00006679576412748821357604976724281523`20.}, 
  {0.0001586608757088471278233984397616285`20., 
   -0.00006680457924583036960985197463647516`20.}, 
  {0.00015867357652593627192537622236250062`20., 
   -0.00006680992695828895660015840941578974`20.}, 
  {0.00015868128089854694862517855062032949`20., 
   -0.00006681317090465134678954886341908611`20.}, 
  {0.00015868595418173496648211206646827149`20., 
   -0.00006681513860283577536088929114453538`20.}, 
  {6.09191850716401743111078202947`20.*^-9, 
   -2.56501831880590207625717138083`20.*^-9}, 
  {1.00436098627098422778308637151`20.*^-8, 
   -4.22888836324624938013931103794`20.*^-9}, 
  {1.655838870119040124533043581032`20.*^-8, 
   -6.9719531373433268401391308675`20.*^-9}, 
  {2.729819934916247936688366123212`20.*^-8, 
   -1.149397867333157025974048893985`20.*^-8}, 
  {4.500177270308191786451680637008`20.*^-8, 
   -1.894811482235028120611233952423`20.*^-8}, 
  {7.418084367326900412761519542381`20.*^-8, 
   -3.123403944137642279057481912582`20.*^-8}, 
  {1.2226404075225858338407254243598`20.*^-7, 
   -5.147959610621414037224107049935`20.*^-8}, 
  {2.0147205317799756072698978713574`20.*^-7, 
   -8.483033818020949925346938405716`20.*^-8}, 
  {3.3188004857919790340613109339678`20.*^-7, 
   -1.3973896782282016985521309195654`20.*^-7}, 
  {5.4638782187037621638905111417157`20.*^-7, 
   -2.3005803026121103847960046912487`20.*^-7}, 
  {8.9870178727013444439151212767138`20.*^-7, 
   -3.7840075253479345027011036954585`20.*^-7}, 
  {1.47592728087528071807279228235212`20.*^-6, 
   -6.2144306563169714445170201362195`20.*^-7}, 
  {2.41782829789163626557248744766378`20.*^-6, 
   -1.01803296753332053287262629375317`20.*^-6}, 
  {3.94468244510883234583587163552396`20.*^-6, 
   -1.66091892425635046140457753074691`20.*^-6}, 
  {6.39338416816334242451329308176124`20.*^-6, 
   -2.69195122870035470505822866600473`20.*^-6}, 
  {0.00001025347019890172390852524693468588`20., 
   -4.31725061006388375095799870934141`20.*^-6}, 
  {0.00001617510990396235996180211999155952`20., 
   -6.8105725911420462997061557859198`20.*^-6}, 
  {0.00002488685836079681277270509902091561`20., 
   -0.00001047867720454602643061267327196449`20.}, 
  {0.00003693548702577110908142975224334154`20., 
   -0.00001555178401085099329744410620772276`20.}, 
  {0.00005223142120391860258410218084912062`20., 
   -0.00002199217734901835898277986562068237`20.}, 
  {0.00006964774920398848170129348944023081`20., 
   -0.00002932536808588988703212357450114984`20.}, 
  {0.00008716826104498638693936197276388408`20., 
   -0.00003670242570315216292183662011110907`20.}, 
  {0.00010273057178518937223603319105143047`20., 
   -0.00004325497759376394620464555412691809`20.}, 
  {0.00011510749374769229734782429626151709`20., 
   -0.00004846631315692307256750496684695456`20.}, 
  {0.00012412359813527260460694634397190317`20., 
   -0.00005226256763590425457134582904080136`20.}, 
  {0.00013028504677882260365986142747819886`20., 
   -0.00005485686180160951733046796946450477`20.}, 
  {0.00013431609036719205331561939287221003`20., 
   -0.00005655414331250191718552395489356211`20.}, 
  {0.00013687931401683099697851296744245983`20., 
   -0.00005763339537550778820147914418629885`20.}, 
  {0.00013847998529620953727230070947148789`20., 
   -0.00005830736222998296306202135135641594`20.}, 
  {0.00013946835163429281255713475927766546`20., 
   -0.00005872351647759697370826726706428021`20.}, 
  {0.0001400744038726263263050534389538695`20., 
   -0.00005897869636742161107581197429636611`20.}, 
  {0.00014044444400536759276426657374501226`20., 
   -0.00005913450273910214432179645210316305`20.}, 
  {0.00014066979333653199559889343603859585`20., 
   -0.0000592293866680134718311130257004614`20.}, 
  {0.0001408068104663382168421508178849221`20., 
   -0.00005928707809108977551248455489891457`20.}, 
  {0.00014089003946344564744384323409380103`20., 
   -0.00005932212187934553576582873014475831`20.}, 
  {0.00014094056606403625519268095150660811`20., 
   -0.00005934339623748894955481303221330867`20.}, 
  {0.00014097122881229932892813359140957805`20., 
   -0.00005935630686833655954868782796192758`20.}, 
  {0.00014098983289939408059167023023501039`20., 
   -0.00005936414016816592867017693904632018`20.}, 
  {0.00014100111912672845884145230487784184`20., 
   -0.00005936889226388566688061149679067023`20.}, 
  {0.00014100796540791220069993453183639727`20., 
   -0.0000593717749085946108210250660363778`20.}, 
  {0.00014101211819578051920787129737777915`20., 
   -0.00005937352345085495545594580942222281`20.}, 
  {5.44344522228189614119589571558`20.*^-9, 
   -2.29197693569764048050353503814`20.*^-9}, 
  {8.97448345972284706905505778388`20.*^-9, 
   -3.77872987777804087118107696163`20.*^-9}, 
  {1.479576646792128403913140719575`20.*^-8, 
   -6.22979640754580380595006618768`20.*^-9}, 
  {2.439231450176744176150236039832`20.*^-8, 
   -1.027044821127050179431678332561`20.*^-8}, 
  {4.021128924139867850224228012126`20.*^-8, 
   -1.693106915427312779041780215632`20.*^-8}, 
  {6.628405954596753539932246656371`20.*^-8, 
   -2.790907770356527806287261750052`20.*^-8}, 
  {1.0924821587108778184408847727631`20.*^-7, 
   -4.599924878782643446066883253741`20.*^-8}, 
  {1.8002283046488756010199355874329`20.*^-7, 
   -7.579908651153160425347097210243`20.*^-8}, 
  {2.9654407778553342480095946493715`20.*^-7, 
   -1.2486066433075091570566714313142`20.*^-7}, 
  {4.8820414435748803397932042853434`20.*^-7, 
   -2.0555963972946864588602965411972`20.*^-7}, 
  {8.029777405427915376584641126195`20.*^-7, 
   -3.380958907548595948035638368924`20.*^-7}, 
  {1.31865862849297747179921745431805`20.*^-6, 
   -5.5522468568125367233651261234445`20.*^-7}, 
  {2.16002945542377068788623914034231`20.*^-6, 
   -9.0948608649421923700473226961782`20.*^-7}, 
  {3.52365197719975435204949432520561`20.*^-6, 
   -1.48364293776831762191557655798132`20.*^-6}, 
  {5.70989083387265754363108680800231`20.*^-6, 
   -2.40416456163059264994993128757991`20.*^-6}, 
  {9.15459501143550678947077249391922`20.*^-6, 
   -3.85456632060442391135611473428179`20.*^-6}, 
  {0.00001443532160528642720950704065510229`20., 
   -6.07803014959428514084506974951673`20.*^-6}, 
  {0.00002219675221219184354426663315870839`20., 
   -9.34600093144919728179647711945616`20.*^-6}, 
  {0.00003291839194347286104918743908647982`20., 
   -0.00001386037555514646781018418487851783`20.}, 
  {0.00004651262630553323134623618439285182`20., 
   -0.00001958426370759293951420470921804288`20.}, 
  {0.00006197476195450755157112490835926739`20., 
   -0.00002609463661242423224047364562495468`20.}, 
  {0.0000775192212597494856404825831782903`20., 
   -0.00003263967210936820448020319291717487`20.}, 
  {0.00009132400384263395368796673223477443`20., 
   -0.00003845221214426692786861757146727344`20.}, 
  {0.00010230522234678971811322851172442391`20., 
   -0.00004307588309338514446872779441028375`20.}, 
  {0.00011030739377486050208301926524780963`20., 
   -0.00004644521843152021140337653273591985`20.}, 
  {0.00011577786577508640733707894233398825`20., 
   -0.00004874857506319427677350692308799506`20.}, 
  {0.00011935787004503796042135414620443301`20., 
   -0.00005025594528212124649320174577028757`20.}, 
  {0.00012163475946642095204947297961086868`20., 
   -0.00005121463556480882191556757036247102`20.}, 
  {0.00012305681880306222785704274068052736`20., 
   -0.000051813397390763043308228522391801`20.}, 
  {0.00012393497614296890883083735832800304`20., 
   -0.00005218314784967111950772099298021179`20.}, 
  {0.00012447348011066195876093866471747373`20., 
   -0.00005240988636238398263618470093367314`20.}, 
  {0.00012480228847405909600261388023786766`20., 
   -0.00005254833198907751410636373904752324`20.}, 
  {0.00012500253253163232327159741894269904`20., 
   -0.00005263264527647676769330417639692592`20.}, 
  {0.00012512428672839079522481402081631337`20., 
   -0.00005268391020142770325255327192265827`20.}, 
  {0.00012519824507899014063555976595402509`20., 
   -0.00005271505055957479605707779619116845`20.}, 
  {0.00012524314388105380780928028509800962`20., 
   -0.00005273395531833844539338117267284616`20.}, 
  {0.00012527039140472009382854011690586179`20., 
   -0.00005274542795988214476991162817088916`20.}, 
  {0.0001252869233936782119790914764625768`20., 
   -0.0000527523887973381945175122006158218`20.}, 
  {0.00012529695258718462698806675798990299`20., 
   -0.00005275661161565668504760705599574863`20.}, 
  {0.00012530303634947894292000572019396149`20., 
   -0.00005275917319978060754526556639745746`20.}, 
  {0.00012530672661339460207438083690824812`20., 
   -0.00005276072699511351666289719448768343`20.}, 
  {4.86100285362020842950066402005`20.*^-9, 
   -2.04673804362956144400027958739`20.*^-9}, 
  {8.01422169218160630027661826243`20.*^-9, 
   -3.37440913355015002116910242629`20.*^-9}, 
  {1.321262630447986047259705218234`20.*^-8, 
   -5.56321107557046756740928512941`20.*^-9}, 
  {2.178233100316219727756184233752`20.*^-8, 
   -9.17150779080513569581551256316`20.*^-9}, 
  {3.590862506864470724953852532888`20.*^-8, 
   -1.511942108153461357875306329637`20.*^-8}, 
  {5.919144593846994296453977927614`20.*^-8, 
   -2.492271407935576545875359127417`20.*^-8}, 
  {9.755795180110404773841296158601`20.*^-8, 
   -4.10770323373069674688054575099`20.*^-8}, 
  {1.6075829375081343715834911010298`20.*^-7, 
   -6.768770263192144722456804635915`20.*^-8}, 
  {2.648078865802576988006095722229`20.*^-7, 
   -1.1149805750747692581078297777806`20.*^-7}, 
  {4.3594963449617466416442362259721`20.*^-7, 
   -1.8355774084049459543765205161986`20.*^-7}, 
  {7.1701330489213566355567758151026`20.*^-7, 
   -3.0190033890195185833923266589904`20.*^-7}, 
  {1.17743759106192004527232410261785`20.*^-6, 
   -4.9576319623659791379887330636541`20.*^-7}, 
  {1.92857128952917822900349764825707`20.*^-6, 
   -8.1203001664386451747515690452929`20.*^-7}, 
  {3.14573206149045060705038689890042`20.*^-6, 
   -1.32451876273282130823174185216861`20.*^-6}, 
  {5.09661657798351992682445849479122`20.*^-6, 
   -2.14594382230885049550503515570158`20.*^-6}, 
  {8.16918946356478446176288499483066`20.*^-6, 
   -3.43965872150096187863700420834976`20.*^-6}, 
  {0.00001287651828551390925507683258083336`20., 
   -5.42169190969006705476919266561404`20.*^-6}, 
  {0.00001978931308791407695178463293059497`20., 
   -8.33234235280592713759352965498735`20.*^-6}, 
  {0.00002932862986514193081841396669762125`20., 
   -0.00001234889678532291823933219650426158`20.}, 
  {0.00004141028105880063747481006116827806`20., 
   -0.0000174359078142318473578147625971697`20.}, 
  {0.00005513888274195739181817618597256923`20., 
   -0.00002321637168082416497607418356739758`20.}, 
  {0.00006893252859276905114776650630342973`20., 
   -0.00002902422256537644258853326581197042`20.}, 
  {0.00008118058263292840820163748011531026`20., 
   -0.0000341812979507066981901631495222359`20.}, 
  {0.00009092511641802956986997341613378519`20., 
   -0.00003828425954443350310314670153001482`20.}, 
  {0.00009802829818800864884039441891537147`20., 
   -0.00004127507292126679951174501849068271`20.}, 
  {0.00010288572737440695990318363805530248`20., 
   -0.00004332030626290819364344574233907474`20.}, 
  {0.0001060653538540915317882007786376322`20., 
   -0.00004465909635961748706871611732110828`20.}, 
  {0.00010808797451083404165353016163473283`20., 
   -0.00004551072610982485964359164700409803`20.}, 
  {0.00010935138365309689584944238132003586`20., 
   -0.00004604268785393553509450205529264667`20.}, 
  {0.00011013163294098838700963266717659447`20., 
   -0.00004637121386988984716195059670593453`20.}, 
  {0.00011061012181875556091913147902664496`20., 
   -0.00004657268287105497301858167537963998`20.}, 
  {0.00011090229435144506888022375941485189`20., 
   -0.00004669570288481897637062053027993763`20.}, 
  {0.00011108023063916384831835695026369567`20., 
   -0.00004677062342701635718667661063734555`20.}, 
  {0.00011118842233844348230464822141212265`20., 
   -0.0000468161778267130451809045142787885`20.}, 
  {0.00011125414275939762790005340638764358`20., 
   -0.00004684384958290426437896985532111308`20.}, 
  {0.0001112940406348243215188777327142771`20., 
   -0.00004686064868834708274479062430074824`20.}, 
  {0.00011131825333405288881779037260033318`20., 
   -0.00004687084350907490055485910425277187`20.}, 
  {0.00011133294401663650146947999846886864`20., 
   -0.00004687702905963642167135999935531312`20.}, 
  {0.00011134185618339759217178929394693315`20., 
   -0.00004688078155090424933549022903028763`20.}, 
  {0.00011134726235451667698948754000844716`20., 
   -0.00004688305783348070610083685895092512`20.}, 
  {0.0001113505416090998480276920515648633`20., 
   -0.00004688443857225256759060717960625823`20.}, 
  {4.33850435031079347966338106293`20.*^-9, 
   -1.8267386738150709388056341317603972074771968950272`20.*^-9}, 
  {7.15278874994045475569339368104`20.*^-9, 
   -3.01170052629071779187090260254`20.*^-9}, 
  {1.17924220862574083673002029803`20.*^-8, 
   -4.96523035210838247044219072855`20.*^-9}, 
  {1.944096924836290433153501664315`20.*^-8, 
   -8.18567126246859129748842806027`20.*^-9}, 
  {3.204880464996482416954051022772`20.*^-8, 
   -1.349423353682729438717495167483`20.*^-8}, 
  {5.282885326169947813453368208182`20.*^-8, 
   -2.224372768913662237243523456077`20.*^-8}, 
  {8.707100344171499127898132470263`20.*^-8, 
   -3.666147513335368053851845250636`20.*^-8}, 
  {1.4347691382298442614690835507398`20.*^-7, 
   -6.041133213599344258817193897853`20.*^-8}, 
  {2.3633926128090821223515006325963`20.*^-7, 
   -9.951126790775082620427371084616`20.*^-8}, 
  {3.8907670746415658523834823802309`20.*^-7, 
   -1.6382177156385540431088346864132`20.*^-7}, 
  {6.3990606351106164311531820015682`20.*^-7, 
   -2.6943413200465753394329187375026`20.*^-7}, 
  {1.05077745767495133177218222558359`20.*^-6, 
   -4.4243261375787424495670830550887`20.*^-7}, 
  {1.7210058592995487788139911317581`20.*^-6, 
   -7.2463404602086264371115416074023`20.*^-7}, 
  {2.80689626786152229135898729570178`20.*^-6, 
   -1.18185106015221991215115254555863`20.*^-6}, 
  {4.54695199397146228790982790363698`20.*^-6, 
   -1.91450610272482622648834859100505`20.*^-6}, 
  {7.2864475178185484274684198219467`20.*^-6, 
   -3.06797790223938881156565045134596`20.*^-6}, 
  {0.00001148117333963766048640928072925207`20., 
   -4.83417824826848862585653925442194`20.*^-6}, 
  {0.00001763655321420741139971745435748331`20., 
   -7.42591714282417322093366499262457`20.*^-6}, 
  {0.00002612275469312787577159234038324075`20., 
   -0.00001099905460763278979856519595083822`20.}, 
  {0.00003685996646419142259933818117146491`20., 
   -0.00001551998587965954635761607628272205`20.}, 
  {0.00004905049176146318323025308883432353`20., 
   -0.00002065283863640555083379077424603097`20.}, 
  {0.00006129240425052928224372449424585058`20., 
   -0.00002580732810548601357630505020877918`20.}, 
  {0.00007216111689224497634336007210744216`20., 
   -0.00003038362816515577951299371457155459`20.}, 
  {0.00008080953726114525332379227167632798`20., 
   -0.00003402506832048221192580727228476969`20.}, 
  {0.00008711545749668444329088437523646752`20., 
   -0.00003668019263018292349089868431009161`20.}, 
  {0.00009142889873448419476354915166695457`20., 
   -0.00003849637841451966095307332701766507`20.}, 
  {0.00009425307980142532128514105079412226`20., 
   -0.00003968550728481066159374360033436726`20.}, 
  {0.00009604989043518519687262970377583159`20., 
   -0.00004044205913060429342005461211613962`20.}, 
  {0.00009717237398464265365536832688937241`20., 
   -0.0000409146837830074331180498218481568`20.}, 
  {0.00009786564082243567396857865234164867`20., 
   -0.00004120658560944659956571732730174681`20.}, 
  {0.00009829080677267872934648828520337103`20., 
   -0.00004138560285165420183010033061194569`20.}, 
  {0.00009855042678813705734971349883481664`20., 
   -0.00004149491654237349783145831529887016`20.}, 
  {0.00009870854095718261599671723513657408`20., 
   -0.00004156149092934004884072304637329435`20.}, 
  {0.0000988046811039790132480721606895669`20., 
   -0.00004160197099114905820971459397455446`20.}, 
  {0.00009886308125423905663618670898189694`20., 
   -0.00004162656052810065542576282483448293`20.}, 
  {0.00009889853524236917829765780281028715`20., 
   -0.00004164148852310281191480328539380512`20.}, 
  {0.0000989200511446622258924210497875639`20., 
   -0.00004165054785038409511259833675265849`20.}, 
  {0.0000989331056060360473767818978774392`20., 
   -0.00004165604446569938836917132542207967`20.}, 
  {0.00009894102515898368092779743110893176`20., 
   -0.00004165937901430891828538839204586601`20.}, 
  {0.00009894582920746088626463639872119453`20., 
   -0.00004166140177156247842721532577734506`20.}, 
  {0.00009894874322973560098282676155313088`20., 
   -0.0000416626287283097267296112680223709`20.}, 
  {3.87028444113017220971073869319`20.*^-9, 
   -1.629593448896914614615047870816870324260657608552`20.*^-9}, 
  {6.38084425007450575547907528391`20.*^-9, 
   -2.68667126318926558125434748796`20.*^-9}, 
  {1.051975433202597117291720184829`20.*^-8, 
   -4.42937024506356680964934814665`20.*^-9}, 
  {1.734284034070029252268525930437`20.*^-8, 
   -7.30224856450538632534116181237`20.*^-9}, 
  {2.858997028058188606776902782257`20.*^-8, 
   -1.203788222340289939695538013581`20.*^-8}, 
  {4.712727393208589391620380253076`20.*^-8, 
   -1.984306270824669217524370632875`20.*^-8}, 
  {7.767360769417662777667032882814`20.*^-8, 
   -3.270467692386384327438750687501`20.*^-8}, 
  {1.2799115749082336940158694267714`20.*^-7, 
   -5.389101368034668185329976533775`20.*^-8}, 
  {2.1082909502901140801758012675435`20.*^-7, 
   -8.877014527537322442845479021236`20.*^-8}, 
  {3.47075959520178626560410761974`20.*^-7, 
   -1.4613724611375942170964663662062`20.*^-7}, 
  {5.7081677588153463234007705543854`20.*^-7, 
   -2.4034390563433037151161139176362`20.*^-7}, 
  {9.3729627945206999084618381569109`20.*^-7, 
   -3.9465106503245052246155108029098`20.*^-7}, 
  {1.53505952524232414312448296229092`20.*^-6, 
   -6.4634085273361016552609808938564`20.*^-7}, 
  {2.50340957908486183847665782586895`20.*^-6, 
   -1.05406719119362603725332961089219`20.*^-6}, 
  {4.05477805429072611955648012360425`20.*^-6, 
   -1.70727497022767415560272847309653`20.*^-6}, 
  {6.49639432427476554900455624132747`20.*^-6, 
   -2.73532392601042759958086578582208`20.*^-6}, 
  {0.00001023317602468565445389064669378994`20., 
   -4.30870569460448608584869334475366`20.*^-6}, 
  {0.00001571288748040999508172448816543579`20., 
   -6.61595262333052424493662659597296`20.*^-6}, 
  {0.00002326130835244695807674318555991142`20., 
   -9.79423509576714024283923602522587`20.*^-6}, 
  {0.00003280356743903493496293664319986131`20., 
   -0.00001381202839538313051071016555783633`20.}, 
  {0.00004362920894870140141940088636907578`20., 
   -0.00001837019324155848480816879426066348`20.}, 
  {0.00005449544494969061979697686004156338`20., 
   -0.00002294545050513289254609552001750038`20.}, 
  {0.00006414161461147999532787068807033443`20., 
   -0.00002700699562588631382226134234540397`20.}, 
  {0.00007181825069107652101307308799000913`20., 
   -0.00003023926344887432463708340546947751`20.}, 
  {0.00007741697798649282029404613095184182`20., 
   -0.00003259662231010224012380889724288076`20.}, 
  {0.00008124763612919363661295832758153362`20., 
   -0.00003420953100176574173177192740275101`20.}, 
  {0.00008375623044318350678819893646230286`20., 
   -0.00003526578123923516075292586798412754`20.}, 
  {0.00008535249183080102562207445779616385`20., 
   -0.00003593789129717937920929450854575319`20.}, 
  {0.00008634978916689497953554775102206831`20., 
   -0.00003635780596500841243602010569350243`20.}, 
  {0.00008696577804695939257435604113542038`20., 
   -0.00003661716970398290213657096468859805`20.}, 
  {0.00008734356627993900884383115600347536`20., 
   -0.00003677623843365853003950785515935803`20.}, 
  {0.00008757426170871157879631142172917631`20., 
   -0.00003687337335103645423002586178070581`20.}, 
  {0.0000877147623455610618197423230796214`20., 
   -0.00003693253151392044708199676761247218`20.}, 
  {0.00008780019351933582846968552943016267`20., 
   -0.000036968502534457190934604433444279`20.}, 
  {0.00008785208882214484344075249792749634`20., 
   -0.00003699035318827151302768526228526163`20.}, 
  {0.00008788359391021257142770678328729024`20., 
   -0.00003700361848851055639061338243675379`20.}, 
  {0.0000879027133907379343575274710406949`20., 
   -0.00003701166879610018288737998780660838`20.}, 
  {0.0000879143138729464683814652659904584`20., 
   -0.00003701655320966167089745905936440355`20.}, 
  {0.00008792135136781645846453767242747784`20., 
   -0.00003701951636539640356401586207472752`20.}, 
  {0.00008792562035658232189673854238568622`20., 
   -0.00003702131383435045132494254416239419`20.}, 
  {0.00008792820982502680420727588394741087`20., 
   -0.00003702240413685339124516879324101509`20.}, 
  {3.45110353102505150060710857909`20.*^-9, 
   -1.4530962235894953686766772964606564664599841341441`20.*^-9}, 
  {5.68974965121787271000147329191`20.*^-9, 
   -2.39568406367068324631640980712`20.*^-9}, 
  {9.38038075324620990633339461953`20.*^-9, 
   -3.94963400136682522371932405033`20.*^-9}, 
  {1.546446341325555676393366877091`20.*^-8, 
   -6.51135301610760284797207106144`20.*^-9}, 
  {2.549341044982414760001815573657`20.*^-8, 
   -1.073406755782069372632343399435`20.*^-8}, 
  {4.202288860837270936695646388916`20.*^-8, 
   -1.769384783510429868082377426912`20.*^-8}, 
  {6.926055826073090332861910185165`20.*^-8, 
   -2.916234032030774876994488499018`20.*^-8}, 
  {1.1412760702315326793315825924583`20.*^-7, 
   -4.805372927290663912975084599825`20.*^-8}, 
  {1.8799157418059336897693209046756`20.*^-7, 
   -7.915434702340773430607666967056`20.*^-8}, 
  {3.0947644684257104648709014418139`20.*^-7, 
   -1.3030587235476675641561690281322`20.*^-7}, 
  {5.0896976079663435459398752846759`20.*^-7, 
   -2.1430305717753025456588948567055`20.*^-7}, 
  {8.3571729553041093137337214758991`20.*^-7, 
   -3.5188096653912039215720932530101`20.*^-7}, 
  {1.36863310617762648839568937719091`20.*^-6, 
   -5.762665710221585214297639482909`20.*^-7}, 
  {2.23182722408801515495196762656092`20.*^-6, 
   -9.3971672593179585471661794802565`20.*^-7}, 
  {3.61446055564183643785287542307403`20.*^-6, 
   -1.52187812869129955278015807287327`20.*^-6}, 
  {5.78986819397190381505862440549736`20.*^-6, 
   -2.43783923956711739581415764441996`20.*^-6}, 
  {9.11778153473968512962481870679077`20.*^-6, 
   -3.83906590936407794931571313970138`20.*^-6}, 
  {0.00001399501012383513176259898997357245`20., 
   -5.89263584161479232109431156781998`20.*^-6}, 
  {0.00002070854920931618570078485613464124`20., 
   -8.71938914076470976875151837248052`20.*^-6}, 
  {0.00002918874779949915425047782629235398`20., 
   -0.00001228999907347332810546434791257009`20.}, 
  {0.00003880301552550944852285949551680899`20., 
   -0.00001633811180021450464120399811234062`20.}, 
  {0.00004844934944684939672731199042558508`20., 
   -0.00002039972608288395651676294333708845`20.}, 
  {0.00005701165087340020639180626866821699`20., 
   -0.00002400490563090535005970790259714398`20.}, 
  {0.00006382651882316142207155597943067222`20., 
   -0.00002687432371501533560907620186554621`20.}, 
  {0.00006879782791629645988380563818929954`20., 
   -0.0000289675064910721936352865845007577`20.}, 
  {0.00007219996425916231774672876669322438`20., 
   -0.00003039998495122623905125421755504184`20.}, 
  {0.00007442833580417639188921049208739274`20., 
   -0.0000313382466543900597428254703525864`20.}, 
  {0.00007584647261780450485681701310688965`20., 
   -0.00003193535689170715993971242657132197`20.}, 
  {0.0000767325612298554966306472527033753`20., 
   -0.00003230844683362336700237779061194747`20.}, 
  {0.00007727989238814306398388598056461517`20., 
   -0.00003253890205816550062479409707983796`20.}, 
  {0.00007761558467491616558027619762365963`20., 
   -0.00003268024617891206971801103057838301`20.}, 
  {0.00007782057890292770868566017613829388`20., 
   -0.00003276655953807482470975165311086058`20.}, 
  {0.00007794542843210693796570697563020758`20., 
   -0.00003281912776088713177503451605482423`20.}, 
  {0.00007802134361509500456407830684569704`20., 
   -0.00003285109204846105455329612919818823`20.}, 
  {0.00007806745865066132806009619983835332`20., 
   -0.00003287050890554161181477734730035928`20.}, 
  {0.00007809545468715247155733308018011716`20., 
   -0.00003288229671037998802414024428636512`20.}, 
  {0.00007811244466313780897866808926698215`20., 
   -0.00003288945038447907746470235337557143`20.}, 
  {0.00007812275310958704161235247729340287`20., 
   -0.00003289379078298401752099051675511699`20.}, 
  {0.00007812900678839215765796375997479099`20., 
   -0.00003289642391090196111914263577885936`20.}, 
  {0.0000781328003109994949094053412862377`20., 
   -0.00003289802118357873469869698580473166`20.}, 
  {0.0000781351013734177074672285709368728`20., 
   -0.0000328989900519653505125172930260517`20.}, 
  {3.07614133008064109451826176676`20.*^-9, 
   -1.2952174021392173029550575860056213178920158101504`20.*^-9}, 
  {5.07155774185914703790868540133`20.*^-9, 
   -2.13539273341437770017207806372`20.*^-9}, 
  {8.36119890310603688866423327716`20.*^-9, 
   -3.52050480130780500575336137986`20.*^-9}, 
  {1.378423696707009168418706353969`20.*^-8, 
   -5.80388924929267018281560570092`20.*^-9}, 
  {2.272351243659903130207814053507`20.*^-8, 
   -9.56779471014696054824342759371`20.*^-9}, 
  {3.745698762938245980262777399494`20.*^-8, 
   -1.577136321237156202215906273471`20.*^-8}, 
  {6.173507501674326024780566027391`20.*^-8, 
   -2.599371579652347799907606748375`20.*^-8}, 
  {1.0172674179399359564762562828508`20.*^-7, 
   -4.283231233431309290426342243581`20.*^-8}, 
  {1.6756381021411618344635127874282`20.*^-7, 
   -7.055318324804891934583211736541`20.*^-8}, 
  {2.7584505678832059215997806935548`20.*^-7, 
   -1.161452870687665651199907660444`20.*^-7}, 
  {4.5365180087081799336492140066454`20.*^-7, 
   -1.9101128457718652352207216870087`20.*^-7}, 
  {7.4486696931043511029551215967839`20.*^-7, 
   -3.1362819760439373065074196196983`20.*^-7}, 
  {1.21979822384731265226210227996511`20.*^-6, 
   -5.1359925214623690621562201261688`20.*^-7}, 
  {1.9889875620952048157255779297908`20.*^-6, 
   -8.3746844719798097504234860201718`20.*^-7}, 
  {3.22083562286806117372716837854604`20.*^-6, 
   -1.35614131489181523104301826465096`20.*^-6}, 
  {5.15848999095967121056676933885116`20.*^-6, 
   -2.17199578566722998339653445846365`20.*^-6}, 
  {8.121545421911159981918737870184`20.*^-6, 
   -3.41959807238364630817631068218272`20.*^-6}, 
  {0.00001246175654553674692092779547665239`20., 
   -5.24705538759441975618012441122205`20.*^-6}, 
  {0.00001843217629128862089140781037736674`20., 
   -7.76091633317415616480328857994389`20.*^-6}, 
  {0.00002596844823996830610091371454466325`20., 
   -0.00001093408346946033941091103770301611`20.}, 
  {0.00003450744327097212489869996837577296`20., 
   -0.00001452944979830405258892630247400966`20.}, 
  {0.00004307176612439105166811827819770287`20., 
   -0.00001813548047342781122868138029376964`20.}, 
  {0.00005067290561939452660412450638358749`20., 
   -0.00002133596026079769541226295005624738`20.}, 
  {0.00005672339857133155415436185776363407`20., 
   -0.00002388353624056065438078394011100381`20.}, 
  {0.00006113797045123529805322788723720076`20., 
   -0.00002574230334788854654872753146829507`20.}, 
  {0.00006415970183866423290953359527390391`20., 
   -0.00002701461130049020333032993485217007`20.}, 
  {0.00006613923172202028915015343345892974`20., 
   -0.00002784809756716643753690670882481253`20.}, 
  {0.00006739915297181105998277882182562961`20., 
   -0.00002837859072497307788748581971605457`20.}, 
  {0.00006818644648208353948136051578252015`20., 
   -0.00002871008272929833241320442769790323`20.}, 
  {0.00006867277734312085479554253904305922`20., 
   -0.00002891485361815614938759685854444599`20.}, 
  {0.00006897106616476004750745102716172119`20., 
   -0.00002904044891147791473997937985756682`20.}, 
  {0.00006915322318619249659895441964402839`20., 
   -0.00002911714660471263014692817669222247`20.}, 
  {0.00006926416532256532541006509147806838`20., 
   -0.00002916385908318540017265898588550249`20.}, 
  {0.00006933162457455159906443907603835453`20., 
   -0.00002919226297875856802713224254246506`20.}, 
  {0.00006937260320267431510244040402942265`20., 
   -0.00002920951713796813267471174906502008`20.}, 
  {0.00006939748104026616557705978189544049`20., 
   -0.00002921999201695417497981464500860652`20.}, 
  {0.00006941257869807874564786099371857988`20., 
   -0.00002922634892550684027278357630255996`20.}, 
  {0.00006942173901456493035399686793385687`20., 
   -0.00002923020590086944435957762860372921`20.}, 
  {0.00006942729617713990516369296755085684`20., 
   -0.00002923254575879574954260756528457131`20.}, 
  {0.00006943066718970744130740190440268901`20., 
   -0.00002923396513250839633995869659060591`20.}, 
  {0.00006943271196785055327242467102459026`20., 
   -0.00002923482609172654874628407201035379`20.}, 
  {2.7409831796978926583289000151`20.*^-9, 
   -1.1540981809254284877174315853062810928783516762113`20.*^-9}, 
  {4.5189900902159028617755334098`20.*^-9, 
   -1.90273266956459067864232985675`20.*^-9}, 
  {7.4502089824290567023787157955`20.*^-9, 
   -3.13693009786486597994893296653`20.*^-9}, 
  {1.228237750686259522583220512937`20.*^-8, 
   -5.1715273713105664108767179492`20.*^-9}, 
  {2.024766102372402934036765937407`20.*^-8, 
   -8.52533095735748603804954078908`20.*^-9}, 
  {3.337580371502072656530127842232`20.*^-8, 
   -1.405296998527188486960053828308`20.*^-8}, 
  {5.500852734739915817358440162217`20.*^-8, 
   -2.316148519890490870466711647249`20.*^-8}, 
  {9.064247988042378343518782844721`20.*^-8, 
   -3.816525468649422460428961197778`20.*^-8}, 
  {1.493050778283001873769143645482`20.*^-7, 
   -6.286529592770534205343762717818`20.*^-8}, 
  {2.4578523517827575283938512507951`20.*^-7, 
   -1.0348852007506347487974110529663`20.*^-7}, 
  {4.0420999964116592972712587072792`20.*^-7, 
   -1.7019368405943828620089510346439`20.*^-7}, 
  {6.6367133627624712194252151461304`20.*^-7, 
   -2.7944056264263036713369326931075`20.*^-7}, 
  {1.08679096621415145254818153587191`20.*^-6, 
   -4.5759619630069534844133959405134`20.*^-7}, 
  {1.77200081528906804747289777788101`20.*^-6, 
   -7.4610560643750233577806222226569`20.*^-7}, 
  {2.86918906074020504495516171671202`20.*^-6, 
   -1.20807960452219159787585756493137`20.*^-6}, 
  {4.59462409988760654712106103584566`20.*^-6, 
   -1.93457856837372907247202569930344`20.*^-6}, 
  {7.23224815086265072572382611747928`20.*^-6, 
   -3.04515711615269504241003204946498`20.*^-6}, 
  {0.00001109395742593730130262483640438203`20., 
   -4.67113996881570581163151006500297`20.*^-6}, 
  {0.00001640305648508716404451094911291451`20., 
   -6.90655009898406907137303120543768`20.*^-6}, 
  {0.00002310041169790221105983902277150884`20., 
   -9.72648913595882570940590432484583`20.*^-6}, 
  {0.00003068482985339818442694522310512571`20., 
   -0.00001291992835932555133766114657057925`20.}, 
  {0.00003828925215082696657324444584030006`20., 
   -0.00001612179037929556487294502982749478`20.}, 
  {0.0000450378546520964729177052146247836`20., 
   -0.00001896330722193535701798114299990889`20.}, 
  {0.00005041022490472406320359991117639376`20., 
   -0.00002122535785462065819098943628479738`20.}, 
  {0.00005433070243738639072281186445154185`20., 
   -0.00002287608523679426977802604819012288`20.}, 
  {0.00005701470621609660590725263082761454`20., 
   -0.00002400619209098804459252742350636403`20.}, 
  {0.00005877324523995459293647609167576909`20., 
   -0.00002474662957471772334167414386348173`20.}, 
  {0.00005989262812352055972661767595661645`20., 
   -0.0000252179486835876040954179688238385`20.}, 
  {0.00006059215190217972631895449251454569`20., 
   -0.0000255124850114440952921913652692824`20.}, 
  {0.00006102428486326954985374760581161295`20., 
   -0.00002569443573190296835947267613120546`20.}, 
  {0.00006128933925092968791559170379397825`20., 
   -0.00002580603757933881596445966475535925`20.}, 
  {0.00006145120377323908973847208532239356`20., 
   -0.00002587419106241645883725140434627098`20.}, 
  {0.00006154978790976247283760451636353388`20., 
   -0.00002591570017253156751057032267938267`20.}, 
  {0.0000616097331830938449144383660343754`20., 
   -0.00002594094028761846101660562780394753`20.}, 
  {0.00006164614753741224024829466300407348`20., 
   -0.00002595627264733146957822933179118884`20.}, 
  {0.00006166825449138370300802149570725013`20., 
   -0.00002596558083847734863495641924515793`20.}, 
  {0.00006168167059837205898420565211038741`20., 
   -0.00002597122972563034062492869562542629`20.}, 
  {0.00006168981066223753189985083174239523`20., 
   -0.00002597465712094211869467403441785062`20.}, 
  {0.00006169474888500937711557007728980546`20., 
   -0.00002597673637263552720655582201676018`20.}, 
  {0.0000616977444455003916459724654886936`20., 
   -0.00002597799766126332279830419599523942`20.}, 
  {0.00006169956148348284426072849294611361`20., 
   -0.00002597876272988751337293831281941624`20.}, 
  {2.44160139702616402610296405774`20.*^-9, 
   -1.0280426934847006425696690769435541327189148434433`20.*^-9}, 
  {4.02540628207213796841699482699`20.*^-9, 
   -1.694907908240900197228208348207455129563386186757`20.*^-9}, 
  {6.63646311010521609071273546827`20.*^-9, 
   -2.7943002568864067750369412498`20.*^-9}, 
  {1.094083587111627503127772398212`20.*^-8, 
   -4.6066677352068526447485153609`20.*^-9}, 
  {1.803610046530761314428178737224`20.*^-8, 
   -7.59414756434004763969759468305`20.*^-9}, 
  {2.973028416009366676717744118059`20.*^-8, 
   -1.251801438319733337565365944446`20.*^-8}, 
  {4.900005793752139706922839425285`20.*^-8, 
   -2.063160334211427245020142915909`20.*^-8}, 
  {8.074155611223035599050108656175`20.*^-8, 
   -3.399644467883383410126361539441`20.*^-8}, 
  {1.3299578495798707454022415553507`20.*^-7, 
   -5.599822524546824191167332864635`20.*^-8}, 
  {2.1893527581986700360449133952424`20.*^-7, 
   -9.218327402941768572820687979968`20.*^-8}, 
  {3.6004892832822011029514447751213`20.*^-7, 
   -1.5159954876977688854532399053144`20.*^-7}, 
  {5.9115121127394567491764404686094`20.*^-7, 
   -2.4890577316797712628111328288884`20.*^-7}, 
  {9.680037517807124032143604915987`20.*^-7, 
   -4.0758052706556311714288862804155`20.*^-7}, 
  {1.57823504922962841385525805810292`20.*^-6, 
   -6.6452002072826459530747707709596`20.*^-7}, 
  {2.55523171651769133794348983197399`20.*^-6, 
   -1.07588703853376477387094308714694`20.*^-6}, 
  {4.09133417218547039502411380709662`20.*^-6, 
   -1.72266701986756648211541633983017`20.*^-6}, 
  {6.43881419837547476162213878186378`20.*^-6, 
   -2.71107966247388411015669001341632`20.*^-6}, 
  {9.8742904952417736928795511572883`20.*^-6, 
   -4.15759599799653629173875838201615`20.*^-6}, 
  {0.00001459495983209993516715204676119142`20., 
   -6.14524624509470954406401968892271`20.*^-6}, 
  {0.00002054673868926009820979185670303445`20., 
   -8.65125839547793608833341334864608`20.*^-6}, 
  {0.00002728363764041034967192264174754723`20., 
   -0.00001148784742754119986186216494633567`20.}, 
  {0.00003403633505452295089821366049540852`20., 
   -0.00001433108844400966353608996231385622`20.}, 
  {0.00004002859864500857652740790271050333`20., 
   -0.00001685414679789834801154016956231718`20.}, 
  {0.00004479925917278477494465766344600747`20., 
   -0.00001886284596748832629248743724042418`20.}, 
  {0.00004828117647848328536905262498248307`20., 
   -0.0000203289164119929622606537368347297`20.}, 
  {0.00005066531278951929204417680057730088`20., 
   -0.00002133276327979759665017970550623195`20.}, 
  {0.0000522275818217125705052949447394533`20., 
   -0.00002199056076703687179170313462713821`20.}, 
  {0.00005322212322946502325621849824710988`20., 
   -0.00002240931504398527294998673610404627`20.}, 
  {0.00005384367016465268022424210446873546`20., 
   -0.00002267101901669586535757562293420441`20.}, 
  {0.00005422764826641035529809388550245802`20., 
   -0.00002283269400690962328340795179050864`20.}, 
  {0.00005446317226732972441964251407009786`20., 
   -0.00002293186200729672607142842697688332`20.}, 
  {0.00005460700533421592283127591695175974`20., 
   -0.00002299242329861723066580038608495147`20.}, 
  {0.00005469460820779363792046555140481463`20., 
   -0.00002302930871907100544019602164413248`20.}, 
  {0.00005474787651024933887292056455099925`20., 
   -0.00002305173747799972163070339560042075`20.}, 
  {0.00005478023498997215205236226187980805`20., 
   -0.000023065362101040906127310426054656`20.}, 
  {0.00005479987968839213751287338972957661`20., 
   -0.00002307363355300721579489405883350595`20.}, 
  {0.00005481180153576229037090321723803015`20., 
   -0.000023078653278215701208801354626539`20.}, 
  {0.00005481903498124063643039985131735499`20., 
   -0.0000230816989394697416549052005546758`20.}, 
  {0.00005482342320024232359246584517466787`20., 
   -0.00002308354661062834677577509270512331`20.}, 
  {0.00005482608512540002555948407111480823`20., 
   -0.00002308466742122106339346697731149819`20.}, 
  {0.00005482769978817089092403722035972175`20., 
   -0.0000230853472792298488101209348883039`20.}, 
  {2.17433343338688109265566767608`20.*^-9, 
   -9.155088140576341442760706004528498243092919353344`20.*^-10}, 
  {3.58476790693752862696888046565`20.*^-9, 
   -1.5093759608158015271447917750116766239669224472576`20.*^-9}, 
  {5.91000593803629840563841992329`20.*^-9, 
   -2.48842355285738880237407154665`20.*^-9}, 
  {9.74319930006067962674266933109`20.*^-9, 
   -4.1023997052887072112600712973`20.*^-9}, 
  {1.606177296266670310879731140215`20.*^-8, 
   -6.76285177375440130896728901143`20.*^-9}, 
  {2.647582435911970058041809522906`20.*^-8, 
   -1.114771551962934761280761904381`20.*^-8}, 
  {4.363614297497632187850833823375`20.*^-8, 
   -1.837311283156897763305614241421`20.*^-8}, 
  {7.190279574108317217166249821116`20.*^-8, 
   -3.027486136466659880912105187839`20.*^-8}, 
  {1.1843627193088657865081189609939`20.*^-7, 
   -4.986790397089961206349974572607`20.*^-8}, 
  {1.9496633167178653161162623177866`20.*^-7, 
   -8.209108701969959225752683443311`20.*^-8}, 
  {3.2062732266976350275986199634282`20.*^-7, 
   -1.3500097796621621168836294582854`20.*^-7}, 
  {5.2641667814201098886745107657967`20.*^-7, 
   -2.2164912763874146899682150592828`20.*^-7}, 
  {8.6197607492377910129820154087207`20.*^-7, 
   -3.6293729470474909528345328036721`20.*^-7}, 
  {1.40530047665341804570358838771883`20.*^-6, 
   -5.9170546385407075608572142640794`20.*^-7}, 
  {2.27507250885004958366748973676729`20.*^-6, 
   -9.5792526688423140364946936284938`20.*^-7}, 
  {3.64233608477713580501705708874051`20.*^-6, 
   -1.53361519359037297053349772157494`20.*^-6}, 
  {5.73122900684609481792153687564153`20.*^-6, 
   -2.41314905551414518649327868448064`20.*^-6}, 
  {8.78713387434985763722785589255705`20.*^-6, 
   -3.69984584183151900514857090212929`20.*^-6}, 
  {0.00001298430643454562075079391852961094`20., 
   -5.46707639349289294770270253878355`20.*^-6}, 
  {0.00001827347383118990537741846397882961`20., 
   -7.69409424471153910628145851740193`20.*^-6}, 
  {0.00002425783277947021740395062456694543`20., 
   -0.0000102138243281979862753476313966086`20.}, 
  {0.00003025466795799050620205541759459329`20., 
   -0.00001273880756125916050612859688193401`20.}, 
  {0.00003557581629228177139443904090321346`20., 
   -0.00001497929107043443006081643827503724`20.}, 
  {0.00003981248484625350352262043494647937`20., 
   -0.00001676315151421200148320860418799132`20.}, 
  {0.00004290508621948539994616203434404428`20., 
   -0.00001806529946083595787206822498696602`20.}, 
  {0.00004502294765285281082341742615731003`20., 
   -0.00001895703059067486771512312680307791`20.}, 
  {0.00004641089196163430053748081972395704`20., 
   -0.00001954142819437233706841297672587665`20.}, 
  {0.00004729453138217447956379293355195552`20., 
   -0.00001991348689775767560580755096924444`20.}, 
  {0.00004784680007062821285663617602438277`20., 
   -0.00002014602108236977383437312674710853`20.}, 
  {0.0000481879919240680617917356747699952`20., 
   -0.00002028968081013392075441502095578744`20.}, 
  {0.00004839727652270968727472462879352999`20., 
   -0.00002037780064114092095777879107096001`20.}, 
  {0.00004852508715716167132154127688634815`20., 
   -0.00002043161564512070371433316921530448`20.}, 
  {0.00004860293209685176884655338796648342`20., 
   -0.00002046439246183232372486458440694038`20.}, 
  {0.0000486502671867892427936565332646017`20., 
   -0.0000204843230260165232815395929535165`20.}, 
  {0.00004867902155770885070860737090449856`20., 
   -0.00002049643012956162135099257722294676`20.}, 
  {0.00004869647825119781634254188945761228`20., 
   -0.00002050378031629381740738605871899463`20.}, 
  {0.00004870707226903806191006920976400476`20., 
   -0.00002050824095538444712002914095326515`20.}, 
  {0.00004871350007372315383839108268710311`20., 
   -0.00002051094739946238056353308744720129`20.}, 
  {0.0000487173995469740734990125022692515`20., 
   -0.0000205125892829364519995842114817901`20.}, 
  {0.00004871976499608567520466251703672191`20., 
   -0.00002051358526150975798091053348914606`20.}, 
  {0.00004872119982351829473677977100341042`20., 
   -0.0000205141893993761240996967456856465`20.}, 
  {1.93585821769767859869160666171`20.*^-9, 
   -8.15098196925338357343834383878172371245210761764`20.*^-10}, 
  {3.19159955268922653468181684214`20.*^-9, 
   -1.3438313906059901198660281440589924838425506086911`20.*^-9}, 
  {5.26181033630617331092678071204`20.*^-9, 
   -2.21549908897102034144285503665`20.*^-9}, 
  {8.67458538238979615078736441727`20.*^-9, 
   -3.65245700311149311612099554411`20.*^-9}, 
  {1.430014376838082179545092532843`20.*^-8, 
   -6.0211131656340302296635475067`20.*^-9}, 
  {2.357197933312443701811938583376`20.*^-8, 
   -9.92504392973660506026079403527`20.*^-9}, 
  {3.885011621706133596835681648221`20.*^-8, 
   -1.63579436703416151445712911504`20.*^-8}, 
  {6.401632888677840067442177314159`20.*^-8, 
   -2.695424374180143186291443079645`20.*^-8}, 
  {1.0544551394941774167391769395086`20.*^-7, 
   -4.439811113659694386270218692668`20.*^-8}, 
  {1.7358026923426135922223074153323`20.*^-7, 
   -7.308642915126794072514978590874`20.*^-8}, 
  {2.8545452832630375463263215688735`20.*^-7, 
   -1.2019138034791737037163459237363`20.*^-7}, 
  {4.6866118369916660837526395303617`20.*^-7, 
   -1.9733102471543857194747955917313`20.*^-7}, 
  {7.6738464909884691942260132969229`20.*^-7, 
   -3.2310932593635659765162161250202`20.*^-7}, 
  {1.25103289978762449562176834085057`20.*^-6, 
   -5.2675069464742084026179719614761`20.*^-7}, 
  {2.02519037134899875837466425419617`20.*^-6, 
   -8.5271173530484158247354284387207`20.*^-7}, 
  {3.24194993052764960082434158790516`20.*^-6, 
   -1.36503154969585246350498593174954`20.*^-6}, 
  {5.10045622532721733654714054634436`20.*^-6, 
   -2.14756051592724940486195391425027`20.*^-6}, 
  {7.81842377119078410273945765325131`20.*^-6, 
   -3.29196790365927751694292953821108`20.*^-6}, 
  {0.00001154992724426625948011583775487571`20., 
   -4.86312726074368820215403694942133`20.*^-6}, 
  {0.0000162502237509076059912200211464294`20., 
   -6.84219947406636041735579837744397`20.*^-6}, 
  {0.0000215663209532149338336716919051517`20., 
   -9.08055619082734056154597553901123`20.*^-6}, 
  {0.00002689227019161941030573377173843245`20., 
   -0.00001132306113331343591820369336355051`20.}, 
  {0.00003161782899822339452114409585849639`20., 
   -0.00001331277010451511348258698772989321`20.}, 
  {0.00003538053485663789724266066418066968`20., 
   -0.00001489706730805806199690975333922934`20.}, 
  {0.00003812749692470733398400692984994678`20., 
   -0.00001605368291566624588800291783155653`20.}, 
  {0.00004000889428789112280026421730221781`20., 
   -0.00001684585022648047275800598623251276`20.}, 
  {0.00004124199725258163475075952983818482`20., 
   -0.00001736505147477121463189874940555151`20.}, 
  {0.00004202711437873868954997444044705725`20., 
   -0.00001769562710683734296841029071455041`20.}, 
  {0.00004251783173993403075115513606939054`20., 
   -0.00001790224494313011821101268887132234`20.}, 
  {0.00004282100692381069396835573000037929`20., 
   -0.00001802989765213081851299188631594917`20.}, 
  {0.00004300697615352777845190793927431622`20., 
   -0.00001810820048569590671659281653655421`20.}, 
  {0.00004312054946662774913860030462306094`20., 
   -0.00001815602082805378911098960194655198`20.}, 
  {0.00004318972349436138532217662707299536`20., 
   -0.00001818514673446795171460068508336647`20.}, 
  {0.00004323178627193176793716730356081078`20., 
   -0.00001820285737765548123670202255192034`20.}, 
  {0.00004325733797605070345239512180336102`20., 
   -0.00001821361598991608566416636707509937`20.}, 
  {0.00004327285036735122853390797956148488`20., 
   -0.00001822014752309525411954020192062522`20.}, 
  {0.00004328226444833727628669799652333659`20., 
   -0.00001822411134666832685755705116772068`20.}, 
  {0.00004328797634293187841175553888977995`20., 
   -0.00001822651635491868564705496374306524`20.}, 
  {0.00004329144150562280250972372418688665`20., 
   -0.00001822797537078854842514683123658385`20.}, 
  {0.00004329354349926282327069691410644632`20., 
   -0.0000182288604207422413771355427816616`20.}, 
  {0.00004329481852080587977829425954611512`20., 
   -0.00001822939727191826516980810928257478`20.}, 
  {1.7231717155488376156841991721453884247494923124736`20.*^-9, 
   -7.25545985494247417130189125113836644720024050915`20.*^-10}, 
  {2.84094850774992456342671168439`20.*^-9, 
   -1.1961888453683892898638786039543181973211775500288`20.*^-9}, 
  {4.68371094930297562212621737733`20.*^-9, 
   -1.97208882075914763036893363256`20.*^-9}, 
  {7.72153249686396864060408640221`20.*^-9, 
   -3.25117157762693416446487848514`20.*^-9}, 
  {1.2729020525225049662445725632`20.*^-8, 
   -5.35958758956844196313504237137`20.*^-9}, 
  {2.098216578895146199003844775266`20.*^-8, 
   -8.83459612166377346948987273796`20.*^-9}, 
  {3.458167754972247190521714109915`20.*^-8, 
   -1.45607063367252513285124804628`20.*^-8}, 
  {5.698277969336295205830964496475`20.*^-8, 
   -2.399274934457387455086721893252`20.*^-8}, 
  {9.385978262631241660539080600568`20.*^-8, 
   -3.951990847423680699174349726555`20.*^-8}, 
  {1.5450745745847724375402780267048`20.*^-7, 
   -6.50557715614641026332748642823`20.*^-8}, 
  {2.5408684379058362785444464587228`20.*^-7, 
   -1.0698393422761415909660827194622`20.*^-7}, 
  {4.1715547737902272235305669382361`20.*^-7, 
   -1.7564441152800956730655018687308`20.*^-7}, 
  {6.8303333438198101534094912778697`20.*^-7, 
   -2.8759298289767621698566279064715`20.*^-7}, 
  {1.11347689848696324147526912417795`20.*^-6, 
   -4.6883237831030031220011331544334`20.*^-7}, 
  {1.8024060351163396798063511688111`20.*^-6, 
   -7.5890780425951144412898996581519`20.*^-7}, 
  {2.88505237258016892485657458492088`20.*^-6, 
   -1.21475889371796586309750508838774`20.*^-6}, 
  {4.53835698297002530022360835669942`20.*^-6, 
   -1.91088715072422117904151930808397`20.*^-6}, 
  {6.955518437455121064570304695284`20.*^-6, 
   -2.92863934208636676402960197696167`20.*^-6}, 
  {0.00001027284005961653183115905821475378`20., 
   -4.32540634089117129733012977463318`20.*^-6}, 
  {0.00001444980583849038935480812334021856`20., 
   -6.08412877410121657044552561693415`20.*^-6}, 
  {0.00001917243600625048244146304011501263`20., 
   -8.07260463421072944903706952211059`20.*^-6}, 
  {0.00002390284551398287073684345157241484`20., 
   -0.00001006435600588752452077619013575361`20.}, 
  {0.00002809976567959520270649750663704676`20., 
   -0.00001183148028614534850799895016296706`20.}, 
  {0.00003144173636825345125162811729615448`20., 
   -0.00001323862583926461105331710201943345`20.}, 
  {0.00003388180538566162621377123947584832`20., 
   -0.00001426602332027857945842999556877824`20.}, 
  {0.00003555319723477887239629426822317803`20., 
   -0.00001496976725674899890370284977818022`20.}, 
  {0.00003664875818723187468923492974504205`20., 
   -0.00001543105607883447355336207568212296`20.}, 
  {0.00003734634813403613274549379978471966`20., 
   -0.00001572477816169942431389212622514511`20.}, 
  {0.00003778237821916843092192803102316375`20., 
   -0.00001590836977649197091449601306238473`20.}, 
  {0.00003805177422292149311273776408189102`20., 
   -0.00001602179967280904973167905856079623`20.}, 
  {0.00003821702612042393612882284490963188`20., 
   -0.00001609137941912586784371488206721344`20.}, 
  {0.00003831794828149138040817111634128809`20., 
   -0.00001613387296062794964554573319633184`20.}, 
  {0.00003837941730520574750717490841374188`20., 
   -0.00001615975465482347263459996143736498`20.}, 
  {0.00003841679504513821868009850453683321`20., 
   -0.00001617549265058451312846252822603504`20.}, 
  {0.00003843950080714719235453020117183487`20., 
   -0.00001618505297143039678085482154603572`20.}, 
  {0.00003845328545402245586985877286295666`20., 
   -0.00001619085703327261299783527278440282`20.}, 
  {0.00003846165101826167926150645860625066`20., 
   -0.00001619437937611018074168692993947396`20.}, 
  {0.00003846672673929373254990877140459795`20., 
   -0.00001619651652180788738943527217035703`20.}, 
  {0.00003846980596371690070273954255598823`20., 
   -0.00001619781303735448450641664949725819`20.}, 
  {0.00003847167384471208644536969704243578`20., 
   -0.00001619859951356298376647145138628876`20.}, 
  {0.00003847280685899523731436183384453566`20., 
   -0.00001619907657220852097446814056612028`20.}, 
  {1.5335624642205629346729949333146656467630556184577`20.*^-9, 
   -6.457105112507633409149452350803446603232263012351`20.*^-10}, 
  {2.52834442414218227920665777121`20.*^-9, 
   -1.0645660733230241175606980089281462780860410363904`20.*^-9}, 
  {4.16833768876823635059280855274`20.*^-9, 
   -1.7550895531655732002496036011543698986096452960256`20.*^-9}, 
  {6.87189015382992229861696951802`20.*^-9, 
   -2.89342743319154623099661874443`20.*^-9}, 
  {1.132837245071920354585704707176`20.*^-8, 
   -4.76984103188176991404507245126`20.*^-9}, 
  {1.867336395289652688424031742894`20.*^-8, 
   -7.8624690327985376354696073385`20.*^-9}, 
  {3.077640125304664204250962699086`20.*^-8, 
   -1.295848473812490191263563241721`20.*^-8}, 
  {5.071245521349795173949757126514`20.*^-8, 
   -2.135261272147282178505160895375`20.*^-8}, 
  {8.353130764782869960925583449139`20.*^-8, 
   -3.517107690434892615126561452269`20.*^-8}, 
  {1.3750455842235686290271508428298`20.*^-7, 
   -5.789665617783446859061687759284`20.*^-8}, 
  {2.2612387039928404922609094713661`20.*^-7, 
   -9.521005069443538914782776721541`20.*^-8}, 
  {3.7124157378870604603201005736128`20.*^-7, 
   -1.563122415952446509608463399416`20.*^-7}, 
  {6.0784313252389515166383795005617`20.*^-7, 
   -2.5593395053637690596372124212891`20.*^-7}, 
  {9.9086920713285947167889080362659`20.*^-7, 
   -4.1720808721383556702269086468488`20.*^-7}, 
  {1.60385431896625266290783326831539`20.*^-6, 
   -6.7530708167000112122435084981699`20.*^-7}, 
  {2.56703031240133020247048446359474`20.*^-6, 
   -1.08085486837950745367178293203987`20.*^-6}, 
  {4.03761240299044285013893456628162`20.*^-6, 
   -1.70004732757492330532165665948701`20.*^-6}, 
  {6.18706961343157955540334712433235`20.*^-6, 
   -2.6050819424975071812224619470873`20.*^-6}, 
  {9.13604134410011184393048828612034`20.*^-6, 
   -3.84675425014741551323388980468226`20.*^-6}, 
  {0.00001284792677875283279701402059480511`20., 
   -5.40965338052750854611116656623372`20.*^-6}, 
  {0.00001704347756983404064847565889643639`20., 
   -7.17620108203538553620027743007847`20.*^-6}, 
  {0.00002124517069400866417914960360773096`20., 
   -8.94533502905627965437878046641303`20.*^-6}, 
  {0.00002497281733593601194379247029729841`20., 
   -0.00001051487045723621555528104012517828`20.}, 
  {0.00002794126030297545688130759592795556`20., 
   -0.00001176474118020019237107688249598128`20.}, 
  {0.00003010881493211972473447096264778417`20., 
   -0.00001267739576089251567767198427275121`20.}, 
  {0.00003159368755858084102290714682937244`20., 
   -0.0000133026052878235120096451144544726`20.}, 
  {0.00003256706793617294167593067117355378`20., 
   -0.00001371244965733597544249712470465422`20.}, 
  {0.00003318689663979689400278496073393036`20., 
   -0.00001397343016412500800117261504586542`20.}, 
  {0.00003357433720276455371633128224617676`20., 
   -0.0000141365630327429699858236977878639`20.}, 
  {0.00003381371886795015030582392284611347`20., 
   -0.00001423735531282111591824165172467936`20.}, 
  {0.00003396056184921735213511485462303157`20., 
   -0.00001429918393651256932004835984127646`20.}, 
  {0.00003405024226845203318776631687837192`20., 
   -0.00001433694411303243502642792289615659`20.}, 
  {0.00003410486458068629738826140511418454`20., 
   -0.00001435994298134159890032059162702505`20.}, 
  {0.00003413807913587642091301233452168311`20., 
   -0.00001437392805721112459495256190386656`20.}, 
  {0.00003415825594487917466290389170812557`20., 
   -0.00001438242355573859985806479650868445`20.}, 
  {0.00003417050528388947826251737924366493`20., 
   -0.00001438758117216399084737573862891154`20.}, 
  {0.00003417793911374676396993730975436582`20., 
   -0.00001439071120578811114523676200183823`20.}, 
  {0.00003418244951674643813551615618304392`20., 
   -0.00001439261032284060553074364470865008`20.}, 
  {0.00003418518578758165695126965202577013`20., 
   -0.00001439376243687648713737669558979794`20.}, 
  {0.0000341868456306331474322260118507778`20., 
   -0.0000143944613181613252346214786740117`20.}, 
  {0.00003418785245393021460670043030458878`20., 
   -0.00001439488524376009036071597065456368`20.}, 
  {1.3645876310750917115816965526817345536128563806207`20.*^-9, 
   -5.745632130842491417186090748133193641497927582516`20.*^-10}, 
  {2.24975984385441394566943451992`20.*^-9, 
   -9.4726730267554271396607769259673395534594294067`20.*^-10}, 
  {3.70905065129148674025412087064`20.*^-9, 
   -1.5617055373858891537912087876358154729476711251969`20.*^-9}, 
  {6.1147116882184098403798774911`20.*^-9, 
   -2.57461544767090940647573789099`20.*^-9}, 
  {1.0080153406665543935829285668`20.*^-8, 
   -4.24427511859601849929654133389`20.*^-9}, 
  {1.661582583149260791485614931481`20.*^-8, 
   -6.9961371922074138588867997115`20.*^-9}, 
  {2.738525492275476492350983798494`20.*^-8, 
   -1.153063365168621680989887915156`20.*^-8}, 
  {4.512455202274549750422270299533`20.*^-8, 
   -1.899981137799810421230429599804`20.*^-8}, 
  {7.432696810509450016796840104855`20.*^-8, 
   -3.129556551793452638651301096782`20.*^-8}, 
  {1.2235236810012305986687337063467`20.*^-7, 
   -5.151678656847286731236773500408`20.*^-8}, 
  {2.0120494810955417876143352687603`20.*^-7, 
   -8.471787288823333842586674815832`20.*^-8}, 
  {3.303268651585405242292477166027`20.*^-7, 
   -1.390849958562275891491569333064`20.*^-7}, 
  {5.4084245159526514885641698739939`20.*^-7, 
   -2.2772313751379585215007031048395`20.*^-7}, 
  {8.8162259443014162193471477783582`20.*^-7, 
   -3.7120951344427015660409043277297`20.*^-7}, 
  {1.42695739640402867708372220763232`20.*^-6, 
   -6.0082416690695944298261987689782`20.*^-7}, 
  {2.28373652402373540946862791050346`20.*^-6, 
   -9.6157327327315175135521175179093`20.*^-7}, 
  {3.5916501513280259731895106782486`20.*^-6, 
   -1.51227374792758988344821502242047`20.*^-6}, 
  {5.50290217385803549438911181245391`20.*^-6, 
   -2.31701144162443599763752076313847`20.*^-6}, 
  {8.12431395530570172728733064405479`20.*^-6, 
   -3.42076377065503230622624448170729`20.*^-6}, 
  {0.00001142288944466059843913136899622127`20., 
   -4.80963766090972565858162905104053`20.*^-6}, 
  {0.00001515029384252683524150441209680116`20., 
   -6.37907109159024641747554193549522`20.*^-6}, 
  {0.00001888254774281855867953005458179468`20., 
   -7.95054641802886681243370719233462`20.*^-6}, 
  {0.00002219357204020141371758511554926219`20., 
   -9.3446619116637531442463644417946`20.*^-6}, 
  {0.00002483036427464876437287163268111719`20., 
   -0.00001045489022090474289384068744468091`20.}, 
  {0.00002675591287125452164034111130725005`20., 
   -0.00001126564752473874595382783633989474`20.}, 
  {0.00002807511660670038642000368667001664`20., 
   -0.00001182110172913700480842260491369122`20.}, 
  {0.00002893995809582241305604430751943334`20., 
   -0.00001218524551403048970780812948186668`20.}, 
  {0.00002949070016177741510572396794192615`20., 
   -0.00001241713691022206951819956544923207`20.}, 
  {0.00002983496837901658310935039301322861`20., 
   -0.00001256209194905961394077911284767521`20.}, 
  {0.00003004768068384109254435214149195481`20., 
   -0.00001265165502477519686077984904924415`20.}, 
  {0.00003017816585484841369412975124380124`20., 
   -0.00001270659614940985839752831631317946`20.}, 
  {0.00003025785689021000378370247492968036`20., 
   -0.00001274015026956210685629577891776016`20.}, 
  {0.00003030639516137070925805979542085588`20., 
   -0.00001276058743636661442444622965088668`20.}, 
  {0.0000303359102520797307889340128274101`20., 
   -0.00001277301484298093927955116329575164`20.}, 
  {0.00003035383978821157224845775080955056`20., 
   -0.00001278056412135224094671905297244233`20.}, 
  {0.00003036472482161801123687118213031777`20., 
   -0.00001278514729331284683657733984434433`20.}, 
  {0.00003037133069215015944013288300518191`20., 
   -0.0000127879287124842776590033191600766`20.}, 
  {0.00003037533874083247351690086807513197`20., 
   -0.00001278961631192946253343194445268714`20.}, 
  {0.00003037777025521760404675055211941878`20., 
   -0.00001279064010746004380915812720817633`20.}, 
  {0.00003037924523089921992791557226894718`20., 
   -0.00001279126114985230312754339885008302`20.}, 
  {0.00003038013991791803422694730559375759`20., 
   -0.00001279163786017601441134623393421372`20.}, 
  {1.2140499767414521375136048359544844259977234219007`20.*^-9, 
   -5.111789375753482684267809835598454925537722750943`20.*^-10}, 
  {2.00157221726652733822541592533`20.*^-9, 
   -8.42767249375379931884385652771914396780665033281`20.*^-10}, 
  {3.29987749660650809085323044012`20.*^-9, 
   -1.3894221038343191961487286063639281116844855918592`20.*^-9}, 
  {5.44015101193390089717557581719`20.*^-9, 
   -2.29058989976164248302129508092`20.*^-9}, 
  {8.96813166751646949808327966599`20.*^-9, 
   -3.776055438954302946561380912`20.*^-9}, 
  {1.478279453316160498835311098597`20.*^-8, 
   -6.22433454027857052141183620462`20.*^-9}, 
  {2.436413667240156531004738407932`20.*^-8, 
   -1.025858386206381697265153013866`20.*^-8}, 
  {4.014639309409386264388153364686`20.*^-8, 
   -1.690374446067110006058169837762`20.*^-8}, 
  {6.612703404229972407367402072521`20.*^-8, 
   -2.784296170202093645207327188428`20.*^-8}, 
  {1.0885374080642795316259834874944`20.*^-7, 
   -4.583315402375913817372562052608`20.*^-8}, 
  {1.7900573160131662340088866665852`20.*^-7, 
   -7.53708343584491045898478596457`20.*^-8}, 
  {2.9387847148105110644316491510213`20.*^-7, 
   -1.2373830378149520271291154320089`20.*^-7}, 
  {4.8115777924215549279049833487821`20.*^-7, 
   -2.0259274915459178643810456205399`20.*^-7}, 
  {7.843104602675646762468482818527`20.*^-7, 
   -3.3023598327055354789340980288537`20.*^-7}, 
  {1.26939935395745067808309074778853`20.*^-6, 
   -5.3448393850840028550866978854255`20.*^-7}, 
  {2.03144767825708447448615522609201`20.*^-6, 
   -8.5534639084508819978364430572296`20.*^-7}, 
  {3.19457549866370425096576183170484`20.*^-6, 
   -1.34508442048998073724874182387572`20.*^-6}, 
  {4.89390230190857692746580650665408`20.*^-6, 
   -2.06059044290887449577507642385434`20.*^-6}, 
  {7.22405049372228844548049789327239`20.*^-6, 
   -3.04170547104096355599178858664101`20.*^-6}, 
  {0.00001015532651224143256163528672553467`20., 
   -4.27592695252270844700433125285669`20.*^-6}, 
  {0.00001346690579007902738899920693299654`20., 
   -5.6702761221385378479996660770512`20.*^-6}, 
  {0.00001678231360774435615025527745480292`20., 
   -7.0662373085239394316864326125486`20.*^-6}, 
  {0.00001972342191614877124459852719134031`20., 
   -8.30459870153632473456780092266961`20.*^-6}, 
  {0.00002206571879107290243246713241429012`20., 
   -9.29082896466227470840721364812216`20.*^-6}, 
  {0.00002377633906426078228439064915587399`20., 
   -0.000010011090132320329382901325960368`20.}, 
  {0.00002494838604514532563159050099426003`20., 
   -0.00001050458359795592658172231620810948`20.}, 
  {0.00002571680395482101499613098615852354`20., 
   -0.00001082812798097726947205515206674676`20.}, 
  {0.0000262061649591167771569181659593617`20., 
   -0.00001103417471962811669764975408815229`20.}, 
  {0.00002651207352604363482603259983750537`20., 
   -0.00001116297832675521466359267361579173`20.}, 
  {0.00002670108846175660884887575110412562`20., 
   -0.00001124256356284488793636873730700027`20.}, 
  {0.00002681703831954470792062872577525656`20., 
   -0.00001129138455559777175605420032642381`20.}, 
  {0.00002688785278464567423490595848296243`20., 
   -0.00001132120117248238915153935094019469`20.}, 
  {0.000026930984718980873986615808859564`20., 
   -0.00001133936198693931536278560373034273`20.}, 
  {0.00002695721240962631518219912791014337`20., 
   -0.00001135040522510581691882068543584982`20.}, 
  {0.00002697314497744431409926925740009897`20., 
   -0.0000113571136747133954102186346947785`20.}, 
  {0.00002698281766077860994967387176466503`20., 
   -0.00001136118638348573050512584074301684`20.}, 
  {0.00002698868778854898620306002065187947`20., 
   -0.00001136365801623115208549895606394926`20.}, 
  {0.00002699224943381471666737466934615508`20., 
   -0.00001136515765634303859678933446153899`20.}, 
  {0.00002699441013457877519351179327062229`20., 
   -0.00001136606742508580008147864979815674`20.}, 
  {0.00002699572083279312086536202674142947`20., 
   -0.00001136661929801815615383664283849661`20.}, 
  {0.00002699651587287402003231568909642511`20., 
   -0.00001136695405173642948729081646165266`20.}, 
  {1.0799759763345611964078107387426638057609571074048`20.*^-9, 
   -4.54726726877709977434867679470427409183195704753`20.*^-10}, 
  {1.7805278310787303646070074481943043240457849012224`20.*^-9, 
   -7.496959288752548903608452413455527704637107863552`20.*^-10}, 
  {2.93545397472156707430446870194`20.*^-9, 
   -1.2359806209353966628650394534491688703708413034496`20.*^-9}, 
  {4.83936455942150027880025461146`20.*^-9, 
   -2.03762718291431590686326509956`20.*^-9}, 
  {7.97772825526852699571238130059`20.*^-9, 
   -3.3590434759025376824052131792`20.*^-9}, 
  {1.315023772569854435613767222743`20.*^-8, 
   -5.53694220029412393942638830628`20.*^-9}, 
  {2.167343567424398571798825644999`20.*^-8, 
   -9.12565712599746767073189745262`20.*^-9}, 
  {3.571270323988317299728796389537`20.*^-8, 
   -1.5036927679950809683068616377`20.*^-8}, 
  {5.882397183118866352649430150638`20.*^-8, 
   -2.476798813944785832694496905531`20.*^-8}, 
  {9.683161951864969184008078747862`20.*^-8, 
   -4.077120821837881761687612104364`20.*^-8}, 
  {1.5923494268062912623293156667174`20.*^-7, 
   -6.704629165500173736123434386179`20.*^-8}, 
  {2.6141788595757015419314001395642`20.*^-7, 
   -1.1007068882424006492342737429743`20.*^-7}, 
  {4.2800485504504466274629961824951`20.*^-7, 
   -1.8021257054528196326159983926296`20.*^-7}, 
  {6.976522870526143215057533828625`20.*^-7, 
   -2.9374833139057445116031721383685`20.*^-7}, 
  {1.12910223729085436928450570771738`20.*^-6, 
   -4.754114683329913133829497716705`20.*^-7}, 
  {1.80682500672544945863784924634133`20.*^-6, 
   -7.6076842388439977205804178793318`20.*^-7}, 
  {2.84110713720021727279568193847732`20.*^-6, 
   -1.19625563671588095696660292146413`20.*^-6}, 
  {4.35191423461520841156593048212416`20.*^-6, 
   -1.83238494089061406802776020299963`20.*^-6}, 
  {6.42309171603430546154929820982543`20.*^-6, 
   -2.70445966990918124696812556203176`20.*^-6}, 
  {9.02795903402919988653530902189878`20.*^-6, 
   -3.80124590906492626801486695658896`20.*^-6}, 
  {0.00001197016918427486780784698650144195`20., 
   -5.04007123548415486646188905323873`20.*^-6}, 
  {0.00001491540165077774777201899006908526`20., 
   -6.28016911611694643032378529224641`20.*^-6}, 
  {0.00001752803450513544238481153499200573`20., 
   -7.38022505479387047781538315452873`20.*^-6}, 
  {0.00001960880766046634135378158673573517`20., 
   -8.25634006756477530685540494136217`20.*^-6}, 
  {0.00002112853558461769274966997988069134`20., 
   -8.89622550931271273670314942344898`20.*^-6}, 
  {0.00002216986349001329294828482996067079`20., 
   -9.33467936421612334664624419396665`20.*^-6}, 
  {0.00002285261821068104121647883688054076`20., 
   -9.62215503607622788062266816022769`20.*^-6}, 
  {0.00002328744322480804715390087660823412`20., 
   -9.80523925255075669637931646662488`20.*^-6}, 
  {0.00002355926791610329253961267980560362`20., 
   -9.91969175414875475352112833920152`20.*^-6}, 
  {0.00002372722611916765812623591132372294`20., 
   -9.9904109975442771057835416099886`20.*^-6}, 
  {0.00002383026004750921270032118425698966`20., 
   -0.0000100337937042144053475036565292588`20.}, 
  {0.00002389318676626231528903723400758469`20., 
   -0.00001006028916474202749012094063477248`20.}, 
  {0.00002393151456979530067584133809340875`20., 
   -0.00001007642718728223186351214235511946`20.}, 
  {0.0000239548210239308228549608222172434`20., 
   -0.00001008624043112876751787824093357617`20.}, 
  {0.00002396897904755171295788847855192651`20., 
   -0.00001009220170423230019279514886396905`20.}, 
  {0.00002397757441120627704250971195603139`20., 
   -0.00001009582080471843243895145766569741`20.}, 
  {0.00002398279074171336982843965188548421`20., 
   -0.00001009801715440562940144827447809863`20.}, 
  {0.00002398595570274179609544647630270363`20., 
   -0.00001009934976957549309281956896955942`20.}, 
  {0.0000239878757522455044694399944842313`20., 
   -0.00001010015821147179135555368188809739`20.}, 
  {0.00002398904046965366227759833216116291`20., 
   -0.00001010064861880154201162035038364754`20.}, 
  {0.00002398974696111574875876932844130962`20., 
   -0.00001010094608889084158263971723844617`20.}, 
  {9.605952541119022770658617133321151135881631891456`20.*^-10, 
   -4.04461159626064116659310195087014243176880412211`20.*^-10}, 
  {1.5837079018964661418094214989394667379931612184575`20.*^-9, 
   -6.668243797458804807618616837640830830711926685695`20.*^-10}, 
  {2.61096802404023865959057015521`20.*^-9, 
   -1.099354957490626804038134802193216388259119104`20.*^-9}, 
  {4.30441912197032537007712459787`20.*^-9, 
   -1.8123869987243475242429998306794917803199947603968`20.*^-9}, 
  {7.09586498641749871200271763177`20.*^-9, 
   -2.98773262585999945768535479232`20.*^-9}, 
  {1.169659711486347762504417039715`20.*^-8, 
   -4.92488299573199057896596648301`20.*^-9}, 
  {1.927761913786272603024691581961`20.*^-8, 
   -8.11689226857377938115659613458`20.*^-9}, 
  {3.176492820567439176987980584647`20.*^-8, 
   -1.337470661291553337679149719852`20.*^-8}, 
  {5.232132168715577480397179146484`20.*^-8, 
   -2.203003018406558939114601745889`20.*^-8}, 
  {8.612718560395204071469608114514`20.*^-8, 
   -3.62640781490324381956615078506`20.*^-8}, 
  {1.4163132079250794872195228753896`20.*^-7, 
   -5.963424033368755735661148949009`20.*^-8}, 
  {2.3251595038705325272284684961273`20.*^-7, 
   -9.79014527945487379885670945738`20.*^-8}, 
  {3.8068039557648046309095085633315`20.*^-7, 
   -1.602864823479917739330319395087`20.*^-7}, 
  {6.2050002471470145940863519794567`20.*^-7, 
   -2.6126316830092693027732008334555`20.*^-7}, 
  {1.00420369229286286130628585828322`20.*^-6, 
   -4.2282260728120541528685720348765`20.*^-7}, 
  {1.60687772524901317174970835198401`20.*^-6, 
   -6.7658009484168975652619299030908`20.*^-7}, 
  {2.52651781823517481731349265949864`20.*^-6, 
   -1.06379697609902097571094427768364`20.*^-6}, 
  {3.86964541884022195931338462485228`20.*^-6, 
   -1.62932438688009345655300405256938`20.*^-6}, 
  {5.71057928042705463810003316472072`20.*^-6, 
   -2.40445443386402300551580343777716`20.*^-6}, 
  {8.02537815873083146379434558184966`20.*^-6, 
   -3.37910659314982377422919813972616`20.*^-6}, 
  {0.00001063947109054652209597783147751579`20., 
   -4.47977730128274614567487641158558`20.*^-6}, 
  {0.00001325594972087147807368627441703901`20., 
   -5.5814525140511486626047471229638`20.*^-6}, 
  {0.00001557688168783684726792505748646228`20., 
   -6.55868702645761990228423473114201`20.*^-6}, 
  {0.00001742539450721815905824674883759729`20., 
   -7.3370082135655406561038942474094`20.*^-6}, 
  {0.00001877556850394509386535082448201419`20., 
   -7.90550252797688162751613662400597`20.*^-6}, 
  {0.00001970077423291740675337452615244961`20., 
   -8.29506283491259231721032680103142`20.*^-6}, 
  {0.00002030742329817689906505464472208005`20., 
   -8.55049402028501013265458725140211`20.*^-6}, 
  {0.00002069379320373737092531161183754564`20., 
   -8.71317608578415617907857340528237`20.*^-6}, 
  {0.0000209353328605440208105062091726702`20., 
   -8.81487699391327192021314070428218`20.*^-6}, 
  {0.00002108458058939712676771302400226582`20., 
   -8.87771814290405337587916800095401`20.*^-6}, 
  {0.00002117613750784541894757252242740865`20., 
   -8.91626842435596587266211470627733`20.*^-6}, 
  {0.00002123205513407628664499750375941149`20., 
   -8.93981268803212069263052789869956`20.*^-6}, 
  {0.00002126611392706568231129296386221887`20., 
   -8.9541532324487083415970374156711`20.*^-6}, 
  {0.00002128682452103374778304025724297587`20., 
   -8.96287348254052538233273989177932`20.*^-6}, 
  {0.0000212994056498638641757097634134326`20., 
   -8.96817079994267965293042670039267`20.*^-6}, 
  {0.00002130704368433834021391693671797551`20., 
   -8.97138681445824851112292072335811`20.*^-6}, 
  {0.0000213116790360374589041024173962117`20., 
   -8.97333854148945638067470206156281`20.*^-6}, 
  {0.00002131449149437736372523871313004062`20., 
   -8.97452273447467946325840552843814`20.*^-6}, 
  {0.00002131619769557672958441902903056397`20., 
   -8.97524113497967561449222274971114`20.*^-6}, 
  {0.00002131723269101420325945989197184067`20., 
   -8.97567692253229610924627030393289`20.*^-6}, 
  {0.00002131786049608325441522186481054325`20., 
   -8.97594126150873870114604834128137`20.*^-6}, 
  {8.543214132750864069714165350004319716952906924032`20.*^-10, 
   -3.597142792737205924090174884214938036750693469241`20.*^-10}, 
  {1.4084969701347608900189898122964316393484035555327`20.*^-9, 
   -5.930513558462151115869430788614612508406571859968`20.*^-10}, 
  {2.32210766236471474723654111685`20.*^-9, 
   -9.77729542048300946204859417621236781644551028736`20.*^-10}, 
  {3.82820593623568693208214356655`20.*^-9, 
   -1.611876183678183971403007817497141938297090957094`20.*^-9}, 
  {6.31082283258640599918988904975`20.*^-9, 
   -2.6571885610890130522904795999`20.*^-9}, 
  {1.04025549333458054574196198652`20.*^-8, 
   -4.38002312982981282417668204851`20.*^-9}, 
  {1.71448473504289595670292604348`20.*^-8, 
   -7.21888309491745665980179386728`20.*^-9}, 
  {2.825060007406870956821742734522`20.*^-8, 
   -1.18949895048710356076704957243`20.*^-8}, 
  {4.653265165687276738994840445744`20.*^-8, 
   -1.959269543447274416418880187682`20.*^-8}, 
  {7.659813494831861918167870532613`20.*^-8, 
   -3.225184629402889228702261276889`20.*^-8}, 
  {1.2596078279814450929437991850338`20.*^-7, 
   -5.303611907290295128184417621194`20.*^-8}, 
  {2.0678817786683541335779425185322`20.*^-7, 
   -8.706870647024648983486073762241`20.*^-8}, 
  {3.385543980859027510074023572406`20.*^-7, 
   -1.4254922024669589516101151883814`20.*^-7}, 
  {5.5182544505342404006359313792369`20.*^-7, 
   -2.3234755581196801686888132123103`20.*^-7}, 
  {8.9303624197519453938170177156867`20.*^-7, 
   -3.7601525977902927973966390381838`20.*^-7}, 
  {1.42892924006961506975349016343301`20.*^-6, 
   -6.0165441687141687147515375302442`20.*^-7}, 
  {2.24657974958383550492654943975905`20.*^-6, 
   -9.4592831561424652839012607989854`20.*^-7}, 
  {3.44057977468113354149917267640788`20.*^-6, 
   -1.44866516828679307010491481111912`20.*^-6}, 
  {5.07682198132662478778880930725445`20.*^-6, 
   -2.13760925529542096327949865568607`20.*^-6}, 
  {7.13384819011922857752458884328198`20.*^-6, 
   -3.00372555373441203264193214453977`20.*^-6}, 
  {9.45645762445662758028212678053201`20.*^-6, 
   -3.98166636819226424432931653917137`20.*^-6}, 
  {0.0000117809500914262290378875218542025`20., 
   -4.96040003849525433174211446492735`20.*^-6}, 
  {0.00001384282002021361221660867484293906`20., 
   -5.82855579798467882804575782860592`20.*^-6}, 
  {0.00001548504817001268052151724364367344`20., 
   -6.52002028211060232484936574470462`20.*^-6}, 
  {0.00001668461383362463665399341455421882`20., 
   -7.02510056152616280168143770703952`20.*^-6}, 
  {0.00001750666061108167093918150015223291`20., 
   -7.37122552045544039544484216936124`20.*^-6}, 
  {0.00001804569358429185550639361483907484`20., 
   -7.59818677233341284479731151118942`20.*^-6}, 
  {0.00001838901056238574911482815883845245`20., 
   -7.74274128942557857466448793197997`20.*^-6}, 
  {0.00001860364035977269369079275230665975`20., 
   -7.83311173043060786980747465543567`20.*^-6}, 
  {0.00001873626233846309966904943526838989`20., 
   -7.888952563563410386968183270901`20.*^-6}, 
  {0.00001881762082325553584246040939997546`20., 
   -7.92320876768654140735175132630547`20.*^-6}, 
  {0.00001886731011905532729208063887544291`20., 
   -7.94413057644434833350763742123913`20.*^-6}, 
  {0.00001889757541073314304747811233149192`20., 
   -7.95687385715079707262236308694396`20.*^-6}, 
  {0.00001891597927749214607836648525924174`20., 
   -7.96462285368090361194378326704916`20.*^-6}, 
  {0.00001892715914594748083593112358054608`20., 
   -7.96933016671472877302363098128254`20.*^-6}, 
  {0.00001893394647708475475237962926518527`20., 
   -7.97218799035147568521247548007801`20.*^-6}, 
  {0.0000189380655579785166768277467325488`20., 
   -7.97392234020148070603273546633634`20.*^-6}, 
  {0.00001894056477432868674370326205918151`20., 
   -7.97497464182260494471716297228694`20.*^-6}, 
  {0.00001894208094494017156749062902727726`20., 
   -7.9756130294484932915750016956957`20.*^-6}, 
  {0.0000189430006663849133602455175241969`20., 
   -7.97600028058312141484021790492502`20.*^-6}, 
  {0.00001894355854886579685378028552465174`20., 
   -7.97623517846980920159169916827442`20.*^-6}, 
  {7.597342879983715369596987281834670388780239683585`20.*^-10, 
   -3.198881212624722260882942013402969931909190482955`20.*^-10}, 
  {1.2525536388549369588065118983968023215230637047808`20.*^-9, 
   -5.273910058336576668658997466932751196744985296469`20.*^-10}, 
  {2.06501274423603238014280514058`20.*^-9, 
   -8.694790502046452126917074276120724244763496153088`20.*^-10}, 
  {3.40436114781311400345120985612`20.*^-9, 
   -1.4334152201318374751373515183677983175040569442304`20.*^-9}, 
  {5.61211079330509497387587289501`20.*^-9, 
   -2.36299401823372419952668332421`20.*^-9}, 
  {9.25081776532256649888414246071`20.*^-9, 
   -3.89508116434634378900384945714`20.*^-9}, 
  {1.524661730934724913137693140153`20.*^-8, 
   -6.41962834077778910794818164275`20.*^-9}, 
  {2.512274983867328564494637695758`20.*^-8, 
   -1.057799993207296237681952714003`20.*^-8}, 
  {4.138058945548944615826753660398`20.*^-8, 
   -1.742340608652187206663896278062`20.*^-8}, 
  {6.81170826509807104770371377068`20.*^-8, 
   -2.868087690567608862191037377128`20.*^-8}, 
  {1.1201379529101665492859784160795`20.*^-7, 
   -4.716370328042806523309382804545`20.*^-8}, 
  {1.8389042742158437586248372094821`20.*^-7, 
   -7.742754838803552667894051408347`20.*^-8}, 
  {3.0106302834953652725922481989594`20.*^-7, 
   -1.2676338035769959042493676627199`20.*^-7}, 
  {4.9070846916055043156166306427901`20.*^-7, 
   -2.0661409227812649749964760601221`20.*^-7}, 
  {7.9410819163089150290298730541305`20.*^-7, 
   -3.343613438445858959591525496476`20.*^-7}, 
  {1.27058609124195106162597626392633`20.*^-6, 
   -5.3498361736503202594777947954793`20.*^-7}, 
  {1.99751460258414639735611488620598`20.*^-6, 
   -8.4105878003543006204467995208673`20.*^-7}, 
  {3.05889866843610848230120681955345`20.*^-6, 
   -1.28795733407836146623208708191725`20.*^-6}, 
  {4.51317457138989510239718857347837`20.*^-6, 
   -1.90028403005890320100934255725408`20.*^-6}, 
  {6.34112922204474680363575490685569`20.*^-6, 
   -2.6699491461241039173203178555182`20.*^-6}, 
  {8.40479001741943896492500423543806`20.*^-6, 
   -3.53885895470292166944210704650023`20.*^-6}, 
  {0.0000104699369674812140091236655095992`20., 
   -4.40839451262366905647312231983122`20.*^-6}, 
  {0.00001230171697279562690607522284954178`20., 
   -5.17967030433500080255798856822811`20.*^-6}, 
  {0.00001376072053308199250498232048243908`20., 
   -5.79398759287662842315045072944803`20.*^-6}, 
  {0.0000148265005260497563089960124832693`20., 
   -6.24273706359989739326147894032393`20.*^-6}, 
  {0.00001555690150881507300079037581929257`20., 
   -6.55027431950108336875384245022846`20.*^-6}, 
  {0.00001603585965652842400452348430126672`20., 
   -6.75194090801196800190462496895441`20.*^-6}, 
  {0.00001634092307766765866223111518068601`20., 
   -6.88038866428111943672889060239411`20.*^-6}, 
  {0.00001653164182866918726832137276537834`20., 
   -6.96069129628176306034584116436983`20.*^-6}, 
  {0.00001664949042072731294836101138259796`20., 
   -7.01031175609571071509937321372545`20.*^-6}, 
  {0.0000167217865802598062356990926841849`20., 
   -7.04075224431991841503119691965679`20.*^-6}, 
  {0.0000167659413251630835459281665181275`20., 
   -7.05934371585814044039080695500103`20.*^-6}, 
  {0.00001679283565534912693212448082141255`20., 
   -7.07066764435752712931557087217369`20.*^-6}, 
  {0.00001680918972199857995639102722171676`20., 
   -7.0775535671572968237435904091439`20.*^-6}, 
  {0.00001681912440177346287314577192402446`20., 
   -7.08173659022040542027190396801029`20.*^-6}, 
  {0.00001682515577938325319232958672113202`20., 
   -7.08427611763505397571772072468715`20.*^-6}, 
  {0.00001682881609037677129390350777161436`20., 
   -7.08581730121127212374884537752183`20.*^-6}, 
  {0.00001683103695266768475264317381971379`20., 
   -7.08675240112323568532344160830055`20.*^-6}, 
  {0.00001683238425765874181286809811016163`20., 
   -7.08731968743525971068130446743648`20.*^-6}, 
  {0.00001683320154391970384404151563547402`20., 
   -7.08766380796619109222800658335748`20.*^-6}, 
  {0.00001683369729153504670945130069204763`20., 
   -7.08787254380423019345317923875692`20.*^-6}, 
  {6.75563605091173864255586788625715532101882411509`20.*^-10, 
   -2.84447833722599521791826016263459171411318910109`20.*^-10}, 
  {1.1137836367426616953514332232163056667299453861888`20.*^-9, 
   -4.689615312600680822532350413544503491031225160387`20.*^-10}, 
  {1.836230550256747534833588759410229414005921808384`20.*^-9, 
   -7.731497053712621199299321092256510176457624911872`20.*^-10}, 
  {3.02719259301628017893932647645`20.*^-9, 
   -1.274607407585802180606032200609549178632797159424`20.*^-9}, 
  {4.99034518665200562240212962901`20.*^-9, 
   -2.10119797332716026206405458064`20.*^-9}, 
  {8.22591754962498106013193674961`20.*^-9, 
   -3.46354423142104465689765757878`20.*^-9}, 
  {1.35574346842986090901188404609`20.*^-8, 
   -5.7083935512836248800500380888`20.*^-9}, 
  {2.233936670338221385476960497105`20.*^-8, 
   -9.40604913826619530727141261939`20.*^-9}, 
  {3.67959313895222148859593884799`20.*^-8, 
   -1.549302374295672205724605830733`20.*^-8}, 
  {6.057009494242762682419262663518`20.*^-8, 
   -2.550319787049584287334426384641`20.*^-8}, 
  {9.960295701790049997819624150181`20.*^-8, 
   -4.193808716543178946450368063235`20.*^-8}, 
  {1.6351492595455895497831217615035`20.*^-7, 
   -6.884838987560377051718407416856`20.*^-8}, 
  {2.6770208352246698313713445987254`20.*^-7, 
   -1.1271666674630188763668819363056`20.*^-7}, 
  {4.3632644872809255167338771159896`20.*^-7, 
   -1.8371639946446002175721587856799`20.*^-7}, 
  {7.0608612030361179770907019729996`20.*^-7, 
   -2.9729941907520496745645060938946`20.*^-7}, 
  {1.12970953915367441971512966196431`20.*^-6, 
   -4.756671743804944925116335418797`20.*^-7}, 
  {1.7759479180978213953208261523972`20.*^-6, 
   -7.4776754446224058750350574837778`20.*^-7}, 
  {2.71940913872516277483167515447083`20.*^-6, 
   -1.14501437420006853677123164398773`20.*^-6}, 
  {4.01192824637668411419378275460974`20.*^-6, 
   -1.68923294584281436387106642299356`20.*^-6}, 
  {5.63631765718324443683378476909696`20.*^-6, 
   -2.37318638197189239445633042909347`20.*^-6}, 
  {7.46992625474144091088350641026576`20.*^-6, 
   -3.14523210725955406774042375169084`20.*^-6}, 
  {9.30470767076895007697952082461884`20.*^-6, 
   -3.91777165085008424293874561036583`20.*^-6}, 
  {0.00001093211813261318859931135784590947`20., 
   -4.60299710846871098918372961933031`20.*^-6}, 
  {0.00001222837103787412390762858283125309`20., 
   -5.14878780542068375058045592894866`20.*^-6}, 
  {0.00001317530421998431166712438961425933`20., 
   -5.54749651367760491247342720600395`20.*^-6}, 
  {0.0000138242853097643734078593165648477`20., 
   -5.82075170937447301383550171151482`20.*^-6}, 
  {0.00001424986779550034869881821639069186`20., 
   -5.99994433494751524160767005923869`20.*^-6}, 
  {0.00001452094159522991552265906057385433`20., 
   -6.1140806716757539042774991889913`20.*^-6}, 
  {0.00001469041376195216985218180045350601`20., 
   -6.18543737345354520091865282252885`20.*^-6}, 
  {0.00001479513488563023119631445853474754`20., 
   -6.22953047816009734581661411989368`20.*^-6}, 
  {0.00001485937824149947357023367975157281`20., 
   -6.25658031221030466115102305329379`20.*^-6}, 
  {0.0000148986149253209277390902550052057`20., 
   -6.27310102118775904803800210745503`20.*^-6}, 
  {0.00001492251376582989171784653089588272`20., 
   -6.28316369087574388119853932458219`20.*^-6}, 
  {0.0000149370463412701897908348687393714`20., 
   -6.28928267000850096456204999552479`20.*^-6}, 
  {0.00001494587452041490595510194848265531`20., 
   -6.29299979806943408635871515059171`20.*^-6}, 
  {0.00001495123414107549807259117180736981`20., 
   -6.29525648045284129372259865573467`20.*^-6}, 
  {0.00001495448677871018557880567940913709`20., 
   -6.2966260120884991910760755406893`20.*^-6}, 
  {0.00001495646028913903076222933765876586`20., 
   -6.29745696384801295251761585632247`20.*^-6}, 
  {0.00001495765753618588006403422821965962`20., 
   -6.29796106786773897433020135564618`20.*^-6}, 
  {0.00001495838379612788294961915305108821`20., 
   -6.29826686152752966299753812677397`20.*^-6}, 
  {0.00001495882432923107831768971787091319`20., 
   -6.29845234914992771271146015617397`20.*^-6}, 
  {6.006740146525136951142652101930547224697680953344`20.*^-10, 
   -2.529153745905320821533748253442624281965242207085`20.*^-10}, 
  {9.903151381983007304753288805377048802218343399425`20.*^-10, 
   -4.169747950308634654632963707525513199991727857047`20.*^-10}, 
  {1.6326750978270437331369571789685337394826847453185`20.*^-9, 
   -6.874421464534920981629293385134551901837348306945`20.*^-10}, 
  {2.69161271640609171367121511907`20.*^-9, 
   -1.1333106174341438794405116290840107256663817322496`20.*^-9}, 
  {4.43713905652260768952009515769`20.*^-9, 
   -1.86826907643057165874530322429`20.*^-9}, 
  {7.31402926371370610237860584917`20.*^-9, 
   -3.07959126893208677994888667334`20.*^-9}, 
  {1.205451328483955343960681549056`20.*^-8, 
   -5.07558454098507513246602757497`20.*^-9}, 
  {1.98629027402470306450596589048`20.*^-8, 
   -8.36332746957769711370933006519`20.*^-9}, 
  {3.271682608923561002732600391518`20.*^-8, 
   -1.377550572178341474834779112218`20.*^-8}, 
  {5.385534451148009996418731400859`20.*^-8, 
   -2.267593453114951577439465852994`20.*^-8}, 
  {8.856078494970719188818283465659`20.*^-8, 
   -3.72887515577714492160769830133`20.*^-8}, 
  {1.4538662643497637400108488135092`20.*^-7, 
   -6.121542165683215747414100267407`20.*^-8}, 
  {2.3802101054275392163762564009521`20.*^-7, 
   -1.0021937286010691437373711161902`20.*^-7}, 
  {3.8794436613380272883934194967079`20.*^-7, 
   -1.6334499626686430687972292617719`20.*^-7}, 
  {6.2777889302780009414228244956069`20.*^-7, 
   -2.6432795495907372384938208402555`20.*^-7}, 
  {1.00438966778091753155775067300897`20.*^-6, 
   -4.2290091274986001328747396758273`20.*^-7}, 
  {1.57886766267265755133931486413823`20.*^-6, 
   -6.6478638428322423214286941647927`20.*^-7}, 
  {2.41747888796918443731990123887439`20.*^-6, 
   -1.0178858475659723946610110479471`20.*^-6}, 
  {3.56621187356700580734363780203831`20.*^-6, 
   -1.50156289413347612940784749559509`20.*^-6}, 
  {5.00970300540006549370228774874466`20.*^-6, 
   -2.10934863385265915524306852578722`20.*^-6}, 
  {6.63892576844678265381635736924176`20.*^-6, 
   -2.79533716566180322265951889231231`20.*^-6}, 
  {8.26907398446322108768032396959767`20.*^-6, 
   -3.48171536187925098428645219772535`20.*^-6}, 
  {9.71495094247913151218783653021743`20.*^-6, 
   -4.09050565999121326828961538114418`20.*^-6}, 
  {0.00001086663274556401254845374834203324`20., 
   -4.57542431392168949408578877559294`20.*^-6}, 
  {0.000011707986109893981840195948999328`20., 
   -4.92967836206062393271408378919074`20.*^-6}, 
  {0.00001228463036010717781869943317188857`20., 
   -5.17247594109775908155765607237412`20.*^-6}, 
  {0.00001266278849091582047113799261550519`20., 
   -5.3317004172277138825844179433706`20.*^-6}, 
  {0.00001290366099220327175129320101731514`20., 
   -5.43312041776979863212345305992218`20.*^-6}, 
  {0.00001305425399851838688125619503680757`20., 
   -5.49652799937616289737102948918213`20.*^-6}, 
  {0.00001314731014826110435313373017783719`20., 
   -5.53570953610993867500367586435251`20.*^-6}, 
  {0.00001320439774473318929379352170049197`20., 
   -5.55974641883502707107095650547032`20.*^-6}, 
  {0.0000132392641798054035738767365137809`20., 
   -5.5744270230759593995270469531709`20.*^-6}, 
  {0.00001326050117818867879949998020479613`20., 
   -5.58336891713207528399999166517733`20.*^-6}, 
  {0.0000132734151410571374102381894861882`20., 
   -5.58880637518195259378450083628977`20.*^-6}, 
  {0.0000132812600603049529176036761631784`20., 
   -5.59210949907576964951733733186459`20.*^-6}, 
  {0.00001328602274281672023812580139439351`20., 
   -5.59411483908072431078981111342885`20.*^-6}, 
  {0.00001328891311259147822792090241286029`20., 
   -5.59533183688062241175616943699381`20.*^-6}, 
  {0.00001329066682041048282202850638830637`20., 
   -5.59607024017283487243305532139215`20.*^-6}, 
  {0.00001329173072244794271633822635889968`20., 
   -5.5965181989254495647739900458525`20.*^-6}, 
  {0.00001329237609425475588306227275844008`20., 
   -5.59678993442305510865779905618529`20.*^-6}, 
  {0.00001329276756243471365808482484253611`20., 
   -5.59695476313040575077255782843626`20.*^-6}, 
  {5.34051429987952265275718783824871049613682681813`20.*^-10, 
   -2.248637599949272695897763300315246524689190239204`20.*^-10}, 
  {8.804762420464363708024266130006120773282007351295`20.*^-10, 
   -3.707268387563942613904954160001499050953872378589`20.*^-10}, 
  {1.4515900108645770583975602529041394912386829254656`20.*^-9, 
   -6.111957940482429719568674749067148371940710809601`20.*^-10}, 
  {2.39307735615507380293788713389`20.*^-9, 
   -1.0076115183810837065001630037412085267066871873536`20.*^-9}, 
  {3.94500125449438297542600882214`20.*^-9, 
   -1.6610531597871086212320037145857653402094675165184`20.*^-9}, 
  {6.50280455883225492670230107361`20.*^-9, 
   -2.73802297213989681124307413626`20.*^-9}, 
  {1.071750082830337697519599240874`20.*^-8, 
   -4.51263192770668504218778627737`20.*^-9}, 
  {1.765982091258263314924626867455`20.*^-8, 
   -7.43571406845584553652474470507`20.*^-9}, 
  {2.908802974717494092434949896264`20.*^-8, 
   -1.224759147249471196814715745796`20.*^-8}, 
  {4.788188374962222805521201785263`20.*^-8, 
   -2.016079315773567497061558646426`20.*^-8}, 
  {7.873769482531737898691980714629`20.*^-8, 
   -3.315271361065994904712412932476`20.*^-8}, 
  {1.292598868648481563543188698463`20.*^-7, 
   -5.442521552204132899129215572475`20.*^-8}, 
  {2.116174537423572184974360193045`20.*^-7, 
   -8.910208578625567094628885023348`20.*^-8}, 
  {3.4490590763922906677662597183492`20.*^-7, 
   -1.4522354005862276495857935656208`20.*^-7}, 
  {5.5812311296946693818819918647808`20.*^-7, 
   -2.3499920546082818450029439430654`20.*^-7}, 
  {8.9292185809569891252351540296816`20.*^-7, 
   -3.7596709814555743685200648546028`20.*^-7}, 
  {1.40358666445146921746288047443394`20.*^-6, 
   -5.9098385871640809156331809449851`20.*^-7}, 
  {2.14897754012815863282525499767489`20.*^-6, 
   -9.0483264847501416118958105165259`20.*^-7}, 
  {3.16990306870438050705907190344212`20.*^-6, 
   -1.33469602892816021349855659092299`20.*^-6}, 
  {4.45263945642192324886156220995767`20.*^-6, 
   -1.87479556059870452583644724629797`20.*^-6}, 
  {5.90027487975395317355855069903786`20.*^-6, 
   -2.48432626515955923097202134696331`20.*^-6}, 
  {7.34864048357567670482883268195618`20.*^-6, 
   -3.09416441413712703361214007661314`20.*^-6}, 
  {8.63326101725973759483963919692713`20.*^-6, 
   -3.63505727042515267151142703028512`20.*^-6}, 
  {9.6565153780646041425156260553894`20.*^-6, 
   -4.06590121181667542842763202332183`20.*^-6}, 
  {0.00001040407193876415748416215987418281`20., 
   -4.3806618689533294670156462628138`20.*^-6}, 
  {0.00001091644766172813229077894241302993`20., 
   -4.5963990154644767540121862791705`20.*^-6}, 
  {0.00001125246854294413177045029865106068`20., 
   -4.73788149176595021913696785307819`20.*^-6}, 
  {0.00001146650557674530299956947273423606`20., 
   -4.82800234810328547350293588809938`20.*^-6}, 
  {0.00001160032294986714673623632997322351`20., 
   -4.88434650520721967841529683083093`20.*^-6}, 
  {0.00001168301364784054262427319370844901`20., 
   -4.91916364119601794706239735092588`20.*^-6}, 
  {0.00001173374258763512586963943222598606`20., 
   -4.94052319479373720826923462146782`20.*^-6}, 
  {0.00001176472556101662476084102328834515`20., 
   -4.95356865727015779403832559509271`20.*^-6}, 
  {0.0000117835971999672662954211987123052`20., 
   -4.96151461051253317701945208939165`20.*^-6}, 
  {0.00001179507283139976104526593214490073`20., 
   -4.96634645532621517695407669258977`20.*^-6}, 
  {0.00001180204400479111017612653986655446`20., 
   -4.96928168622783586363222731223344`20.*^-6}, 
  {0.00001180627623469697093352220822472075`20., 
   -4.97106367776714565621987714725086`20.*^-6}, 
  {0.00001180884468493662323290326040973858`20., 
   -4.97214513049963083490663596199518`20.*^-6}, 
  {0.00001181040307103691890199562854224803`20., 
   -4.97280129306817637978763307042024`20.*^-6}, 
  {0.00001181134847956568174477779601719956`20., 
   -4.97319935981712915569591411250507`20.*^-6}, 
  {0.00001181192197226472735143674131948879`20., 
   -4.97344083042725362165757529241634`20.*^-6}, 
  {0.00001181226984019110163056227685611249`20., 
   -4.97358730113309542339464288678422`20.*^-6}}, 
 {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}}, {{3.516762786496075710415159555967`20.*^-8, 
   -1.480742225893084509648488234092`20.*^-8}, 
  {5.797883449553080973448652348174`20.*^-8, 
   -2.441214084022349883557327304494`20.*^-8}, 
  {9.558322643316952399528904158247`20.*^-8, 
   -4.024556902449243115591117540314`20.*^-8}, 
  {1.5756920372419815338601724324331`20.*^-7, 
   -6.634492788387290668884936557612`20.*^-8}, 
  {2.5973093037996159901506238499629`20.*^-7, 
   -1.0936039173893119958528942526162`20.*^-7}, 
  {4.2806967101874350103316383267503`20.*^-7, 
   -1.802398614815762109613321400737`20.*^-7}, 
  {7.053485822948119920601320720475`20.*^-7, 
   -2.9698887675571031244637139875684`20.*^-7}, 
  {1.16178535388379697361683593530923`20.*^-6, 
   -4.8917278058265135731235197276177`20.*^-7}, 
  {1.91237232783021067896138217930335`20.*^-6, 
   -8.0520940119166765429952933865404`20.*^-7}, 
  {3.14459850562203569524319325271507`20.*^-6, 
   -1.32404147605138345062871294851162`20.*^-6}, 
  {5.16191648975506389364310756317056`20.*^-6, 
   -2.17343852200213216574446634238759`20.*^-6}, 
  {8.44945251200169563624455290362345`20.*^-6, 
   -3.55766421557966132052402227520988`20.*^-6}, 
  {0.0000137667193606784049643885501013292`20., 
   -5.79651341502248630079517899003334`20.*^-6}, 
  {0.00002226045904150849088460985827520553`20., 
   -9.37282485958252247773046664219181`20.*^-6}, 
  {0.0000355523512061836193011187479819971`20., 
   -0.0000149694110341825765478394728345251`20.}, 
  {0.00005565911169020898742906624100162705`20., 
   -0.00002343541544850904733855420673752718`20.}, 
  {0.00008441546224529851335818067066196131`20., 
   -0.00003554335252433621615081291396293107`20.}, 
  {0.00012188213245481289971611061018574807`20., 
   -0.00005131879261255279988046762534136761`20.}, 
  {0.00016358235912774576610037184586120492`20., 
   -0.00006887678279062979625278814562577049`20.}, 
  {0.00019845918778909317678731158374102509`20., 
   -0.00008356176327961817969992066683832634`20.}, 
  {0.00021237564101009502775873740722771875`20., 
   -0.00008942132253056632747736311883272368`20.}, 
  {0.00019845918778704754867934694256923957`20., 
   -0.00008356176327875686260183029160810087`20.}, 
  {0.00016358235913090497642085292608849844`20., 
   -0.00006887678279195999007193807414252565`20.}, 
  {0.00012188213245585337867393989821371369`20., 
   -0.0000513187926129908962837641676689321`20.}, 
  {0.00008441546225917920575422082726383067`20., 
   -0.00003554335253018071821230350621634977`20.}, 
  {0.00005565911168951086036949526916690839`20., 
   -0.00002343541544821509910294537649132986`20.}, 
  {0.00003555235119699913181329741608638823`20., 
   -0.00001496941103031542392138838572058453`20.}, 
  {0.00002226045902876094263716489483798358`20., 
   -9.37282485421513374196416624757203`20.*^-6}, 
  {0.00001376671936208031678243882572430789`20., 
   -5.79651341561276496102687398918227`20.*^-6}, 
  {8.44945249222450856030065572881297`20.*^-6, 
   -3.55766420725242465696869714897387`20.*^-6}, 
  {5.16191647661686171990072885253925`20.*^-6, 
   -2.173438516470257566273991095806`20.*^-6}, 
  {3.14459850269702630107658312557045`20.*^-6, 
   -1.3240414748198005478217192107665`20.*^-6}, 
  {1.91237234944199024269384349146609`20.*^-6, 
   -8.0520941029136431271319725956468`20.*^-7}, 
  {1.16178533173478800677428834930837`20.*^-6, 
   -4.8917277125675284495759509444562`20.*^-7}, 
  {7.0534856908607815252962295627742`20.*^-7, 
   -2.9698887119413816948615703422205`20.*^-7}, 
  {4.2806968141931006121834403783789`20.*^-7, 
   -1.8023986586076213103930275277387`20.*^-7}, 
  {2.5973093993785758443615955282386`20.*^-7, 
   -1.0936039576330845660469875908374`20.*^-7}, 
  {1.5756920769084140098052645544256`20.*^-7, 
   -6.634492955403848462337956018633`20.*^-8}, 
  {9.558322421174587662459737282291`20.*^-8, 
   -4.024556808915615857877784118858`20.*^-8}, 
  {5.79788172417289662632644390939`20.*^-8, 
   -2.441213357546482790032186909216`20.*^-8}, 
  {3.516764517488335165122212038498`20.*^-8, 
   -1.480742954731930595840931384631`20.*^-8}, 
  {3.279274999344236526670652672918`20.*^-8, 
   -1.38074736814494169544027480965`20.*^-8}, 
  {5.406345262134596102020823164895`20.*^-8, 
   -2.276355899846145727166662385219`20.*^-8}, 
  {8.912823754620983214100122473934`20.*^-8, 
   -3.752767896682519248042156831131`20.*^-8}, 
  {1.4692775797255630460534528983558`20.*^-7, 
   -6.186431914633949667593485887816`20.*^-8}, 
  {2.4218895304692565510246755676689`20.*^-7, 
   -1.0197429601975817056946002390185`20.*^-7}, 
  {3.9915544913084642855110445008342`20.*^-7, 
   -1.6806545226561954886362292635091`20.*^-7}, 
  {6.5769776698634962424375517707346`20.*^-7, 
   -2.7692537557319984178684428508358`20.*^-7}, 
  {1.08327864960373194845869884113357`20.*^-6, 
   -4.5611732614893976777208372258255`20.*^-7}, 
  {1.78308938699792835717156977350895`20.*^-6, 
   -7.5077447873596983459855569410903`20.*^-7}, 
  {2.93186178018612734573584729186207`20.*^-6, 
   -1.23446811797310625083614622815244`20.*^-6}, 
  {4.81229905944646638137904630381289`20.*^-6, 
   -2.02623118292482795005433528581597`20.*^-6}, 
  {7.87608528756659990831085401820555`20.*^-6, 
   -3.31624643687014732981509642871814`20.*^-6}, 
  {0.00001282966837814270599652515499380746`20., 
   -5.40196563290219199853690736581368`20.*^-6}, 
  {0.00002073786008934805497148693132278064`20., 
   -8.7317305639360231458892342411708`20.*^-6}, 
  {0.00003310200854515865623068522922213187`20., 
   -0.00001393768780848785525502535967247657`20.}, 
  {0.00005177869654278499998457028963001925`20., 
   -0.00002180155643906736841455591142316601`20.}, 
  {0.00007843338965508790854787359495980265`20., 
   -0.00003302458511793175096752572419360112`20.}, 
  {0.00011306075253330861143943395488720488`20., 
   -0.00004760452738244573113239324416303362`20.}, 
  {0.00015146387629484320241391884185129822`20., 
   -0.00006377426370309187470059740709528345`20.}, 
  {0.00018347010997529512411872222017115543`20., 
   -0.00007725057262117689436577777691417071`20.}, 
  {0.00019621196811152648992012358364956925`20., 
   -0.00008261556552064273259794677206297654`20.}, 
  {0.00018347010997369364484112861814586716`20., 
   -0.0000772505726205025873015278392193125`20.}, 
  {0.00015146387629732034878307826381935117`20., 
   -0.00006377426370413488369813821634498998`20.}, 
  {0.00011306075253412595690714063476383086`20., 
   -0.00004760452738278987659248026726898141`20.}, 
  {0.00007843338966600961855070926242610411`20., 
   -0.00003302458512253036570556179470572803`20.}, 
  {0.00005177869654223501625251460117083495`20., 
   -0.00002180155643883579631684825312456209`20.}, 
  {0.00003310200853791694046118282115218955`20., 
   -0.00001393768780543871177312960890618507`20.}, 
  {0.00002073786007929131970179493303299164`20., 
   -8.73173055970160829549260338231226`20.*^-6}, 
  {0.0000128296683792490907892476244983917`20., 
   -5.40196563336803822705163136774387`20.*^-6}, 
  {7.87608527195501871629783582918484`20.*^-6, 
   -3.31624643029684998580961508597256`20.*^-6}, 
  {4.81229904907409389106924781772152`20.*^-6, 
   -2.0262311785575132172923148706196`20.*^-6}, 
  {2.93186177787669053958516840330874`20.*^-6, 
   -1.23446811700071180614112353823525`20.*^-6}, 
  {1.78308940406235570241213904738126`20.*^-6, 
   -7.5077448592099187469984801995001`20.*^-7}, 
  {1.08327863211456527463822147091795`20.*^-6, 
   -4.5611731878508011563714588249178`20.*^-7}, 
  {6.5769775655635007091829798210842`20.*^-7, 
   -2.7692537118162108249191493983513`20.*^-7}, 
  {3.9915545734353072044956220076668`20.*^-7, 
   -1.6806545572359188229455250558598`20.*^-7}, 
  {2.4218896059425817065045407216629`20.*^-7, 
   -1.0197429919758238764229645143843`20.*^-7}, 
  {1.4692776110480459399888549185382`20.*^-7, 
   -6.186432046518088168374125972791`20.*^-8}, 
  {8.912823579206456965264627374702`20.*^-8, 
   -3.752767822823771353795632578821`20.*^-8}, 
  {5.406343899687457866581892532942`20.*^-8, 
   -2.276355326184192785929217908608`20.*^-8}, 
  {3.279276366224175655071977888884`20.*^-8, 
   -1.380747943673337117925043321635`20.*^-8}, 
  {3.040376086535545404375307999643`20.*^-8, 
   -1.280158352225492801842234947218`20.*^-8}, 
  {5.01248196103808382207657656134`20.*^-8, 
   -2.110518720437087925084874341616`20.*^-8}, 
  {8.263494646192965051454203053506`20.*^-8, 
   -3.47936616681809054798071707516`20.*^-8}, 
  {1.3622325355695489915188140930379`20.*^-7, 
   -5.735715939240206280079217233843`20.*^-8}, 
  {2.2454325751350267080314188280754`20.*^-7, 
   -9.454452947936954560132289802422`20.*^-8}, 
  {3.7007089882685095560115232589753`20.*^-7, 
   -1.5581932582183198130574834774631`20.*^-7}, 
  {6.0976795752129451349799294701179`20.*^-7, 
   -2.5674440316686084778862860926814`20.*^-7}, 
  {1.0043169195479831809094538463161`20.*^-6, 
   -4.2287028191494028669871740897519`20.*^-7}, 
  {1.65306965245394943487169936391951`20.*^-6, 
   -6.9602932734903134099861025849241`20.*^-7}, 
  {2.71794651197282410997725343165355`20.*^-6, 
   -1.14439853135697857262200144490676`20.*^-6}, 
  {4.46083587055888403624721630373521`20.*^-6, 
   -1.87824668234058275210409107525693`20.*^-6}, 
  {7.29993446890697213655573480707683`20.*^-6, 
   -3.07365661848714616276030939245341`20.*^-6}, 
  {0.00001188871150012481358937642011157545`20., 
   -5.00577326321044782710586109961074`20.*^-6}, 
  {0.00001921058382293445427588175344178153`20., 
   -8.08866687281450706352915934390802`20.*^-6}, 
  {0.00003064834097330508503033145147513763`20., 
   -0.00001290456462033898317066587430532112`20.}, 
  {0.00004790307794146074847056527988487594`20., 
   -0.00002016971702798347304023801258310567`20.}, 
  {0.00007248088451693025842757102059342509`20., 
   -0.00003051826716502326670634569288144212`20.}, 
  {0.00010432556326920814162486921256210689`20., 
   -0.00004392655295545605963152387897351868`20.}, 
  {0.00013952893518293856053769098018952828`20., 
   -0.00005874902534018465706850146534295928`20.}, 
  {0.00016877549021306113211033974329558867`20., 
   -0.00007106336430023626615172199717708996`20.}, 
  {0.00018039487008761675959675152376789098`20., 
   -0.00007595573477373337246179011527069094`20.}, 
  {0.00016877549021180639932386296704464721`20., 
   -0.0000710633642997079576100475650714304`20.}, 
  {0.00013952893518488209724580642277571882`20., 
   -0.00005874902534100298831402375695819739`20.}, 
  {0.00010432556326985048964705360547585944`20., 
   -0.00004392655295572652195665414967404608`20.}, 
  {0.00007248088452552630989652722455297479`20., 
   -0.00003051826716864265679853777875914727`20.}, 
  {0.00004790307794102738927581327163337163`20., 
   -0.00002016971702780100601086874595089332`20.}, 
  {0.00003064834096759450837638399141405771`20., 
   -0.00001290456461793452984268799638486642`20.}, 
  {0.00001921058381499995531429700308482951`20., 
   -8.08866686947366539549347498308612`20.*^-6}, 
  {0.00001188871150099800895338459325109365`20., 
   -5.00577326357810903300403926361836`20.*^-6}, 
  {7.29993445658326669033721284060124`20.*^-6, 
   -3.07365661329821755382619488025314`20.*^-6}, 
  {4.46083586236994558998704764811309`20.*^-6, 
   -1.87824667889260866946823058867918`20.*^-6}, 
  {2.71794651014939298843522174527546`20.*^-6, 
   -1.14439853058921810039377757695808`20.*^-6}, 
  {1.65306966592792085312281737361968`20.*^-6, 
   -6.9602933302228246447276520994515`20.*^-7}, 
  {1.00431690573824070714499902849377`20.*^-6, 
   -4.228702761003118766926311698921`20.*^-7}, 
  {6.0976794928544525339236684030047`20.*^-7, 
   -2.5674439969913484353362814328441`20.*^-7}, 
  {3.700709053119089575692164037947`20.*^-7, 
   -1.5581932855238271897651217001882`20.*^-7}, 
  {2.2454326347321142028195040998463`20.*^-7, 
   -9.454453198872059801345280420403`20.*^-8}, 
  {1.3622325603032691003906924904707`20.*^-7, 
   -5.735716043382185685855547328297`20.*^-8}, 
  {8.263494507676992950242252713982`20.*^-8, 
   -3.479366108495575979049369563783`20.*^-8}, 
  {5.012480885180966941774374910592`20.*^-8, 
   -2.110518267444617659694473646564`20.*^-8}, 
  {3.040377165893918815448909151143`20.*^-8, 
   -1.280158806692176343346909116271`20.*^-8}, 
  {2.804893334958493249685861903377`20.*^-8, 
   -1.181007719982523473551941854054`20.*^-8}, 
  {4.62425184981409336783205931776`20.*^-8, 
   -1.94705341044803931277139339695`20.*^-8}, 
  {7.623454995813618119149752512919`20.*^-8, 
   -3.209875787710997102799895794913`20.*^-8}, 
  {1.2567196020577007269273974157187`20.*^-7, 
   -5.291450956032424113378515434605`20.*^-8}, 
  {2.0715031105055549385378552572858`20.*^-7, 
   -8.722118360023389214896232662257`20.*^-8}, 
  {3.4140346009960640480264857131974`20.*^-7, 
   -1.4374882530509743360111518792412`20.*^-7}, 
  {5.6252693108963387018557006649791`20.*^-7, 
   -2.368534446693195242886610806307`20.*^-7}, 
  {9.264937294902804073566487367336`20.*^-7, 
   -3.9010262294327596099227315230886`20.*^-7}, 
  {1.52493496578666850118766210694245`20.*^-6, 
   -6.4207788033122884260533141344946`20.*^-7}, 
  {2.50716047159865044060806885297332`20.*^-6, 
   -1.05564651435732650130866056967299`20.*^-6}, 
  {4.11458890928934616183139477323114`20.*^-6, 
   -1.73245848812182996287637674662363`20.*^-6}, 
  {6.73253464936942039459690736207997`20.*^-6, 
   -2.83475143131344016614606625771789`20.*^-6}, 
  {0.00001096257500375850443345178682005442`20., 
   -4.61582105421410712987443655581238`20.*^-6}, 
  {0.00001770873251533232114698351712019256`20., 
   -7.45630842750834574609832299797581`20.*^-6}, 
  {0.00002823896325348829278337435242189541`20., 
   -0.00001189008979094243906668393786185069`20.}, 
  {0.00004410563962497903814360410873069279`20., 
   -0.00001857079563157012132362278262344959`20.}, 
  {0.00006666651140078209962279802412803678`20., 
   -0.00002807011006348719984117811542233127`20.}, 
  {0.00009582759003063345764937063021603299`20., 
   -0.0000403484589602667190102613179856981`20.}, 
  {0.00012797057396313834650419327016588529`20., 
   -0.00005388234693184772484387085059616224`20.}, 
  {0.00015459856356098008311322540980756992`20., 
   -0.00006509413202567582446872648834002943`20.}, 
  {0.00016515822391881950464112262458445922`20., 
   -0.00006954030480792400195415689456187758`20.}, 
  {0.00015459856355999631292113081030409643`20., 
   -0.00006509413202526160544047613065435637`20.}, 
  {0.0001279705739646641019275714577833649`20., 
   -0.00005388234693249014818003008748773259`20.}, 
  {0.00009582759003113848692722100833476759`20., 
   -0.0000403484589604793629167246350883232`20.}, 
  {0.00006666651140754962026019115269563182`20., 
   -0.00002807011006633668221481732745079233`20.}, 
  {0.00004410563962463751113221084298024725`20., 
   -0.00001857079563142632047672035493905147`20.}, 
  {0.00002823896324898460702912514183328939`20., 
   -0.00001189008978904615032805269129822711`20.}, 
  {0.0000177087325090717672462202417399504`20., 
   -7.45630842487232305104010178524227`20.*^-6}, 
  {0.00001096257500444768900652299701316508`20., 
   -4.61582105450429010800968295291161`20.*^-6}, 
  {6.73253463964088905739548552854731`20.*^-6, 
   -2.83475142721721644521915180149363`20.*^-6}, 
  {4.11458890282411361746145516411092`20.*^-6, 
   -1.73245848539962678629956006909932`20.*^-6}, 
  {2.50716047015893412618832118308325`20.*^-6, 
   -1.05564651375113015839508260340348`20.*^-6}, 
  {1.52493497642570079930982212467285`20.*^-6, 
   -6.4207788481082138918308299986224`20.*^-7}, 
  {9.2649371858583398205400688615375`20.*^-7, 
   -3.901026183519300977069502678542`20.*^-7}, 
  {5.6252692458633897985363618436359`20.*^-7, 
   -2.3685344193109009678047839341624`20.*^-7}, 
  {3.4140346522046971190907118744366`20.*^-7, 
   -1.4374882746125040501434576313418`20.*^-7}, 
  {2.0715031575660987596527534372485`20.*^-7, 
   -8.722118558173047409064224998942`20.*^-8}, 
  {1.2567196215886304507032203124791`20.*^-7, 
   -5.291451038267917687171453947281`20.*^-8}, 
  {7.623454886434533771111359191713`20.*^-8, 
   -3.209875741656645798362677554405`20.*^-8}, 
  {4.624251000262794953939211756053`20.*^-8, 
   -1.947053052742229454290194423602`20.*^-8}, 
  {2.804894187275216352985028197885`20.*^-8, 
   -1.181008078852722674941064504373`20.*^-8}, 
  {2.576431292940865735769555022578`20.*^-8, 
   -1.084813175975101362429286325297`20.*^-8}, 
  {4.247597369237244486159766144675`20.*^-8, 
   -1.7884620502051555731199015346`20.*^-8}, 
  {7.00250110680806821538786086`20.*^-8, 
   -2.948421518656028722268572993682`20.*^-8}, 
  {1.1543536060806198861056865344535`20.*^-7, 
   -4.86043623612892583623446961875`20.*^-8}, 
  {1.9027626910206995814131067373409`20.*^-7, 
   -8.011632383245050869107817841436`20.*^-8}, 
  {3.1359171941233482621342609435402`20.*^-7, 
   -1.3203861869993045314249519762274`20.*^-7}, 
  {5.1669717059801596725438690335089`20.*^-7, 
   -2.1755670340969093358079448562143`20.*^-7}, 
  {8.5099855931015067184765473052856`20.*^-7, 
   -3.5831518286743186183059146548571`20.*^-7}, 
  {1.40064185648576053030631870192237`20.*^-6, 
   -5.89743939572951802234239453441`20.*^-7}, 
  {2.30271699584905132140961702861132`20.*^-6, 
   -9.6956505088381108269878611731004`20.*^-7}, 
  {3.77882248041420774702965604871488`20.*^-6, 
   -1.5910831496480874724335393889326`20.*^-6}, 
  {6.18247481953880929998042733730928`20.*^-6, 
   -2.60314729243739338946544308939338`20.*^-6}, 
  {0.00001006517818997142660582853640510082`20., 
   -4.23796976419849541298043638109507`20.*^-6}, 
  {0.00001625461677999539018353016835689101`20., 
   -6.8440491705243748141179656239541`20.*^-6}, 
  {0.00002590900282925274914928468052042388`20., 
   -0.0000109090538228432627996988128507048`20.}, 
  {0.00004044012882075479463745616555598274`20., 
   -0.00001702742266137043984734996444462431`20.}, 
  {0.00006106891705658311191054459082880489`20., 
   -0.00002571322823435078396233456455949681`20.}, 
  {0.00008767455369523739438368698160497635`20., 
   -0.00003691560155588942921418399225472687`20.}, 
  {0.00011692384685844230824333886193424964`20., 
   -0.00004923109341408097189193215239336826`20.}, 
  {0.00014109268745648994976988083796837084`20., 
   -0.00005940744735010103148205508967089297`20.}, 
  {0.00015066142781358775943237684523373552`20., 
   -0.00006343639065835274081363235588788865`20.}, 
  {0.00014109268745571811219554358253696321`20., 
   -0.00005940744734977604724022887685766871`20.}, 
  {0.00011692384685964073392207019980477905`20., 
   -0.00004923109341458557217771376833885434`20.}, 
  {0.00008767455369563461589526901038348751`20., 
   -0.00003691560155605668037695537279304738`20.}, 
  {0.00006106891706191247468568403438869713`20., 
   -0.00002571322823659472618344590921629353`20.}, 
  {0.0000404401288204855936369867372063752`20., 
   -0.00001702742266125709205767862619215796`20.}, 
  {0.00002590900282570050149456546421180027`20., 
   -0.00001090905382134757957665914282602116`20.}, 
  {0.00001625461677505529607790391335864972`20., 
   -6.84404916844433519069638457206304`20.*^-6}, 
  {0.00001006517819051539998114122357236162`20., 
   -4.23796976442753683416472571467857`20.*^-6}, 
  {6.18247481185875576367108562935397`20.*^-6, 
   -2.60314728920368663733519394920167`20.*^-6}, 
  {3.77882247530977606142864618155823`20.*^-6, 
   -1.59108314749885307849627207644556`20.*^-6}, 
  {2.30271699471229188887511900950745`20.*^-6, 
   -9.6956505040517553215794484610838`20.*^-7}, 
  {1.40064186488637609622293834202087`20.*^-6, 
   -5.8974394311005309314650035453509`20.*^-7}, 
  {8.5099855069975377292984115142966`20.*^-7, 
   -3.5831517924200158860203837954933`20.*^-7}, 
  {5.1669716546278723894136495020931`20.*^-7, 
   -2.1755670124748936376478524219341`20.*^-7}, 
  {3.1359172345598015129026731587784`20.*^-7, 
   -1.3203862040251795843800729089593`20.*^-7}, 
  {1.9027627281818527969854564948596`20.*^-7, 
   -8.011632539713064408359816820461`20.*^-8}, 
  {1.1543536215031842589844191020072`20.*^-7, 
   -4.860436301066038985197554113714`20.*^-8}, 
  {7.0025010204368915398170826213`20.*^-8, 
   -2.948421482289217490449297945812`20.*^-8}, 
  {4.247596698388361391373846485004`20.*^-8, 
   -1.788461767742467954262672204212`20.*^-8}, 
  {2.576431965973931306177446141052`20.*^-8, 
   -1.084813459357444760495766796233`20.*^-8}, 
  {2.357582177130618285832607812585`20.*^-8, 
   -9.92666179844470857192676973721`20.*^-9}, 
  {3.886791992808746347852241242623`20.*^-8, 
   -1.636543996972103725411469996893`20.*^-8}, 
  {6.407677829763575340154600636928`20.*^-8, 
   -2.697969612532031722170358162917`20.*^-8}, 
  {1.0562957944843991738023201664224`20.*^-7, 
   -4.44756123993431231074661122704`20.*^-8}, 
  {1.7411252014821709052436182961663`20.*^-7, 
   -7.331053479924930127341550720701`20.*^-8}, 
  {2.8695103615106573082801188437912`20.*^-7, 
   -1.2082148890571188666442605658068`20.*^-7}, 
  {4.7279810819711052105834104092194`20.*^-7, 
   -1.9907288766194127202456464880923`20.*^-7}, 
  {7.7868643075813896059646008327756`20.*^-7, 
   -3.2786797084553219393535161401161`20.*^-7}, 
  {1.28159628386923908576865003307089`20.*^-6, 
   -5.3961948794494277295522106655616`20.*^-7}, 
  {2.10692401413053751002522329319101`20.*^-6, 
   -8.8712590068654210948430454450149`20.*^-7}, 
  {3.45731444075145786185670289659366`20.*^-6, 
   -1.45571134347429804709755911435522`20.*^-6}, 
  {5.65591033170848194771979232260509`20.*^-6, 
   -2.38143592914041345167149150425475`20.*^-6}, 
  {9.20647413020509482243339475436047`20.*^-6, 
   -3.87641016008635571470879779130969`20.*^-6}, 
  {0.0000148641320085037283755115432170944`20., 
   -6.2585818983173593160048603019345`20.*^-6}, 
  {0.00002368334019503619283272561500683955`20., 
   -9.97193271369944961377920631866928`20.*^-6}, 
  {0.00003694426166120772286252463789750386`20., 
   -0.0000155554785941927254157998475357911`20.}, 
  {0.00005574250473779815150173933021912986`20., 
   -0.00002347052831065185326389024430279152`20.}, 
  {0.00007993942968998019144214969470459341`20., 
   -0.00003365870723788639639669460829667092`20.}, 
  {0.0001064778068476684516642991617491296`20., 
   -0.00004483276077796566385865227863121245`20.}, 
  {0.00012835631540269865378145028248452575`20., 
   -0.00005404476438008364369745275051980031`20.}, 
  {0.00013700558934093875944004190209492857`20., 
   -0.00005768656393302684608001764298733835`20.}, 
  {0.00012835631540209271905936782188198742`20., 
   -0.00005404476437982851328815487237136312`20.}, 
  {0.00010647780684861024214136932958495847`20., 
   -0.00004483276077836220721741866508840355`20.}, 
  {0.00007993942969029273275227011113434088`20., 
   -0.0000336587072380179927377979415302488`20.}, 
  {0.00005574250474199601905150103594532535`20., 
   -0.00002347052831241937644273727829276857`20.}, 
  {0.00003694426166099549699498977661831048`20., 
   -0.00001555547859410336715578516910244651`20.}, 
  {0.00002368334019223409897609708776717094`20., 
   -9.97193271251962062151456327038777`20.*^-6}, 
  {0.00001486413200460533888551550871710659`20., 
   -6.25858189667593216232231945983435`20.*^-6}, 
  {9.20647413063446976847987949961803`20.*^-6, 
   -3.87641016026714516567573873668128`20.*^-6}, 
  {5.65591032564542574914530255882792`20.*^-6, 
   -2.38143592658754768385065370898017`20.*^-6}, 
  {3.4573144367213471891951504229537`20.*^-6, 
   -1.45571134177740934281901070440157`20.*^-6}, 
  {2.10692401323297633149244017513681`20.*^-6, 
   -8.8712590030862161325997481058392`20.*^-7}, 
  {1.28159629050242906284887747074349`20.*^-6, 
   -5.396194907378648685679484087341`20.*^-7}, 
  {7.7868642395915305890609956125393`20.*^-7, 
   -3.2786796798280128796046297315954`20.*^-7}, 
  {4.7279810414215351923606466625663`20.*^-7, 
   -1.9907288595459095546781670158176`20.*^-7}, 
  {2.869510393440990645948655915046`20.*^-7, 
   -1.20821490250146974566259196423`20.*^-7}, 
  {1.7411252308263349737615098586012`20.*^-7, 
   -7.3310536034793051526800415099`20.*^-8}, 
  {1.0562958066628057535382898926434`20.*^-7, 
   -4.447561291211813699108589021656`20.*^-8}, 
  {6.407677761560570968830796827461`20.*^-8, 
   -2.697969583814977250034019716826`20.*^-8}, 
  {3.886791463072298331041393634511`20.*^-8, 
   -1.63654377392517824464900784611`20.*^-8}, 
  {2.357582708592152733249225081621`20.*^-8, 
   -9.92666403617748519262831613314`20.*^-9}, 
  {2.150112185360107761577360288441`20.*^-8, 
   -9.05310393835834846979941174081`20.*^-9}, 
  {3.544747396367734654404275208841`20.*^-8, 
   -1.492525219523256696591273772144`20.*^-8}, 
  {5.843784981744378619298979063249`20.*^-8, 
   -2.460541044945001523915359605577`20.*^-8}, 
  {9.633373234212345914711519164231`20.*^-8, 
   -4.056157151247303543036429121781`20.*^-8}, 
  {1.5878944938960165981963134888095`20.*^-7, 
   -6.685871553246385676616056794985`20.*^-8}, 
  {2.6169623133806967245104461769854`20.*^-7, 
   -1.1018788687918723050570299692571`20.*^-7}, 
  {4.3118352239184101562091214351447`20.*^-7, 
   -1.8155095679656463815617353411135`20.*^-7}, 
  {7.1013953696097595018080384324817`20.*^-7, 
   -2.990061208256740842866542497887`20.*^-7}, 
  {1.16875517085981288615297441998496`20.*^-6, 
   -4.9210744036202647838019975578314`20.*^-7}, 
  {1.92135124128222812555180529068028`20.*^-6, 
   -8.0898999632935921075865485923381`20.*^-7}, 
  {3.15263128278417624624678066200497`20.*^-6, 
   -1.32742369801438999841969712084419`20.*^-6}, 
  {5.15701486246553796965753319588054`20.*^-6, 
   -2.1713746789328580924873823982655`20.*^-6}, 
  {8.39319045428354114148484097963246`20.*^-6, 
   -3.5339749281193857437830909387926`20.*^-6}, 
  {0.0000135479674476041018921320608095637`20., 
   -5.70440734635962184931876244613208`20.*^-6}, 
  {0.00002157856745148103350790627178721232`20., 
   -9.08571261114990884543421969987888`20.*^-6}, 
  {0.00003364285234932621094166351852570104`20., 
   -0.00001416541151550577302806884990555833`20.}, 
  {0.00005072230842685347510947839242089751`20., 
   -0.00002135676144288567373030669154564105`20.}, 
  {0.00007266770248090248519746584606238738`20., 
   -0.00003059692736037999376735404044732101`20.}, 
  {0.00009668551308600866245678037799044415`20., 
   -0.00004070968972042469998180226441702911`20.}, 
  {0.00011644535044798618473485646824790265`20., 
   -0.00004902962124125734094099219715701162`20.}, 
  {0.00012424681644309271188227063748759829`20., 
   -0.00005231444902867061552937711052109401`20.}, 
  {0.00011644535044751022307706925321773517`20., 
   -0.00004902962124105693603245021188115165`20.}, 
  {0.0000966855130867491160108405491678528`20., 
   -0.00004070968972073646989930128386014854`20.}, 
  {0.00007266770248114848175544797494316868`20., 
   -0.00003059692736048357126545177892343945`20.}, 
  {0.00005072230843016084281193932457336235`20., 
   -0.00002135676144427824960502708403088941`20.}, 
  {0.00003364285234915887649424745569274368`20., 
   -0.0000141654115154353164186305076601026`20.}, 
  {0.00002157856744927046716976678751396194`20., 
   -9.08571261021914407148075263745767`20.*^-6}, 
  {0.00001354796744452757272595056970243752`20., 
   -5.70440734506424114776866092734212`20.*^-6}, 
  {8.39319045462247242711431993764412`20.*^-6, 
   -3.53397492826209365352181892111331`20.*^-6}, 
  {5.15701485767892096226921157206081`20.*^-6, 
   -2.17137467691744040516598381981508`20.*^-6}, 
  {3.15263127960223254361683245998476`20.*^-6, 
   -1.32742369667462422889129787788831`20.*^-6}, 
  {1.92135124057352692150951559345304`20.*^-6, 
   -8.0898999603095870379348024987497`20.*^-7}, 
  {1.16875517609745668285222163049813`20.*^-6, 
   -4.9210744256735018225356700231501`20.*^-7}, 
  {7.1013953159230921542958628652198`20.*^-7, 
   -2.9900611856518282754929948906188`20.*^-7}, 
  {4.31183519189895790047405831638`20.*^-7, 
   -1.8155095544837717475680245542651`20.*^-7}, 
  {2.6169623385942749186793948117806`20.*^-7, 
   -1.1018788794081157552334293944339`20.*^-7}, 
  {1.5878945170675406803599978449876`20.*^-7, 
   -6.685871650810697601515780399949`20.*^-8}, 
  {9.63337333037898986574263400626`20.*^-8, 
   -4.056157191738522048733740634215`20.*^-8}, 
  {5.843784927887858888604430587936`20.*^-8, 
   -2.46054102226857216362291814229`20.*^-8}, 
  {3.544746978060784501472939863548`20.*^-8, 
   -1.492525043394014526935974679388`20.*^-8}, 
  {2.150112605029517817352699583763`20.*^-8, 
   -9.053105705387443441485050879`20.*^-9}, 
  {1.95512384296380586695380530832`20.*^-8, 
   -8.23210039142655101875286445608`20.*^-9}, 
  {3.223281112735941055158302567705`20.*^-8, 
   -1.357170994836185707435074765349`20.*^-8}, 
  {5.313818613105021826944383413143`20.*^-8, 
   -2.237397310781061821871319331849`20.*^-8}, 
  {8.759720050497235063155878497918`20.*^-8, 
   -3.688303179156730552907738314912`20.*^-8}, 
  {1.4438843104239361224644468349019`20.*^-7, 
   -6.079512885995520515639776146956`20.*^-8}, 
  {2.3796135520762110748566463352995`20.*^-7, 
   -1.0019425482426151894133247727577`20.*^-7}, 
  {3.9207411735687708917361120215485`20.*^-7, 
   -1.6508383888710614280994155880206`20.*^-7}, 
  {6.4572092425487903155761046209332`20.*^-7, 
   -2.7188249442310696065583598403931`20.*^-7}, 
  {1.06271482223159257372750576000038`20.*^-6, 
   -4.4745887251856529420105505684228`20.*^-7}, 
  {1.74697571438346746746810132762346`20.*^-6, 
   -7.3556872184567051261814792742039`20.*^-7}, 
  {2.86636742861178882715603992051922`20.*^-6, 
   -1.20689154888917424301306944021863`20.*^-6}, 
  {4.6883731479555802995899055394002`20.*^-6, 
   -1.97405185177077065245890759553694`20.*^-6}, 
  {7.62947193797489104061042212971685`20.*^-6, 
   -3.21240923704205938552017773882815`20.*^-6}, 
  {0.0000123126520778041074399903272741547`20., 
   -5.18427455907541365894329569438092`20.*^-6}, 
  {0.00001960467513539266899973367318321744`20., 
   -8.25460005700743957883523081398629`20.*^-6}, 
  {0.00003055049053987732098793400974005133`20., 
   -0.00001286336443784308252123537252212687`20.}, 
  {0.00004602812449558558628683001183072943`20., 
   -0.0000193802629455097205418231628760966`20.}, 
  {0.00006588344091801293604071171587850574`20., 
   -0.00002774039617600544675398388036989714`20.}, 
  {0.00008757230079483325830307680061684405`20., 
   -0.00003687254770308768770655865289130276`20.}, 
  {0.00010538324208320448900286699698106234`20., 
   -0.00004437189140345452168541768293939467`20.}, 
  {0.00011240703349544272702295862108492421`20., 
   -0.00004732927726123904295703520887786281`20.}, 
  {0.00010538324208283042686218194836044895`20., 
   -0.00004437189140329702183670818878334691`20.}, 
  {0.00008757230079541566392578959716694434`20., 
   -0.0000368725477033329111266482514387134`20.}, 
  {0.00006588344091820661670118757449116368`20., 
   -0.00002774039617608699650576318925943733`20.}, 
  {0.0000460281244981919146658914467225994`20., 
   -0.00001938026294660712196458587230425237`20.}, 
  {0.00003055049053974536378067779438851286`20., 
   -0.00001286336443778752159186433447937384`20.}, 
  {0.00001960467513364860275671555010821153`20., 
   -8.2546000562730958975644421508259`20.*^-6}, 
  {0.00001231265207537603922870844616935165`20., 
   -5.18427455805306914892987207130597`20.*^-6}, 
  {7.62947193824243887757346272538806`20.*^-6, 
   -3.2124092371547111063467211475318`20.*^-6}, 
  {4.68837314417659806889561853275933`20.*^-6, 
   -1.97405185017962023953499727695131`20.*^-6}, 
  {2.86636742609947693326317674443882`20.*^-6, 
   -1.20689154783135870874239020818477`20.*^-6}, 
  {1.74697571382388299338092059392988`20.*^-6, 
   -7.3556872161005599721301919744417`20.*^-7}, 
  {1.06271482636731644787994603146507`20.*^-6, 
   -4.4745887425992271489681938166951`20.*^-7}, 
  {6.4572092001561958466255354614394`20.*^-7, 
   -2.7188249263815561459475938785009`20.*^-7}, 
  {3.920741148284973601605903601641`20.*^-7, 
   -1.650838378225252042781433095428`20.*^-7}, 
  {2.3796135719859556412946494643104`20.*^-7, 
   -1.0019425566256655331766945112886`20.*^-7}, 
  {1.4438843287212667762731248995306`20.*^-7, 
   -6.079512963036912742202631155919`20.*^-8}, 
  {8.759720126435142723674076959457`20.*^-8, 
   -3.688303211130586409968032403983`20.*^-8}, 
  {5.313818570577197305647286062918`20.*^-8, 
   -2.237397292874609391851488868599`20.*^-8}, 
  {3.223280782419365413392407627169`20.*^-8, 
   -1.357170855755522279323119000914`20.*^-8}, 
  {1.955124174356424155183438539818`20.*^-8, 
   -8.23210178676389117971974122029`20.*^-9}, 
  {1.77319534222276772464894041523`20.*^-8, 
   -7.46608565146428515641659122202`20.*^-9}, 
  {2.923346254244344474341408042333`20.*^-8, 
   -1.23088263336603977867006654414`20.*^-8}, 
  {4.81934973346617381954996353617`20.*^-8, 
   -2.029199887775231081915774120492`20.*^-8}, 
  {7.944587426628751381709217028957`20.*^-8, 
   -3.34508944279105321335124927535`20.*^-8}, 
  {1.3095212045370451614089538289256`20.*^-7, 
   -5.513773492787558574353489806005`20.*^-8}, 
  {2.1581665141942650363161989675949`20.*^-7, 
   -9.087016901870589626594521968822`20.*^-8}, 
  {3.5558547964292750846797608828537`20.*^-7, 
   -1.497202019549168456707267740149`20.*^-7}, 
  {5.8562055088560361076194212886744`20.*^-7, 
   -2.4657707405709625716292300162839`20.*^-7}, 
  {9.6378676980097861302140627539169`20.*^-7, 
   -4.058049557056752054826973791123`20.*^-7}, 
  {1.58430658794425034273693343974686`20.*^-6, 
   -6.6707645808178961799449829041973`20.*^-7}, 
  {2.59935029563036011258746811149943`20.*^-6, 
   -1.09446328237067794214209183642083`20.*^-6}, 
  {4.25131721010188846799321719180051`20.*^-6, 
   -1.79002829899026882862872302812653`20.*^-6}, 
  {6.91742975263246954082873357395222`20.*^-6, 
   -2.91260200110840822771736150482198`20.*^-6}, 
  {0.00001116144629828479386658578807517116`20., 
   -4.69955633611991320698348971586155`20.*^-6}, 
  {0.00001776648464604800794831343005543358`20., 
   -7.48062511412547703086881265491941`20.*^-6}, 
  {0.0000276738013221181233964741699739572`20., 
   -0.00001165212687247078879851543998903462`20.}, 
  {0.00004166796961252610885616126820478849`20., 
   -0.00001754440825790573004469948134938462`20.}, 
  {0.00005959432711141422846466156087388719`20., 
   -0.00002509234825743756987985749931532091`20.}, 
  {0.00007914254413191863843205555500725515`20., 
   -0.00003332317647659732144507602316094952`20.}, 
  {0.00009516916094792917312531813218602562`20., 
   -0.00004007122566228596763171289776253709`20.}, 
  {0.00010148270369930098480107582314750941`20., 
   -0.00004272955945233725675834771500947764`20.}, 
  {0.00009516916094763505506152357575018139`20., 
   -0.00004007122566216212844695729505270794`20.}, 
  {0.00007914254413237690910396883410273631`20., 
   -0.00003332317647679027751746056172746792`20.}, 
  {0.00005959432711156676299287210213922515`20., 
   -0.00002509234825750179494436720090072638`20.}, 
  {0.00004166796961458039743167871958955186`20., 
   -0.00001754440825877069365544367140612709`20.}, 
  {0.0000276738013220140506526516646079837`20., 
   -0.00001165212687242696869585333246651944`20.}, 
  {0.0000177664846446718822996437366073969`20., 
   -7.48062511354605570511315225574606`20.*^-6}, 
  {0.00001116144629636840778530536569535516`20., 
   -4.69955633531301380433910134541269`20.*^-6}, 
  {6.91742975284367492247808663760411`20.*^-6, 
   -2.91260200119733680946445753162279`20.*^-6}, 
  {4.25131720711836506244807554211756`20.*^-6, 
   -1.79002829773404844734655812299686`20.*^-6}, 
  {2.59935029364673424606079671531134`20.*^-6, 
   -1.09446328153546705097296703802581`20.*^-6}, 
  {1.58430658750240398925828551942652`20.*^-6, 
   -6.6707645789574904810875179765328`20.*^-7}, 
  {9.6378677306662393923327325582224`20.*^-7, 
   -4.0580495708068376388769400245148`20.*^-7}, 
  {5.8562054753814894041738692519528`20.*^-7, 
   -2.4657707264764165912311028429274`20.*^-7}, 
  {3.5558547764641790505775539404585`20.*^-7, 
   -1.4972020111428122318221279749299`20.*^-7}, 
  {2.1581665299158910847683115718584`20.*^-7, 
   -9.087016968066909830603417144666`20.*^-8}, 
  {1.3095212189854909035445882728154`20.*^-7, 
   -5.513773553623119593871950622382`20.*^-8}, 
  {7.944587486593100489652186929564`20.*^-8, 
   -3.345089468039200206169341865081`20.*^-8}, 
  {4.819349699884048682084949262744`20.*^-8, 
   -2.029199873635388918772610215891`20.*^-8}, 
  {2.923345993409438087526187888837`20.*^-8, 
   -1.230882523540816036853131742669`20.*^-8}, 
  {1.773195603907499257980607398057`20.*^-8, 
   -7.4660867532947337178130837813`20.*^-9}, 
  {1.604498429058180364226682529645`20.*^-8, 
   -6.75578285919233837569129486167`20.*^-9}, 
  {2.645225865919227960545058585316`20.*^-8, 
   -1.113779311965990720229498351712`20.*^-8}, 
  {4.360844723587900723997129937725`20.*^-8, 
   -1.836145146773852936419844184305`20.*^-8}, 
  {7.188743514957207332843847029923`20.*^-8, 
   -3.02683937471882414014477769681`20.*^-8}, 
  {1.1849316109796955514438238719588`20.*^-7, 
   -4.989185730440823374500311039827`20.*^-8}, 
  {1.9528290789333826517611861965446`20.*^-7, 
   -8.222438227087926954783941880187`20.*^-8}, 
  {3.2175172626475108786847016878532`20.*^-7, 
   -1.3547441105884256331304007106749`20.*^-7}, 
  {5.2989424232257301097952842828375`20.*^-7, 
   -2.2311336518845179409664354875106`20.*^-7}, 
  {8.7206190706556281078390553885761`20.*^-7, 
   -3.6718396086971065717217075320321`20.*^-7}, 
  {1.43349062457179261839374568161311`20.*^-6, 
   -6.035749998197021551131560764687`20.*^-7}, 
  {2.35181354375673206121158023019311`20.*^-6, 
   -9.9023728158178192051013904429184`20.*^-7}, 
  {3.8462101545729849959004549060748`20.*^-6, 
   -1.61945690718862526143177048676833`20.*^-6}, 
  {6.257604387607005986674969393738`20.*^-6, 
   -2.63478079478189725754735553420547`20.*^-6}, 
  {0.00001009509170064761357244675829760328`20., 
   -4.25056492658846887260916138846453`20.*^-6}, 
  {0.00001606484829571826435193894595718117`20., 
   -6.76414665082874288502692461354995`20.*^-6}, 
  {0.00002501332814794477151272953078795571`20., 
   -0.00001053192764123990379483348664756028`20.}, 
  {0.0000376409391953624236346017849298898`20., 
   -0.00001584881650331049416193759365469046`20.}, 
  {0.00005379577154651801465974916021847004`20., 
   -0.0000226508511774812693304206990393558`20.}, 
  {0.00007138512875173477382572298428728193`20., 
   -0.00003005689631651990476872546706832925`20.}, 
  {0.00008578455305470315149289098469118272`20., 
   -0.0000361198118125065901022698882910243`20.}, 
  {0.00009145179691162652754757788547035399`20., 
   -0.00003850601975226380107266437282962272`20.}, 
  {0.00008578455305447179194038559150864091`20., 
   -0.00003611981181240917555384656484574354`20.}, 
  {0.00007138512875209549587483274292197195`20., 
   -0.00003005689631667178773677168123030399`20.}, 
  {0.00005379577154663817586286883750910214`20., 
   -0.00002265085117753186352120793158277985`20.}, 
  {0.00003764093919698189192231199802950809`20., 
   -0.00001584881650399237554623663074926657`20.}, 
  {0.00002501332814786268107879325430015641`20., 
   -0.00001053192764120533940159715970532903`20.}, 
  {0.0000160648482946323736908611386607781`20., 
   -6.76414665037152576457311101506447`20.*^-6}, 
  {0.00001009509169913500803145150243069035`20., 
   -4.25056492595158232903221154976436`20.*^-6}, 
  {6.25760438777373885079695342084416`20.*^-6, 
   -2.63478079485210056875661196667122`20.*^-6}, 
  {3.84621015221743767451128201121019`20.*^-6, 
   -1.61945690619681586295211874156218`20.*^-6}, 
  {2.35181354219051942097613514023375`20.*^-6, 
   -9.9023728092232396672679374325633`20.*^-7}, 
  {1.43349062422290963396040503081472`20.*^-6, 
   -6.0357499967280405640438106560621`20.*^-7}, 
  {8.7206190964418820787068362431648`20.*^-7, 
   -3.6718396195544766647186678918589`20.*^-7}, 
  {5.298942396793093714293126213705`20.*^-7, 
   -2.2311336407549868270707899847179`20.*^-7}, 
  {3.2175172468822501955707719231071`20.*^-7, 
   -1.3547441039504211349771671255187`20.*^-7}, 
  {1.9528290913478939969761354155065`20.*^-7, 
   -8.222438279359553671478464907396`20.*^-8}, 
  {1.1849316223888843132084086821091`20.*^-7, 
   -4.989185778479512897719615503618`20.*^-8}, 
  {7.188743562308043021123847155235`20.*^-8, 
   -3.026839394656018114157409328518`20.*^-8}, 
  {4.36084469706975346255433291188`20.*^-8, 
   -1.836145135608317247391298068159`20.*^-8}, 
  {2.645225659950586306158665644841`20.*^-8, 
   -1.11377922524235212890891185046`20.*^-8}, 
  {1.604498635697977664683359424245`20.*^-8, 
   -6.75578372925464279866677652314`20.*^-9}, 
  {1.448896769036067242099462661481`20.*^-8, 
   -6.10061797488870417726089541676`20.*^-9}, 
  {2.388695095081541056426671224292`20.*^-8, 
   -1.005766355823806760600703673386`20.*^-8}, 
  {3.937932686570958156209043842912`20.*^-8, 
   -1.658076920661456065772228986488`20.*^-8}, 
  {6.491576316255880876449800088679`20.*^-8, 
   -2.733295291055107737452547405759`20.*^-8}, 
  {1.0700144937454216036360258008496`20.*^-7, 
   -4.505324184191248857414845477263`20.*^-8}, 
  {1.7634343009856695757926745182309`20.*^-7, 
   -7.424986530465977161232313760972`20.*^-8}, 
  {2.9054523353011284091026306104495`20.*^-7, 
   -1.2233483517057382775168970991365`20.*^-7}, 
  {4.784961865845773620274289356467`20.*^-7, 
   -2.0147207856192731032733849921967`20.*^-7}, 
  {7.8746397800045276629921294451952`20.*^-7, 
   -3.3156378021071695423124755558716`20.*^-7}, 
  {1.29440014709223651439036205949487`20.*^-6, 
   -5.4501058824936274290120507768204`20.*^-7}, 
  {2.12354144407917658555066981292103`20.*^-6, 
   -8.9412271329649540444238728965096`20.*^-7}, 
  {3.47268246240591770459884441475506`20.*^-6, 
   -1.46218208943407061246267133252844`20.*^-6}, 
  {5.64935055503149040415352275535828`20.*^-6, 
   -2.37867391790799595964358852857192`20.*^-6}, 
  {9.11243312257587036101504807050855`20.*^-6, 
   -3.83681394634773488884844129284571`20.*^-6}, 
  {0.00001449764155170519518660463905930137`20., 
   -6.10427012703376639435984802496899`20.*^-6}, 
  {0.00002256508172452621726431690779703128`20., 
   -9.50108704190577569023869801980265`20.*^-6}, 
  {0.00003393954164595083399764202108909111`20., 
   -0.00001429033332461087747269137730066996`20.}, 
  {0.00004847424187682121314300273330153263`20., 
   -0.00002041020710602998448126430875854006`20.}, 
  {0.00006427783266380790643514539259724468`20., 
   -0.00002706435059528753955164016530410303`20.}, 
  {0.00007719834124849865748480024967700099`20., 
   -0.00003250456473620996104623168407452674`20.}, 
  {0.00008227930035015821233391866208325342`20., 
   -0.00003464391593690872098270259456136987`20.}, 
  {0.00007719834124831659360574049048435916`20., 
   -0.00003250456473613330257083810125657228`20.}, 
  {0.00006427783266409193606442382712828302`20., 
   -0.00002706435059540713097449424300138232`20.}, 
  {0.00004847424187691589453474791830124767`20., 
   -0.00002041020710606985033042017612684112`20.}, 
  {0.00003393954164722772977239619935058737`20., 
   -0.00001429033332514851779890366288445784`20.}, 
  {0.00002256508172446145896100242442023339`20., 
   -9.5010870418785090362115471243088`20.*^-6}, 
  {0.00001449764155084826723859673632550031`20., 
   -6.10427012667295462677757318968435`20.*^-6}, 
  {9.1124331213819173014989551959637`20.*^-6, 
   -3.83681394584501781115745481935315`20.*^-6}, 
  {5.64935055516311865555010421322257`20.*^-6, 
   -2.37867391796341838128425440556739`20.*^-6}, 
  {3.47268246054613854335899864315193`20.*^-6, 
   -1.46218208865100570246694679711659`20.*^-6}, 
  {2.12354144284252870067878536194537`20.*^-6, 
   -8.9412271277580155818054120502963`20.*^-7}, 
  {1.29440014681675594904548801284787`20.*^-6, 
   -5.4501058813337092591388968962016`20.*^-7}, 
  {7.8746398003659970487125442451097`20.*^-7, 
   -3.3156378106804198099842291558356`20.*^-7}, 
  {4.7849618449736209481326181397212`20.*^-7, 
   -2.0147207768309982939505760588301`20.*^-7}, 
  {2.905452322852213274323580087359`20.*^-7, 
   -1.2233483464640897997151916157299`20.*^-7}, 
  {1.7634343107887348525935988027543`20.*^-7, 
   -7.424986571742041484604626537913`20.*^-8}, 
  {1.0700145027546712110491190136601`20.*^-7, 
   -4.505324222124931414943659004885`20.*^-8}, 
  {6.491576353646460783120619522198`20.*^-8, 
   -2.733295306798509803419208219872`20.*^-8}, 
  {3.937932665630877263096997618454`20.*^-8, 
   -1.658076911844579900251367418297`20.*^-8}, 
  {2.388694932438101076316884020176`20.*^-8, 
   -1.005766287342358347922898534811`20.*^-8}, 
  {1.448896932209549220112137816831`20.*^-8, 
   -6.10061866193494408468268554455`20.*^-9}, 
  {1.306026919733020066470653138308`20.*^-8, 
   -5.49906071466534764829748689814`20.*^-9}, 
  {2.153154684472752539441286032109`20.*^-8, 
   -9.06591446093790542922646750363`20.*^-9}, 
  {3.549625521290571517088929769975`20.*^-8, 
   -1.494579166859188007195338850516`20.*^-8}, 
  {5.851456465775915460298566030212`20.*^-8, 
   -2.463771143484595983283606749562`20.*^-8}, 
  {9.645011447742149262944614211743`20.*^-8, 
   -4.061057451680904952818784931259`20.*^-8}, 
  {1.5895389622017831596268287877251`20.*^-7, 
   -6.692795630323297514218226474631`20.*^-8}, 
  {2.6189287466943569931821866119206`20.*^-7, 
   -1.1027068407134134708135522576507`20.*^-7}, 
  {4.3130567625891370094675790743262`20.*^-7, 
   -1.8160239000375313724074017155058`20.*^-7}, 
  {7.0979358764568931753496583090985`20.*^-7, 
   -2.9886045795607971264630140248835`20.*^-7}, 
  {1.1667053839729961127186103729838`20.*^-6, 
   -4.9124437219915625798678331494057`20.*^-7}, 
  {1.91398757196454942393573545992521`20.*^-6, 
   -8.058895039850734416571517726001`20.*^-7}, 
  {3.12982610333440222008960536932202`20.*^-6, 
   -1.31782151719343251372193910287242`20.*^-6}, 
  {5.09115298225484259864684840535019`20.*^-6, 
   -2.14364336094940740995656774962114`20.*^-6}, 
  {8.21092796092370034869295488986074`20.*^-6, 
   -3.45723282565208435734440205888873`20.*^-6}, 
  {0.00001306057284365703612632739645707469`20., 
   -5.49918856575033100055890377139987`20.*^-6}, 
  {0.00002032179802033686205460438285410415`20., 
   -8.55654653487867875983342435962281`20.*^-6}, 
  {0.00003055158116129382617349719716842897`20., 
   -0.00001286382364686055838884092512354904`20.}, 
  {0.00004360992397912743973018548372668546`20., 
   -0.00001836207325436944830744651946386756`20.}, 
  {0.00005779079360889527589367746532554502`20., 
   -0.00002433296573006116879733788013707158`20.}, 
  {0.00006937100794958581660651711937486696`20., 
   -0.00002920884545245718593958615552625978`20.}, 
  {0.00007392152972258794059689582218831307`20., 
   -0.00003112485462003702761974560934244761`20.}, 
  {0.00006937100794944249396725979398717865`20., 
   -0.00002920884545239683956516201852091732`20.}, 
  {0.00005779079360911898416926630745478168`20., 
   -0.0000243329657301553617554805505072765`20.}, 
  {0.00004360992397920206053119278463389316`20., 
   -0.0000183620732544008675920811724774287`20.}, 
  {0.00003055158116230076743661689683349684`20., 
   -0.00001286382364728453365752290392989338`20.}, 
  {0.00002032179802028577137838931018090366`20., 
   -8.55654653485716689616392007616997`20.*^-6}, 
  {0.00001306057284298075051940767261575922`20., 
   -5.49918856546557916606638846979337`20.*^-6}, 
  {8.21092795998123344085619574218537`20.*^-6, 
   -3.45723282525525618562366136513067`20.*^-6}, 
  {5.09115298235875986271158052665548`20.*^-6, 
   -2.14364336099316204745750759017074`20.*^-6}, 
  {3.12982610186602553152526247515056`20.*^-6, 
   -1.31782151657516864485274209480024`20.*^-6}, 
  {1.91398757098810978673293007922326`20.*^-6, 
   -8.05889503573940962834917928094`20.*^-7}, 
  {1.16670538375547341364884604192156`20.*^-6, 
   -4.9124437210756775311530359659854`20.*^-7}, 
  {7.0979358925348722841560237687415`20.*^-7, 
   -2.9886045863304725406972731657857`20.*^-7}, 
  {4.3130567461077064318839738760715`20.*^-7, 
   -1.816023893097981655530094263609`20.*^-7}, 
  {2.6189287368641558625836460314116`20.*^-7, 
   -1.1027068365743814158246930658575`20.*^-7}, 
  {1.5895389699427467070101207557823`20.*^-7, 
   -6.692795662916828240042613708559`20.*^-8}, 
  {9.645011518883593119262184550142`20.*^-8, 
   -4.061057481635197102847235600058`20.*^-8}, 
  {5.851456495301395145316706206095`20.*^-8, 
   -2.463771155916376903291244718357`20.*^-8}, 
  {3.549625504755213126047917495899`20.*^-8, 
   -1.494579159896931842546491577221`20.*^-8}, 
  {2.153154556041108923492035548335`20.*^-8, 
   -9.06591392017309020417699178246`20.*^-9}, 
  {1.306027048583257671776257365158`20.*^-8, 
   -5.49906125719266388116318890593`20.*^-9}, 
  {1.175364086805623812212450391892`20.*^-8, 
   -4.94890141812894236721031743955`20.*^-9}, 
  {1.937739378841521988191335304369`20.*^-8, 
   -8.1589026477537767923845697026`20.*^-9}, 
  {3.19449663722844496370729306362`20.*^-8, 
   -1.345051215675134721560965500472`20.*^-8}, 
  {5.266031836361688990915406446099`20.*^-8, 
   -2.217276562678605890911750082567`20.*^-8}, 
  {8.680037427824487545983065070234`20.*^-8, 
   -3.654752601189257914098132661152`20.*^-8}, 
  {1.4305035961984781376060111231734`20.*^-7, 
   -6.023173036625171105709520518624`20.*^-8}, 
  {2.3568920405384433036346527409487`20.*^-7, 
   -9.923755960161866541619590488205`20.*^-8}, 
  {3.8814881951552137116196689216517`20.*^-7, 
   -1.6343108190127215627872290196428`20.*^-7}, 
  {6.3876392673357673032144320044047`20.*^-7, 
   -2.6895323230887441276692345281703`20.*^-7}, 
  {1.04993317740155440432364560753521`20.*^-6, 
   -4.4207712732697027550469288738326`20.*^-7}, 
  {1.72237108122420245938957020949634`20.*^-6, 
   -7.2520887630492735132192429873529`20.*^-7}, 
  {2.81635186507127912544078618264662`20.*^-6, 
   -1.18583236424053857913296260321963`20.*^-6}, 
  {4.58088204794281366042262474209255`20.*^-6, 
   -1.92879244123907943596742094403898`20.*^-6}, 
  {7.38705765556139199257833805580793`20.*^-6, 
   -3.1103400654995334705593002340244`20.*^-6}, 
  {0.00001174783581590416315634832461384336`20., 
   -4.94645718564385817109403141635511`20.*^-6}, 
  {0.00001827394681764799255153187097070561`20., 
   -7.69429339690441791643447198766553`20.*^-6}, 
  {0.00002746165718877230074729890686400521`20., 
   -0.00001156280302685149505149427657431799`20.}, 
  {0.00003917882285131190892574893358663457`20., 
   -0.00001649634646371027744242060361542508`20.}, 
  {0.00005188922001704805517528290797422457`20., 
   -0.00002184809263875707586327701388388404`20.}, 
  {0.0000622577610884997249430363029276389`20., 
   -0.00002621379414252619997601528544321638`20.}, 
  {0.0000663294612064999523484260130851654`20., 
   -0.00002792819419221050625196884761480647`20.}, 
  {0.00006225776108838686347863970077486605`20., 
   -0.00002621379414247867935942724243152255`20.}, 
  {0.00005188922001722429981793283922605591`20., 
   -0.00002184809263883128413386645862149721`20.}, 
  {0.00003917882285137073113753486750283843`20., 
   -0.00001649634646373504468948836526435302`20.}, 
  {0.00002746165718956646910278716197645689`20., 
   -0.00001156280302718588172748933135850817`20.}, 
  {0.00001827394681760768120853446608743199`20., 
   -7.69429339688744471938293308944504`20.*^-6}, 
  {0.00001174783581537040911361915617015145`20., 
   -4.94645718541911962678701312427431`20.*^-6}, 
  {7.38705765481741287249450566318891`20.*^-6, 
   -3.11034006518627910420821291081639`20.*^-6}, 
  {4.58088204802485562595850816445388`20.*^-6, 
   -1.92879244127362342145621396398058`20.*^-6}, 
  {2.81635186391191575153671931716343`20.*^-6, 
   -1.18583236375238557959440813354249`20.*^-6}, 
  {1.72237108045321306761129672054324`20.*^-6, 
   -7.2520887598030023899423019812348`20.*^-7}, 
  {1.04993317722979503722954411748933`20.*^-6, 
   -4.420771272546505419913869968376`20.*^-7}, 
  {6.3876392800314237172127065589588`20.*^-7, 
   -2.6895323284342836704053501300881`20.*^-7}, 
  {3.8814881821408364488300484659778`20.*^-7, 
   -1.6343108135329837679284414593592`20.*^-7}, 
  {2.356892032776082928420523388709`20.*^-7, 
   -9.923755927478243909139045847195`20.*^-8}, 
  {1.4305036023111074345557887132594`20.*^-7, 
   -6.023173062362557619182268266355`20.*^-8}, 
  {8.680037484001287433848800854406`20.*^-8, 
   -3.654752624842647340567916149223`20.*^-8}, 
  {5.266031859676504210265449401884`20.*^-8, 
   -2.217276572495370193795978695529`20.*^-8}, 
  {3.194496624171277598652360288506`20.*^-8, 
   -1.34505121017738004153783591095`20.*^-8}, 
  {1.937739277425266692523208885108`20.*^-8, 
   -8.15890222073796502115035320045`20.*^-9}, 
  {1.175364188552455524383988618064`20.*^-8, 
   -4.94890184653665483951153102343`20.*^-9}, 
  {1.056274784336349043713053492852`20.*^-8, 
   -4.44747277615304860510759365411`20.*^-9}, 
  {1.741404741253452044068477027298`20.*^-8, 
   -7.33223048948821913291990327283`20.*^-9}, 
  {2.870824075209681862063324461181`20.*^-8, 
   -1.208768031667234468237189246813`20.*^-8}, 
  {4.732463463056715435888847294149`20.*^-8, 
   -1.992616194971248604584777808064`20.*^-8}, 
  {7.800542393392830986620864903564`20.*^-8, 
   -3.284438902481191994366679959396`20.*^-8}, 
  {1.2855565699075954050722880975482`20.*^-7, 
   -5.412869768031980652935949884415`20.*^-8}, 
  {2.1180701410244122390180393954937`20.*^-7, 
   -8.918190067471209427444376402079`20.*^-8}, 
  {3.4881592282933414301080696245428`20.*^-7, 
   -1.4686986224393016547823451050708`20.*^-7}, 
  {5.7402936944571875845041471236843`20.*^-7, 
   -2.4169657660872368776859566836566`20.*^-7}, 
  {9.435139663762410750795634366501`20.*^-7, 
   -3.9726903847420676845455302595796`20.*^-7}, 
  {1.5477537157020557457170552032091`20.*^-6, 
   -6.5168577503244452451244429608804`20.*^-7}, 
  {2.53071511085539936924983261178866`20.*^-6, 
   -1.06556425720227341863150846812155`20.*^-6}, 
  {4.11599787398760398642296449764356`20.*^-6, 
   -1.73305173641583325744124820953413`20.*^-6}, 
  {6.63665557579298380424759892454043`20.*^-6, 
   -2.79438129507073002284109428401702`20.*^-6}, 
  {0.00001055262750683421350713905970541511`20., 
   -4.44321158182493200300591987596427`20.*^-6}, 
  {0.0000164105293026791052731554395701942`20., 
   -6.9096965484964653781707113979765`20.*^-6}, 
  {0.00002465234246459894870049298876094714`20., 
   -0.0000103799336693048205054707321098725`20.}, 
  {0.00003515439892659407728424327938396119`20., 
   -0.0000148018521796185588565234860564047`20.}, 
  {0.00004653548181591195348790168513689712`20., 
   -0.00001959388708038398041595860426816721`20.}, 
  {0.00005581095531581038259121797357368367`20., 
   -0.00002349934960665700319630230466260363`20.}, 
  {0.00005945127093130078978075876978589569`20., 
   -0.00002503211407633717464453000833090343`20.}, 
  {0.00005581095531572148236960541331564433`20., 
   -0.00002349934960661957152404438455395552`20.}, 
  {0.00004653548181605083812281237452736798`20., 
   -0.0000195938870804424581569736313799444`20.}, 
  {0.00003515439892664045409168284888617663`20., 
   -0.00001480185217963808593334014689944277`20.}, 
  {0.00002465234246522538257415579942299664`20., 
   -0.00001037993366956858213648665238863015`20.}, 
  {0.00001641052930264729636924496610421071`20., 
   -6.90969654848307215547156467545715`20.*^-6}, 
  {0.00001055262750641292935488621241713774`20., 
   -4.44321158164754920205735259668959`20.*^-6}, 
  {6.63665557520567063003878915047781`20.*^-6, 
   -2.79438129482344026527949016862223`20.*^-6}, 
  {4.11599787405237687926232715330256`20.*^-6, 
   -1.73305173644310605442624301191686`20.*^-6}, 
  {2.53071510994000734073788795171152`20.*^-6, 
   -1.06556425681684519610016334808906`20.*^-6}, 
  {1.54775371509328364985410503653227`20.*^-6, 
   -6.5168577477611943151751791011885`20.*^-7}, 
  {9.4351396624061652526487037139022`20.*^-7, 
   -3.972690384171016948483664721643`20.*^-7}, 
  {5.7402937044820886672718593274664`20.*^-7, 
   -2.4169657703082478599039407694596`20.*^-7}, 
  {3.4881592180166662724810724197757`20.*^-7, 
   -1.4686986181122805357815041767475`20.*^-7}, 
  {2.118070134894903696896912900699`20.*^-7, 
   -8.918190041662752407987001687153`20.*^-8}, 
  {1.2855565747344212665358463250072`20.*^-7, 
   -5.412869788355457964361458210556`20.*^-8}, 
  {7.80054243775280905993702810022`20.*^-8, 
   -3.284438921159077498920853936936`20.*^-8}, 
  {4.73246348146727427711356526913`20.*^-8, 
   -1.992616202723062853521501165949`20.*^-8}, 
  {2.870824064899075368037685024789`20.*^-8, 
   -1.208768027325926470752709484121`20.*^-8}, 
  {1.741404661169935017043748116975`20.*^-8, 
   -7.33223015229446322965788680832`20.*^-9}, 
  {1.056274864680929373194212784563`20.*^-8, 
   -4.44747311444601841344931698763`20.*^-9}, 
  {9.48058389937945211227675663023`20.*^-9, 
   -3.99182479973871667885337121273`20.*^-9}, 
  {1.562995660849912614723510227208`20.*^-8, 
   -6.58103436147331627252004306193`20.*^-9}, 
  {2.576703444683099517162949102571`20.*^-8, 
   -1.084927766182357691437031201083`20.*^-8}, 
  {4.247611709776588302169108875673`20.*^-8, 
   -1.788468088326984548281730052915`20.*^-8}, 
  {7.001350429272835500873640189197`20.*^-8, 
   -2.947937022851720210894164290189`20.*^-8}, 
  {1.153844646856622912800850615689`20.*^-7, 
   -4.858293249922622790740423645006`20.*^-8}, 
  {1.9010566464601946807196402040721`20.*^-7, 
   -8.004449037727135497766906122409`20.*^-8}, 
  {3.1307520447876131209358959815786`20.*^-7, 
   -1.3182113872789949982887983080332`20.*^-7}, 
  {5.1520803081028583830536947354959`20.*^-7, 
   -2.1692969718327824770752398886299`20.*^-7}, 
  {8.4681883583298249677221163692643`20.*^-7, 
   -3.5655529929809789337777332081111`20.*^-7}, 
  {1.3891005101356778972116014773885`20.*^-6, 
   -5.8488442532028543040488483258462`20.*^-7}, 
  {2.27121482853290780598779276361433`20.*^-6, 
   -9.5630098043490854988959695310077`20.*^-7}, 
  {3.69371087902778432071121298026171`20.*^-6, 
   -1.55524668590643550345735283379439`20.*^-6}, 
  {5.95516446300456751441743390024895`20.*^-6, 
   -2.50743766863350211133365637905218`20.*^-6}, 
  {9.46755397018931018730579950953522`20.*^-6, 
   -3.9863385137639200788655997934885`20.*^-6}, 
  {0.00001471969952356172443112811218694362`20., 
   -6.19776822044704186573815249976574`20.*^-6}, 
  {0.00002210509476480716177057752462054313`20., 
   -9.3074083220240681139273787875971`20.*^-6}, 
  {0.00003150882321571804771125033240100354`20., 
   -0.00001326687293293391482578961364252781`20.}, 
  {0.00004169069770471872363569016645189936`20., 
   -0.00001755397798093419942555375429553659`20.}, 
  {0.00004998191358217901415171242321369872`20., 
   -0.00002104501624512800595861575714260997`20.}, 
  {0.00005323423842982506583467291530928639`20., 
   -0.00002241441618097897508828333276180479`20.}, 
  {0.0000499819135821089696882024693198042`20., 
   -0.00002104501624509851355292735550307546`20.}, 
  {0.00004169069770482819151297398525415607`20., 
   -0.00001755397798098029116335746747543413`20.}, 
  {0.00003150882321575461821159739897355353`20., 
   -0.00001326687293294931293119890483096989`20.}, 
  {0.00002210509476530134382357619263529929`20., 
   -9.30740832223214476782155479381021`20.*^-6}, 
  {0.00001471969952353662276165083777042018`20., 
   -6.19776822043647274174772116649272`20.*^-6}, 
  {9.46755396985678093934910237442167`20.*^-6, 
   -3.98633851362390776393646415765124`20.*^-6}, 
  {5.95516446254091590692256168618379`20.*^-6, 
   -2.50743766843828038186213123628791`20.*^-6}, 
  {3.69371087907892407030459582803255`20.*^-6, 
   -1.55524668592796802960193508548739`20.*^-6}, 
  {2.27121482781013861866453801175707`20.*^-6, 
   -9.5630098013058468154296337337139`20.*^-7}, 
  {1.38910050965498899023122586753225`20.*^-6, 
   -5.8488442511789010114998983896096`20.*^-7}, 
  {8.4681883572589024935150311931664`20.*^-7, 
   -3.5655529925300642077958026076489`20.*^-7}, 
  {5.1520803160188650914846755556124`20.*^-7, 
   -2.1692969751658379332567054971`20.*^-7}, 
  {3.1307520366727248005003080760189`20.*^-7, 
   -1.3182113838621999160001297162184`20.*^-7}, 
  {1.9010566416200598272146418556598`20.*^-7, 
   -8.004449017347620325114281497515`20.*^-8}, 
  {1.1538446506681176523653386684315`20.*^-7, 
   -4.858293265971021694169847024974`20.*^-8}, 
  {7.001350464301685768823566303758`20.*^-8, 
   -2.947937037600709797399396338424`20.*^-8}, 
  {4.247611724314497737938910398739`20.*^-8, 
   -1.788468094448209573869014904732`20.*^-8}, 
  {2.576703436541314742224092965454`20.*^-8, 
   -1.084927762754237786199618090719`20.*^-8}, 
  {1.562995597611823421340015238162`20.*^-8, 
   -6.58103409520767756353690626594`20.*^-9}, 
  {9.4805845338219986448670897079`20.*^-9, 
   -3.99182506687242048204930092964`20.*^-9}, 
  {8.49979409911147493531223179871`20.*^-9, 
   -3.57886067331009470960515023104`20.*^-9}, 
  {1.401299544911997605954292696007`20.*^-8, 
   -5.90020861015577939349175872003`20.*^-9}, 
  {2.310135611811176255092170814628`20.*^-8, 
   -9.72688678657337370565124553528`20.*^-9}, 
  {3.80818081293718962701275418153`20.*^-8, 
   -1.603444552815658790321159655381`20.*^-8}, 
  {6.277028421101687802885390229712`20.*^-8, 
   -2.64295933520071065384648009672`20.*^-8}, 
  {1.034472243063562931850662487748`20.*^-7, 
   -4.35567260237289655516068415894`20.*^-8}, 
  {1.7043754919054167841171809796196`20.*^-7, 
   -7.176317860654386459440762019449`20.*^-8}, 
  {2.8068343949537031655020799774784`20.*^-7, 
   -1.1818250084015592275798231484121`20.*^-7}, 
  {4.618992735641579270460622189647`20.*^-7, 
   -1.9448390465859281138781567114304`20.*^-7}, 
  {7.5918826231177935842013872437806`20.*^-7, 
   -3.1965821571022288775584788394866`20.*^-7}, 
  {1.24532686452697618605115555246192`20.*^-6, 
   -5.243481534850426046531181273524`20.*^-7}, 
  {2.03607038539222070456599865504557`20.*^-6, 
   -8.5729279384935608613305206528233`20.*^-7}, 
  {3.31110603878609951129512746793897`20.*^-6, 
   -1.3941499110678313731768957759743`20.*^-6}, 
  {5.33783527884619334660603799212645`20.*^-6, 
   -2.24750959109313404067622652300062`20.*^-6}, 
  {8.48494258459519558988201307856432`20.*^-6, 
   -3.5726074040400823536345318225534`20.*^-6}, 
  {0.00001318924055975305751395838908166126`20., 
   -5.5533644462118136900877427712258`20.*^-6}, 
  {0.00001980095052980101724361043582958807`20., 
   -8.33724232833727041836228877035287`20.*^-6}, 
  {0.00002821392296758017279134942100640982`20., 
   -0.00001187954651266533591214712463427782`20.}, 
  {0.000037315917472399295778501560039133`20., 
   -0.00001571196525153654559094802527963494`20.}, 
  {0.00004472227018779287350845581749612028`20., 
   -0.00001883042955275489410882350210362959`20.}, 
  {0.00004762614405131525737849926411874719`20., 
   -0.00002005311328476431889621021647105146`20.}, 
  {0.00004472227018773767247683480064038583`20., 
   -0.00001883042955273165156919360026963613`20.}, 
  {0.00003731591747248559444330308185295865`20., 
   -0.00001571196525157288187086445551703521`20.}, 
  {0.00002821392296760901474097895972597199`20., 
   -0.00001187954651267747989093850935830398`20.}, 
  {0.00001980095053019090809609037080415922`20., 
   -8.33724232850143498782752454911967`20.*^-6}, 
  {0.00001318924055973324745032564142205773`20., 
   -5.55336444620347261066342796718221`20.*^-6}, 
  {8.4849425843327112562852903632049`20.*^-6, 
   -3.57260740392956263422538541608626`20.*^-6}, 
  {5.33783527848015583289898627362314`20.*^-6, 
   -2.24750959093901298227325737836764`20.*^-6}, 
  {3.31110603882647624718167073605677`20.*^-6, 
   -1.39414991108483210407649294149758`20.*^-6}, 
  {2.03607038482153548993316082064418`20.*^-6, 
   -8.5729279360906757470869929290282`20.*^-7}, 
  {1.24532686414741988542658540008338`20.*^-6, 
   -5.243481533252294254427728000351`20.*^-7}, 
  {7.5918826222721654429770900949057`20.*^-7, 
   -3.1965821567461749233587747768022`20.*^-7}, 
  {4.6189927418923450766681745092159`20.*^-7, 
   -1.9448390492178295059655471617752`20.*^-7}, 
  {2.8068343885458421501168040961042`20.*^-7, 
   -1.1818250057035124842597069878334`20.*^-7}, 
  {1.7043754880834178314800519244088`20.*^-7, 
   -7.176317844561759290442323892249`20.*^-8}, 
  {1.034472246073304774887521014711`20.*^-7, 
   -4.355672615045493789000088482994`20.*^-8}, 
  {6.277028448762223147352461843664`20.*^-8, 
   -2.642959346847251851516826039437`20.*^-8}, 
  {3.808180824417066430900287234393`20.*^-8, 
   -1.603444557649291128800120940796`20.*^-8}, 
  {2.310135605382003818429687631303`20.*^-8, 
   -9.72688675950317397233552686864`20.*^-9}, 
  {1.401299494975925856290179075624`20.*^-8, 
   -5.90020839989863518437970137105`20.*^-9}, 
  {8.499794600100291952783573008`20.*^-9, 
   -3.57886088425275450643518863495`20.*^-9}, 
  {7.61292071717860093433662521803`20.*^-9, 
   -3.20544030196993723551015798654`20.*^-9}, 
  {1.255086861564511376672719596919`20.*^-8, 
   -5.28457625921899527020092461861`20.*^-9}, 
  {2.069093534228947648783385452505`20.*^-8, 
   -8.71197277570083220540372822107`20.*^-9}, 
  {3.410829049071066367318120637328`20.*^-8, 
   -1.436138546977291102028682373611`20.*^-8}, 
  {5.622067625012890337774926496778`20.*^-8, 
   -2.367186368426480142221021682854`20.*^-8}, 
  {9.265313448815604666145157793915`20.*^-8, 
   -3.901184610027623017324276965859`20.*^-8}, 
  {1.526530226650395572323396462341`20.*^-7, 
   -6.427495691159560304519564051964`20.*^-8}, 
  {2.513940709318746400896687037873`20.*^-7, 
   -1.0585013512921037477459734896306`20.*^-7}, 
  {4.1369704555504523147064638046874`20.*^-7, 
   -1.7418822970738746588237742335528`20.*^-7}, 
  {6.7995400670064387708073696166112`20.*^-7, 
   -2.8629642387395531666557345754155`20.*^-7}, 
  {1.11533437776207123497733315064431`20.*^-6, 
   -4.6961447484718788841150869500812`20.*^-7}, 
  {1.82347990621170661825882186822627`20.*^-6, 
   -7.6778101314177120768792499714791`20.*^-7}, 
  {2.96523726760895715248400641379469`20.*^-6, 
   -1.24852095478271880104589743738723`20.*^-6}, 
  {4.77987790981354185293436667456715`20.*^-6, 
   -2.01258017255307025386710175771248`20.*^-6}, 
  {7.59707792857070430388695196660591`20.*^-6, 
   -3.19876965413503339111029556488669`20.*^-6}, 
  {0.00001180692222409904068657858981898852`20., 
   -4.97133567330485923645414308167937`20.*^-6}, 
  {0.00001772104176855820273166161631557125`20., 
   -7.46149127097187483438383844866156`20.*^-6}, 
  {0.00002524187863871944463265851679105848`20., 
   -0.00001062815942682923984532990180676145`20.}, 
  {0.00003337298178159308242526738448715472`20., 
   -0.00001405178180277603470537574083669673`20.}, 
  {0.00003998493545231226083884147429939228`20., 
   -0.00001683576229571042561635430496816518`20.}, 
  {0.0000425762673791541483059836277764238`20., 
   -0.00001792684942280174665515100116902056`20.}, 
  {0.00003998493545226874848216753451322236`20., 
   -0.00001683576229569210462407054084767258`20.}, 
  {0.00003337298178166112767578747218247667`20., 
   -0.00001405178180280468533717367249788492`20.}, 
  {0.00002524187863874219433221858484187814`20., 
   -0.00001062815942683881866619729888079079`20.}, 
  {0.00001772104176886584011584415243421956`20., 
   -7.46149127110140636456595891967138`20.*^-6}, 
  {0.0000118069222240834057675305867187781`20., 
   -4.9713356732982761126444575658013`20.*^-6}, 
  {7.59707792836350231754721322307948`20.*^-6, 
   -3.19876965404779044949356346234924`20.*^-6}, 
  {4.77987790952456032279159071502128`20.*^-6, 
   -2.01258017243139382012277503790371`20.*^-6}, 
  {2.96523726764083657318077017132626`20.*^-6, 
   -1.24852095479614171502348217740053`20.*^-6}, 
  {1.82347990576109989297067974326601`20.*^-6, 
   -7.6778101295204206019818094453306`20.*^-7}, 
  {1.1153343774623684419739628556656`20.*^-6, 
   -4.6961447472099723872587909712235`20.*^-7}, 
  {6.7995400663387065503328417242864`20.*^-7, 
   -2.8629642384584027580348807260152`20.*^-7}, 
  {4.1369704604862939971526059095897`20.*^-7, 
   -1.7418822991521237882747814356167`20.*^-7}, 
  {2.5139407042588202530218155910047`20.*^-7, 
   -1.058501349161608527588132880423`20.*^-7}, 
  {1.526530223632365624952280104901`20.*^-7, 
   -6.427495678452065789272758336426`20.*^-8}, 
  {9.265313472581993006210697472931`20.*^-8, 
   -3.901184620034523371036083146497`20.*^-8}, 
  {5.622067646855041300610393254639`20.*^-8, 
   -2.367186377623175284467534001952`20.*^-8}, 
  {3.410829058136163734373125796764`20.*^-8, 
   -1.436138550794174203946579282847`20.*^-8}, 
  {2.069093529152141550872210589324`20.*^-8, 
   -8.71197275432480652998825511294`20.*^-9}, 
  {1.255086822132400197129413477124`20.*^-8, 
   -5.28457609318905346159753043`20.*^-9}, 
  {7.61292111278543434034840667873`20.*^-9, 
   -3.20544046854123551172564491736`20.*^-9}, 
  {6.81258656729631646543955425944`20.*^-9, 
   -2.86845750201950166965875968819`20.*^-9}, 
  {1.123141362607484407970663017108`20.*^-8, 
   -4.72901626361046066513963375625`20.*^-9}, 
  {1.851572082930343846587488198292`20.*^-8, 
   -7.79609298075934251194731872965`20.*^-9}, 
  {3.052250857676625236716173337705`20.*^-8, 
   -1.285158255863842204933125615876`20.*^-8}, 
  {5.031019012149044697766247070644`20.*^-8, 
   -2.118323794589071451691051398166`20.*^-8}, 
  {8.291238090886390697011284325975`20.*^-8, 
   -3.49104761721532239874159340041`20.*^-8}, 
  {1.3660407416154573908398913202821`20.*^-7, 
   -5.751750491012452171957437138028`20.*^-8}, 
  {2.2496325454378379328759015512623`20.*^-7, 
   -9.472137033422475506845901268474`20.*^-8}, 
  {3.7019981689681616091970291034399`20.*^-7, 
   -1.5587360711444890986092754119747`20.*^-7}, 
  {6.0845541983220231016687245171102`20.*^-7, 
   -2.5619175571882202533341997966779`20.*^-7}, 
  {9.9803752072749906027115550331022`20.*^-7, 
   -4.2022632451684170958785494876219`20.*^-7}, 
  {1.63166368604038101217632190272733`20.*^-6, 
   -6.8701628885910779460055659062203`20.*^-7}, 
  {2.65319749595386328813122174311601`20.*^-6, 
   -1.11713578777004770026577757604884`20.*^-6}, 
  {4.27657278232422482228603399591446`20.*^-6, 
   -1.80066222413651571464675115617452`20.*^-6}, 
  {6.79637577184195193114705269257364`20.*^-6, 
   -2.86163190393345344469349587055732`20.*^-6}, 
  {0.00001056076325788011523085922612262932`20., 
   -4.44663716121268009720388468321234`20.*^-6}, 
  {0.00001584697134770200183264376006278128`20., 
   -6.67240898850610603479737265801317`20.*^-6}, 
  {0.00002256572310555340801689081233851007`20., 
   -9.5013570970751191650066578267411`20.*^-6}, 
  {0.00002982512763459425158777973458751742`20., 
   -0.00001255794847772389540538094087895471`20.}, 
  {0.00003572476411241169708295026551002768`20., 
   -0.00001504200594206808298229484863580113`20.}, 
  {0.00003803607410174031389264824625311982`20., 
   -0.00001601518909546960584953610368552414`20.}, 
  {0.00003572476411237739183052096095943448`20., 
   -0.00001504200594205363866548250987765662`20.}, 
  {0.00002982512763464791276053290766690999`20., 
   -0.00001255794847774648958338227691238316`20.}, 
  {0.00002256572310557135445597048582268453`20., 
   -9.50135709708267556040862560955137`20.*^-6}, 
  {0.0000158469713479447585054133874804059`20., 
   -6.67240898860831937070037367596039`20.*^-6}, 
  {0.00001056076325786777482950802554064083`20., 
   -4.44663716120748413874022128026981`20.*^-6}, 
  {6.79637577167838339794065565656449`20.*^-6, 
   -2.86163190386458248334343396065872`20.*^-6}, 
  {4.27657278209607286800572419384159`20.*^-6, 
   -1.80066222404045173389714702898594`20.*^-6}, 
  {2.6531974959790340054840877444583`20.*^-6, 
   -1.11713578778064589704593168187718`20.*^-6}, 
  {1.63166368568458393312263944913107`20.*^-6, 
   -6.8701628870929849815690082068678`20.*^-7}, 
  {9.980375204908484583822428028254`20.*^-7, 
   -4.202263244171993508977864432949`20.*^-7}, 
  {6.0845541977947474608485552553379`20.*^-7, 
   -2.561917556966209457199391686458`20.*^-7}, 
  {3.7019981728656967930812363281836`20.*^-7, 
   -1.5587360727855565444552574013405`20.*^-7}, 
  {2.2496325414422780162564384787011`20.*^-7, 
   -9.472137016599065331606056752425`20.*^-8}, 
  {1.366040739232277464478361011461`20.*^-7, 
   -5.751750480978010376750993732468`20.*^-8}, 
  {8.291238109653513091522799538277`20.*^-8, 
   -3.491047625117268670114862963485`20.*^-8}, 
  {5.031019029396710969957939993029`20.*^-8, 
   -2.118323801851246724192816839171`20.*^-8}, 
  {3.052250864834890488191811477807`20.*^-8, 
   -1.285158258877848626607078516971`20.*^-8}, 
  {1.851572078921435566282898617989`20.*^-8, 
   -7.7960929638797287001385204968`20.*^-9}, 
  {1.123141331469843142820498253331`20.*^-8, 
   -4.72901613250460270661262422455`20.*^-9}, 
  {6.8125868796880602765554150043`20.*^-9, 
   -2.86845763355286748486543789655`20.*^-9}, 
  {6.09162787252170296078561273775`20.*^-9, 
   -2.56489594632492756243604746853`20.*^-9}, 
  {1.0042819879328124041685527802`20.*^-8, 
   -4.22855573866447328070969591663`20.*^-9}, 
  {1.655624150899978343473724767559`20.*^-8, 
   -6.97104905642096144620515691603`20.*^-9}, 
  {2.729236358822962237168493616558`20.*^-8, 
   -1.149152151083352520913049943814`20.*^-8}, 
  {4.498591354551142942369440958338`20.*^-8, 
   -1.894143728232060186260817245616`20.*^-8}, 
  {7.413775230919222556948391712615`20.*^-8, 
   -3.121589570913356866083533352679`20.*^-8}, 
  {1.2214698820018153336983607121498`20.*^-7, 
   -5.143031082112906668203624051158`20.*^-8}, 
  {2.011542380597386756332623551108`20.*^-7, 
   -8.469652128831102131926836004666`20.*^-8}, 
  {3.310177773708895089851341990371`20.*^-7, 
   -1.3937590626142716167795124169984`20.*^-7}, 
  {5.4405124736335164067499353630191`20.*^-7, 
   -2.2907420941614805923157622581132`20.*^-7}, 
  {8.9238293324511094421554639379941`20.*^-7, 
   -3.7574018241899408177496690265239`20.*^-7}, 
  {1.45889556081367366557528171595352`20.*^-6, 
   -6.1427181507944154340011861724359`20.*^-7}, 
  {2.37216921224497769618054110004275`20.*^-6, 
   -9.9880808936630639839180677896536`20.*^-7}, 
  {3.82335111189804644667634362307905`20.*^-6, 
   -1.60983204711496692491635520971748`20.*^-6}, 
  {6.07550754407133296587888552683507`20.*^-6, 
   -2.55810843960898230142268864287792`20.*^-6}, 
  {9.43921740549922762645574024017046`20.*^-6, 
   -3.97440732863125373745504852217704`20.*^-6}, 
  {0.00001416107605971279054221610098686364`20., 
   -5.96255834093170128093309515236364`20.*^-6}, 
  {0.00002015968533183236757984053390496588`20., 
   -8.48828856077152319151180374945931`20.*^-6}, 
  {0.00002663739545555516910827248497130784`20., 
   -0.000011215745454970597519272625251077`20.}, 
  {0.00003189899420409097461710583556526168`20., 
   -0.00001343115545435409457562350971168912`20.}, 
  {0.00003395966220552203160441070249740655`20., 
   -0.00001429880513916717120185713789364486`20.}, 
  {0.00003189899420406392365654175688856539`20., 
   -0.00001343115545434270469749126605834334`20.}, 
  {0.00002663739545559749285036735865127265`20., 
   -0.00001121574545498841804225994048474637`20.}, 
  {0.00002015968533184652640553650867625676`20., 
   -8.48828856077748480233116154789758`20.*^-6}, 
  {0.00001416107605990436412048557172789043`20., 
   -5.96255834101236384020445125384862`20.*^-6}, 
  {9.43921740548948705540499123029382`20.*^-6, 
   -3.97440732862715244438104893907108`20.*^-6}, 
  {6.07550754394220527265613474032054`20.*^-6, 
   -2.55810843955461274638153041697705`20.*^-6}, 
  {3.82335111171791606871505773678475`20.*^-6, 
   -1.60983204703912255524844536285675`20.*^-6}, 
  {2.37216921226485173488424188019826`20.*^-6, 
   -9.9880808937467441468810184429401`20.*^-7}, 
  {1.45889556053273573099826248509641`20.*^-6, 
   -6.1427181496115188673611052004061`20.*^-7}, 
  {8.9238293305824659502917694712253`20.*^-7, 
   -3.757401823403143558017587145779`20.*^-7}, 
  {5.4405124732171726072407820097832`20.*^-7, 
   -2.2907420939861779398908555830665`20.*^-7}, 
  {3.3101777767865478253428847047775`20.*^-7, 
   -1.3937590639101254001443725072747`20.*^-7}, 
  {2.011542377442338268176162680494`20.*^-7, 
   -8.469652115546687444952263917869`20.*^-8}, 
  {1.2214698801199440059442100182442`20.*^-7, 
   -5.14303107418923791976509481366`20.*^-8}, 
  {7.41377524573867532016792655005`20.*^-8, 
   -3.121589577153126450597021705283`20.*^-8}, 
  {4.498591368170775089570280515041`20.*^-8, 
   -1.894143733966642142976960216859`20.*^-8}, 
  {2.729236364475495972547208594389`20.*^-8, 
   -1.149152153463366725283035197637`20.*^-8}, 
  {1.655624147734337057863212395066`20.*^-8, 
   -6.97104904309194550679247324239`20.*^-9}, 
  {1.004281963344913394125364434571`20.*^-8, 
   -4.22855563513647744894890288241`20.*^-9}, 
  {6.09162811920249143547142071`20.*^-9, 
   -2.56489605019052270967217714105`20.*^-9}, 
  {5.44318695747988526309647698831`20.*^-9, 
   -2.29186819262310958446167452139`20.*^-9}, 
  {8.97378146195084648539488574022`20.*^-9, 
   -3.77843429976877746753468873272`20.*^-9}, 
  {1.47938584230446286449943767912`20.*^-8, 
   -6.22899302022931732420815864893`20.*^-9}, 
  {2.438712871118402379975181703587`20.*^-8, 
   -1.0268264720498536336737607173`20.*^-8}, 
  {4.019719644121438799937866448635`20.*^-8, 
   -1.692513534366921599973838504688`20.*^-8}, 
  {6.624576764523496345137833028577`20.*^-8, 
   -2.789295479799366882163298117296`20.*^-8}, 
  {1.0914420068523996767073610351562`20.*^-7, 
   -4.595545292010103901925730674342`20.*^-8}, 
  {1.7974041461595018245032725798298`20.*^-7, 
   -7.568017457513691892645358230862`20.*^-8}, 
  {2.9577785302974569247034673186464`20.*^-7, 
   -1.2453804338094555472435651867983`20.*^-7}, 
  {4.8612785303339532009233558889223`20.*^-7, 
   -2.0468541180353487161782551111251`20.*^-7}, 
  {7.9736285346130897470278306260064`20.*^-7, 
   -3.3573172777318272619064550004236`20.*^-7}, 
  {1.30352470498435616542883738154046`20.*^-6, 
   -5.488525073618341749174052132802`20.*^-7}, 
  {2.11945949107068981458908883940148`20.*^-6, 
   -8.924039962402904482480374060638`20.*^-7}, 
  {3.41585028572699968586390421634471`20.*^-6, 
   -1.43825275188505249931111756477673`20.*^-6}, 
  {5.42748564530200198905415302073878`20.*^-6, 
   -2.28525711381136925854911706136369`20.*^-6}, 
  {8.43129953757146216619121872745301`20.*^-6, 
   -3.55002085792482617523840788524336`20.*^-6}, 
  {0.00001264660180724843731147401959161364`20., 
   -5.32488497147302623641011351225837`20.*^-6}, 
  {0.00001799941312465471586108303000503853`20., 
   -7.57870026301251194150864421264781`20.*^-6}, 
  {0.00002377688324640776364769472436742886`20., 
   -0.00001001131926164537416745041025997006`20.}, 
  {0.00002846751028222341846766216247570278`20., 
   -0.00001198632011883091303901564735819065`20.}, 
  {0.00003030402449411398734587964003233152`20., 
   -0.00001275958926067957361931774317150802`20.}, 
  {0.00002846751028220208452630215741079667`20., 
   -0.00001198632011882193032686406627823017`20.}, 
  {0.00002377688324643193772816672344401872`20., 
   -0.00001001131926165555272764914671327105`20.}, 
  {0.0000179994131246658875218754180032184`20., 
   -7.5787002630172157986843865276709`20.*^-6}, 
  {0.00001264660180739962941506240085085113`20., 
   -5.32488497153668606949995825298996`20.*^-6}, 
  {8.43129953756377336099781283855361`20.*^-6, 
   -3.55002085792158878357802645833837`20.*^-6}, 
  {5.42748564519955926862372008432355`20.*^-6, 
   -2.28525711376823548152577687760993`20.*^-6}, 
  {3.41585028558478072060813275634082`20.*^-6, 
   -1.43825275182517082972974010793297`20.*^-6}, 
  {2.11945949108638193008291317047561`20.*^-6, 
   -8.9240399624689765477175291388448`20.*^-7}, 
  {1.30352470476252561428630640256334`20.*^-6, 
   -5.4885250726843183759423427476352`20.*^-7}, 
  {7.9736285331375629350871830203267`20.*^-7, 
   -3.3573172771105528147735507454006`20.*^-7}, 
  {4.8612785300051934027812749579936`20.*^-7, 
   -2.0468541178969235380131684033658`20.*^-7}, 
  {2.95777853272770080441161584649`20.*^-7, 
   -1.2453804348327161281733119353642`20.*^-7}, 
  {1.7974041436681200021018396684403`20.*^-7, 
   -7.568017447023663166744588077643`20.*^-8}, 
  {1.0914420053663812105091186116104`20.*^-7, 
   -4.59554528575318404424892046994`20.*^-8}, 
  {6.624576776225676985120007864294`20.*^-8, 
   -2.789295484726600835840003311283`20.*^-8}, 
  {4.019719654876193439207634720468`20.*^-8, 
   -1.692513538895239342824267250723`20.*^-8}, 
  {2.438712875581933778448068536823`20.*^-8, 
   -1.02682647392923527513602885761`20.*^-8}, 
  {1.479385839804708611190749997997`20.*^-8, 
   -6.22899300970403625764526314946`20.*^-9}, 
  {8.9737812677920191146431135123`20.*^-9, 
   -3.77843421801769225879710042623`20.*^-9}, 
  {5.44318715227188660345708044986`20.*^-9, 
   -2.2918682746407943593503496631`20.*^-9}, 
  {4.86077335341622187357154413257`20.*^-9, 
   -2.04664141196472499939854489792`20.*^-9}, 
  {8.01359788046106963776088954153`20.*^-9, 
   -3.37414647598360826853090085959`20.*^-9}, 
  {1.321093077134574997497920454332`20.*^-8, 
   -5.56249716688242104209650717614`20.*^-9}, 
  {2.177772279056252339268580125253`20.*^-8, 
   -9.16956749076316774428875842211`20.*^-9}, 
  {3.589610189055672652596556274941`20.*^-8, 
   -1.511414816444493748461707905238`20.*^-8}, 
  {5.915741893213334386252597642515`20.*^-8, 
   -2.490838691879298688948462165269`20.*^-8}, 
  {9.746552182629740305239665832501`20.*^-8, 
   -4.103811445317785391679859297896`20.*^-8}, 
  {1.6050733407468971235803259402094`20.*^-7, 
   -6.758203539986935257180319748249`20.*^-8}, 
  {2.6412700893130565312280994458576`20.*^-7, 
   -1.112113721816023802622357661414`20.*^-7}, 
  {4.3410462783921873246764390706885`20.*^-7, 
   -1.8278089593230262419690269771321`20.*^-7}, 
  {7.1202393892753498380963263767702`20.*^-7, 
   -2.9979955323264630897247690007455`20.*^-7}, 
  {1.16398991548477609446117167128455`20.*^-6, 
   -4.9010101704622151345733544054087`20.*^-7}, 
  {1.89252285770720122381980429460634`20.*^-6, 
   -7.9685172956092683108202286088687`20.*^-7}, 
  {3.04994978086062670410490765669628`20.*^-6, 
   -1.28418938141500071751785585545107`20.*^-6}, 
  {4.84571818552490252850724647973548`20.*^-6, 
   -2.04030239390522211726620904409915`20.*^-6}, 
  {7.52666515643814854481282877588439`20.*^-6, 
   -3.16912217113185201886855948458289`20.*^-6}, 
  {0.00001128781084336963976062015275432595`20., 
   -4.7527624603661641097348011597162`20.*^-6}, 
  {0.00001606210312698039732508879173514232`20., 
   -6.76299079030753571582685967795467`20.*^-6}, 
  {0.00002121288444662696152004626397977822`20., 
   -8.93174081963240485054579535990663`20.*^-6}, 
  {0.00002539297407278461719112381416658272`20., 
   -0.00001069177855696194408047318491224534`20.}, 
  {0.0000270291729331961031008079817027607`20., 
   -0.00001138070439292467498981388703274135`20.}, 
  {0.0000253929740727677897195229370974001`20., 
   -0.00001069177855695485882927281561995793`20.}, 
  {0.00002121288444665330005551642501757809`20., 
   -8.93174081964349476021744211266446`20.*^-6}, 
  {0.00001606210312698921279549391346722994`20., 
   -6.76299079031124749283954251251786`20.*^-6}, 
  {0.00001128781084348896949511616204157802`20., 
   -4.75276246041640820846996296487498`20.*^-6}, 
  {7.52666515643207907688554639401524`20.*^-6, 
   -3.16912217112929645342549321853273`20.*^-6}, 
  {4.84571818544442130375149524345488`20.*^-6, 
   -2.04030239387133528579010326040205`20.*^-6}, 
  {3.04994978074833826066591427863779`20.*^-6, 
   -1.28418938136772137291196390679486`20.*^-6}, 
  {1.89252285771959150594379966132766`20.*^-6, 
   -7.9685172956614379197633669950637`20.*^-7}, 
  {1.16398991530961607061978738252492`20.*^-6, 
   -4.9010101697246992447148942422103`20.*^-7}, 
  {7.1202393881102332443287594626721`20.*^-7, 
   -2.9979955318358876818226355632302`20.*^-7}, 
  {4.341046278132618146508428735154`20.*^-7, 
   -1.8278089592137339564246015726963`20.*^-7}, 
  {2.6412700912320818528477547041948`20.*^-7, 
   -1.1121137226240344643569493491347`20.*^-7}, 
  {1.605073338779585671552920782836`20.*^-7, 
   -6.75820353170351861706492961194`20.*^-8}, 
  {9.746552170895410962392688946494`20.*^-8, 
   -4.103811440377015142060079556419`20.*^-8}, 
  {5.915741902453964022135266411184`20.*^-8, 
   -2.490838695770090114583270067867`20.*^-8}, 
  {3.589610197548175824999935187555`20.*^-8, 
   -1.511414820020284557894709552655`20.*^-8}, 
  {2.177772282580887716710633232543`20.*^-8, 
   -9.16956750560373775457108729492`20.*^-9}, 
  {1.321093075160639482482372793034`20.*^-8, 
   -5.56249715857111361045209597067`20.*^-9}, 
  {8.0135977271431587493143108266`20.*^-9, 
   -3.37414641142869842076392034804`20.*^-9}, 
  {4.86077350723413654071473410087`20.*^-9, 
   -2.04664147673016275398515120037`20.*^-9}, 
  {4.33830041100333930736885101966`20.*^-9, 
   -1.8266528046329849715237267451207584848857779929088`20.*^-9}, 
  {7.15223441616215226611297487538`20.*^-9, 
   -3.01146712259459042783704205279`20.*^-9}, 
  {1.179091539591514838407695789879`20.*^-8, 
   -4.96459595617479931961135069423`20.*^-9}, 
  {1.943687428440172052219858680457`20.*^-8, 
   -8.18394706711651390408361549666`20.*^-9}, 
  {3.20376762713617897558489533961`20.*^-8, 
   -1.348954790373127989719955932467`20.*^-8}, 
  {5.279861612377362845888910375962`20.*^-8, 
   -2.223099626264152777216383316194`20.*^-8}, 
  {8.698886827935856167944075143046`20.*^-8, 
   -3.662689190709834175976452691807`20.*^-8}, 
  {1.4325390648453572499459962588502`20.*^-7, 
   -6.031743430927819999772615826738`20.*^-8}, 
  {2.3573422346661110490977305151647`20.*^-7, 
   -9.925651514383625469885181116482`20.*^-8}, 
  {3.8743721857892336745192258819407`20.*^-7, 
   -1.631314604542835231376516160817`20.*^-7}, 
  {6.3547251815950815186075533822174`20.*^-7, 
   -2.6756737606716132709926540556706`20.*^-7}, 
  {1.03882807959534485970993662227197`20.*^-6, 
   -4.3740129667172415145681541990398`20.*^-7}, 
  {1.68897474728087426743411868480293`20.*^-6, 
   -7.1114726201299969155120786728543`20.*^-7}, 
  {2.7217920579105591715444632368772`20.*^-6, 
   -1.14601770859391965117661609973777`20.*^-6}, 
  {4.3240401910926380224876429749584`20.*^-6, 
   -1.82064850151268969367900756840352`20.*^-6}, 
  {6.71565416577669206162207425953543`20.*^-6, 
   -2.82764385927439665752508389875175`20.*^-6}, 
  {0.00001007003724525386712220001484043162`20., 
   -4.24001568221215457776842730123437`20.*^-6}, 
  {0.00001432656071564856277241667361450857`20., 
   -6.03223609079939485154386257452993`20.*^-6}, 
  {0.00001891693876625875795676824757673778`20., 
   -7.9650268489510559817971568744159`20.*^-6}, 
  {0.00002264085678001581603633230822724109`20., 
   -9.53299232842771201529781399041731`20.*^-6}, 
  {0.0000240981608606419942554897759504379`20., 
   -0.00001014659404658610284441674776860544`20.}, 
  {0.0000226408567800025414890110075433607`20., 
   -9.53299232842212273221516107088871`20.*^-6}, 
  {0.00001891693876627953885521619678990794`20., 
   -7.96502684895980583377524075364544`20.*^-6}, 
  {0.00001432656071565551952554429565123672`20., 
   -6.0322360908023240107554929057839`20.*^-6}, 
  {0.00001007003724534805425870406615079931`20., 
   -4.24001568225181231945434364244183`20.*^-6}, 
  {6.71565416577190071143021779691428`20.*^-6, 
   -2.82764385927237924691798644080601`20.*^-6}, 
  {4.32404019102909794923214064126231`20.*^-6, 
   -1.82064850148593597862405921737359`20.*^-6}, 
  {2.72179205782190097738764512338547`20.*^-6, 
   -1.14601770855658988521585057826758`20.*^-6}, 
  {1.68897474729065755419504836955707`20.*^-6, 
   -7.1114726201711897018738878718193`20.*^-7}, 
  {1.03882807945703567428505727518801`20.*^-6, 
   -4.3740129661348870496212937902651`20.*^-7}, 
  {6.3547251806750702823926107403744`20.*^-7, 
   -2.6756737602842401189021518906839`20.*^-7}, 
  {3.8743721855842600980552469190948`20.*^-7, 
   -1.6313146044565305676022092290924`20.*^-7}, 
  {2.3573422361814580529395955815503`20.*^-7, 
   -9.925651520764033907114086659159`20.*^-8}, 
  {1.4325390632918750619170962476794`20.*^-7, 
   -6.031743424386842365966721042859`20.*^-8}, 
  {8.698886818669852361435844553073`20.*^-8, 
   -3.662689186808358889025618759189`20.*^-8}, 
  {5.279861619674230204574778974228`20.*^-8, 
   -2.223099629336517980873591147043`20.*^-8}, 
  {3.203767633842294064878645035235`20.*^-8, 
   -1.348954793196755395738376856942`20.*^-8}, 
  {1.943687431223405281121104515734`20.*^-8, 
   -8.18394707883539065735201901361`20.*^-9}, 
  {1.179091538032792810299640526726`20.*^-8, 
   -4.96459594961175920126164432306`20.*^-9}, 
  {7.15223429509435119714038322415`20.*^-9, 
   -3.01146707161867418826963504175`20.*^-9}, 
  {4.33830053246598376906497840712`20.*^-9, 
   -1.8266528557751510606589382766811870467090894815232`20.*^-9}, 
  {3.87010321583592700700246112576`20.*^-9, 
   -1.6295171435098640029484046845322361200448072843264`20.*^-9}, 
  {6.38035165601445557731702663861`20.*^-9, 
   -2.68646385516398129571243226889`20.*^-9}, 
  {1.051841545172409745336113561172`20.*^-8, 
   -4.42880650598909366457310973125`20.*^-9}, 
  {1.733920146097682866841478151325`20.*^-8, 
   -7.30071640462182259722727642663`20.*^-9}, 
  {2.858008135076762848093164347354`20.*^-8, 
   -1.20337184634811067288133235678`20.*^-8}, 
  {4.710040454692766731950855277717`20.*^-8, 
   -1.983174928291691255558254853777`20.*^-8}, 
  {7.760062068217948504542804592373`20.*^-8, 
   -3.26739455503913621243907561784`20.*^-8}, 
  {1.2779298897395380829602839227115`20.*^-7, 
   -5.380757430482265612464353358786`20.*^-8}, 
  {2.1029144899692463220493343299581`20.*^-7, 
   -8.854376799870510829681407705087`20.*^-8}, 
  {3.4561909282662506192870106187972`20.*^-7, 
   -1.4552382855857897344366360500196`20.*^-7}, 
  {5.6687712025708770966934332992488`20.*^-7, 
   -2.3868510326614219354498666523154`20.*^-7}, 
  {9.2667821091856411033598718844916`20.*^-7, 
   -3.9018029933413225698357355303124`20.*^-7}, 
  {1.50659780531793052793706821374831`20.*^-6, 
   -6.3435697066018127492087082684138`20.*^-7}, 
  {2.42779204070373649321327562109598`20.*^-6, 
   -1.02222822766473115503716868256672`20.*^-6}, 
  {3.85672698600440365495642566522357`20.*^-6, 
   -1.62388504673869627577112659588362`20.*^-6}, 
  {5.98930769603694821008984547381583`20.*^-6, 
   -2.52181376675239924635361914686983`20.*^-6}, 
  {8.97970362175656769885540241855185`20.*^-6, 
   -3.78092784073960745214964312360077`20.*^-6}, 
  {0.00001277320789810253824545725100277488`20., 
   -5.37819279920106873492936884327362`20.*^-6}, 
  {0.00001686281918242493414962110951107531`20., 
   -7.1001343925999722735246776888738`20.*^-6}, 
  {0.00002017939999913253795695749757140258`20., 
   -8.49658947331896335029789371427478`20.*^-6}, 
  {0.00002147703138061298913313338882483813`20., 
   -9.04296058131073226658247950519501`20.*^-6}, 
  {0.00002017939999912206503154408149457352`20., 
   -8.49658947331455369749224483982044`20.*^-6}, 
  {0.00001686281918244133160826103156459871`20., 
   -7.10013439260687646663622381667315`20.*^-6}, 
  {0.00001277320789810802856380532277677507`20., 
   -5.37819279920338044791803064285267`20.*^-6}, 
  {8.9797036218309133241618343469713`20.*^-6, 
   -3.78092784077091087333129867240898`20.*^-6}, 
  {5.98930769603316570853905907472395`20.*^-6, 
   -2.52181376675080661412170908409428`20.*^-6}, 
  {3.85672698595423761902941940066763`20.*^-6, 
   -1.62388504671757373432817658975481`20.*^-6}, 
  {2.42779204063373483611762863990521`20.*^-6, 
   -1.02222822763525677310215942732852`20.*^-6}, 
  {1.50659780532565540998056542579455`20.*^-6, 
   -6.3435697066343385683392228454506`20.*^-7}, 
  {9.2667821080935240367277032060124`20.*^-7, 
   -3.9018029928814838049379802972684`20.*^-7}, 
  {5.6687712018444062586409614098387`20.*^-7, 
   -2.3868510323555394773225100673005`20.*^-7}, 
  {3.4561909281043814728035637128154`20.*^-7, 
   -1.4552382855176343043383426159222`20.*^-7}, 
  {2.1029144911658324667427744544022`20.*^-7, 
   -8.854376804908768281022208229062`20.*^-8}, 
  {1.2779298885128342244144667681145`20.*^-7, 
   -5.380757425317196734376702181535`20.*^-8}, 
  {7.760062060901052413586407231536`20.*^-8, 
   -3.26739455195833785835217146591`20.*^-8}, 
  {4.710040460454742775762770524933`20.*^-8, 
   -1.983174930717786431900113905234`20.*^-8}, 
  {2.858008140372255871260871085773`20.*^-8, 
   -1.203371848577791945794050983483`20.*^-8}, 
  {1.733920148295468086452526278398`20.*^-8, 
   -7.30071641387565510085274222483`20.*^-9}, 
  {1.051841543941562361330866897097`20.*^-8, 
   -4.42880650080657836349838693515`20.*^-9}, 
  {6.38035156041301502039262779387`20.*^-9, 
   -2.68646381491074316648110643952`20.*^-9}, 
  {3.87010331174916595067270017893`20.*^-9, 
   -1.6295171838943856634411369174434593213052639772673`20.*^-9}, 
  {3.45094248993738320124062521629`20.*^-9, 
   -1.453028416815740295259210617384317768038624338141`20.*^-9}, 
  {5.68931192051334053179698165591`20.*^-9, 
   -2.39549975600561706601978174986`20.*^-9}, 
  {9.37919099281418490501800558072`20.*^-9, 
   -3.94913304960597259158652866557`20.*^-9}, 
  {1.546122982027127778240617187589`20.*^-8, 
   -6.50999150327211696101312500038`20.*^-9}, 
  {2.548462292113953178278955480055`20.*^-8, 
   -1.073036754574296075064823360022`20.*^-8}, 
  {4.199901187696542273244489582765`20.*^-8, 
   -1.768379447451175693997679824322`20.*^-8}, 
  {6.919570046126170896024181873723`20.*^-8, 
   -2.913503177316282482536497631042`20.*^-8}, 
  {1.1395151064328095209170873644746`20.*^-7, 
   -4.797958342874987456492999429369`20.*^-8}, 
  {1.8751381305790594301218138273594`20.*^-7, 
   -7.895318444543408126828689799408`20.*^-8}, 
  {3.0818185797581394258816760463007`20.*^-7, 
   -1.2976078230560587056343899142319`20.*^-7}, 
  {5.0546896693140774738578021513392`20.*^-7, 
   -2.1282903870796115679401272216165`20.*^-7}, 
  {8.2628217040145075818161946587399`20.*^-7, 
   -3.4790828227429505607647135405221`20.*^-7}, 
  {1.34334284086970433927734758464214`20.*^-6, 
   -5.6561803826092814285362003563879`20.*^-7}, 
  {2.16463808786346989633124064682938`20.*^-6, 
   -9.1142656331093469319210132498077`20.*^-7}, 
  {3.43849433141227776386979085987802`20.*^-6, 
   -1.44778708691043274268201720415918`20.*^-6}, 
  {5.33936501995730031745067218691078`20.*^-6, 
   -2.24815369261360013366344092080454`20.*^-6}, 
  {8.00430940365551294406982693132473`20.*^-6, 
   -3.37023553838126860802940081318936`20.*^-6}, 
  {0.00001138405351833310168805165756077148`20., 
   -4.79328569192972702654806634137748`20.*^-6}, 
  {0.00001502647331282003635474984670739457`20., 
   -6.32693613171369951778940913995561`20.*^-6}, 
  {0.00001797952628006286059014263452510645`20., 
   -7.57032685476330972216531980004483`20.*^-6}, 
  {0.00001913471400103374976294961377164884`20., 
   -8.05672168464578937387352158806266`20.*^-6}, 
  {0.00001797952628005459719225076291527442`20., 
   -7.57032685475983039673716333274714`20.*^-6}, 
  {0.00001502647331283297605106887333527986`20., 
   -6.32693613171914781097636772011784`20.*^-6}, 
  {0.00001138405351833743495190065825035716`20., 
   -4.79328569193155155869501400015039`20.*^-6}, 
  {8.00430940371419940795265972103297`20.*^-6, 
   -3.37023553840597869808533040885598`20.*^-6}, 
  {5.33936501995431415960676753340341`20.*^-6, 
   -2.24815369261234280404495475090668`20.*^-6}, 
  {3.43849433137267004237495721326489`20.*^-6, 
   -1.44778708689375580731577145821678`20.*^-6}, 
  {2.1646380878081982002023792468436`20.*^-6, 
   -9.1142656328766240008521231446047`20.*^-7}, 
  {1.34334284087580394902764053320882`20.*^-6, 
   -5.6561803826349639959058548766687`20.*^-7}, 
  {8.2628217031521462338923730349062`20.*^-7, 
   -3.4790828223798510458494202252235`20.*^-7}, 
  {5.0546896687404308883860443317354`20.*^-7, 
   -2.1282903868380761635309660344151`20.*^-7}, 
  {3.081818579630320819350623115859`20.*^-7, 
   -1.2976078230022403449897360487827`20.*^-7}, 
  {1.8751381315239386112996403439283`20.*^-7, 
   -7.895318448521846784419538290223`20.*^-8}, 
  {1.1395151054641448755996218332743`20.*^-7, 
   -4.797958338796399476208934034838`20.*^-8}, 
  {6.919570040348389307660175937116`20.*^-8, 
   -2.913503174883532340067442499838`20.*^-8}, 
  {4.199901192246491415417197883156`20.*^-8, 
   -1.768379449366943753859872792907`20.*^-8}, 
  {2.548462296295546206552502498935`20.*^-8, 
   -1.073036756334966823811579999552`20.*^-8}, 
  {1.546122983762612149308976605713`20.*^-8, 
   -6.50999151057941957603779623458`20.*^-9}, 
  {9.37919098309477166593878873055`20.*^-9, 
   -3.94913304551358806986896367602`20.*^-9}, 
  {5.68931184502146525880717831815`20.*^-9, 
   -2.39549972421956431949775929185`20.*^-9}, 
  {3.45094256567548068756957870275`20.*^-9, 
   -1.453028448705465552660875243262576580610638747243`20.*^-9}, 
  {3.07599822515447216520834332977`20.*^-9, 
   -1.2951571474334619642982498230613641324939823808512`20.*^-9}, 
  {5.07116876401632289629177785283`20.*^-9, 
   -2.13522895327003069317548541172`20.*^-9}, 
  {8.36014165403973030696095360084`20.*^-9, 
   -3.52005964380620223450987520035`20.*^-9}, 
  {1.378136352107696033863974086106`20.*^-8, 
   -5.8026793772955622478483119415`20.*^-9}, 
  {2.271570363713926492795146098591`20.*^-8, 
   -9.56450679458495365387429936249`20.*^-9}, 
  {3.743577023219244482704363855706`20.*^-8, 
   -1.576242957144945045349205833982`20.*^-8}, 
  {6.167744098805531123412798524834`20.*^-8, 
   -2.596944883707592051963283589403`20.*^-8}, 
  {1.0157025905705255261909357949733`20.*^-7, 
   -4.276642486612739057646045452519`20.*^-8}, 
  {1.6713926342805190577337688386907`20.*^-7, 
   -7.03744267065481708519481616291`20.*^-8}, 
  {2.7469466821077888925076880504114`20.*^-7, 
   -1.1566091293085426915821844422786`20.*^-7}, 
  {4.5054097381484644032078224463172`20.*^-7, 
   -1.8970146265888271171401357668705`20.*^-7}, 
  {7.3648296446825588166356882439387`20.*^-7, 
   -3.1009809030242352912150266290268`20.*^-7}, 
  {1.19732587741583489470844078138621`20.*^-6, 
   -5.0413721154350942935092243426787`20.*^-7}, 
  {1.92928677170641663217519166862436`20.*^-6, 
   -8.1233127229743858196850175521024`20.*^-7}, 
  {3.06448896683062179630033676753394`20.*^-6, 
   -1.2903111439286828616001417968564`20.*^-6}, 
  {4.75824613071877712482069014454574`20.*^-6, 
   -2.0034720550394851051876590082298`20.*^-6}, 
  {7.13239887563656561346701345055924`20.*^-6, 
   -3.00311531605750131093347934760388`20.*^-6}, 
  {0.00001014263698375687802889540984727768`20., 
   -4.27058399316079074900859361990638`20.*^-6}, 
  {0.00001338593333673922159663267432552692`20., 
   -5.63618245757440909331902076864293`20.*^-6}, 
  {0.00001601471562070654049481518553140553`20., 
   -6.74303815608696441886955180269705`20.*^-6}, 
  {0.00001704288654050861981409647740862935`20., 
   -7.17595222758257676383009575100181`20.*^-6}, 
  {0.00001601471562070001990123217688724565`20., 
   -6.74303815608421890578196921568237`20.*^-6}, 
  {0.00001338593333674943341680622064063835`20., 
   -5.6361824575787088070763034276372`20.*^-6}, 
  {0.00001014263698376029826878480947677349`20., 
   -4.27058399316223085001465662179934`20.*^-6}, 
  {7.13239887568289293355942701663298`20.*^-6, 
   -3.00311531607700755097239032279283`20.*^-6}, 
  {4.75824613071641959316848668460899`20.*^-6, 
   -2.00347205503849246028146807773012`20.*^-6}, 
  {3.06448896679934969315406259325435`20.*^-6, 
   -1.2903111439155156602753947761071`20.*^-6}, 
  {1.92928677166277492170833362055535`20.*^-6, 
   -8.1233127227906312492982468233907`20.*^-7}, 
  {1.19732587742065121138777520458467`20.*^-6, 
   -5.0413721154553735216327377035143`20.*^-7}, 
  {7.3648296440016153024476490396096`20.*^-7, 
   -3.1009809027375222326095364377303`20.*^-7}, 
  {4.5054097376954920564463441688685`20.*^-7, 
   -1.8970146263981019185037238605762`20.*^-7}, 
  {2.7469466820068578590029944667401`20.*^-7, 
   -1.1566091292660454143170503017854`20.*^-7}, 
  {1.6713926350266395700730703859751`20.*^-7, 
   -7.037442673796377137149770046212`20.*^-8}, 
  {1.0157025898056206963488492510917`20.*^-7, 
   -4.276642483392087142521470530911`20.*^-8}, 
  {6.167744094243094721393190598752`20.*^-8, 
   -2.59694488178656619848134341`20.*^-8}, 
  {3.743577026812116302244756492152`20.*^-8, 
   -1.576242958657733179892529049327`20.*^-8}, 
  {2.271570367015927685380064087597`20.*^-8, 
   -9.5645068084881165700213224741`20.*^-9}, 
  {1.378136353478124597137394838466`20.*^-8, 
   -5.80267938306578777742060984617`20.*^-9}, 
  {8.36014164636477343448613687564`20.*^-9, 
   -3.5200596405746414460994260529`20.*^-9}, 
  {5.07116870440400229435116971906`20.*^-9, 
   -2.13522892817010622920049251329`20.*^-9}, 
  {3.075998284961225290910696808`20.*^-9, 
   -1.2951571726152527540676618138933782271619334406144`20.*^-9}, 
  {2.74085601326789787325149946372`20.*^-9, 
   -1.154044637165430683474315563670046099247423737788`20.*^-9}, 
  {4.51864443530913937892543383548`20.*^-9, 
   -1.90258713065647973849491950967`20.*^-9}, 
  {7.44926948603725585078852360791`20.*^-9, 
   -3.13653452043673930559516783491`20.*^-9}, 
  {1.227982409570007447443926157813`20.*^-8, 
   -5.17045225082108398923758382237`20.*^-9}, 
  {2.024072194473680045248739396354`20.*^-8, 
   -8.52240923988917913788942903728`20.*^-9}, 
  {3.335694945826980773361529217088`20.*^-8, 
   -1.404503135085044536152222828248`20.*^-8}, 
  {5.495731250088509200898283644091`20.*^-8, 
   -2.313992105300424926694014165933`20.*^-8}, 
  {9.050342614801173271500329738342`20.*^-8, 
   -3.810670574653125588000138837196`20.*^-8}, 
  {1.4892781791858999279546954129197`20.*^-7, 
   -6.270644964993262854546085949138`20.*^-8}, 
  {2.4476298351477833055610071349413`20.*^-7, 
   -1.0305809832201192865520030041858`20.*^-7}, 
  {4.0144569352801653479450692922654`20.*^-7, 
   -1.6902976569600696201873975967433`20.*^-7}, 
  {6.5622132532629505093557985140512`20.*^-7, 
   -2.7630371592686107407813888480216`20.*^-7}, 
  {1.06682244277355798470244834481792`20.*^-6, 
   -4.4918839695728757250629403992335`20.*^-7}, 
  {1.71895329023745756152629721385514`20.*^-6, 
   -7.2376980641577160485317777425479`20.*^-7}, 
  {2.73027241975042744091507160473052`20.*^-6, 
   -1.14958838726333786985897751778126`20.*^-6}, 
  {4.23902435264015322849262292843314`20.*^-6, 
   -1.78485235900638030673373596986658`20.*^-6}, 
  {6.35351531728155258809093111066156`20.*^-6, 
   -2.6751643441185484581435499413312`20.*^-6}, 
  {9.03395420795718325915592865565722`20.*^-6, 
   -3.80377019282407716174986469711884`20.*^-6}, 
  {0.00001192120537574394163419818951987278`20., 
   -5.01945489505008068808344821889381`20.*^-6}, 
  {0.00001426086034963779659177186330990475`20., 
   -6.0045727787948617228513108673283`20.*^-6}, 
  {0.00001517581530268273183617684731250543`20., 
   -6.38981696955062393102183044737071`20.*^-6}, 
  {0.00001426086034963265083406084577079241`20., 
   -6.0045727787926950880256192719126`20.*^-6}, 
  {0.00001192120537575200117644095076588076`20., 
   -5.01945489505347417955408453300243`20.*^-6}, 
  {9.03395420795988298258855463167947`20.*^-6, 
   -3.8037701928252138874057072133387`20.*^-6}, 
  {6.35351531731812480963644684093459`20.*^-6, 
   -2.67516434413394728826797761723563`20.*^-6}, 
  {4.23902435263829194619837971704745`20.*^-6, 
   -1.78485235900559660892563356507263`20.*^-6}, 
  {2.73027241972573632517864054988724`20.*^-6, 
   -1.14958838725294161060153286311042`20.*^-6}, 
  {1.71895329020299839584793534380658`20.*^-6, 
   -7.237698064012624824622885658133`20.*^-7}, 
  {1.06682244277736102138540253447807`20.*^-6, 
   -4.491883969588888511096431724118`20.*^-7}, 
  {6.5622132527252574543863283346782`20.*^-7, 
   -2.7630371590422136650047698251276`20.*^-7}, 
  {4.0144569349224816153124761473332`20.*^-7, 
   -1.6902976568094659432894636409823`20.*^-7}, 
  {2.4476298350680837436600566052801`20.*^-7, 
   -1.0305809831865615762779185706441`20.*^-7}, 
  {1.4892781797750703052004712717271`20.*^-7, 
   -6.270644967473980232423036933587`20.*^-8}, 
  {9.05034260876109683733580742994`20.*^-8, 
   -3.810670572109935510457182075766`20.*^-8}, 
  {5.49573124648578493497023872294`20.*^-8, 
   -2.313992103783488393671679462289`20.*^-8}, 
  {3.335694948664094543251772447072`20.*^-8, 
   -1.404503136279618755053377872451`20.*^-8}, 
  {2.024072197081109627426592384977`20.*^-8, 
   -8.52240925086783001021723109463`20.*^-9}, 
  {1.227982410652168910796060889372`20.*^-8, 
   -5.17045225537755330861499321841`20.*^-9}, 
  {7.44926947997671159510643714345`20.*^-9, 
   -3.13653451788493119793955248146`20.*^-9}, 
  {4.51864438823614421025534320638`20.*^-9, 
   -1.90258711083627124642330240269`20.*^-9}, 
  {2.74085606049443160784404200029`20.*^-9, 
   -1.1540446570502869927764387369650990328012504825856`20.*^-9}, 
  {2.44148839392020934394547435314`20.*^-9, 
   -1.0279951132295618290296734118503228145489298849793`20.*^-9}, 
  {4.02509912494390510707033676128`20.*^-9, 
   -1.6947785789237495187664575836988427789195970347007`20.*^-9}, 
  {6.63562825148019037920086465888`20.*^-9, 
   -2.79394873746534331755825880374`20.*^-9}, 
  {1.09385668502383991078215517954`20.*^-8, 
   -4.60571235799511541381960075596`20.*^-9}, 
  {1.802993423935632136902354438724`20.*^-8, 
   -7.59155125867634583958886079462`20.*^-9}, 
  {2.971352984044470945351313649431`20.*^-8, 
   -1.251095993281882503305816273445`20.*^-8}, 
  {4.895454730333241947255706124264`20.*^-8, 
   -2.061244096982417662002402578638`20.*^-8}, 
  {8.06179900928158161802735133422`20.*^-8, 
   -3.394441688118560681274674245988`20.*^-8}, 
  {1.3266054477703053828902187628465`20.*^-7, 
   -5.585707148506548980590394790932`20.*^-8}, 
  {2.1802688737289915534488788891099`20.*^-7, 
   -9.180079468332596014521595322568`20.*^-8}, 
  {3.5759253878898372925816227242147`20.*^-7, 
   -1.5056527949009841231922621996693`20.*^-7}, 
  {5.8453112464737967157137530001548`20.*^-7, 
   -2.4611836827258091434584223158548`20.*^-7}, 
  {9.5025998941049094684387137590301`20.*^-7, 
   -4.001094692254698723553142635381`20.*^-7}, 
  {1.5310989363057161644208238314632`20.*^-6, 
   -6.4467323633924891133508371851081`20.*^-7}, 
  {2.43180031460710914291148960095652`20.*^-6, 
   -1.02391592193983542859431141092904`20.*^-6}, 
  {3.77539237362213250288077590823801`20.*^-6, 
   -1.58963889415668736963401090873179`20.*^-6}, 
  {5.65814616739454799018199484454343`20.*^-6, 
   -2.38237733363980968007662940822881`20.*^-6}, 
  {8.04437243645325868543575800952257`20.*^-6, 
   -3.38710418376979313070979284611478`20.*^-6}, 
  {0.00001061414663888549613206732408717651`20., 
   -4.46911437426757731876518908933748`20.*^-6}, 
  {0.00001269610781933455776583612098041248`20., 
   -5.34572960814086642772047199175265`20.*^-6}, 
  {0.00001351018332069156072496865525042756`20., 
   -5.68849824029118346314469694754843`20.*^-6}, 
  {0.00001269610781933049668516147905155559`20., 
   -5.34572960813915649901535960065497`20.*^-6}, 
  {0.00001061414663889185738549384840963704`20., 
   -4.46911437427025574126056775142612`20.*^-6}, 
  {8.04437243645538977140154683577762`20.*^-6, 
   -3.38710418377069043006380919401165`20.*^-6}, 
  {5.65814616742342012065882879229703`20.*^-6, 
   -2.38237733365196636659319107044084`20.*^-6}, 
  {3.77539237362066298174332958772307`20.*^-6, 
   -1.58963889415606862389192824746235`20.*^-6}, 
  {2.43180031458761383710276678418342`20.*^-6, 
   -1.02391592193162687878011233018251`20.*^-6}, 
  {1.53109893627850724177886840638581`20.*^-6, 
   -6.4467323632779252285426038163613`20.*^-7}, 
  {9.5025998941349389768953278145071`20.*^-7, 
   -4.001094692267342727113822237687`20.*^-7}, 
  {5.845311246049217102509433688769`20.*^-7, 
   -2.4611836825470387800039720794817`20.*^-7}, 
  {3.5759253876073955001239355140093`20.*^-7, 
   -1.5056527947820612632100781111617`20.*^-7}, 
  {2.1802688736660572167814214121779`20.*^-7, 
   -9.180079468067609333816511209171`20.*^-8}, 
  {1.3266054482355436036062424513873`20.*^-7, 
   -5.58570715046544675202628400584`20.*^-8}, 
  {8.061799004512047897517866265954`20.*^-8, 
   -3.394441686110335956849627901455`20.*^-8}, 
  {4.895454727488349195680702608282`20.*^-8, 
   -2.061244095784568082391874782434`20.*^-8}, 
  {2.971352986284800561565439206794`20.*^-8, 
   -1.251095994225179183817027034439`20.*^-8}, 
  {1.802993425994594487224692213055`20.*^-8, 
   -7.59155126734566099884080931813`20.*^-9}, 
  {1.093856685878370773095099609311`20.*^-8, 
   -4.60571236159314009724252467078`20.*^-9}, 
  {6.63562824669447010645267398839`20.*^-9, 
   -2.79394873545030320271691536353`20.*^-9}, 
  {4.02509908777261415817434349344`20.*^-9, 
   -1.6947785632726796455470919972374131056913481203712`20.*^-9}, 
  {2.44148843121274521674731088772`20.*^-9, 
   -1.027995128931682196525183531669318559065470303639`20.*^-9}, 
  {2.1742330161454059470265750772`20.*^-9, 
   -9.154665331138551355901368746113560438289406623744`20.*^-10}, 
  {3.58449495984088316736318596991`20.*^-9, 
   -1.5092610357224771231002888294391318934923983716352`20.*^-9}, 
  {5.90926406297201558762638369016`20.*^-9, 
   -2.48811118440926972110584576428`20.*^-9}, 
  {9.74118299493471556482342913209`20.*^-9, 
   -4.1015507347093539220309175293`20.*^-9}, 
  {1.605629351130772298970294315202`20.*^-8, 
   -6.7605446363400938904012392219`20.*^-9}, 
  {2.646093608901677759571152115406`20.*^-8, 
   -1.114144677432285372451011417014`20.*^-8}, 
  {4.359570121923777652067496431151`20.*^-8, 
   -1.83560847238895901139684060259`20.*^-8}, 
  {7.179299238074804335109540385955`20.*^-8, 
   -3.02286283708412814109875384672`20.*^-8}, 
  {1.1813837107291067053518294687554`20.*^-7, 
   -4.974247203069922969902439868443`20.*^-8}, 
  {1.9415912297047693753364368566937`20.*^-7, 
   -8.175120967177976317206049922921`20.*^-8}, 
  {3.1844454705739149273974805730518`20.*^-7, 
   -1.3408191455048062852199918202323`20.*^-7}, 
  {5.205340464599913112282724247715`20.*^-7, 
   -2.1917223008841739420137786306169`20.*^-7}, 
  {8.4620913318017160602868558982001`20.*^-7, 
   -3.5629858239165120253839393255579`20.*^-7}, 
  {1.36341672145649588827337929664343`20.*^-6, 
   -5.7407019850799826874668601963933`20.*^-7}, 
  {2.16539889650843604308288000656448`20.*^-6, 
   -9.1174690379302570235068631855345`20.*^-7}, 
  {3.36162429607881316804672097511367`20.*^-6, 
   -1.4154207562437108075986193579426`20.*^-6}, 
  {5.0376629572079378676547495349949`20.*^-6, 
   -2.12112124514018436532831559368206`20.*^-6}, 
  {7.16153900129724626141145448598517`20.*^-6, 
   -3.01538484265147211006798083620428`20.*^-6}, 
  {9.44833656574881879173154068606891`20.*^-6, 
   -3.9782469750521342280974908151869`20.*^-6}, 
  {0.00001130069792866936989034830103250412`20., 
   -4.75818860154499784856770569789647`20.*^-6}, 
  {0.00001202491395169203424387729717413339`20., 
   -5.0631216638703302079483356522667`20.*^-6}, 
  {0.0000113006979286661646491543280907655`20., 
   -4.7581886015436482733281381434802`20.*^-6}, 
  {9.4483365657538398747737735093126`20.*^-6, 
   -3.97824697505424836832579937234213`20.*^-6}, 
  {7.16153900129892854650063994927622`20.*^-6, 
   -3.01538484265218044063184839969526`20.*^-6}, 
  {5.03766295723073174523615344975963`20.*^-6, 
   -2.1211212451497817874678540841093`20.*^-6}, 
  {3.36162429607765292933584503314949`20.*^-6, 
   -1.41542075624322228603614527711559`20.*^-6}, 
  {2.16539889649304299991674994180556`20.*^-6, 
   -9.117469037865444210175789228655`20.*^-7}, 
  {1.36341672143501159156457007458573`20.*^-6, 
   -5.7407019849895224907981897877294`20.*^-7}, 
  {8.4620913318254280458826743357812`20.*^-7, 
   -3.5629858239264960193190207729605`20.*^-7}, 
  {5.2053404642646505414061227262717`20.*^-7, 
   -2.1917223007430107542762622005356`20.*^-7}, 
  {3.1844454703508872501709900496317`20.*^-7, 
   -1.3408191454108998948088379156345`20.*^-7}, 
  {1.9415912296550735577009848611598`20.*^-7, 
   -8.175120966968730769267304678567`20.*^-8}, 
  {1.1813837110964812175676885786699`20.*^-7, 
   -4.974247204616763021337636120714`20.*^-8}, 
  {7.179299234308543041300770965458`20.*^-8, 
   -3.022862835498333912126640406508`20.*^-8}, 
  {4.359570119677305452885128325821`20.*^-8, 
   -1.835608471443075980162159295083`20.*^-8}, 
  {2.646093610670758694911067582666`20.*^-8, 
   -1.11414467817716155575202845586`20.*^-8}, 
  {1.605629352756635038428853207932`20.*^-8, 
   -6.76054464318583174075306613866`20.*^-9}, 
  {9.74118300168253705051098451205`20.*^-9, 
   -4.10155073755054191600462505771`20.*^-9}, 
  {5.90926405919296100910861898732`20.*^-9, 
   -2.48811118281808884594047115255`20.*^-9}, 
  {3.58449493048849225207137461773`20.*^-9, 
   -1.509261023363575685082684049570256336354736584157`20.*^-9}, 
  {2.1742330455935398298950765797`20.*^-9, 
   -9.154665455130694020610848756635881532052685717504`20.*^-10}, 
  {1.93576898455308454566407972059`20.*^-9, 
   -8.15060625074982966595401987617346686935455760384`20.*^-10}, 
  {3.19135700543246226295483627392`20.*^-9, 
   -1.3437292654452472686125626416488449293190225199104`20.*^-9}, 
  {5.26115108860816987599645224988`20.*^-9, 
   -2.21522151099291363199850621048`20.*^-9}, 
  {8.67279364631899823686727670228`20.*^-9, 
   -3.65170258792378873131253755885`20.*^-9}, 
  {1.429527460047144337126539172138`20.*^-8, 
   -6.01906298967218668263805967216`20.*^-9}, 
  {2.355874927546585879961123710439`20.*^-8, 
   -9.91947337914351949457315246502`20.*^-9}, 
  {3.881417877121587345797167828606`20.*^-8, 
   -1.634281211419615724546175927834`20.*^-8}, 
  {6.391875528055246926591230289823`20.*^-8, 
   -2.69131601181273554803841275361`20.*^-8}, 
  {1.0518079337932976131089630939742`20.*^-7, 
   -4.42866498439283205519563407989`20.*^-8}, 
  {1.7286296982265252234850310676204`20.*^-7, 
   -7.278440834638000940989604495245`20.*^-8}, 
  {2.8351488616988770336351985132277`20.*^-7, 
   -1.1937468891363692773200835845167`20.*^-7}, 
  {4.6343384386461792446775672581064`20.*^-7, 
   -1.951300395219443892495817792887`20.*^-7}, 
  {7.5337423443578997749183422227263`20.*^-7, 
   -3.1721020397296420104919335674636`20.*^-7}, 
  {1.2138159889600446601144181188891`20.*^-6, 
   -5.1108041640422933057449183953226`20.*^-7}, 
  {1.92774007069756057622844660017368`20.*^-6, 
   -8.1168002976739392683303014744156`20.*^-7}, 
  {2.99253566804028840755227738505917`20.*^-6, 
   -1.26001501812222669791674837265648`20.*^-6}, 
  {4.48425882568504627259829190964575`20.*^-6, 
   -1.88810897923580895688349133037717`20.*^-6}, 
  {6.37428776410472769752957084440077`20.*^-6, 
   -2.68391063751778008317034561869507`20.*^-6}, 
  {8.4089465670644298377612226315843`20.*^-6, 
   -3.54060908086923361589946216066709`20.*^-6}, 
  {0.00001005680060877574814787823228950829`20., 
   -4.23444236158978869384346622716139`20.*^-6}, 
  {0.00001070099512664408549099372841192954`20., 
   -4.50568215858698336462893827870719`20.*^-6}, 
  {0.0000100568006087732182458147375811554`20., 
   -4.23444236158872347192199477101279`20.*^-6}, 
  {8.40894656706839327569746616171354`20.*^-6, 
   -3.5406090808709024318726173312478`20.*^-6}, 
  {6.37428776410605574414681392300475`20.*^-6, 
   -2.68391063751833926069339533600199`20.*^-6}, 
  {4.48425882570304194984125687069268`20.*^-6, 
   -1.88810897924338608414368710344957`20.*^-6}, 
  {2.99253566803937234330590965927449`20.*^-6, 
   -1.26001501812184098665511985653661`20.*^-6}, 
  {1.92774007068540645759288635896528`20.*^-6, 
   -8.1168002976227640319700478272224`20.*^-7}, 
  {1.21381598894308044387794140352399`20.*^-6, 
   -5.1108041639708650268544901201009`20.*^-7}, 
  {7.5337423443766233767666985663479`20.*^-7, 
   -3.1721020397375256323228204489887`20.*^-7}, 
  {4.6343384383814437967213406586254`20.*^-7, 
   -1.9513003951079763354616171194213`20.*^-7}, 
  {2.8351488615227649190295790686945`20.*^-7, 
   -1.1937468890622168080124543447135`20.*^-7}, 
  {1.7286296981872831064266136553677`20.*^-7, 
   -7.278440834472770974427846969969`20.*^-8}, 
  {1.051807934083394391973001266956`20.*^-7, 
   -4.428664985614292176728426387183`20.*^-8}, 
  {6.391875525081218461202628269927`20.*^-8, 
   -2.691316010560513036295843482073`20.*^-8}, 
  {3.881417875347658470908089369216`20.*^-8, 
   -1.63428121067269830354024815546`20.*^-8}, 
  {2.355874928943543235583697987124`20.*^-8, 
   -9.91947338502544520245767573526`20.*^-9}, 
  {1.429527461331010204550096556781`20.*^-8, 
   -6.0190629950779377033688276075`20.*^-9}, 
  {8.67279365164742892668775653426`20.*^-9, 
   -3.65170259016733849544747643547`20.*^-9}, 
  {5.26115108562403195522038717918`20.*^-9, 
   -2.21522150973643450746121565439`20.*^-9}, 
  {3.19135698225428345599152120868`20.*^-9, 
   -1.3437292556860140867332720878673843607112412823552`20.*^-9}, 
  {1.93576900780686735304566161768`20.*^-9, 
   -8.150606348660494118086996284943795832243944947712`20.*^-10}, 
  {1.7230924208574771764037143541666322464596629127168`20.*^-9, 
   -7.255125982557798637489323596490112261721017024512`20.*^-10}, 
  {2.84073297450780756441099763226`20.*^-9, 
   -1.1960980945296031850151568977922810496921628573695`20.*^-9}, 
  {4.68312512621859526190619754667`20.*^-9, 
   -1.97184215840782958396050423018`20.*^-9}, 
  {7.71994031806086769599748484962`20.*^-9, 
   -3.25050118655194429305157256826`20.*^-9}, 
  {1.272469366908258570078863672244`20.*^-8, 
   -5.3577657554031939792794259884`20.*^-9}, 
  {2.097040925549301921489117112178`20.*^-8, 
   -8.82964600231285019574365099864`20.*^-9}, 
  {3.454974272807936878246686690269`20.*^-8, 
   -1.454726009603341843472289132745`20.*^-8}, 
  {5.689607368047374665083885882663`20.*^-8, 
   -2.395624154967315648456373003226`20.*^-8}, 
  {9.362454659385957289358448064852`20.*^-8, 
   -3.942086172373034648150925500991`20.*^-8}, 
  {1.5387005244108717471597351137341`20.*^-7, 
   -6.478739050151038935409411005196`20.*^-8}, 
  {2.5236325074890971654963883707121`20.*^-7, 
   -1.0625821084164619644195319455628`20.*^-7}, 
  {4.1251042317269748122362074683767`20.*^-7, 
   -1.7368859923060946577836663024744`20.*^-7}, 
  {6.7058371427533602662299150803221`20.*^-7, 
   -2.8235103758961516910441747706619`20.*^-7}, 
  {1.08040664041180424788138005299382`20.*^-6, 
   -4.5490805912075968331847581178686`20.*^-7}, 
  {1.71581592837675058821841570396675`20.*^-6, 
   -7.2244881194810551082880661219654`20.*^-7}, 
  {2.66344295139899303549450319020064`20.*^-6, 
   -1.12144966374694443599768555376869`20.*^-6}, 
  {3.99088569219206770237058122121586`20.*^-6, 
   -1.68037292302823903257708682998561`20.*^-6}, 
  {5.67254599453900529344925645683139`20.*^-6, 
   -2.3884404187532653867154764028764`20.*^-6}, 
  {7.4826116843344062091521291573362`20.*^-6, 
   -3.15057334077238156174826490835209`20.*^-6}, 
  {8.94835693805025817890836839159434`20.*^-6, 
   -3.7677292370737929174351024806713`20.*^-6}, 
  {9.52130802500533787437318943096566`20.*^-6, 
   -4.00897180000224752605186923409082`20.*^-6}, 
  {8.94835693804826122523993022269498`20.*^-6, 
   -3.76772923707295209483786535692421`20.*^-6}, 
  {7.48261168433753491329264438767157`20.*^-6, 
   -3.15057334077369891086006079480909`20.*^-6}, 
  {5.67254599454005372601044522953863`20.*^-6, 
   -2.38844041875370683200439799138469`20.*^-6}, 
  {3.99088569220627552846619328107213`20.*^-6, 
   -1.68037292303422127514366032887249`20.*^-6}, 
  {2.6634429513982697482324197684217`20.*^-6, 
   -1.12144966374663989399259779723019`20.*^-6}, 
  {1.71581592836715378672776863799109`20.*^-6, 
   -7.2244881194406475230642890020679`20.*^-7}, 
  {1.08040664039840905379651705864632`20.*^-6, 
   -4.549080591151196015985334983774`20.*^-7}, 
  {6.7058371427681449641785480100844`20.*^-7, 
   -2.8235103759023768270225465305618`20.*^-7}, 
  {4.1251042315179296616580282655465`20.*^-7, 
   -1.7368859922180756470139066381249`20.*^-7}, 
  {2.5236325073500417128516403848881`20.*^-7, 
   -1.0625821083579123001480591094265`20.*^-7}, 
  {1.5387005243798843298542063794805`20.*^-7, 
   -6.478739050020565599386132124128`20.*^-8}, 
  {9.362454661676703684157634514787`20.*^-8, 
   -3.942086173337559445961109269383`20.*^-8}, 
  {5.689607365698932175700064331526`20.*^-8, 
   -2.39562415397849775818950077117`20.*^-8}, 
  {3.454974271407152018635891869353`20.*^-8, 
   -1.454726009013537692057217629202`20.*^-8}, 
  {2.097040926652410422913501085775`20.*^-8, 
   -8.82964600695751757016210983485`20.*^-9}, 
  {1.272469367922065515950738744411`20.*^-8, 
   -5.35776575967185480400311050278`20.*^-9}, 
  {7.71994032226847251991091437986`20.*^-9, 
   -3.25050118832356737680459552836`20.*^-9}, 
  {4.68312512386216441475900151871`20.*^-9, 
   -1.97184215741564817463536906051`20.*^-9}, 
  {2.84073295620510749587305585342`20.*^-9, 
   -1.196098086823203156157076148811601480641597669376`20.*^-9}, 
  {1.7230924392198797805323739149422933255306740760577`20.*^-9, 
   -7.25512605987317802329420595765855753952473120768`20.*^-10}, 
  {1.533492001074161611705028873922892694753522792676`20.*^-9, 
   -6.456808425575417312442226837577078806371251519488`20.*^-10}, 
  {2.52815289619124734506893051627`20.*^-9, 
   -1.0644854299752620400290233752708842137828915675136`20.*^-9}, 
  {4.16781711251894543940057665854`20.*^-9, 
   -1.754870363165871763958137540436429577392473829897`20.*^-9}, 
  {6.87047530625430385535023557289`20.*^-9, 
   -2.89283170789654899172641497806`20.*^-9}, 
  {1.132452750522114984809751759767`20.*^-8, 
   -4.76822210746153677814632319902`20.*^-9}, 
  {1.866291682586384704829876894001`20.*^-8, 
   -7.85807024246898823086263955369`20.*^-9}, 
  {3.07480232484289225824758500216`20.*^-8, 
   -1.294653610460165161367404211436`20.*^-8}, 
  {5.063540635740725317363983169776`20.*^-8, 
   -2.132017109785568554679571860957`20.*^-8}, 
  {8.332227207474161684985488841474`20.*^-8, 
   -3.508306192620699656835995301673`20.*^-8}, 
  {1.3693814856247228247074319124244`20.*^-7, 
   -5.765816781577780314557608052313`20.*^-8}, 
  {2.2459225973706091895850287967494`20.*^-7, 
   -9.456516199455196587726437038945`20.*^-8}, 
  {3.6711393479556663675281218027296`20.*^-7, 
   -1.5457428833497542600118407590441`20.*^-7}, 
  {5.9678039465892905694111659150309`20.*^-7, 
   -2.5127595564586486608047014379079`20.*^-7}, 
  {9.6148343394164004649201756750527`20.*^-7, 
   -4.0483513008069054589137581789695`20.*^-7}, 
  {1.5269134684458797818493344711214`20.*^-6, 
   -6.4291093408247569762077240889322`20.*^-7}, 
  {2.37012348655356873413275443845619`20.*^-6, 
   -9.9794673118044999331905450040259`20.*^-7}, 
  {3.55119258263143573279371903909678`20.*^-6, 
   -1.49523898216060451907103959540917`20.*^-6}, 
  {5.04724364065356514156716571523912`20.*^-6, 
   -2.12515521711729058592301714325859`20.*^-6}, 
  {6.65730649730836076227870500949038`20.*^-6, 
   -2.80307641991930979464366526715384`20.*^-6}, 
  {7.96092641800318598678530517735445`20.*^-6, 
   -3.35196901810660462601486533783345`20.*^-6}, 
  {8.47046276027605966076072218266715`20.*^-6, 
   -3.56651063590570933084661986638619`20.*^-6}, 
  {7.96092641800160964196063949528995`20.*^-6, 
   -3.35196901810594090187816399801683`20.*^-6}, 
  {6.6573064973108306247255539698222`20.*^-6, 
   -2.80307641992034973672654903992513`20.*^-6}, 
  {5.04724364065439285436413713503694`20.*^-6, 
   -2.12515521711763909657437353054188`20.*^-6}, 
  {3.55119258264265321771885801453304`20.*^-6, 
   -1.49523898216532767061846653243498`20.*^-6}, 
  {2.37012348655299764839085058536068`20.*^-6, 
   -9.979467311802095361645686675203`20.*^-7}, 
  {1.52691346843830215582259579857342`20.*^-6, 
   -6.4291093407928511824109296782038`20.*^-7}, 
  {9.6148343393106294924269456335754`20.*^-7, 
   -4.0483513007623703126008192141371`20.*^-7}, 
  {5.967803946600965032796563201718`20.*^-7, 
   -2.5127595564635642243353950323025`20.*^-7}, 
  {3.6711393477905960578481316259528`20.*^-7, 
   -1.5457428832802509717255291056644`20.*^-7}, 
  {2.2459225972607966600529585986742`20.*^-7, 
   -9.45651619899282804232824673126`20.*^-8}, 
  {1.3693814856002536874785617849959`20.*^-7, 
   -5.765816781474752368330786463139`20.*^-8}, 
  {8.332227209283048170116325135344`20.*^-8, 
   -3.508306193382336071627926372777`20.*^-8}, 
  {5.063540633886276474307503518121`20.*^-8, 
   -2.132017109004747989182106744472`20.*^-8}, 
  {3.074802323736758120968867909946`20.*^-8, 
   -1.294653609994424471986891751556`20.*^-8}, 
  {1.86629168345745585374905923207`20.*^-8, 
   -7.85807024613665622631182834555`20.*^-9}, 
  {1.132452751322669361976071589482`20.*^-8, 
   -4.7682221108322920504255645873`20.*^-9}, 
  {6.87047530957684762025277739465`20.*^-9, 
   -2.89283170929551478747485363985`20.*^-9}, 
  {4.16781711065818409137782670149`20.*^-9, 
   -1.7548703623823933016327691374685723437943119413248`20.*^-9}, 
  {2.52815288173848039073166893877`20.*^-9, 
   -1.0644854238898864803080711321140675246352618225664`20.*^-9}, 
  {1.5334920155740734761584689906815192167713381285887`20.*^-9, 
   -6.456808486627677794351448381817893899251618938881`20.*^-10}, 
  {1.3645250158488616055641339019611171705744913334271`20.*^-9, 
   -5.745368487784680444480563797731992666418189175709`20.*^-10}, 
  {2.24958964757250259110025467354`20.*^-9, 
   -9.471956410831589857264230204355367665424018702336`20.*^-10}, 
  {3.70858805491378786610322247228`20.*^-9, 
   -1.561510759963700154148725251487533071934857150464`20.*^-9}, 
  {6.11345442130522889224497397575`20.*^-9, 
   -2.57408607212851742831367325295`20.*^-9}, 
  {1.007673669804176325199517412746`20.*^-8, 
   -4.24283650443863715873481015893`20.*^-9}, 
  {1.660654227239663925203579887068`20.*^-8, 
   -6.99222832521963757980454689292`20.*^-9}, 
  {2.736003758240829627139011650908`20.*^-8, 
   -1.15200158241719142195326806354`20.*^-8}, 
  {4.50560847102001797275509696066`20.*^-8, 
   -1.897098303587375988528461878171`20.*^-8}, 
  {7.414121472354655680899961404135`20.*^-8, 
   -3.121735356780907655115773222794`20.*^-8}, 
  {1.2184904551260737657891882647275`20.*^-7, 
   -5.130486126846626382270266377799`20.*^-8}, 
  {1.9984393438894968923900066805557`20.*^-7, 
   -8.414481447955776389010554444447`20.*^-8}, 
  {3.2665899966769873967383141265882`20.*^-7, 
   -1.3754063143903104828371848954056`20.*^-7}, 
  {5.3101206940698004330619974726383`20.*^-7, 
   -2.2358402922399159718155778832162`20.*^-7}, 
  {8.5551068151283126985490623093607`20.*^-7, 
   -3.6021502379487632414943420249939`20.*^-7}, 
  {1.35859002018938442287635791900828`20.*^-6, 
   -5.7203790323763554647425596589823`20.*^-7}, 
  {2.10877670198010027296006064966395`20.*^-6, 
   -8.8790597978109485177265711564796`20.*^-7}, 
  {3.15946615450690380375851605442664`20.*^-6, 
   -1.33030153873974897000358570712702`20.*^-6}, 
  {4.490226335682527712059963877447`20.*^-6, 
   -1.89062161502422219455156373787243`20.*^-6}, 
  {5.92222684480324869088494498330317`20.*^-6, 
   -2.49356919781189418563576630875921`20.*^-6}, 
  {7.08154207377660171811125431870659`20.*^-6, 
   -2.98170192580067440762579129208699`20.*^-6}, 
  {7.53464275824395279934955801464787`20.*^-6, 
   -3.17248116136587486288402442722015`20.*^-6}, 
  {7.08154207377535734293185358495421`20.*^-6, 
   -2.98170192580015046018183308840177`20.*^-6}, 
  {5.92222684480519851365712634580402`20.*^-6, 
   -2.49356919781271516364510582981223`20.*^-6}, 
  {4.49022633568318118787289120102527`20.*^-6, 
   -1.89062161502449734226226997937905`20.*^-6}, 
  {3.15946615451576048188830446185653`20.*^-6, 
   -1.33030153874347809763718082604485`20.*^-6}, 
  {2.10877670197964935573773458590895`20.*^-6, 
   -8.8790597978090499188957245722481`20.*^-7}, 
  {1.35859002018340109162668403168032`20.*^-6, 
   -5.720379032351162491059722238654`20.*^-7}, 
  {8.5551068150447935587671044270456`20.*^-7, 
   -3.6021502379135972879019387061243`20.*^-7}, 
  {5.3101206940790189839446688408916`20.*^-7, 
   -2.2358402922437974669240710909017`20.*^-7}, 
  {3.266589996546641126414442976833`20.*^-7, 
   -1.3754063143354278427008180955087`20.*^-7}, 
  {1.998439343802783941298012919186`20.*^-7, 
   -8.414481447590669226517949133412`20.*^-8}, 
  {1.2184904551067517594131992937994`20.*^-7, 
   -5.130486126765270565950312815998`20.*^-8}, 
  {7.414121473783027966808583272856`20.*^-8, 
   -3.121735357382327564972035062254`20.*^-8}, 
  {4.50560846955565007319377109675`20.*^-8, 
   -1.897098302970800030818429935472`20.*^-8}, 
  {2.73600375736737073763125002292`20.*^-8, 
   -1.15200158204941925795000000965`20.*^-8}, 
  {1.660654227927506422754514206513`20.*^-8, 
   -6.99222832811581651686111244848`20.*^-9}, 
  {1.007673670436335912362008747387`20.*^-8, 
   -4.24283650710036173626108946268`20.*^-9}, 
  {6.11345442392888327281699464264`20.*^-9, 
   -2.574086073233214009607155639`20.*^-9}, 
  {3.70858805344443337613234176644`20.*^-9, 
   -1.5615107593450245794241439016587056122506313203712`20.*^-9}, 
  {2.24958963615984291528096502527`20.*^-9, 
   -9.471956362778285959077747474819896516367762849792`20.*^-10}, 
  {1.3645250272987494677776151562388848987985430970368`20.*^-9, 
   -5.74536853599473460116890592100451120945413931661`20.*^-10}, 
  {1.2139943353631921439124140251342881233190390857728`20.*^-9, 
   -5.111555096266072184894374842671352912775351520376`20.*^-10}, 
  {2.00142097681024012472154364011`20.*^-9, 
   -8.427035691832589998827552168886495130446060322816`20.*^-10}, 
  {3.29946642250774170343493620007`20.*^-9, 
   -1.389249020003259664604183663189036678008769871872`20.*^-9}, 
  {5.43903377487939376940287155434`20.*^-9, 
   -2.2901194841597447450117353913`20.*^-9}, 
  {8.96509550006036125196782736425`20.*^-9, 
   -3.77477705265699421135487467969`20.*^-9}, 
  {1.47745449468230864357240873843`20.*^-8, 
   -6.22086103024129955188382626707`20.*^-9}, 
  {2.434172796723419851497557257569`20.*^-8, 
   -1.024914861778282042735813582135`20.*^-8}, 
  {4.008555151705219156656123408039`20.*^-8, 
   -1.68781269545482911859205196128`20.*^-8}, 
  {6.596196964353697208598180728465`20.*^-8, 
   -2.777346090254188298357128727775`20.*^-8}, 
  {1.0840647850557748278020804218898`20.*^-7, 
   -4.564483305497999274956128092169`20.*^-8}, 
  {1.777963118754456613834142691284`20.*^-7, 
   -7.48616050001876468982796922646`20.*^-8}, 
  {2.9061916061427153832306094533728`20.*^-7, 
   -1.2236596236390380560970987172095`20.*^-7}, 
  {4.7242244946525557127551038519736`20.*^-7, 
   -1.9891471556431813527389910955677`20.*^-7}, 
  {7.6110757127862307581970866160063`20.*^-7, 
   -3.2046634580152550560829838383183`20.*^-7}, 
  {1.20864971323015008431338646298163`20.*^-6, 
   -5.0890514241269477234247851072913`20.*^-7}, 
  {1.87598707686224455044374766168626`20.*^-6, 
   -7.8988929552094507387105164702579`20.*^-7}, 
  {2.81057411917007272092079160433338`20.*^-6, 
   -1.18339962912424114565085962287721`20.*^-6}, 
  {3.99417301694214469431318815917084`20.*^-6, 
   -1.68175705976511355550028975122983`20.*^-6}, 
  {5.26767834299339192889391569005591`20.*^-6, 
   -2.21796982862879660163954344844461`20.*^-6}, 
  {6.29857438580040931437625079799687`20.*^-6, 
   -2.65203132033701444815842138863027`20.*^-6}, 
  {6.70145882678488337527820694431057`20.*^-6, 
   -2.82166687443574036853819239760445`20.*^-6}, 
  {6.2985743857994269638565396711613`20.*^-6, 
   -2.65203132033660082688696407206791`20.*^-6}, 
  {5.26767834299493125297694031747076`20.*^-6, 
   -2.21796982862944473809555381788242`20.*^-6}, 
  {3.99417301694266062204772672469523`20.*^-6, 
   -1.68175705976533078823062177881905`20.*^-6}, 
  {2.8105741191770655500050965023507`20.*^-6, 
   -1.18339962912718549473898800098977`20.*^-6}, 
  {1.8759870768618885120878404163631`20.*^-6, 
   -7.8988929552079516298435385952132`20.*^-7}, 
  {1.20864971322542558493093463624213`20.*^-6, 
   -5.0890514241070550944460405736509`20.*^-7}, 
  {7.6110757127202818917986388592295`20.*^-7, 
   -3.2046634579874871123362689933597`20.*^-7}, 
  {4.724224494659835010911792570598`20.*^-7, 
   -1.9891471556462463203839126613045`20.*^-7}, 
  {2.9061916060397884716439316262897`20.*^-7, 
   -1.2236596235957004091132343689641`20.*^-7}, 
  {1.7779631186859840704550554807946`20.*^-7, 
   -7.486160499730459244021286234925`20.*^-8}, 
  {1.0840647850405183168308175195359`20.*^-7, 
   -4.564483305433761334024494819099`20.*^-8}, 
  {6.596196965481622737461579713725`20.*^-8, 
   -2.777346090729104310510138826831`20.*^-8}, 
  {4.008555150548880559496108704479`20.*^-8, 
   -1.687812694967949709261519454518`20.*^-8}, 
  {2.434172796033692334307039085885`20.*^-8, 
   -1.024914861487870456550332246689`20.*^-8}, 
  {1.477454495225465057990293664329`20.*^-8, 
   -6.22086103252827392838018384981`20.*^-9}, 
  {8.9650955050522197565861081214`20.*^-9, 
   -3.77477705475882937119415078796`20.*^-9}, 
  {5.43903377695116731781019108522`20.*^-9, 
   -2.29011948503207044960429098325`20.*^-9}, 
  {3.29946642134746247237773563114`20.*^-9, 
   -1.389249019514721041001151844690731785336602433847`20.*^-9}, 
  {2.00142096779820810283310793247`20.*^-9, 
   -8.427035653887192011928875505155167468155534573569`20.*^-10}, 
  {1.213994344404622091024245421293339893166459846656`20.*^-9, 
   -5.111555134335250909575770194922432052187482381469`20.*^-10}, 
  {1.0799265320830639092793912826709408152751643295745`20.*^-9, 
   -4.547059082455005933807963295453010613090876061654`20.*^-10}, 
  {1.7803934352177723774429146034286987686765433716736`20.*^-9, 
   -7.496393411443252115549114119707551339300691902464`20.*^-10}, 
  {2.9350886845344072970259367441`20.*^-9, 
   -1.2358268145408030724319733659387529582085287182336`20.*^-9}, 
  {4.83837175617827243194786634708`20.*^-9, 
   -2.03720916049611470818857530403`20.*^-9}, 
  {7.97503024550567515386660134217`20.*^-9, 
   -3.35790747179186322268067424933`20.*^-9}, 
  {1.314290695105202228724241774813`20.*^-8, 
   -5.53385555833769359462838642027`20.*^-9}, 
  {2.165352278415085528234262978083`20.*^-8, 
   -9.11727275122141275046005464456`20.*^-9}, 
  {3.565863805050429270335579676743`20.*^-8, 
   -1.501416338968601798036033548103`20.*^-8}, 
  {5.867729205471111285678636912104`20.*^-8, 
   -2.47062282335625738344363659457`20.*^-8}, 
  {9.643417327589131873989419327902`20.*^-8, 
   -4.060386243195423946942913401224`20.*^-8}, 
  {1.5816023100291893966456884946387`20.*^-7, 
   -6.659378147491323775350267345847`20.*^-8}, 
  {2.5852161771110537268257413866422`20.*^-7, 
   -1.0885120745730752534003121627967`20.*^-7}, 
  {4.2024257680020957809619062617465`20.*^-7, 
   -1.7694424286324613814576447417878`20.*^-7}, 
  {6.7703426284685263677586210501454`20.*^-7, 
   -2.8506705804078005758983667579559`20.*^-7}, 
  {1.07512121917201669384031256772013`20.*^-6, 
   -4.5268261859874387109065792325058`20.*^-7}, 
  {1.66868918080674045292785484244739`20.*^-6, 
   -7.0260597086599598018014940734627`20.*^-7}, 
  {2.49991199477151874649137289819709`20.*^-6, 
   -1.05259452411432368273320964134613`20.*^-6}, 
  {3.55251867727787426068203505785719`20.*^-6, 
   -1.49579733780121021502401476120303`20.*^-6}, 
  {4.68497224795811696289717236849417`20.*^-6, 
   -1.97261989387710187911459889199755`20.*^-6}, 
  {5.60160456793203706511846490779583`20.*^-6, 
   -2.35857034439243665899724838222983`20.*^-6}, 
  {5.95981340694118414659481423336932`20.*^-6, 
   -2.50939511871207753540834283510286`20.*^-6}, 
  {5.60160456793126154156867636328807`20.*^-6, 
   -2.35857034439211012276575846875288`20.*^-6}, 
  {4.68497224795933224237690378201949`20.*^-6, 
   -1.97261989387761357573764369769242`20.*^-6}, 
  {3.55251867727828160034277743345819`20.*^-6, 
   -1.49579733780138172646011681408764`20.*^-6}, 
  {2.49991199477704004105070068767468`20.*^-6, 
   -1.0525945241166484383371371316525`20.*^-6}, 
  {1.66868918080645975507327744441871`20.*^-6, 
   -7.0260597086587779160980102922893`20.*^-7}, 
  {1.07512121916828615897870227120287`20.*^-6, 
   -4.5268261859717311956997990366437`20.*^-7}, 
  {6.7703426284164512493073871525957`20.*^-7, 
   -2.8506705803858742102346893274087`20.*^-7}, 
  {4.2024257680078732722863527799152`20.*^-7, 
   -1.7694424286348940093837274862802`20.*^-7}, 
  {2.5852161770297781821682355731797`20.*^-7, 
   -1.088512074538853971439257083444`20.*^-7}, 
  {1.5816023099751202732344542354577`20.*^-7, 
   -6.659378147263664308355596780874`20.*^-8}, 
  {9.643417327468650449499928588251`20.*^-8, 
   -4.060386243144694926105233089789`20.*^-8}, 
  {5.867729206361771161170499819103`20.*^-8, 
   -2.470622823731272067861263081727`20.*^-8}, 
  {3.565863804137325288276220879579`20.*^-8, 
   -1.501416338584136963484724580876`20.*^-8}, 
  {2.165352277870441136943170950064`20.*^-8, 
   -9.11727274892817320818177242132`20.*^-9}, 
  {1.31429069553410714530486390082`20.*^-8, 
   -5.53385556014360903286258484556`20.*^-9}, 
  {7.97503024944750625139659605898`20.*^-9, 
   -3.35790747345158157953540886694`20.*^-9}, 
  {4.83837175781425171029340267609`20.*^-9, 
   -2.03720916118494808854459060046`20.*^-9}, 
  {2.93508868361819098628455336484`20.*^-9, 
   -1.2358268141550277836987593115146679019589674729472`20.*^-9}, 
  {1.7803934281014012372785203236563887467574379675648`20.*^-9, 
   -7.496393381479584156962190836437272923988643807232`20.*^-10}, 
  {1.0799265392226493562920279950647275651057252827137`20.*^-9, 
   -4.547059112516418342282223137117133565247183878497`20.*^-10}, 
  {9.60551316774336896761310311517531408945729503232`20.*^-10, 
   -4.044426596944576407416043416912820036858974437299`20.*^-10}, 
  {1.5835884745418964202223652134913993785144493735937`20.*^-9, 
   -6.667740945439563874620485109438441948696297865216`20.*^-10}, 
  {2.61064341851743135230107535178`20.*^-9, 
   -1.0992182814810237272846633060126461156701560111104`20.*^-9}, 
  {4.30353689353095825771047352007`20.*^-9, 
   -1.8120155341182982137728309558191753506363134705665`20.*^-9}, 
  {7.09346747143568917120951434612`20.*^-9, 
   -2.98672314586765859840400604047`20.*^-9}, 
  {1.16900828172788505918477036177`20.*^-8, 
   -4.92214013359109498604113836534`20.*^-9}, 
  {1.925992408450168406640750669881`20.*^-8, 
   -8.10944171979018276480316071529`20.*^-9}, 
  {3.171688465794799014510329133413`20.*^-8, 
   -1.335447775071494321899085950911`20.*^-8}, 
  {5.219097884436739773893160255144`20.*^-8, 
   -2.197514898710206220586593791641`20.*^-8}, 
  {8.577400674269600421853669107176`20.*^-8, 
   -3.611537126008252809201544887231`20.*^-8}, 
  {1.4067631232396611216186733865465`20.*^-7, 
   -5.923213150482783669973361627565`20.*^-8}, 
  {2.2994228354007324263815566008028`20.*^-7, 
   -9.681780359582031268974975161276`20.*^-8}, 
  {3.7378276394963053425356627648946`20.*^-7, 
   -1.5738221639984443547518580062713`20.*^-7}, 
  {6.0217884388592904834144277750707`20.*^-7, 
   -2.5354898689933854667008116947665`20.*^-7}, 
  {9.5623689683609165321051009810421`20.*^-7, 
   -4.0262606182572280135179372551757`20.*^-7}, 
  {1.48413497542679200525363976092542`20.*^-6, 
   -6.2489893702180716010679568881071`20.*^-7}, 
  {2.22335342423730380087382321342245`20.*^-6, 
   -9.3614881020518054773634661617788`20.*^-7}, 
  {3.15938250389662491400214264386508`20.*^-6, 
   -1.33026631743015785852721795531162`20.*^-6}, 
  {4.16632888509173231186132696787198`20.*^-6, 
   -1.75424374109125571025740082857768`20.*^-6}, 
  {4.98130734584548411193046746133284`20.*^-6, 
   -2.09739256667178278397072314161384`20.*^-6}, 
  {5.2997751216065188140031009751473`20.*^-6, 
   -2.23148426172906055326446356848307`20.*^-6}, 
  {4.98130734584487185261717145818435`20.*^-6, 
   -2.09739256667152499057565114028816`20.*^-6}, 
  {4.16632888509269178365226809654413`20.*^-6, 
   -1.75424374109165969837990235643964`20.*^-6}, 
  {3.159382503896946525861688567434`20.*^-6, 
   -1.33026631743029327404702676523536`20.*^-6}, 
  {2.22335342424166327615441114938239`20.*^-6, 
   -9.3614881020701611627554153658206`20.*^-7}, 
  {1.48413497542657002814534075041986`20.*^-6, 
   -6.2489893702171369606119610543992`20.*^-7}, 
  {9.5623689683314595205287587712054`20.*^-7, 
   -4.0262606182448250612752668510337`20.*^-7}, 
  {6.0217884388181703390003995488113`20.*^-7, 
   -2.5354898689760717216843787573943`20.*^-7}, 
  {3.7378276395008441953256270829746`20.*^-7, 
   -1.5738221640003554506634219296735`20.*^-7}, 
  {2.2994228353365536574047610901122`20.*^-7, 
   -9.681780359311804873283204589947`20.*^-8}, 
  {1.4067631231969655795086644845742`20.*^-7, 
   -5.923213150303012966352271513997`20.*^-8}, 
  {8.577400674174462349301620471734`20.*^-8, 
   -3.611537125968194673390155988099`20.*^-8}, 
  {5.219097885140053104596308062543`20.*^-8, 
   -2.197514899006338149303708657912`20.*^-8}, 
  {3.171688465073765930916661870379`20.*^-8, 
   -1.33544777476790144459648920858`20.*^-8}, 
  {1.925992408020089082759335481517`20.*^-8, 
   -8.10944171797932245372351781692`20.*^-9}, 
  {1.169008282066570325089640980643`20.*^-8, 
   -4.92214013501713821090375149744`20.*^-9}, 
  {7.09346747454836413802959660904`20.*^-9, 
   -2.9867231471782585844335143617`20.*^-9}, 
  {4.30353689482281522835721358484`20.*^-9, 
   -1.812015534662237990887247825194276556161213792256`20.*^-9}, 
  {2.61064341779393982367797866111`20.*^-9, 
   -1.0992182811763957152328331204686526885936052043776`20.*^-9}, 
  {1.5835884689224380652138692180534301005606199230464`20.*^-9, 
   -6.66774092177868659037418618127595113147692815921`20.*^-10}, 
  {9.605513224121260807576297206051270820824889688064`20.*^-10, 
   -4.044426620682636129505809349914240974826028328441`20.*^-10}, 
  {8.542823695119982111985859000016310649641156739072`20.*^-10, 
   -3.596978397945255626099309052636443128063029006905`20.*^-10}, 
  {1.4083908441497246712973187865772530360315373682688`20.*^-9, 
   -5.930066712209367037041342259265848193368790663169`20.*^-10}, 
  {2.32181921019577691327610402839`20.*^-9, 
   -9.776080885034850161162543277440844655161216335872`20.*^-10}, 
  {3.8274219671654067493567870035`20.*^-9, 
   -1.6115460914380659997291734751575674721539580755968`20.*^-9}, 
  {6.30869234426645940182061474179`20.*^-9, 
   -2.65629151337535132708236410181`20.*^-9}, 
  {1.039676617601981339655194834093`20.*^-8, 
   -4.37758575832413195644292561723`20.*^-9}, 
  {1.712912311645833444522807756645`20.*^-8, 
   -7.21226236482456187167498002797`20.*^-9}, 
  {2.820790748644191134572169162677`20.*^-8, 
   -1.187701367850185740872492279022`20.*^-8}, 
  {4.641682613955891524370846875633`20.*^-8, 
   -1.95439267956037537868246184237`20.*^-8}, 
  {7.6284292856502325956405203643`20.*^-8, 
   -3.211970225536940040269692784969`20.*^-8}, 
  {1.2511214421014719543095797156862`20.*^-7, 
   -5.26787975621672401814559880289`20.*^-8}, 
  {2.0450117683529109335755135543856`20.*^-7, 
   -8.610575866749098667686372860571`20.*^-8}, 
  {3.324250881979748998636304323551`20.*^-7, 
   -1.399684581886210104688970241495`20.*^-7}, 
  {5.3554519192820743291137779086013`20.*^-7, 
   -2.2549271239082418227847485930953`20.*^-7}, 
  {8.5041340376076213029049952913009`20.*^-7, 
   -3.5806880158347879170126295963374`20.*^-7}, 
  {1.31986345876901569318785842008739`20.*^-6, 
   -5.5573198263958555502646670319468`20.*^-7}, 
  {1.97720414492421069576304172865524`20.*^-6, 
   -8.3250700838914134558443862259169`20.*^-7}, 
  {2.80950146424319791611977014991706`20.*^-6, 
   -1.18294798494450438573464006312296`20.*^-6}, 
  {3.70478863204542335005650887870283`20.*^-6, 
   -1.55991100296649404212905636998015`20.*^-6}, 
  {4.42934312901585383207225406935764`20.*^-6, 
   -1.86498658063825424508305434499268`20.*^-6}, 
  {4.71246347012353934788342911896317`20.*^-6, 
   -1.98419514531517446226670699745817`20.*^-6}, 
  {4.42934312901537045461118331819553`20.*^-6, 
   -1.86498658063805071773102455502969`20.*^-6}, 
  {3.70478863204618087529344258000924`20.*^-6, 
   -1.5599110029668130001235547705302`20.*^-6}, 
  {2.80950146424345184618170874705231`20.*^-6, 
   -1.18294798494461130365545631454834`20.*^-6}, 
  {1.97720414492765286514707670627964`20.*^-6, 
   -8.3250700839059068006192703422302`20.*^-7}, 
  {1.31986345876884041866059294692075`20.*^-6, 
   -5.5573198263951175522551281975611`20.*^-7}, 
  {8.5041340375843613787403119856843`20.*^-7, 
   -3.5806880158249942647327629413408`20.*^-7}, 
  {5.3554519192496044799035312200334`20.*^-7, 
   -2.2549271238945703073278026189614`20.*^-7}, 
  {3.3242508819833517319325831235154`20.*^-7, 
   -1.3996845818877270450242455256908`20.*^-7}, 
  {2.0450117683022324788965965288249`20.*^-7, 
   -8.610575866535715700617248542421`20.*^-8}, 
  {1.251121442067757507844867985121`20.*^-7, 
   -5.267879756074768454083654674195`20.*^-8}, 
  {7.628429285575106851790901037151`20.*^-8, 
   -3.211970225505308148122484647221`20.*^-8}, 
  {4.641682614511264964878199278449`20.*^-8, 
   -1.954392679794216827317136538293`20.*^-8}, 
  {2.820790748074824203005516833907`20.*^-8, 
   -1.187701367610452296002322877434`20.*^-8}, 
  {1.712912311306220579396684039403`20.*^-8, 
   -7.21226236339461296588077490275`20.*^-9}, 
  {1.039676617869425054780509893401`20.*^-8, 
   -4.37758575945021075697056797222`20.*^-9}, 
  {6.30869234672439255598125402951`20.*^-9, 
   -2.6562915144102705498868438019`20.*^-9}, 
  {3.82742196818552314507301372258`20.*^-9, 
   -1.6115460918675886926623215673992928360268220596224`20.*^-9}, 
  {2.32181920962446918553932125731`20.*^-9, 
   -9.776080882629343939112931609698864510457362776065`20.*^-10}, 
  {1.4083908397123065349982787719389789769354922950656`20.*^-9, 
   -5.930066693525501199992752723943886879689594109952`20.*^-10}, 
  {8.542823739638917541443897693418446018829619298304`20.*^-10, 
   -3.596978416690070543765851660390530060438350993834`20.*^-10}, 
  {7.59699592781796694939912917499807754173963829248`20.*^-10, 
   -3.198735127502301873431212284207193207702936822987`20.*^-10}, 
  {1.252459332782283787646166131550185457466532030251`20.*^-9, 
   -5.273512980135931737457541606527096663016976969481`20.*^-10}, 
  {2.06475641879218941786528766668`20.*^-9, 
   -8.693711237019744917327527017588597318924739018752`20.*^-10}, 
  {3.40366449433062215160596586164`20.*^-9, 
   -1.4331218923497356427814593101661161313489458823168`20.*^-9}, 
  {5.6102175911121414116032043291`20.*^-9, 
   -2.36219688046827006804345445436`20.*^-9}, 
  {9.24567373979344582378572683901`20.*^-9, 
   -3.892915258860398241593990248`20.*^-9}, 
  {1.523264438993374570498388010665`20.*^-8, 
   -6.41374500628789292841426530806`20.*^-9}, 
  {2.508481223049408364600614809468`20.*^-8, 
   -1.056202620231329837726574656618`20.*^-8}, 
  {4.127766432962037013722504098298`20.*^-8, 
   -1.738006919141910321567370146652`20.*^-8}, 
  {6.783819592792897953197972496503`20.*^-8, 
   -2.856345091702272822399146314318`20.*^-8}, 
  {1.1125967853024076497814311706945`20.*^-7, 
   -4.684618043378558525395499666083`20.*^-8}, 
  {1.8185816013523755749017756959847`20.*^-7, 
   -7.657185689904739262744318719935`20.*^-8}, 
  {2.9561644861066991239158091629197`20.*^-7, 
   -1.2447008362554522627013933317556`20.*^-7}, 
  {4.7624175234294405095218119908852`20.*^-7, 
   -2.0052284309176591619039208382676`20.*^-7}, 
  {7.5623378571068550848480791678257`20.*^-7, 
   -3.1841422556239389830939280706633`20.*^-7}, 
  {1.17367265756350600849928778761615`20.*^-6, 
   -4.9417796107937095094706854215418`20.*^-7}, 
  {1.75815958927782017045283356025441`20.*^-6, 
   -7.4027772180118744019066676221237`20.*^-7}, 
  {2.49816925811475582024279278728726`20.*^-6, 
   -1.05186074025884455589170222622622`20.*^-6}, 
  {3.29413027436698671765468353231174`20.*^-6, 
   -1.38700222078609967059144569781547`20.*^-6}, 
  {3.93825928697504853213878826017975`20.*^-6, 
   -1.65821443662107306616370032007568`20.*^-6}, 
  {4.1899433302489795471894974404932`20.*^-6, 
   -1.76418666536799138829031471178661`20.*^-6}, 
  {3.93825928697466689835787548805416`20.*^-6, 
   -1.65821443662091237825594757391753`20.*^-6}, 
  {3.2941302743675848122446766262998`20.*^-6, 
   -1.3870022207863514998924954215999`20.*^-6}, 
  {2.49816925811495631459745925259689`20.*^-6, 
   -1.05186074025892897456735126425131`20.*^-6}, 
  {1.7581595892805380765762425870484`20.*^-6, 
   -7.4027772180233182171631266823091`20.*^-7}, 
  {1.17367265756336760973279220709625`20.*^-6, 
   -4.9417796107931267778222829772474`20.*^-7}, 
  {7.5623378570884884451265179118635`20.*^-7, 
   -3.1841422556162056611059022786794`20.*^-7}, 
  {4.7624175234038011573425493228279`20.*^-7, 
   -2.0052284309068636451968628727697`20.*^-7}, 
  {2.9561644861095292505215624875547`20.*^-7, 
   -1.2447008362566438949564473631808`20.*^-7}, 
  {1.8185816013123575382022792100322`20.*^-7, 
   -7.657185689736242266114859831713`20.*^-8}, 
  {1.1125967852757850906491249524267`20.*^-7, 
   -4.684618043266463539575262957585`20.*^-8}, 
  {6.783819592733579784964017326447`20.*^-8, 
   -2.85634509167729675156379676903`20.*^-8}, 
  {4.127766433400588122807121755476`20.*^-8, 
   -1.738006919326563420129314423358`20.*^-8}, 
  {2.508481222599807540283321103268`20.*^-8, 
   -1.056202620042024227487714148744`20.*^-8}, 
  {1.523264438725198675038822392562`20.*^-8, 
   -6.41374500515873126332135744236`20.*^-9}, 
  {9.24567374190531800856882737466`20.*^-9, 
   -3.8929152597496075825552957367`20.*^-9}, 
  {5.61021759305305303533459681647`20.*^-9, 
   -2.36219688128549601487772497536`20.*^-9}, 
  {3.40366449513615996618032250686`20.*^-9, 
   -1.4331218926889094594443463186777883245408820396032`20.*^-9}, 
  {2.06475641834105539908155957511`20.*^-9, 
   -8.693711235120233259290777158343425537208263639039`20.*^-10}, 
  {1.2524593292782668135196301373323173373736889876481`20.*^-9, 
   -5.273512965382176056924758472977137770520704009173`20.*^-10}, 
  {7.596995962972440999248613661769737462632218099712`20.*^-10, 
   -3.198735142304185683894153120743120428286798996826`20.*^-10}, 
  {6.7553277409634891252996261518478383763681085778`20.*^-10, 
   -2.844348522510942789599842590251721421628677295915`20.*^-10}, 
  {1.1136998341245725793950855887514781280285073866751`20.*^-9, 
   -4.689262459471884544821413005265872292816203152189`20.*^-10}, 
  {1.8360027733810679979629797404858920995678511431679`20.*^-9, 
   -7.730537993183444201949388380990317249116155936768`20.*^-10}, 
  {3.02657353022268825585684953546`20.*^-9, 
   -1.2743467495674476866765682254579542903265844789248`20.*^-9}, 
  {4.98866284246449163134242038826`20.*^-9, 
   -2.10048961787978595003891384769`20.*^-9}, 
  {8.22134644768564548979856738766`20.*^-9, 
   -3.46161955692027178517834416323`20.*^-9}, 
  {1.354501802274131299627392301537`20.*^-8, 
   -5.70316548325950020895744126962`20.*^-9}, 
  {2.230565447438202636034361634465`20.*^-8, 
   -9.39185451552927425698678582932`20.*^-9}, 
  {3.670446981942477491641925215807`20.*^-8, 
   -1.545451360817885259638705354024`20.*^-8}, 
  {6.032227021753278813610042493163`20.*^-8, 
   -2.539885061790854237309491576068`20.*^-8}, 
  {9.893283382768953351163880434757`20.*^-8, 
   -4.165593003271138253121633867267`20.*^-8}, 
  {1.6170901772148704064988280710129`20.*^-7, 
   -6.80880074616787539578453924637`20.*^-8}, 
  {2.6286217915592061746887295144847`20.*^-7, 
   -1.1067881227617710209215703218883`20.*^-7}, 
  {4.234712197080281451999860892912`20.*^-7, 
   -1.7830367145601185061052045864893`20.*^-7}, 
  {6.7243101931062177054718488931993`20.*^-7, 
   -2.8312885023605127180934100602945`20.*^-7}, 
  {1.04359391794123989583833027827659`20.*^-6, 
   -4.3940796544894311403719169611647`20.*^-7}, 
  {1.56326601980915987183523062392248`20.*^-6, 
   -6.5821727149859363024641289428315`20.*^-7}, 
  {2.22118045711232425853028511504225`20.*^-6, 
   -9.3523387667887337201275162738621`20.*^-7}, 
  {2.92879643809256882817590342143997`20.*^-6, 
   -1.23317744761792371712669617744842`20.*^-6}, 
  {3.50140011748965149939579474074262`20.*^-6, 
   -1.47427373367985326290349252241795`20.*^-6}, 
  {3.72512880414516609039393895736678`20.*^-6, 
   -1.56847528595585940648165850836497`20.*^-6}, 
  {3.50140011748935018797006566891741`20.*^-6, 
   -1.47427373367972639493476449217576`20.*^-6}, 
  {2.92879643809304105390480051903621`20.*^-6, 
   -1.2331774476181225490125475869626`20.*^-6}, 
  {2.22118045711248256384187704856059`20.*^-6, 
   -9.3523387667894002688079033623605`20.*^-7}, 
  {1.56326601981130592462381233822768`20.*^-6, 
   -6.5821727149949723142055256346428`20.*^-7}, 
  {1.04359391794113061396632900057816`20.*^-6, 
   -4.3940796544889710061740168445396`20.*^-7}, 
  {6.7243101930917148765354052954829`20.*^-7, 
   -2.8312885023544062638043811770454`20.*^-7}, 
  {4.2347121970600356570335033024292`20.*^-7, 
   -1.7830367145515939608562119168125`20.*^-7}, 
  {2.6286217915614409647282079923665`20.*^-7, 
   -1.1067881227627119851487191546805`20.*^-7}, 
  {1.6170901771832702976560904171675`20.*^-7, 
   -6.808800746034822305920380703862`20.*^-8}, 
  {9.893283382558728621342620281855`20.*^-8, 
   -4.165593003182622577407419066045`20.*^-8}, 
  {6.03222702170643436562899463461`20.*^-8, 
   -2.539885061771130259212208267205`20.*^-8}, 
  {3.670446982288779817294284254356`20.*^-8, 
   -1.545451360963696765176540738676`20.*^-8}, 
  {2.23056544708317490256769167136`20.*^-8, 
   -9.39185451403442064239028072152`20.*^-9}, 
  {1.354501802062365716986491302802`20.*^-8, 
   -5.70316548236785565046943706443`20.*^-9}, 
  {8.2213464493532914542400326934`20.*^-9, 
   -3.46161955762243850704843481827`20.*^-9}, 
  {4.9886628439971351091845635232`20.*^-9, 
   -2.10048961852510951965665832556`20.*^-9}, 
  {3.0265735308587824028963019948`20.*^-9, 
   -1.274346749835276801219495576757448653031438548992`20.*^-9}, 
  {1.836002773024829532208905716263806467347234465722`20.*^-9, 
   -7.73053799168349276719539248953853877387014438912`20.*^-10}, 
  {1.113699831357617697649687607960454535168974127104`20.*^-9, 
   -4.689262447821548200630263612466686850479477569167`20.*^-10}, 
  {6.755327768723301566000629404601550968852720910337`20.*^-10, 
   -2.84434853419928486989500185456648077632046055014`20.*^-10}, 
  {6.006466174969709948845887335104249171308124831743`20.*^-10, 
   -2.529038389460930504777215720041501466286927083558`20.*^-10}, 
  {9.902406691992321315355443074129557364796091793408`20.*^-10, 
   -4.169434396628345816991765504893193944428737055282`20.*^-10}, 
  {1.6324726898850857414832788499010300163888831791103`20.*^-9, 
   -6.87356922056878206940327936800699090905606528917`20.*^-10}, 
  {2.6910626025292346399985708487`20.*^-9, 
   -1.133078990538625111578345620503807544920604300019`20.*^-9}, 
  {4.43564408570289709138089210439`20.*^-9, 
   -1.86763961503279877531827035974`20.*^-9}, 
  {7.30996727497334864694188793001`20.*^-9, 
   -3.07788095788351521976500544422`20.*^-9}, 
  {1.20434795495211519367360707971`20.*^-8, 
   -5.07093875769311660494150349352`20.*^-9}, 
  {1.983294527685912315274301075825`20.*^-8, 
   -8.35071380078278869589179400347`20.*^-9}, 
  {3.263555127674778943718531327654`20.*^-8, 
   -1.374128474810433239460434243223`20.*^-8}, 
  {5.363512207957684376265213389898`20.*^-8, 
   -2.258320929666393421585353006274`20.*^-8}, 
  {8.796529983313915311527271960286`20.*^-8, 
   -3.703802098237438025906219772752`20.*^-8}, 
  {1.4378186354483854609092653966545`20.*^-7, 
   -6.053973201887938782775854301703`20.*^-8}, 
  {2.3372020058522403131423398701055`20.*^-7, 
   -9.840850550956801318494062610969`20.*^-8}, 
  {3.7652109315794195957661981586351`20.*^-7, 
   -1.5853519711913345666383992246886`20.*^-7}, 
  {5.9787295736063096016635246915375`20.*^-7, 
   -2.5173598204658145691214840806475`20.*^-7}, 
  {9.2786840766174323331762801520764`20.*^-7, 
   -3.9068143480494451929163284850849`20.*^-7}, 
  {1.38988504976942472748789710994967`20.*^-6, 
   -5.8521475779765251683700930945247`20.*^-7}, 
  {1.97477958684040116898042824762754`20.*^-6, 
   -8.3148614182753733430754873584317`20.*^-7}, 
  {2.60382572869781826058877906623311`20.*^-6, 
   -1.09634767524118663603738065946657`20.*^-6}, 
  {3.11282501647309080977685286234683`20.*^-6, 
   -1.3106631648307750778007801525671`20.*^-6}, 
  {3.31169586711770289866813849713961`20.*^-6, 
   -1.39439825983903279943921620932194`20.*^-6}, 
  {3.1128250164728529112016648212524`20.*^-6, 
   -1.31066316483067490997964834579047`20.*^-6}, 
  {2.60382572869819111187568632001394`20.*^-6, 
   -1.09634767524134362605292055579533`20.*^-6}, 
  {1.97477958684052616424121708296566`20.*^-6, 
   -8.3148614182758996389103877177503`20.*^-7}, 
  {1.38988504977111925908224951884466`20.*^-6, 
   -5.8521475779836600382410506056619`20.*^-7}, 
  {9.2786840766165694216919401913025`20.*^-7, 
   -3.9068143480490818617650274489694`20.*^-7}, 
  {5.9787295735948577116124159972776`20.*^-7, 
   -2.5173598204609927206789119988539`20.*^-7}, 
  {3.7652109315634327229501500742903`20.*^-7, 
   -1.5853519711846032517684842418065`20.*^-7}, 
  {2.3372020058540050020179182051569`20.*^-7, 
   -9.840850550964231587443866126976`20.*^-8}, 
  {1.4378186354234325209230823878113`20.*^-7, 
   -6.053973201782873772307715317099`20.*^-8}, 
  {8.79652998314790826780152098814`20.*^-8, 
   -3.703802098167540323284850942374`20.*^-8}, 
  {5.363512207920693638286259736718`20.*^-8, 
   -2.258320929650818374015267257566`20.*^-8}, 
  {3.263555127948236436106764134767`20.*^-8, 
   -1.374128474925573236255479635691`20.*^-8}, 
  {1.983294527405564427080318120824`20.*^-8, 
   -8.35071379960237653507502366663`20.*^-9}, 
  {1.204347954784893918672415804971`20.*^-8, 
   -5.07093875698902702598911917883`20.*^-9}, 
  {7.30996727629020726141142938913`20.*^-9, 
   -3.07788095843798200480481237437`20.*^-9}, 
  {4.43564408691315228180306666481`20.*^-9, 
   -1.86763961554237990812760701676`20.*^-9}, 
  {2.69106260303152777823840179553`20.*^-9, 
   -1.1330789907501169592582744402226997752364745621503`20.*^-9}, 
  {1.6324726896037809781800006255175785627041713356799`20.*^-9, 
   -6.873569219384340960757897370608097840469651750912`20.*^-10}, 
  {9.902406670142999763682630235207988955704666882047`20.*^-10, 
   -4.169434387428631479445317993768324434474934130213`20.*^-10}, 
  {6.006466196890308869261471911169137101559172169729`20.*^-10, 
   -2.529038398690656366004830278387009646664246083712`20.*^-10}, 
  {5.340270842236220736718502052797278085067273241759`20.*^-10, 
   -2.248535091467882415460421916967274983186220312312`20.*^-10}, 
  {8.804100671228431078389618275526617457311310938111`20.*^-10, 
   -3.706989756306707822479839273907966328859025346079`20.*^-10}, 
  {1.4514101463582596535070343029635713840571253522432`20.*^-9, 
   -6.111200616245303804240144433537623049109789212672`20.*^-10}, 
  {2.39258851191402681409065375627`20.*^-9, 
   -1.0074056892269586585644857921103622047749397020671`20.*^-9}, 
  {3.94367278805044194578027753242`20.*^-9, 
   -1.6604938054949229245390642241785801628281215123456`20.*^-9}, 
  {6.49919497993079797372695712276`20.*^-9, 
   -2.73650314944454651525345563063`20.*^-9}, 
  {1.070769599294691539831386850677`20.*^-8, 
   -4.50850357597764858876373410811`20.*^-9}, 
  {1.763320001784232152203985084825`20.*^-8, 
   -7.42450527067045116717467404137`20.*^-9}, 
  {2.901580710555502927602062501222`20.*^-8, 
   -1.221718193918106495832447368935`20.*^-8}, 
  {4.768618926330996683997585294999`20.*^-8, 
   -2.007839547928840709051614861052`20.*^-8}, 
  {7.820853439365820841992673668574`20.*^-8, 
   -3.292990921838240354523231018348`20.*^-8}, 
  {1.2783386438084301019343308180623`20.*^-7, 
   -5.382478500246021481828761339211`20.*^-8}, 
  {2.077956866094516924155587741709`20.*^-7, 
   -8.749292067766387049076158912459`20.*^-8}, 
  {3.3475506508308869697142378175925`20.*^-7, 
   -1.4094950108761629346165211863548`20.*^-7}, 
  {5.3154860932407756869830053288425`20.*^-7, 
   -2.2380994076803266050454759279338`20.*^-7}, 
  {8.2492571809730286588152289125304`20.*^-7, 
   -3.4733714446202225931853595421179`20.*^-7}, 
  {1.23566136735879976387081725284201`20.*^-6, 
   -5.2027847046686305847192305382821`20.*^-7}, 
  {1.75561486617651553319062817284656`20.*^-6, 
   -7.3920625944274338239605396751434`20.*^-7}, 
  {2.31479116116968389843148508062618`20.*^-6, 
   -9.7464890996618269407641477078995`20.*^-7}, 
  {2.7672343154898357308475663647137`20.*^-6, 
   -1.16515129073256241298844899566894`20.*^-6}, 
  {2.94400323504069666611965200977571`20.*^-6, 
   -1.23958030949081964889248505674768`20.*^-6}, 
  {2.76723431548964789663137903148897`20.*^-6, 
   -1.16515129073248332489742275010061`20.*^-6}, 
  {2.31479116116997829123352483065024`20.*^-6, 
   -9.746489099663066489404315076422`20.*^-7}, 
  {1.7556148661766142283395788393895`20.*^-6, 
   -7.3920625944278493824824372184821`20.*^-7}, 
  {1.23566136736013778168419010983265`20.*^-6, 
   -5.2027847046742643439334320414005`20.*^-7}, 
  {8.2492571809723472835816645710398`20.*^-7, 
   -3.4733714446199356983501745562274`20.*^-7}, 
  {5.3154860932317328878228621319462`20.*^-7, 
   -2.2380994076765191106622577397667`20.*^-7}, 
  {3.3475506508182630854181909295019`20.*^-7, 
   -1.4094950108708476149129224966324`20.*^-7}, 
  {2.0779568660959104019912244954559`20.*^-7, 
   -8.749292067772254324173576822974`20.*^-8}, 
  {1.2783386437887260668982274351185`20.*^-7, 
   -5.38247850016305712378201025313`20.*^-8}, 
  {7.820853439234736018038477910467`20.*^-8, 
   -3.292990921783046744437253857037`20.*^-8}, 
  {4.768618926301787636207675426203`20.*^-8, 
   -2.007839547916542162613758074191`20.*^-8}, 
  {2.901580710771439409882073444764`20.*^-8, 
   -1.221718194009027119950346713584`20.*^-8}, 
  {1.763320001562854655188200203053`20.*^-8, 
   -7.42450526973833539026610611813`20.*^-9}, 
  {1.070769599162644798299019211179`20.*^-8, 
   -4.50850357542166230862744931023`20.*^-9}, 
  {6.49919498097065798719156450962`20.*^-9, 
   -2.73650314988238231039644821458`20.*^-9}, 
  {3.94367278900612368415347424348`20.*^-9, 
   -1.660493805897315235433041786730879163129015566336`20.*^-9}, 
  {2.39258851231066369751086878826`20.*^-9, 
   -1.0074056893939636621098394897944325191446667722751`20.*^-9}, 
  {1.4514101461361266057218448035030398614271420268543`20.*^-9, 
   -6.111200615310006760934083383162927103241141354496`20.*^-10}, 
  {8.804100653975068033060209030963470666225237884928`20.*^-10, 
   -3.706989749042133908656930118298533437386312693883`20.*^-10}, 
  {5.34027085954587171952349686523597252133883306218`20.*^-10, 
   -2.248535098756156513483577627467777903721613920925`20.*^-10}}, 
 {{-3.516804685393188904252033458796`20.*^-8, 
   1.480759867533974275474540403704`20.*^-8}, 
  {-5.797997334174103733195511213985`20.*^-8, 
   2.441262035441727887661267879573`20.*^-8}, 
  {-9.558632176537391853263164555376`20.*^-8, 
   4.024687232226270254005542970686`20.*^-8}, 
  {-1.5757761603700444214267094731994`20.*^-7, 
   6.634846991031765984954566202946`20.*^-8}, 
  {-2.5975378992280757748708003391843`20.*^-7, 
   1.0937001680960319052087580375513`20.*^-7}, 
  {-4.2813177612816371769516335868246`20.*^-7, 
   1.8026601100133209166112141418209`20.*^-7}, 
  {-7.0551725115876922333714839280926`20.*^-7, 
   2.9705989522474493614195721802497`20.*^-7}, 
  {-1.16224317064552392056400189785497`20.*^-6, 
   4.8936554553495744023747448330737`20.*^-7}, 
  {-1.91361379479729551248058626881477`20.*^-6, 
   8.0573212412517705788656263950095`20.*^-7}, 
  {-3.14795973311192893388065586462069`20.*^-6, 
   1.32545672973133849847606562720871`20.*^-6}, 
  {-5.17099344473615407825416418140757`20.*^-6, 
   2.17726039778364382242280597111898`20.*^-6}, 
  {-8.47386096164234734003371202803621`20.*^-6, 
   3.56794145753361993264577348548892`20.*^-6}, 
  {-0.00001383189970532486034518580775430048`20., 
   5.82395777066309909270981379128441`20.*^-6}, 
  {-0.00002243254512763910645343917134473239`20., 
   9.44528215900593955934280898725573`20.*^-6}, 
  {-0.00003599833666144440307576476274206716`20., 
   0.00001515719438376606445295358431244935`20.}, 
  {-0.00005678086208517418302719342092144402`20., 
   0.00002390773140428386653776565091429222`20.}, 
  {-0.00008710574823501423786092074530335685`20., 
   0.00003667610452000599488880873486457129`20.}, 
  {-0.00012787519944129995984562832464017989`20., 
   0.00005384218923844208835605403142744415`20.}, 
  {-0.0001755474881784872091135436287371222`20., 
   0.0000739147318646261933109657384156304`20.}, 
  {-0.00021898938500622736892905533163049931`20., 
   0.00009220605684472731323328645542336813`20.}, 
  {-0.00024155778516891490360235364412904724`20., 
   0.00010170854112375364362204363963328306`20.}, 
  {-0.00023230776063100970385130611866525115`20., 
   0.00009781379394989882267423415522747417`20.}, 
  {-0.00019610695200446629483892880030366396`20., 
   0.00008257134821240686098481212644364798`20.}, 
  {-0.00014874119526653336074785104801810552`20., 
   0.00006262787169117194136751623074446548`20.}, 
  {-0.0001042941363589815365383854357419761`20., 
   0.00004391332057220275222668860452293731`20.}, 
  {-0.00006932482910176196864131455323382521`20., 
   0.00002918940172705767100686928557213696`20.}, 
  {-0.00004451020852694924244601068774244216`20., 
   0.00001874114043239968102989923694418617`20.}, 
  {-0.00002795916754858133908880567686748`20., 
   0.00001177228107308687961633923236525475`20.}, 
  {-0.00001732544559808639980707374802099605`20., 
   7.29492446235216833982052548252466`20.*^-6}, 
  {-0.00001064663111156165730711909681933637`20., 
   4.48279204697332939247119866077322`20.*^-6}, 
  {-6.50905604256742979339408192116327`20.*^-6, 
   2.74065517581786517616592922996347`20.*^-6}, 
  {-3.96706375247054218349042361573562`20.*^-6, 
   1.67034263261917565620649415399395`20.*^-6}, 
  {-2.41321586646675636394304712089308`20.*^-6, 
   1.01609089114389741639707247195496`20.*^-6}, 
  {-1.46629832404453095644977047489106`20.*^-6, 
   6.1738876801874987639990335784885`20.*^-7}, 
  {-8.9031644035761576854533546413411`20.*^-7, 
   3.7487008015057506044014124805646`20.*^-7}, 
  {-5.4035835162110667086314277614436`20.*^-7, 
   2.2751930594572912457395485311342`20.*^-7}, 
  {-3.2787427512287077097169674473302`20.*^-7, 
   1.3805232636752453514597757672969`20.*^-7}, 
  {-1.989137798641519823654879808699`20.*^-7, 
   8.375317046911662415388967615574`20.*^-8}, 
  {-1.2066496122972884948441433571938`20.*^-7, 
   5.080629946514898925659550977658`20.*^-8}, 
  {-7.319349447954008457682115549058`20.*^-8, 
   3.081831346506950929550364441709`20.*^-8}, 
  {-4.43964884375983731281821269908`20.*^-8, 
   1.869325828951510447502405346979`20.*^-8}, 
  {-3.279308731411566515640986094673`20.*^-8, 
   1.380761571120659585533046776704`20.*^-8}, 
  {-5.406436948520152849223404190463`20.*^-8, 
   2.276394504640064357567749132826`20.*^-8}, 
  {-8.913072953454848028850119102401`20.*^-8, 
   3.752872822507304433200050148378`20.*^-8}, 
  {-1.4693453052636787882480088536601`20.*^-7, 
   6.18671707479443700314951096278`20.*^-8}, 
  {-2.4220735660566109425566020428489`20.*^-7, 
   1.0198204488659414494975166496206`20.*^-7}, 
  {-3.9920544763610836629067025522149`20.*^-7, 
   1.6808650426783510159607168640904`20.*^-7}, 
  {-6.5783355363330187535055254181392`20.*^-7, 
   2.7698254889823236856865370181639`20.*^-7}, 
  {-1.08364720384125375255076173818287`20.*^-6, 
   4.5627250688052789581084704765596`20.*^-7}, 
  {-1.78408875272381383666347366712781`20.*^-6, 
   7.5119526430476372070040996510643`20.*^-7}, 
  {-2.93456731811698092774594685305958`20.*^-6, 
   1.23560729183872881168250393813034`20.*^-6}, 
  {-4.81960440765054783139128300424778`20.*^-6, 
   2.02930711901075698163843494915697`20.*^-6}, 
  {-7.89572572898180654556053182041727`20.*^-6, 
   3.32451609641339222970969760859675`20.*^-6}, 
  {-0.0000128820986847516554859117398347619`20., 
   5.42404155147438125722599571989972`20.*^-6}, 
  {-0.00002087620996760469251569279078680706`20., 
   8.78998314425460737502854348918192`20.*^-6}, 
  {-0.00003346026004025720301535730049310492`20., 
   0.00001408853054326619074330833704972839`20.}, 
  {-0.00005267862250838236033246135004629582`20., 
   0.00002218047263510836224524688423001929`20.}, 
  {-0.00008058768483408153258446690063375464`20., 
   0.00003393165677224485582503869500368615`20.}, 
  {-0.00011784810232981272823749554283692012`20., 
   0.00004962025361255272767894549172080849`20.}, 
  {-0.00016099544921448847802714074004078302`20., 
   0.00006778755756399514864300662738559284`20.}, 
  {-0.00019978644358005194271154868293576595`20., 
   0.00008412060782317976535223102439400671`20.}, 
  {-0.00021938253573206924635252633132525016`20., 
   0.00009237159399245020899053740266326322`20.}, 
  {-0.00021037119624799668051599180188402774`20., 
   0.00008857734578863018126989128500380116`20.}, 
  {-0.00017737337776127252074394177925004867`20., 
   0.00007468352747843053505008074915791522`20.}, 
  {-0.0001345161657926471761531605392301258`20., 
   0.0000566383855969040741697518059916319`20.}, 
  {-0.00009435159759714078677483339489632938`20., 
   0.00003972698846195401548414037679845447`20.}, 
  {-0.00006274203918333214286094441501537282`20., 
   0.00002641770070877142857302922737489382`20.}, 
  {-0.00004029768217125781944482754672664574`20., 
   0.00001696744512474013450308528283227187`20.}, 
  {-0.00002531937882744752198933790322903865`20., 
   0.00001066079108524106189024753820170047`20.}, 
  {-0.00001569226612561811516913110281504661`20., 
   6.60726994762868007121309592212491`20.*^-6}, 
  {-9.6440614678944393594697917394399`20.*^-6, 
   4.06065746016607973030307020607996`20.*^-6}, 
  {-5.89650885593517541545830665525744`20.*^-6, 
   2.48274057092007385914033964431893`20.*^-6}, 
  {-3.59388508234237892339688664899759`20.*^-6, 
   1.5132147715125805993250049048411`20.*^-6}, 
  {-2.18626231049494077751388391253611`20.*^-6, 
   9.2053149915576453790058270001519`20.*^-7}, 
  {-1.32841940222655940167179226154995`20.*^-6, 
   5.5933448514802501123022832065262`20.*^-7}, 
  {-8.066058976930143722517250435691`20.*^-7, 
   3.3962353587074289357967370255541`20.*^-7}, 
  {-4.8955487424039666440649904336598`20.*^-7, 
   2.0612836810121964817115749194358`20.*^-7}, 
  {-2.9704919482232185558460389883606`20.*^-7, 
   1.2507334518834604445667532582572`20.*^-7}, 
  {-1.8021329705941006062872184389109`20.*^-7, 
   7.58792829723831834226197237436`20.*^-8}, 
  {-1.0932102671997067771388824394579`20.*^-7, 
   4.602990598735607482690031324036`20.*^-8}, 
  {-6.631249177062585096684019537204`20.*^-8, 
   2.792104916657930567024850331455`20.*^-8}, 
  {-4.022274380388236574417160903329`20.*^-8, 
   1.693589212795046978701962485611`20.*^-8}, 
  {-3.04040319383427543016366627959`20.*^-8, 
   1.280169765824958075858385801932`20.*^-8}, 
  {-5.012555640693429364834376368342`20.*^-8, 
   2.110549743449864995719737418248`20.*^-8}, 
  {-8.263694903230756548931067470301`20.*^-8, 
   3.479450485570844862707817882233`20.*^-8}, 
  {-1.3622869598492532441105203748035`20.*^-7, 
   5.735945094102118922570612104435`20.*^-8}, 
  {-2.2455804653613368275522411710851`20.*^-7, 
   9.455075643626681379167331246675`20.*^-8}, 
  {-3.7011107702530117261613700444377`20.*^-7, 
   1.5583624295802154636468926502895`20.*^-7}, 
  {-6.0987707229248959436513675992197`20.*^-7, 
   2.5679034622841667131163653049347`20.*^-7}, 
  {-1.00461307275290404736778120156392`20.*^-6, 
   4.2299497800122275678643419013218`20.*^-7}, 
  {-1.65387266187232412521768145942936`20.*^-6, 
   6.9636743657782068430218166712815`20.*^-7}, 
  {-2.72012030844773095615275819520814`20.*^-6, 
   1.14531381408325513943274029271921`20.*^-6}, 
  {-4.46670475431257624858503007110921`20.*^-6, 
   1.88071779128950578887790739836177`20.*^-6}, 
  {-7.3157099714790281362827628102309`20.*^-6, 
   3.08029893535959079422432118325513`20.*^-6}, 
  {-0.00001193081135183351930256251418401017`20., 
   5.02349951656148181160526913010955`20.*^-6}, 
  {-0.00001932161957770678897388530189641143`20., 
   8.13541876956075325216223237743639`20.*^-6}, 
  {-0.00003093564127391221964147925092257412`20., 
   0.00001302553316796303984904389512529437`20.}, 
  {-0.00004862392706361193813328233228128779`20., 
   0.00002047323244783660552980308727633168`20.}, 
  {-0.00007420357832399521171796393493484703`20., 
   0.00003124361192589272072335323576204087`20.}, 
  {-0.00010814529263306309741388608449098056`20., 
   0.00004553486005602656733216256189093919`20.}, 
  {-0.00014711499960235259503141775056915784`20., 
   0.00006194315772730635580270221076596119`20.}, 
  {-0.00018173408154764216248304403952111142`20., 
   0.00007651961328321775262443959558783639`20.}, 
  {-0.00019878157217777728618947989341341768`20., 
   0.00008369750407485359418504416564775482`20.}, 
  {-0.00019014059538366540484210874792882481`20., 
   0.00008005919805628017045983526228582098`20.}, 
  {-0.00016014999624559993077325968552165021`20., 
   0.00006743157736656839190453039390385271`20.}, 
  {-0.00012144440261121370330734078119943301`20., 
   0.00005113448530998471718203822366291917`20.}, 
  {-0.00008520996570725869967861050954634803`20., 
   0.00003587788029779313670678337244056758`20.}, 
  {-0.00005668481801830727069436053172273728`20., 
   0.00002386729179718200871341496072536308`20.}, 
  {-0.00003641892176398820211235135413212279`20., 
   0.00001533428284799503246835846489773591`20.}, 
  {-0.00002288758301873298646532680973450109`20., 
   9.63687706051915219592707778294782`20.*^-6}, 
  {-0.00001418728552085767107042328439982696`20., 
   5.97359390351901939807296185255872`20.*^-6}, 
  {-8.71999994454854962717958519013728`20.*^-6, 
   3.67157892402044194828614113268938`20.*^-6}, 
  {-5.33185544176173730521360630532082`20.*^-6, 
   2.24499176495231044430046581276667`20.*^-6}, 
  {-3.24985697019339003953383560798165`20.*^-6, 
   1.3683608295551115955931939402028`20.*^-6}, 
  {-1.97702678487901936283757910318448`20.*^-6, 
   8.324323304753765738263490960777`20.*^-7}, 
  {-1.20130073401753935953656892839423`20.*^-6, 
   5.0581083537580604612066060142915`20.*^-7}, 
  {-7.2942682660625328620061996375978`20.*^-7, 
   3.0712708488684348892657682684624`20.*^-7}, 
  {-4.4271479133541420422739207119694`20.*^-7, 
   1.8640622793070071756942824050399`20.*^-7}, 
  {-2.6862871776727251285262100511873`20.*^-7, 
   1.1310682853358842646426147583946`20.*^-7}, 
  {-1.6297153108667872043108381648378`20.*^-7, 
   6.861959203649630333940371220369`20.*^-8}, 
  {-9.886194111503953287966360070596`20.*^-8, 
   4.16260804694903296335425687183`20.*^-8}, 
  {-5.996821105124440787668608070317`20.*^-8, 
   2.524977307420817173755203398029`20.*^-8}, 
  {-3.637455002012456790062205834225`20.*^-8, 
   1.531560000847350227394612982831`20.*^-8}, 
  {-2.804915081785996703887925932179`20.*^-8, 
   1.181016876541472296373863550391`20.*^-8}, 
  {-4.624310959240831787294442687581`20.*^-8, 
   1.947078298627718647281870605298`20.*^-8}, 
  {-7.623615651490355007904528104183`20.*^-8, 
   3.209943432206465266486117096496`20.*^-8}, 
  {-1.2567632636477874061534404866986`20.*^-7, 
   5.291634794306473289067117838732`20.*^-8}, 
  {-2.0716217540127596241955746583903`20.*^-7, 
   8.7226179116326721018761038248`20.*^-8}, 
  {-3.4143569238369350370853913298332`20.*^-7, 
   1.4376239679313410682464805599298`20.*^-7}, 
  {-5.6261446529187612371613282077724`20.*^-7, 
   2.3689030117552678893310855611674`20.*^-7}, 
  {-9.2673130416651637572812120364008`20.*^-7, 
   3.9020265438590163188552471732214`20.*^-7}, 
  {-1.52557911583271460349881067202726`20.*^-6, 
   6.4234910140324825410476238822201`20.*^-7}, 
  {-2.50890411178328250932914058100468`20.*^-6, 
   1.05638067864559263550700656042302`20.*^-6}, 
  {-4.11929593930374460332908745384172`20.*^-6, 
   1.73444039549631351719119471740705`20.*^-6}, 
  {-6.74518489060204346322182322409272`20.*^-6, 
   2.84007784867454461609339925224957`20.*^-6}, 
  {-0.0000109963249744505907891287618513828`20., 
   4.63003156818972243752789972689804`20.*^-6}, 
  {-0.00001779770574812200734915886574757923`20., 
   7.49377084131452941017215399898071`20.*^-6}, 
  {-0.00002846901466198372843541125759030172`20., 
   0.00001198695354188788565701526635381125`20.}, 
  {-0.00004468222892897133277271164455606182`20., 
   0.00001881357007535635064114174507623656`20.}, 
  {-0.00006804232820477602113203689133788693`20., 
   0.00002864940134937937731875237530016292`20.}, 
  {-0.0000988720375011460367050465719230825`20., 
   0.00004163033157942991019159855659919263`20.}, 
  {-0.00013400326985291860168696315366590657`20., 
   0.00005642242941175520071030027522775013`20.}, 
  {-0.00016488412631630906722073748015064321`20., 
   0.00006942489529107750198767893901079716`20.}, 
  {-0.0001797411280313704260338358500855976`20., 
   0.00007568047496057702148793088424656743`20.}, 
  {-0.00017155658965599665389507313254802781`20., 
   0.00007223435353936701216634658212548539`20.}, 
  {-0.00014436914157841601700092930370868122`20., 
   0.00006078700698038569136881233840365524`20.}, 
  {-0.00010947185698474068551551554005031114`20., 
   0.00004609341346725923600653285896855205`20.}, 
  {-0.00007683249895424775583326876752240417`20., 
   0.00003235052587547273929821842843048597`20.}, 
  {-0.00005112993533840045657622651388100319`20., 
   0.00002152839382669492908472695321305398`20.}, 
  {-0.000032859669308887473192268079956553`20., 
   0.0000138356502353210413441128757711802`20.}, 
  {-0.0000206551213257301028442181213470464`20., 
   8.69689318978109593440763004086166`20.*^-6}, 
  {-0.00001280526096783478706225415143918848`20., 
   5.39168882856201560515964271123726`20.*^-6}, 
  {-7.87127306679433992256246419458418`20.*^-6, 
   3.31422023865024838844735334508806`20.*^-6}, 
  {-4.81317409803175161987124823174974`20.*^-6, 
   2.0265996202238954188931571502104`20.*^-6}, 
  {-2.93381515628764874734144865585645`20.*^-6, 
   1.23529059212111526203850469720273`20.*^-6}, 
  {-1.78480365100201568262437902279942`20.*^-6, 
   7.5149627410611186636815958854714`20.*^-7}, 
  {-1.08451452807942855954528215533884`20.*^-6, 
   4.5663769603344360401906617066898`20.*^-7}, 
  {-6.5851983408381921438242187912731`20.*^-7, 
   2.7727150908792387973996710700097`20.*^-7}, 
  {-3.9968080131563693118536074923929`20.*^-7, 
   1.6828665318553133944646768389024`20.*^-7}, 
  {-2.4251744620032519883491014833233`20.*^-7, 
   1.0211260892645271529890953613992`20.*^-7}, 
  {-1.4713062415821700426353071549813`20.*^-7, 
   6.194973648767031758464451178869`20.*^-8}, 
  {-8.92526133238569037526452747437`20.*^-8, 
   3.758004771530817000111379989207`20.*^-8}, 
  {-5.413936902631750144950842461475`20.*^-8, 
   2.279552380055473745242459983778`20.*^-8}, 
  {-3.283899830963325893475505454211`20.*^-8, 
   1.382694665668768797252844401773`20.*^-8}, 
  {-2.576448712319366724468870650471`20.*^-8, 
   1.084820510450259673460577115988`20.*^-8}, 
  {-4.24764471629865904247117604796`20.*^-8, 
   1.788481985809961702093126757036`20.*^-8}, 
  {-7.002629792884088700742651030413`20.*^-8, 
   2.94847570226698471610216885491`20.*^-8}, 
  {-1.1543885791476963078210502623867`20.*^-7, 
   4.860583491148194980299158999523`20.*^-8}, 
  {-1.902857724360543768560391572803`20.*^-7, 
   8.01203252362334218341217504338`20.*^-8}, 
  {-3.1361753723092423931704953445806`20.*^-7, 
   1.3204948936038915339665243556129`20.*^-7}, 
  {-5.1676728389479497817166090776421`20.*^-7, 
   2.1758622479780841186175196116388`20.*^-7}, 
  {-8.5118884806352229529304177299838`20.*^-7, 
   3.5839530444779886117601758863089`20.*^-7}, 
  {-1.40115777863226720103111620472394`20.*^-6, 
   5.8996116995042829517099629672587`20.*^-7}, 
  {-2.30411345418779555175047976906201`20.*^-6, 
   9.7015303334222970600020200802612`20.*^-7}, 
  {-3.7825919087352242201734482080158`20.*^-6, 
   1.59267027736219967165197819284876`20.*^-6}, 
  {-6.19260361750663935419806360432281`20.*^-6, 
   2.60741204947647972808339520182012`20.*^-6}, 
  {-0.00001009219413711008481682347673060749`20., 
   4.24934489983582518603093757078211`20.*^-6}, 
  {-0.00001632580804642014163795524557553102`20., 
   6.87402444059795437387589287390779`20.*^-6}, 
  {-0.00002609295769700731370547784211288572`20., 
   0.00001098650850400307945493803878437294`20.}, 
  {-0.00004090073276537512295230657075627095`20., 
   0.00001722136116436847282202381926579829`20.}, 
  {-0.00006216643797355763092441702061621587`20., 
   0.00002617534230465584459975453499630141`20.}, 
  {-0.00009009874251565253783342837120449064`20., 
   0.00003793631263816948961407510366504868`20.}, 
  {-0.0001217176959888519085736120368132224`20., 
   0.00005124955620583238255731033128977786`20.}, 
  {-0.00014925212266098010965162403996887308`20., 
   0.0000628429990151495198533153852500518`20.}, 
  {-0.00016222202569952484470617678265734592`20., 
   0.00006830401082085256619207443480309301`20.}, 
  {-0.00015454532183438699320796573909574135`20., 
   0.00006507171445658399714019610067189111`20.}, 
  {-0.00012995487983917469261375746678454276`20., 
   0.00005471784414281039689000314390928117`20.}, 
  {-0.00009853901423636052091920513112918219`20., 
   0.00004149011125741495617650742363333988`20.}, 
  {-0.00006917856068736350010467801033817334`20., 
   0.00002912781502625831583354863593186246`20.}, 
  {-0.00004605143359415172907394301534331505`20., 
   0.0000193900773028007280311339011971853`20.}, 
  {-0.00002960383511440503665593584771119158`20., 
   0.00001246477267974948911828877798365961`20.}, 
  {-0.00001861214773863505807200395170881254`20., 
   7.83669378468844550400166387739476`20.*^-6}, 
  {-0.00001154019892562809541092133741690129`20., 
   4.85903112658025069933529996501108`20.*^-6}, 
  {-7.09424014924328048113836988178257`20.*^-6, 
   2.98704848389190757100562942390846`20.*^-6}, 
  {-4.33825524099430040261586616194318`20.*^-6, 
   1.82663378568181069583825943660765`20.*^-6}, 
  {-2.64441908407200956653669202430667`20.*^-6, 
   1.11343961434610929117334401023439`20.*^-6}, 
  {-1.60877971304437395732213365058923`20.*^-6, 
   6.7738093180815745571458258972179`20.*^-7}, 
  {-9.7756752384259592983372483313751`20.*^-7, 
   4.1160737846004039150893677184738`20.*^-7}, 
  {-5.9358573214202898760030914043589`20.*^-7, 
   2.499308345861174684632880591309`20.*^-7}, 
  {-3.6027143405257102091041076882074`20.*^-7, 
   1.516932353905562193306992710824`20.*^-7}, 
  {-2.1860531173737246820389856459768`20.*^-7, 
   9.204434178415682871743097456743`20.*^-8}, 
  {-1.326238160053444998982204433214`20.*^-7, 
   5.58416067390924210097770287669`20.*^-8}, 
  {-8.045255104641730449938729577182`20.*^-8, 
   3.387475833533360189447886137761`20.*^-8}, 
  {-4.880140582003882989416316477546`20.*^-8, 
   2.054796034527950732385817464229`20.*^-8}, 
  {-2.960119233492892234105328919839`20.*^-8, 
   1.24636599304963883541277007151`20.*^-8}, 
  {-2.357596110433098655602091558521`20.*^-8, 
   9.92672046498146802358775393061`20.*^-9}, 
  {-3.886829864440278618673854683913`20.*^-8, 
   1.636559942922222576283728287964`20.*^-8}, 
  {-6.407780762095897187948115673804`20.*^-8, 
   2.698012952461430394925522388968`20.*^-8}, 
  {-1.0563237683690874931663222302997`20.*^-7, 
   4.44767902471194733964767254863`20.*^-8}, 
  {-1.7412012153939562137902880263993`20.*^-7, 
   7.331373538500868268590686426943`20.*^-8}, 
  {-2.8697168678512118158549675688463`20.*^-7, 
   1.2083018390952470803599863447775`20.*^-7}, 
  {-4.7285418831151409866984928871488`20.*^-7, 
   1.9909650034169014680835759524835`20.*^-7}, 
  {-7.7883863011816348055847039238683`20.*^-7, 
   3.2793205478659514970882963889973`20.*^-7}, 
  {-1.28200892204943588733278285121713`20.*^-6, 
   5.3979323033660458414011909524932`20.*^-7}, 
  {-2.10804085031163298010228404845`20.*^-6, 
   8.8759614749963493899043538882106`20.*^-7}, 
  {-3.46032882148453818919423747451503`20.*^-6, 
   1.45698055641454239545020525242739`20.*^-6}, 
  {-5.66400906652886869713152080756591`20.*^-6, 
   2.38484592274899734616064034002774`20.*^-6}, 
  {-9.22807031489332322046409175329473`20.*^-6, 
   3.8855032904813992507217228434925`20.*^-6}, 
  {-0.00001492101991840335059336054997606829`20., 
   6.28253470248562130246759998992349`20.*^-6}, 
  {-0.00002383024929498251039385107249947867`20., 
   0.00001003378917683474121846360947346473`20.}, 
  {-0.00003731177945922664647072814009202941`20., 
   0.00001571022293020069325083290109138079`20.}, 
  {-0.00005661710827245110880067269342584491`20., 
   0.00002383878243050573002133587091614523`20.}, 
  {-0.00008186804983064023450866708133282999`20., 
   0.0000344707578234274671615440342454021`20.}, 
  {-0.0001102846711448972573129485545213192`20., 
   0.0000464356510083777925528204440089765`20.}, 
  {-0.00013482592736392774031344867342434203`20., 
   0.00005676881152165378539513628354709139`20.}, 
  {-0.00014616639428027432978888465693105556`20., 
   0.0000615437449601155072795303818657076`20.}, 
  {-0.00013902290225584238487530028733779623`20., 
   0.00005853595884456521468433696308959842`20.}, 
  {-0.00011682593689115998942964055965073274`20., 
   0.00004918986816469894291774339353715065`20.}, 
  {-0.00008858290549539530178527622872647237`20., 
   0.00003729806547174539022537946472693573`20.}, 
  {-0.00006220499932405880260320288300579387`20., 
   0.00002619157866276160109608542442349215`20.}, 
  {-0.00004142154501585163540503671257811673`20., 
   0.00001744065053299016227580493161183864`20.}, 
  {-0.00002663408834369920462373446571084383`20., 
   0.00001121435298682071773630924872035531`20.}, 
  {-0.0000167480008521971370313359112488277`20., 
   7.05178983250405769740459421003273`20.*^-6}, 
  {-0.00001038558586235034873580786352463399`20., 
   4.3728782578317257834980477998459`20.*^-6}, 
  {-6.38493520190055932450847719119104`20.*^-6, 
   2.6883937692212881366351482910278`20.*^-6}, 
  {-3.90468820444510850825005117357869`20.*^-6, 
   1.64407924397688779294738996782261`20.*^-6}, 
  {-2.38020481649693967680307677984401`20.*^-6, 
   1.00219150168292196918024285467116`20.*^-6}, 
  {-1.44806641301942952414857258597614`20.*^-6, 
   6.0971217390291769437834635198995`20.*^-7}, 
  {-8.7992055552631897726682462233724`20.*^-7, 
   3.704928654847658851649787883525`20.*^-7}, 
  {-5.3429741754075454585707176334976`20.*^-7, 
   2.2496733370137033509771442667358`20.*^-7}, 
  {-3.2428826127370525315539057376443`20.*^-7, 
   1.3654242579945484343384866263765`20.*^-7}, 
  {-1.9677195052678486394250295329259`20.*^-7, 
   8.285134759022520587052755928109`20.*^-8}, 
  {-1.1937809822156372918192586803489`20.*^-7, 
   5.026446240907946491870562864628`20.*^-8}, 
  {-7.241747096261869000255203138559`20.*^-8, 
   3.0491566721102606316864013215`20.*^-8}, 
  {-4.392746169613738533718644872965`20.*^-8, 
   1.849577334574205698407850472828`20.*^-8}, 
  {-2.66448406421448213253531119553`20.*^-8, 
   1.121888027037676687383288924434`20.*^-8}, 
  {-2.150123315852812395702732903918`20.*^-8, 
   9.05315080359078903453782275335`20.*^-9}, 
  {-3.544777649751234735514984759445`20.*^-8, 
   1.492537957789993572848414635556`20.*^-8}, 
  {-5.843867208108316275628165860006`20.*^-8, 
   2.460575666571922642369754046319`20.*^-8}, 
  {-9.633596699959670376500159633148`20.*^-8, 
   4.056251242088282263789540898167`20.*^-8}, 
  {-1.5879552163721953948819707380641`20.*^-7, 
   6.686127226830296399503034686584`20.*^-8}, 
  {-2.6171272764874849725430356281985`20.*^-7, 
   1.1019483269420989358075939487151`20.*^-7}, 
  {-4.3122832027182079879299523462969`20.*^-7, 
   1.8156981906181928370231378300195`20.*^-7}, 
  {-7.1026111451093028199096857076381`20.*^-7, 
   2.9905731137302327662777624032161`20.*^-7}, 
  {-1.16908477814235803726740982680493`20.*^-6, 
   4.9224622237572969990206729549681`20.*^-7}, 
  {-1.92224330370245831037535286691744`20.*^-6, 
   8.0936560155892981489488541764945`20.*^-7}, 
  {-3.15503879493211832673682912581275`20.*^-6, 
   1.32843738733983929546813857928957`20.*^-6}, 
  {-5.16348226528085586651560460684868`20.*^-6, 
   2.17409779590772878590130720288366`20.*^-6}, 
  {-8.41043280899713711598578853360321`20.*^-6, 
   3.54123486694616299620454254046449`20.*^-6}, 
  {-0.0000135933711005263864491794507973457`20., 
   5.7235246739058469259702950725666`20.*^-6}, 
  {-0.00002169575652299444215324690522573715`20., 
   9.13505537810292301189343377925773`20.*^-6}, 
  {-0.00003393578382132059367775576645356992`20., 
   0.0000142887510826613026011603227172926`20.}, 
  {-0.00005141861253245730579385772749338051`20., 
   0.00002164994211892939191320325368142336`20.}, 
  {-0.00007420085797861075904246203305989479`20., 
   0.00003124246651730979328103664549890305`20.}, 
  {-0.00009970678483964078166178708827066574`20., 
   0.00004198180414300664491022614242975399`20.}, 
  {-0.00012157283699860844600535956803673118`20., 
   0.00005118856294678250358120402864704471`20.}, 
  {-0.00013150324700303049097292521272582718`20., 
   0.00005536978821180231198860008956876935`20.}, 
  {-0.00012489914658882197644362486175706124`20., 
   0.00005258911435318820060784204705560474`20.}, 
  {-0.00010489818119347696221613834359847684`20., 
   0.00004416765523935872093311088151514814`20.}, 
  {-0.00007953882871825746030919672480845206`20., 
   0.00003349003314452945697229335781408507`20.}, 
  {-0.00005586733852856802472323734076257929`20., 
   0.00002352308990676548409399466979477024`20.}, 
  {-0.00003721148823766014479596604211294479`20., 
   0.0000156679950474358504404067545738715`20.}, 
  {-0.00002393237287223504358378638920119334`20., 
   0.00001007678857778317624580479545313404`20.}, 
  {-0.00001505152993181360747134028531099777`20., 
   6.33748628707941367214327802568327`20.*^-6}, 
  {-9.33459112417560797068210072518501`20.*^-6, 
   3.93035415754762440870825293692`20.*^-6}, 
  {-5.73919190647102294478852871143492`20.*^-6, 
   2.41650185535622018727938051007787`20.*^-6}, 
  {-3.50993776333032038682523637702094`20.*^-6, 
   1.47786853192855595234746794821934`20.*^-6}, 
  {-2.1396317179429143245304346452699`20.*^-6, 
   9.0089756544964813664439353485047`20.*^-7}, 
  {-1.30172824394763326814482350590794`20.*^-6, 
   5.4809610271479295500834673932968`20.*^-7}, 
  {-7.9100582220096411018832886593178`20.*^-7, 
   3.330550830319848885003489961818`20.*^-7}, 
  {-4.8031036009744254883157175057226`20.*^-7, 
   2.0223594109366002056066178971463`20.*^-7}, 
  {-2.915222630160525188718560598213`20.*^-7, 
   1.2274621600675895531446570939844`20.*^-7}, 
  {-1.7689056652818332555681068686501`20.*^-7, 
   7.448023853818245286602555236419`20.*^-8}, 
  {-1.0731655813293441459265460966988`20.*^-7, 
   4.518591921386712193374930933469`20.*^-8}, 
  {-6.510072060928203334399845437433`20.*^-8, 
   2.741082973022401403957829657866`20.*^-8}, 
  {-3.948923956104964678939516122915`20.*^-8, 
   1.662704823623143022711375209648`20.*^-8}, 
  {-2.395277982918730612265160803545`20.*^-8, 
   1.008538098071044468322172969914`20.*^-8}, 
  {-1.955132724015915490238023568573`20.*^-8, 
   8.23213778533017048521273081504`20.*^-9}, 
  {-3.223305251978032854930930496236`20.*^-8, 
   1.357181158727592781023549682625`20.*^-8}, 
  {-5.31388422161277253169962059116`20.*^-8, 
   2.237424935415904223873524459436`20.*^-8}, 
  {-8.759898353660929294603251808521`20.*^-8, 
   3.68837825417302286088557970885`20.*^-8}, 
  {-1.4439327606635456721191664986309`20.*^-7, 
   6.079716887004402829975437888971`20.*^-8}, 
  {-2.37974517471694844611438562785`20.*^-7, 
   1.0019979683018730299428992117263`20.*^-7}, 
  {-3.9210986083537288563381749604981`20.*^-7, 
   1.6509888877278858342476526149466`20.*^-7}, 
  {-6.4581792732166173582491951313031`20.*^-7, 
   2.7192333781964704666312400552855`20.*^-7}, 
  {-1.06297779871475884312985468968311`20.*^-6, 
   4.4756959945884582868625460618235`20.*^-7}, 
  {-1.74768741234844155953350081267426`20.*^-6, 
   7.3586838414671223559305297375756`20.*^-7}, 
  {-2.86828802820562624040442735218267`20.*^-6, 
   1.20770022240236894332817993776112`20.*^-6}, 
  {-4.69353191501281900456310465050748`20.*^-6, 
   1.97622396421592379139499143179264`20.*^-6}, 
  {-7.64322273920260180056162457289131`20.*^-6, 
   3.21819904808530602128910508332265`20.*^-6}, 
  {-0.00001234885030620914325950685747180737`20., 
   5.1995159184038497934765715670768`20.*^-6}, 
  {-0.00001969805924887494212338561671123477`20., 
   8.29391968373681773616236493104622`20.*^-6}, 
  {-0.00003078374740126055206364598803560447`20., 
   0.00001296157785316233771100883706762293`20.}, 
  {-0.00004658200449721570937003510589884616`20., 
   0.00001961347557777503552422530774688259`20.}, 
  {-0.00006710136101355984284884697819013922`20., 
   0.00002825320463728835488372504344847968`20.}, 
  {-0.00008996880473446552997684904374188854`20., 
   0.00003788160199345917051656801841763727`20.}, 
  {-0.00010944542018501465570288152819093529`20., 
   0.0000460822821831640655591080118698675`20.}, 
  {-0.00011815303446743270715524827219894635`20., 
   0.0000497486460915506135390519040837669`20.}, 
  {-0.00011208064152471167911330913312356752`20., 
   0.00004719184906303649646876174026255475`20.}, 
  {-0.00009408667390634760299185988784368269`20., 
   0.00003961544164477793810183574224997166`20.}, 
  {-0.00007134178009888738478063230438604455`20., 
   0.00003003864425216310938131886500465032`20.}, 
  {-0.00005012077490248385360015297023054427`20., 
   0.00002110348416946688572638019799180812`20.}, 
  {-0.00003339214084486160890377628332849935`20., 
   0.00001405984877678383532790580350673657`20.}, 
  {-0.0000214803451930885864583191995038743`20., 
   9.04435587077414166666071558057864`20.*^-6}, 
  {-0.00001351137276923875232871167554429389`20., 
   5.68899906073210624366807391338691`20.*^-6}, 
  {-8.38024024673217026281190843862554`20.*^-6, 
   3.52852220915038747907869828994761`20.*^-6}, 
  {-5.15275055599066422703163881524881`20.*^-6, 
   2.16957918146975335875016371168372`20.*^-6}, 
  {-3.15140967938464428489984123624271`20.*^-6, 
   1.32690933868827127785256473104957`20.*^-6}, 
  {-1.92112246410631679468008897263993`20.*^-6, 
   8.0889366909739654512845851479576`20.*^-7}, 
  {-1.16880711135343881206518472193073`20.*^-6, 
   4.9212931004355318402744619870768`20.*^-7}, 
  {-7.1024169861289447876522014789323`20.*^-7, 
   2.9904913625806083316430322016556`20.*^-7}, 
  {-4.3127159875307487058685566307293`20.*^-7, 
   1.8158804158024205077341291076754`20.*^-7}, 
  {-2.617592887492808823752844392323`20.*^-7, 
   1.1021443736811826626327765862414`20.*^-7}, 
  {-1.5883124559400181817454076080418`20.*^-7, 
   6.687631393431655502085926770701`20.*^-8}, 
  {-9.636038953170425083159370955687`20.*^-8, 
   4.057279559229652666593419349762`20.*^-8}, 
  {-5.845449818784628894909149874046`20.*^-8, 
   2.461242028961949008382799946967`20.*^-8}, 
  {-3.545774490156075629667896796451`20.*^-8, 
   1.492957680065716054597009177452`20.*^-8}, 
  {-2.150742337256422562879762189923`20.*^-8, 
   9.05575720950072658054636711547`20.*^-9}, 
  {-1.773202420889017864132146640639`20.*^-8, 
   7.466115456374812059503775329`20.*^-9}, 
  {-2.923365494477463246554290064154`20.*^-8, 
   1.230890734516826630128122132275`20.*^-8}, 
  {-4.819402026797858601001821829688`20.*^-8, 
   2.029221906020150989895503928291`20.*^-8}, 
  {-7.944729543063891633791640712047`20.*^-8, 
   3.345149281290059635280690826125`20.*^-8}, 
  {-1.3095598216416826804971312196662`20.*^-7, 
   5.513936091122874444198447240699`20.*^-8}, 
  {-2.1582714230010647051067257199124`20.*^-7, 
   9.087458623162377705712529346999`20.*^-8}, 
  {-3.5561396844300249292552853481491`20.*^-7, 
   1.4973219723915894438969622518524`20.*^-7}, 
  {-5.8569786454215968009282484912978`20.*^-7, 
   2.4660962717564618109171572594939`20.*^-7}, 
  {-9.6399636282354477844238219006953`20.*^-7, 
   4.0589320539938727513363460634506`20.*^-7}, 
  {-1.584873790056136278855634967372`20.*^-6, 
   6.6731528002363632793921472310402`20.*^-7}, 
  {-2.60088085377340297815382529340537`20.*^-6, 
   1.09510772790459072764371591301279`20.*^-6}, 
  {-4.25542786959904430763724135613742`20.*^-6, 
   1.79175910298907128742620688679472`20.*^-6}, 
  {-6.92838486899889378091066364113997`20.*^-6, 
   2.91721468168374474985712153311158`20.*^-6}, 
  {-0.0000111902769321050370192244300071293`20., 
   4.71169555036001558704186526615971`20.*^-6}, 
  {-0.0000178408292336969215236059969722164`20., 
   7.51192809839870379941305135672269`20.*^-6}, 
  {-0.0000278593782360045390773289962883343`20., 
   0.00001173026452042296382203326159508814`20.}, 
  {-0.00004210821807590929217942587178258257`20., 
   0.00001772977603196180723344247232950844`20.}, 
  {-0.00006056121326697223525573922966080644`20., 
   0.00002549945821767252010767967564665536`20.}, 
  {-0.0000810425572183571129778968549775105`20., 
   0.00003412318198667667914858814946421494`20.}, 
  {-0.00009838622392475443143735199632298328`20., 
   0.00004142577849463344481572715634651926`20.}, 
  {-0.000106031296749197706064224527791195`20., 
   0.00004464475652597798150072611696471368`20.}, 
  {-0.00010047320110675019345689398218596582`20., 
   0.00004230450572915797619237641355198561`20.}, 
  {-0.00008430731517907941218600891402854744`20., 
   0.00003549781691750712092042480590675682`20.}, 
  {-0.00006392761022713240793438659699640803`20., 
   0.00002691688851668732965658383031427707`20.}, 
  {-0.00004492099020813989507937836316355161`20., 
   0.00001891410114026942950710667922675859`20.}, 
  {-0.00002993459095469820152136922641174264`20., 
   0.00001260403829671503221952388480494426`20.}, 
  {-0.00001925973560496287662121400874014132`20., 
   8.10936235998436910366905631163844`20.*^-6}, 
  {-0.00001211618576566418398262282698929697`20., 
   5.10155190133228799268329557444081`20.*^-6}, 
  {-7.5155588398368498689841706897937`20.*^-6, 
   3.16444582729972626062491397464997`20.*^-6}, 
  {-4.62134698299607424830706614151777`20.*^-6, 
   1.94583030862992599928718574379696`20.*^-6}, 
  {-2.8265052629809333471941061299105`20.*^-6, 
   1.19010747914986667250278152838337`20.*^-6}, 
  {-1.72309636827538771909631368758702`20.*^-6, 
   7.2551426032647903961950050003665`20.*^-7}, 
  {-1.048342633048842378169492864699`20.*^-6, 
   4.4140742444161784343978646934694`20.*^-7}, 
  {-6.3704507956181121366679485761008`20.*^-7, 
   2.6822950718392051101759783478319`20.*^-7}, 
  {-3.8682724059997951143537147832731`20.*^-7, 
   1.6287462762104400481489325403256`20.*^-7}, 
  {-2.3478461010926067589556147428401`20.*^-7, 
   9.885667794074133721918377864592`20.*^-8}, 
  {-1.4246371844154616080003055599924`20.*^-7, 
   5.998472355433522560001286568389`20.*^-8}, 
  {-8.643056909242671260397533817905`20.*^-8, 
   3.63918185652323000437790897596`20.*^-8}, 
  {-5.243086957885595849589816076447`20.*^-8, 
   2.207615561214987726143080453241`20.*^-8}, 
  {-3.180390271501679983124039154836`20.*^-8, 
   1.339111693263865256052227012563`20.*^-8}, 
  {-1.929113584381465668752560085619`20.*^-8, 
   8.12258351318511860527393720262`20.*^-9}, 
  {-1.604504065684482822680848987755`20.*^-8, 
   6.75580659235571714812989047476`20.*^-9}, 
  {-2.645241186592391152242483212996`20.*^-8, 
   1.113785762775743643049466615998`20.*^-8}, 
  {-4.36088636383859629344836832738`20.*^-8, 
   1.836162679510987913030891927319`20.*^-8}, 
  {-7.18885667953766445141096386589`20.*^-8, 
   3.026887022963227137436195311954`20.*^-8}, 
  {-1.1849623609418988106286421335323`20.*^-7, 
   4.989315203965889728962703720135`20.*^-8}, 
  {-1.9529126151159918501645909649616`20.*^-7, 
   8.222789958383123579640383010363`20.*^-8}, 
  {-3.2177441097375569760442374935751`20.*^-7, 
   1.3548396251526555688607315762421`20.*^-7}, 
  {-5.2995580383847327860638458264555`20.*^-7, 
   2.2313928582672559099216192953496`20.*^-7}, 
  {-8.7222879314321266285050107264396`20.*^-7, 
   3.672542286918790159370530832185`20.*^-7}, 
  {-1.43394223611670075050440616375854`20.*^-6, 
   6.0376515204913715810711838474043`20.*^-7}, 
  {-2.3530321143710676109938621001182`20.*^-6, 
   9.9075036394571267831320509478662`20.*^-7}, 
  {-3.84948257809805633386237110086968`20.*^-6, 
   1.62083476972549740373152467405039`20.*^-6}, 
  {-6.26632417240242790626355489820991`20.*^-6, 
   2.63845228311681175000570732556207`20.*^-6}, 
  {-0.00001011803377245482846401397795849764`20., 
   4.26022474629676987958483282463059`20.*^-6}, 
  {-0.0000161239848200662429892790302421485`20., 
   6.78904624002789178495959168090465`20.*^-6}, 
  {-0.00002516085521021122585101001075483569`20., 
   0.00001059404429903630562147789926519398`20.}, 
  {-0.00003799062561834974488119784196363016`20., 
   0.00001599605289193673468682014398468639`20.}, 
  {-0.00005456292796904856775554477204894635`20., 
   0.00002297386440802044958128200928376688`20.}, 
  {-0.00007289085823936524139269149130670607`20., 
   0.00003069088767973273321797536476071835`20.}, 
  {-0.00008833151581234104356411328358412978`20., 
   0.00003719221718414359729015296150910728`20.}, 
  {-0.00009505153710920157676881012369678902`20., 
   0.00004002169983545329548160426260917431`20.}, 
  {-0.00008998378472870203598514274390859043`20., 
   0.00003788790935945348883584957638256439`20.}, 
  {-0.00007547812585690050132767383839575734`20., 
   0.00003178026351869494792744161616663467`20.}, 
  {-0.00005723392810068634162278407668416378`20., 
   0.00002409849604239424910433013755122684`20.}, 
  {-0.00004022479179360330500463210486193959`20., 
   0.00001693675443941191789668720204713246`20.}, 
  {-0.00002681057569297688365268910750249023`20., 
   0.0000112886634496744773274480452642064`20.}, 
  {-0.00001725263713794749904858237381525376`20., 
   7.26426826860947328361363108010683`20.*^-6}, 
  {-0.00001085482877595328612612000944567974`20., 
   4.57045422145401521099789871397042`20.*^-6}, 
  {-6.73368850628320999120145233815818`20.*^-6, 
   2.83523726580345683840061151080343`20.*^-6}, 
  {-4.14078433047676947448478680186482`20.*^-6, 
   1.74348813914811346294096286394308`20.*^-6}, 
  {-2.53266545674806246651850054445008`20.*^-6, 
   1.06638545547286840695515812397899`20.*^-6}, 
  {-1.54399632580128657865778514206813`20.*^-6, 
   6.5010371612685750680327795455501`20.*^-7}, 
  {-9.3938855843478262659302018163493`20.*^-7, 
   3.9553202460411900067074533963575`20.*^-7}, 
  {-5.7084136707107392216506071741183`20.*^-7, 
   2.4035425981939954617476240733129`20.*^-7}, 
  {-3.4662852887619590740532653277227`20.*^-7, 
   1.4594885426366143469697959274624`20.*^-7}, 
  {-2.1038660518219849185437799016912`20.*^-7, 
   8.85838337609256807807907327028`20.*^-8}, 
  {-1.2765959670591849278886015048994`20.*^-7, 
   5.375140913933410222688848441682`20.*^-8}, 
  {-7.744921313000760971803136834516`20.*^-8, 
   3.26101950021084672496974182506`20.*^-8}, 
  {-4.698259144994993875293391454291`20.*^-8, 
   1.978214376839997421176164822859`20.*^-8}, 
  {-2.849905682044281533145252245026`20.*^-8, 
   1.199960287176539592903264103169`20.*^-8}, 
  {-1.72865357830928113417504024888`20.*^-8, 
   7.2785413823548679333685905216`20.*^-9}, 
  {-1.448901253476166096958126494416`20.*^-8, 
   6.10063685674175198719211155544`20.*^-9}, 
  {-2.388707284039293085604753799795`20.*^-8, 
   1.00577148801654445709673844202`20.*^-8}, 
  {-3.937965815058790114890234889132`20.*^-8, 
   1.658090869498437943111677848056`20.*^-8}, 
  {-6.491666348497430627219118788377`20.*^-8, 
   2.733333199367339211460681595104`20.*^-8}, 
  {-1.0700389579402174102562525067693`20.*^-7, 
   4.505427191327231201078957923239`20.*^-8}, 
  {-1.7635007607778966483781266137852`20.*^-7, 
   7.42526636117009115106579626857`20.*^-8}, 
  {-2.9056328091565126678387298320331`20.*^-7, 
   1.2234243406974790180373599292771`20.*^-7}, 
  {-4.7854516277550271708228262017245`20.*^-7, 
   2.0149270011600114403464531375683`20.*^-7}, 
  {-7.87596744026457295866609465249`20.*^-7, 
   3.3161968169535044036488819589432`20.*^-7}, 
  {-1.29475941411867547962346442379945`20.*^-6, 
   5.4516185857628441247303765212609`20.*^-7}, 
  {-2.12451079105806323500223705779086`20.*^-6, 
   8.9453085939286873052725770854352`20.*^-7}, 
  {-3.47528537377517299965858345580179`20.*^-6, 
   1.46327805211586231564571934981128`20.*^-6}, 
  {-5.6562853428473383138018678460466`20.*^-6, 
   2.38159382856730034265341804044068`20.*^-6}, 
  {-9.13067462234384835551321698059874`20.*^-6, 
   3.84449457782898878126872293919947`20.*^-6}, 
  {-0.00001454464488616275359802490043976259`20., 
   6.12406100470010677811574755358425`20.*^-6}, 
  {-0.00002268227740856120852178126513044232`20., 
   9.55043259307840358811842742334414`20.*^-6}, 
  {-0.00003421712206807106746806200185934779`20., 
   0.0000144072092918193968286576849934096`20.}, 
  {-0.00004908261501669575430366288847505264`20., 
   0.00002066636421755610707522647935791691`20.}, 
  {-0.00006547063628947120912701978444026964`20., 
   0.00002756658370082998279032411976432405`20.}, 
  {-0.00007921421201639467198359092363264179`20., 
   0.00003335335242795565136151196784532284`20.}, 
  {-0.00008512743460229574500097297908276789`20., 
   0.00003584313035886136631619914908748121`20.}, 
  {-0.00008052195026235349687973916290407577`20., 
   0.00003390397905783305131778491069645296`20.}, 
  {-0.00006752020908465743016540951583898136`20., 
   0.00002842956171985576006964611193220267`20.}, 
  {-0.00005120078112854245781094862301538397`20., 
   0.00002155822363307050855197836758542482`20.}, 
  {-0.00003599059895835363032645123044965541`20., 
   0.00001515393640351731803218999176827596`20.}, 
  {-0.00002399281743744796671335209700269848`20., 
   0.00001010223892103072282667456715903092`20.}, 
  {-0.00001544172876061411551758540793714499`20., 
   6.50178053078489074424648755248209`20.*^-6}, 
  {-9.71650863063676499025943711302164`20.*^-6, 
   4.0911615286891642064250261528512`20.*^-6}, 
  {-6.02797714077564893793798791408108`20.*^-6, 
   2.53809563822132586860546859540256`20.*^-6}, 
  {-3.70698907512722177437652538646471`20.*^-6, 
   1.56083750531672495763222121535358`20.*^-6}, 
  {-2.2674052903115167015981233378988`20.*^-6, 
   9.5469696434169124277815719490475`20.*^-7}, 
  {-1.38230988973034621020430442836617`20.*^-6, 
   5.8202521672856682534918081194364`20.*^-7}, 
  {-8.4102561760731211125331629176307`20.*^-7, 
   3.541160495188682573698173860055`20.*^-7}, 
  {-5.1107228823184357854997780177947`20.*^-7, 
   2.1518833188709203307367486390714`20.*^-7}, 
  {-3.1033659376315931520768534670345`20.*^-7, 
   1.3066803947922497482428856703302`20.*^-7}, 
  {-1.8835964334084722443691304999847`20.*^-7, 
   7.930932351193567344712128420989`20.*^-8}, 
  {-1.1429412390902704173494629051468`20.*^-7, 
   4.812384164590612283576685916408`20.*^-8}, 
  {-6.934064006801767256215990667076`20.*^-8, 
   2.919605897600744107880417122978`20.*^-8}, 
  {-4.206375584180638961594060725573`20.*^-8, 
   1.771105509128690089092236094978`20.*^-8}, 
  {-2.551536088089293958194063877191`20.*^-8, 
   1.074330984458650087660658474607`20.*^-8}, 
  {-1.547673288873492855250231309339`20.*^-8, 
   6.51651911104628570631676340774`20.*^-9}, 
  {-1.306030484699787337124641851054`20.*^-8, 
   5.49907572505173615631428147812`20.*^-9}, 
  {-2.153164374245578762136105697576`20.*^-8, 
   9.06595525998138426162570820031`20.*^-9}, 
  {-3.549651857194766989384448808906`20.*^-8, 
   1.494590255660954521846083709014`20.*^-8}, 
  {-5.851528037919458759910141095376`20.*^-8, 
   2.463801279123982635751638355947`20.*^-8}, 
  {-9.645205928125061988644542691589`20.*^-8, 
   4.061139338157920837324017975405`20.*^-8}, 
  {-1.589591794811559374790109966539`20.*^-7, 
   6.693018083417092104379410385426`20.*^-8}, 
  {-2.6190722144925601660486393398271`20.*^-7, 
   1.1027672482073937541257428799272`20.*^-7}, 
  {-4.3134460947590334943775646320578`20.*^-7, 
   1.8161878293722246292116061608665`20.*^-7}, 
  {-7.0989912695888891157173833109937`20.*^-7, 
   2.989048955616374364512582446734`20.*^-7}, 
  {-1.16699096646391256161604968676345`20.*^-6, 
   4.9136461745848949962781039442669`20.*^-7}, 
  {-1.91475807093835577595771297305112`20.*^-6, 
   8.0621392460562348461377388338996`20.*^-7}, 
  {-3.13189489771305036584731192228321`20.*^-6, 
   1.3186925885107580487778155462245`20.*^-6}, 
  {-5.09666403866894018980815870751926`20.*^-6, 
   2.14596380575534323781396156106074`20.*^-6}, 
  {-8.2254214390377089333198819855389`20.*^-6, 
   3.46333534275271955087152925706899`20.*^-6}, 
  {-0.00001309790655931243180162910814454189`20., 
   5.51490802497365549542278237664922`20.*^-6}, 
  {-0.00002041483908967728359151388639425145`20., 
   8.5957217219693825648479521660006`20.*^-6}, 
  {-0.00003077180060191481918232199037971389`20., 
   0.00001295654762185887123466189068619533`20.}, 
  {-0.00004409215676388557677032480991067769`20., 
   0.00001856511863742550600855781469923271`20.}, 
  {-0.00005873537709009689905672105437593287`20., 
   0.00002473068509056711539230360184249805`20.}, 
  {-0.00007096612657611574216059040963176927`20., 
   0.00002988047434783820722551175142390285`20.}, 
  {-0.00007617450400949433236719199436229105`20., 
   0.0000320734753724186662598703134157015`20.}, 
  {-0.0000720009139583108520653051147179614`20., 
   0.00003031617429823614823802320619703637`20.}, 
  {-0.00006035843772153691363157981267779276`20., 
   0.00002541407904064712152908623691696537`20.}, 
  {-0.00004577114137998283805236633296133213`20., 
   0.00001927205952841382654836477177319249`20.}, 
  {-0.00003217879496322136638613473574952476`20., 
   0.00001354896630030373321521462557874727`20.}, 
  {-0.00002145527028563024315190550301602385`20., 
   9.03379801500220764290758021727322`20.*^-6}, 
  {-0.0000138104405672571091654259189535775`20., 
   5.81492234410825649070565008571684`20.*^-6}, 
  {-8.6908860382007947439761991073444`20.*^-6, 
   3.65932043713717673430576804519765`20.*^-6}, 
  {-5.39204646729337287524863553003414`20.*^-6, 
   2.2703353546498412106310044336986`20.*^-6}, 
  {-3.31605303714529446895123253849937`20.*^-6, 
   1.39623285774538714482157159515763`20.*^-6}, 
  {-2.02833975782184399675030162793567`20.*^-6, 
   8.5403779276709220915802173807817`20.*^-7}, 
  {-1.23658511528944750825525392140351`20.*^-6, 
   5.2066741696397789821273849322252`20.*^-7}, 
  {-7.5237118696133986881860288544916`20.*^-7, 
   3.1678786819424836581835910966278`20.*^-7}, 
  {-4.5720177822492562406588304670558`20.*^-7, 
   1.9250601188417921013300338808655`20.*^-7}, 
  {-2.7762602820591560150278556364414`20.*^-7, 
   1.1689516977091183221169918469228`20.*^-7}, 
  {-1.6850625688733387440466722678203`20.*^-7, 
   7.095000289993005238091251653982`20.*^-8}, 
  {-1.0224749365855689374221659635483`20.*^-7, 
   4.305157627728711315461751425466`20.*^-8}, 
  {-6.203217034642712428977199589154`20.*^-8, 
   2.611880856691668391148294563855`20.*^-8}, 
  {-3.763027547645165101550575599541`20.*^-8, 
   1.584432651640069516442347620859`20.*^-8}, 
  {-2.282607280924566608734176633684`20.*^-8, 
   9.61097802494554361572284898394`20.*^-9}, 
  {-1.38455066023230617705365081298`20.*^-8, 
   5.82968699045181548233116131781`20.*^-9}, 
  {-1.175366918816829786551287388117`20.*^-8, 
   4.9489133423866517328475258447`20.*^-9}, 
  {-1.937747076397671915087574377492`20.*^-8, 
   8.1589350585165133266845236947`20.*^-9}, 
  {-3.194517558454961830848402563504`20.*^-8, 
   1.345060024612615507725643184632`20.*^-8}, 
  {-5.266088693151923798980412501991`20.*^-8, 
   2.217300502379757389044384211365`20.*^-8}, 
  {-8.680191922365133487974444213745`20.*^-8, 
   3.654817651522161468620818616314`20.*^-8}, 
  {-1.4305455660844956987274240283631`20.*^-7, 
   6.023349751934718731483890645739`20.*^-8}, 
  {-2.3570060097400994477776585073685`20.*^-7, 
   9.924235830484629253800667399448`20.*^-8}, 
  {-3.8817974731325361241806180073592`20.*^-7, 
   1.6344410413189625786023654767827`20.*^-7}, 
  {-6.3884776374547582075351318165901`20.*^-7, 
   2.6898853210335824031726870806694`20.*^-7}, 
  {-1.05016002872919713242296077411741`20.*^-6, 
   4.4217264367545142417808874699679`20.*^-7}, 
  {-1.72298309689696529166526351449678`20.*^-6, 
   7.2546656711451170175379516399865`20.*^-7}, 
  {-2.81799501217819246335761818704053`20.*^-6, 
   1.18652421565397577404531292085917`20.*^-6}, 
  {-4.58525871350542548197050576164793`20.*^-6, 
   1.93063524779175809767179189964123`20.*^-6}, 
  {-7.39856567405531755792508076985614`20.*^-6, 
   3.115185546970660024389507692571`20.*^-6}, 
  {-0.0000117774707346734190676461084907051`20., 
   4.95893504617828171269309831187584`20.*^-6}, 
  {-0.00001834776937640336611500977356888222`20., 
   7.72537657953825941684622045005566`20.*^-6}, 
  {-0.00002763628133339468514907694068861345`20., 
   0.0000116363289824819726943481855531004`20.}, 
  {-0.00003956091215049830363584054277347562`20., 
   0.00001665722616863086468877496537830554`20.}, 
  {-0.00005263700568019666472434948291400448`20., 
   0.00002216294976008280619972609806905451`20.}, 
  {-0.00006351966210124194208279258739518332`20., 
   0.00002674512088473344929801793153481402`20.}, 
  {-0.0000681113007098518046277338195139127`20., 
   0.00002867844240414812826430897663743693`20.}, 
  {-0.00006433828412962719526344395910798839`20., 
   0.00002708980384405355590039745646652143`20.}, 
  {-0.00005392191219694807953849689763178318`20., 
   0.00002270396303029392822673553584496136`20.}, 
  {-0.00004089122828740527357059392084207068`20., 
   0.0000172173592789074836086711245650824`20.}, 
  {-0.00002875196479049015499703493683839696`20., 
   0.0000121060904381011178934883944582724`20.}, 
  {-0.00001917328969381433832074816568437751`20., 
   8.0729640816060371876834381828958`20.*^-6}, 
  {-0.00001234306907052299637928869300256798`20., 
   5.19708171390441952812155494844967`20.*^-6}, 
  {-7.76815088840487569083675140388858`20.*^-6, 
   3.27080037406521081719442164374256`20.*^-6}, 
  {-4.81983989105500900094713227301899`20.*^-6, 
   2.0294062699178985267145820096922`20.*^-6}, 
  {-2.96426325282392058406324013411899`20.*^-6, 
   1.24811084329428235118452216173432`20.*^-6}, 
  {-1.81320225990003803649892858279519`20.*^-6, 
   7.6345358311580548905218045591375`20.*^-7}, 
  {-1.10544186693494719035905947478458`20.*^-6, 
   4.654492071305040801511829367514`20.*^-7}, 
  {-6.7258619250585983117856961342359`20.*^-7, 
   2.8319418631825677102255562670466`20.*^-7}, 
  {-4.0872018416466549851682100639016`20.*^-7, 
   1.7209270912196442042813516058532`20.*^-7}, 
  {-2.481874438717221557414746694538`20.*^-7, 
   1.0449997636704090768062091345424`20.*^-7}, 
  {-1.5063869360708214051874359847355`20.*^-7, 
   6.34268183608766907447341467257`20.*^-8}, 
  {-9.140579216217519645047707051332`20.*^-8, 
   3.848664933144218797914824021613`20.*^-8}, 
  {-5.545469839568023261409775937961`20.*^-8, 
   2.334934669291799267962010921247`20.*^-8}, 
  {-3.364023079130159036494508609242`20.*^-8, 
   1.416430770160066962734529940734`20.*^-8}, 
  {-2.04057652970278871497643496738`20.*^-8, 
   8.59190117769595248411130512581`20.*^-9}, 
  {-1.237743381634017396530852121785`20.*^-8, 
   5.21155108056428377486674577594`20.*^-9}, 
  {-1.056277032653858854547223785266`20.*^-8, 
   4.44748224275308991388304751691`20.*^-9}, 
  {-1.74141085229660772242190371578`20.*^-8, 
   7.33225622019624304177643669802`20.*^-9}, 
  {-2.870840684432112437881287212233`20.*^-8, 
   1.208775025024047342265805141993`20.*^-8}, 
  {-4.732508601228453499025610029932`20.*^-8, 
   1.992635200517243578537098959972`20.*^-8}, 
  {-7.800665045181083638033161321686`20.*^-8, 
   3.284490545339403637066594240711`20.*^-8}, 
  {-1.2855898893012195027644957838927`20.*^-7, 
   5.413010060215661064271561195336`20.*^-8}, 
  {-2.1181606193221688353320681167756`20.*^-7, 
   8.918571028724921411924497333793`20.*^-8}, 
  {-3.4884047568365640728501904527607`20.*^-7, 
   1.4688020028785532938316591380044`20.*^-7}, 
  {-5.7409592469734937396629458167788`20.*^-7, 
   2.4172459987256815745949245544332`20.*^-7}, 
  {-9.4369405126771763379136684682222`20.*^-7, 
   3.9734486369167058264899656708305`20.*^-7}, 
  {-1.54823954218150904511858343844697`20.*^-6, 
   6.5189033355010907162887723724084`20.*^-7}, 
  {-2.53201937905890089218981068118232`20.*^-6, 
   1.06611342276164248092202554997151`20.*^-6}, 
  {-4.11947154234792756006451922306716`20.*^-6, 
   1.73451433362018002529032388339671`20.*^-6}, 
  {-6.64578772881249227527948131076631`20.*^-6, 
   2.79822641213157569485451844663845`20.*^-6}, 
  {-0.0000105761381112286911168692272049318`20., 
   4.45311078367523836499756934944498`20.*^-6}, 
  {-0.00001646907303212639422901318850695079`20., 
   6.93434653984269230695292147661086`20.*^-6}, 
  {-0.00002479074925909167794538740097125663`20., 
   0.00001043821021435439071384732672473963`20.}, 
  {-0.00003545702981845606849634985025991944`20., 
   0.0000149292757130341341037262527410187`20.}, 
  {-0.00004712730733183400353974959718495906`20., 
   0.00001984307677129852780621035670945645`20.}, 
  {-0.00005680904638181278439371009527520668`20., 
   0.00002391959847655275132366740853692914`20.}, 
  {-0.00006086025647137872151408491159951113`20., 
   0.00002562537114584367221645680488400469`20.}, 
  {-0.00005745652928634634266807366340264214`20., 
   0.0000241922228574089863865573319590072`20.}, 
  {-0.00004814423036160443005115521081177179`20., 
   0.00002027125488909660212680219402600915`20.}, 
  {-0.00003651069648702758016779015573519396`20., 
   0.00001537292483664319164959585504639746`20.}, 
  {-0.00002567503803427258911285613893357819`20., 
   0.0000108105423302200375212025848141382`20.}, 
  {-0.00001712373793308026753397486228375834`20., 
   7.20999491919169159325257359316142`20.*^-6}, 
  {-0.00001102485061906015146107888727474061`20., 
   4.642042365920063773085847273575`20.*^-6}, 
  {-6.93907094980918785548525322908064`20.*^-6, 
   2.92171408413018436020431714908659`20.*^-6}, 
  {-4.30565374035328754913012251505268`20.*^-6, 
   1.81290683804348949437057790107482`20.*^-6}, 
  {-2.64812159209489706876762550981915`20.*^-6, 
   1.11499856509258823948110547781859`20.*^-6}, 
  {-1.61985675770662773640733377996772`20.*^-6, 
   6.8204495061331694164519317051271`20.*^-7}, 
  {-9.875792863128752278972171147851`20.*^-7, 
   4.1582285739489483279882825885689`20.*^-7}, 
  {-6.008796752736662816959990733779`20.*^-7, 
   2.5300196853628053966147329405385`20.*^-7}, 
  {-3.6514704746398852906227969108504`20.*^-7, 
   1.5374612524799517013148618572`20.*^-7}, 
  {-2.2172916365901254652315321257925`20.*^-7, 
   9.335964785642633537816977371757`20.*^-8}, 
  {-1.3457994514264998754711950672985`20.*^-7, 
   5.666524006006315265141873967574`20.*^-8}, 
  {-8.166162263682803079423058416311`20.*^-8, 
   3.438384111024338138704445648975`20.*^-8}, 
  {-4.954307160648124732555295227148`20.*^-8, 
   2.086024067641315676865387464062`20.*^-8}, 
  {-3.005409988666507073525501925022`20.*^-8, 
   1.265435784701687188852842915798`20.*^-8}, 
  {-1.823046531800985063086631181382`20.*^-8, 
   7.67598539705677921299634181635`20.*^-9}, 
  {-1.105797349966197230855119226705`20.*^-8, 
   4.65598884196293570886365990192`20.*^-9}, 
  {-9.48060173842782966439185661321`20.*^-9, 
   3.99183231091698091132288699504`20.*^-9}, 
  {-1.563000509593524410656952367902`20.*^-8, 
   6.58105477723589225539769418064`20.*^-9}, 
  {-2.576716623088964304955090697782`20.*^-8, 
   1.08493331498482707577056450433`20.*^-8}, 
  {-4.247647524125731119186406377372`20.*^-8, 
   1.78848316805293941860480268521`20.*^-8}, 
  {-7.001447745708546156822284564887`20.*^-8, 
   2.947977998193072066030435606268`20.*^-8}, 
  {-1.1538710836087531703236745905212`20.*^-7, 
   4.858404562563171243468103539038`20.*^-8}, 
  {-1.901128434697707666532196102248`20.*^-7, 
   8.004751303990348069609246746306`20.*^-8}, 
  {-3.1309468530326667343760705775978`20.*^-7, 
   1.3182934118032280986846612958305`20.*^-7}, 
  {-5.1526083664175703898826750353494`20.*^-7, 
   2.1695193121758191115295473833049`20.*^-7}, 
  {-8.469617144810997554753837270673`20.*^-7, 
   3.5661545872888410756858262192307`20.*^-7}, 
  {-1.38948594917003383434635973603338`20.*^-6, 
   5.8504671544001424604057252043512`20.*^-7}, 
  {-2.27224953254102951732998025233416`20.*^-6, 
   9.5673664528043348098104431677228`20.*^-7}, 
  {-3.69646635594654351372693448689243`20.*^-6, 
   1.55640688671433411104291978395471`20.*^-6}, 
  {-5.96240743306286673296756622171418`20.*^-6, 
   2.5104873402369965191442384091428`20.*^-6}, 
  {-9.48619656476141509343194948594558`20.*^-6, 
   3.99418802726796424986608399408236`20.*^-6}, 
  {-0.00001476610526418011939695480940170537`20., 
   6.21730747965478711450728816913911`20.*^-6}, 
  {-0.00002221475154335223494530085378735879`20., 
   9.35357959720094102960035948941422`20.*^-6}, 
  {-0.00003174844086726149363678285118832742`20., 
   0.00001336776457568904995232962155297996`20.}, 
  {-0.00004215897478016710203803885030020769`20., 
   0.00001775114727585983243706898960008745`20.}, 
  {-0.00005077120447538993026928602027488233`20., 
   0.00002137734925279576011338358748416097`20.}, 
  {-0.00005434822044349449044556395852324546`20., 
   0.00002288346123936610124023745622031387`20.}, 
  {-0.00005128323426652414673025122474386052`20., 
   0.00002159294074379964072852683147109917`20.}, 
  {-0.00004296360676970724029789648218440789`20., 
   0.00001808993969250831170437746618290859`20.}, 
  {-0.00003258271502572330557440573155622019`20., 
   0.00001371903790556770761027609749735588`20.}, 
  {-0.00002291535485365429314429868116694132`20., 
   9.64857046469654448180997101765952`20.*^-6}, 
  {-0.00001528503717836550037038628455756478`20., 
   6.43580512773284226121527770844832`20.*^-6}, 
  {-9.84200049147370877270125261212918`20.*^-6, 
   4.14400020693629843061105373142281`20.*^-6}, 
  {-6.19501868954781009558098652817676`20.*^-6, 
   2.60842892191486740866567853817968`20.*^-6}, 
  {-3.84415482130131761349185635110241`20.*^-6, 
   1.61859150370581794252288688467469`20.*^-6}, 
  {-2.36435591438613924476605969729885`20.*^-6, 
   9.955182797415323135857093462311`20.*^-7}, 
  {-1.44630473440036069455388533135234`20.*^-6, 
   6.0897041448436239770689908688519`20.*^-7}, 
  {-8.8178008821666907550240641065222`20.*^-7, 
   3.7127582661754487389575006764303`20.*^-7}, 
  {-5.3651142445335905631817791659383`20.*^-7, 
   2.2589954713825644476554859646055`20.*^-7}, 
  {-3.260327111216609202060529703603`20.*^-7, 
   1.3727693099859407166570651383592`20.*^-7}, 
  {-1.9797820034427899750923648439123`20.*^-7, 
   8.335924225022273579336273027`20.*^-8}, 
  {-1.2016434196763031912368392948091`20.*^-7, 
   5.059551240742329226260375978143`20.*^-8}, 
  {-7.291446669274809293649102659062`20.*^-8, 
   3.070082808115709176273306382763`20.*^-8}, 
  {-4.423630970963727609553709024073`20.*^-8, 
   1.862581461458411625075245904873`20.*^-8}, 
  {-2.683489165605963843892704264346`20.*^-8, 
   1.129890174991984776375875479725`20.*^-8}, 
  {-1.627773490148188957239502536541`20.*^-8, 
   6.85378311641342718837685278544`20.*^-9}, 
  {-9.87351569846760256602577073755`20.*^-9, 
   4.1572697677758326593792718895`20.*^-9}, 
  {-8.49980824605597574677229225979`20.*^-9, 
   3.57886662991830557758833358307`20.*^-9}, 
  {-1.401303390121738186999906886942`20.*^-8, 
   5.90022480051258183999960794502`20.*^-9}, 
  {-2.310146062704866960383095976629`20.*^-8, 
   9.72693079033628193845514095423`20.*^-9}, 
  {-3.808209214823516483855632238849`20.*^-8, 
   1.603456511504638519518160942672`20.*^-8}, 
  {-6.27710559591873086401278939527`20.*^-8, 
   2.642991829860518258531700798009`20.*^-8}, 
  {-1.0344932081350768837270591086079`20.*^-7, 
   4.355760876358218457798143615193`20.*^-8}, 
  {-1.7044324217005432918883198993527`20.*^-7, 
   7.176557565054919123740294313063`20.*^-8}, 
  {-2.806988881443381445201697753824`20.*^-7, 
   1.1818900553445816611375569489784`20.*^-7}, 
  {-4.6194114905045441101127251756018`20.*^-7, 
   1.9450153644229659411000948107796`20.*^-7}, 
  {-7.5930156410696542896610693190662`20.*^-7, 
   3.1970592172924860166993976080278`20.*^-7}, 
  {-1.24563250525064690292217289498084`20.*^-6, 
   5.2447684431606185386196753472878`20.*^-7}, 
  {-2.03689082947127902991154587979529`20.*^-6, 
   8.5763824398790695996275615991381`20.*^-7}, 
  {-3.31329074507673823696843151032593`20.*^-6, 
   1.3950697874007318892498658990846`20.*^-6}, 
  {-5.34357716790584927934722095373092`20.*^-6, 
   2.24992722859193653867251408578144`20.*^-6}, 
  {-8.49971848747812587153723514076808`20.*^-6, 
   3.57882883683289510380515163821813`20.*^-6}, 
  {-0.00001322600974196684729686938168352429`20., 
   5.56884620714393570394500281411548`20.*^-6}, 
  {-0.00001988779795858122354112456552046488`20., 
   8.37380966677104149099981706124836`20.*^-6}, 
  {-0.00002840359213680278683646019581219579`20., 
   0.00001195940721549591024693060876302982`20.}, 
  {-0.00003768635615743979936247524254156779`20., 
   0.00001586793943471149446841062843855484`20.}, 
  {-0.00004534634194696222486273434101558101`20., 
   0.00001909319660924725257378288042761306`20.}, 
  {-0.00004850676849874952167485266236728603`20., 
   0.00002042390252578927228414848941780465`20.}, 
  {-0.00004575119057152995182942580230328436`20., 
   0.0000192636591880126112966003378119092`20.}, 
  {-0.00003832287421859271826254821470900613`20., 
   0.00001613594703940746032107293250905522`20.}, 
  {-0.00002906396121028340245846746322860821`20., 
   0.000012237457351698274719354721359414`20.}, 
  {-0.00002044267105354107972491697254186877`20., 
   8.60744044359624409470188317552371`20.*^-6}, 
  {-0.00001363718089999529039734415179925302`20., 
   5.74197090526117490414490602073812`20.*^-6}, 
  {-8.78172452725612565224835865638448`20.*^-6, 
   3.69756822200257922199930890795137`20.*^-6}, 
  {-5.52798052978821985948502890328232`20.*^-6, 
   2.32757074938451362504632795927676`20.*^-6}, 
  {-3.43038696066059009891830017733142`20.*^-6, 
   1.44437345712024846270244217992903`20.*^-6}, 
  {-2.10992440722409351090647040005988`20.*^-6, 
   8.8838922409435516248693490528836`20.*^-7}, 
  {-1.29068796950819600772520403672323`20.*^-6, 
   5.4344756610871410851587538388346`20.*^-7}, 
  {-7.8691229742284853510361575561901`20.*^-7, 
   3.3133149365172569899099610762904`20.*^-7}, 
  {-4.7879305108294663526960052610496`20.*^-7, 
   2.0159707414018805695562127414945`20.*^-7}, 
  {-2.9095897847830014621306092504639`20.*^-7, 
   1.2250904356981058787918354738794`20.*^-7}, 
  {-1.7668065892487566740597367560807`20.*^-7, 
   7.439185638942133364462049499288`20.*^-8}, 
  {-1.0723779844914897868190200441736`20.*^-7, 
   4.515275724174693839237979133364`20.*^-8}, 
  {-6.507083335089673325584195546306`20.*^-8, 
   2.739824562143020347614398124759`20.*^-8}, 
  {-3.947769529952230522515555286922`20.*^-8, 
   1.662218749453570746322339068177`20.*^-8}, 
  {-2.39482007429476887757541581765`20.*^-8, 
   1.008345294439902685294911923222`20.*^-8}, 
  {-1.452670448414805571202187653223`20.*^-8, 
   6.11650715122023398400921117147`20.*^-9}, 
  {-8.81140177215859759705458688837`20.*^-9, 
   3.71006390406677793560193132142`20.*^-9}, 
  {-7.61293193100120139800706258713`20.*^-9, 
   3.20544502357945322021350003669`20.*^-9}, 
  {-1.255089909536196287683107745438`20.*^-8, 
   5.28458909278398436919203261237`20.*^-9}, 
  {-2.069101818305235496381799170756`20.*^-8, 
   8.71200765602204419529178598214`20.*^-9}, 
  {-3.410851562283005104970403830826`20.*^-8, 
   1.436148026224423202092801612978`20.*^-8}, 
  {-5.62212879878343284160277073287`20.*^-8, 
   2.367212125803550670148535045417`20.*^-8}, 
  {-9.26547963118446713254674300206`20.*^-8, 
   3.901254581551354582124944421921`20.*^-8}, 
  {-1.5265753526150527121568251354497`20.*^-7, 
   6.427685695221274577502421622945`20.*^-8}, 
  {-2.5140631637634609956313556060844`20.*^-7, 
   1.0585529110582993665816234130882`20.*^-7}, 
  {-4.1373023800124592890156144651255`20.*^-7, 
   1.7420220547420881216907850379476`20.*^-7}, 
  {-6.800438133629491072090853716111`20.*^-7, 
   2.8633423720545225566698331436258`20.*^-7}, 
  {-1.11557663150918328251371159954078`20.*^-6, 
   4.6971647642491927684787856822768`20.*^-7}, 
  {-1.82413016759550809003812920783213`20.*^-6, 
   7.6805480740863498527921229803459`20.*^-7}, 
  {-2.96696867507656355297683665939736`20.*^-6, 
   1.24924996845328991704287859343047`20.*^-6}, 
  {-4.78442788405211089024374527573928`20.*^-6, 
   2.01449595117983616431315590557444`20.*^-6}, 
  {-7.6087844327503413507586202391378`20.*^-6, 
   3.20369870852645951610889273226854`20.*^-6}, 
  {-0.00001183604521849837131131102816930182`20., 
   4.98359798673615634160464343970603`20.*^-6}, 
  {-0.00001778980218010073587921806387529115`20., 
   7.49044302320030984388129005275417`20.*^-6}, 
  {-0.00002539197173802582233529421834333136`20., 
   0.00001069135652127403045696598667087635`20.}, 
  {-0.0000336659660835399559420456220530098`20., 
   0.00001417514361412208671244026191705676`20.}, 
  {-0.00004047830240297049826907505520379061`20., 
   0.000017043495748619157165926339033175`20.}, 
  {-0.00004327233377779424722272886619688095`20., 
   0.00001821993001170284093588583839868671`20.}, 
  {-0.00004079836003808449700961783503209161`20., 
   0.00001717825685814084084615487790824909`20.}, 
  {-0.00003416939568566984102112455789708234`20., 
   0.00001438711397291361727205244543035045`20.}, 
  {-0.00002591454924142835506695412628540941`20., 
   0.00001091138915428562318608594790964606`20.}, 
  {-0.00001822911630717611404583411909971394`20., 
   7.67541739249520591403541856830061`20.*^-6}, 
  {-0.00001216171292747281134148137989720935`20., 
   5.12072123262013109115005469356184`20.*^-6}, 
  {-7.83220935030024423703491818945555`20.*^-6, 
   3.29777235802115546822522871134971`20.*^-6}, 
  {-4.93055236283481162908134166554869`20.*^-6, 
   2.07602204750939437013951228023101`20.*^-6}, 
  {-3.05976891232541410964325621936144`20.*^-6, 
   1.28832375255806909879716051341536`20.*^-6}, 
  {-1.88201457013519850098283715757159`20.*^-6, 
   7.9242718742534673725593143476699`20.*^-7}, 
  {-1.15128802138281599361897355283416`20.*^-6, 
   4.8475285110855410257640991698279`20.*^-7}, 
  {-7.0192897236530293560617025225375`20.*^-7, 
   2.9554904099591702551838747463314`20.*^-7}, 
  {-4.2708783455863533324133011265604`20.*^-7, 
   1.7982645665626750873319162638149`20.*^-7}, 
  {-2.5953902537364001164523412736971`20.*^-7, 
   1.092795896310063206927301588925`20.*^-7}, 
  {-1.5760168528706651191929118689129`20.*^-7, 
   6.63586043313964260712804997437`20.*^-8}, 
  {-9.565778243309090680312348078083`20.*^-8, 
   4.027696102445932918026251822349`20.*^-8}, 
  {-5.804424086092986000343067333956`20.*^-8, 
   2.443968036249678315933923087981`20.*^-8}, 
  {-3.52147629039336032836465232472`20.*^-8, 
   1.48272685911299382246932729462`20.*^-8}, 
  {-2.136220094729067465376811676919`20.*^-8, 
   8.99461092517502090684973337651`20.*^-9}, 
  {-1.295806892425869851414844035173`20.*^-8, 
   5.45602902074050463753618541125`20.*^-9}, 
  {-7.85992198068771668939750914583`20.*^-9, 
   3.30944083397377544816737227193`20.*^-9}, 
  {-6.81259545246510624718621811875`20.*^-9, 
   2.86846124314320263039419710263`20.*^-9}, 
  {-1.123143777639020955246912839965`20.*^-8, 
   4.72902643216429875893436985248`20.*^-9}, 
  {-1.851578646736663629100606656333`20.*^-8, 
   7.79612061783858370147623855297`20.*^-9}, 
  {-3.052268695784398836210517299203`20.*^-8, 
   1.285165766646062667878112547033`20.*^-8}, 
  {-5.031067482482359416836048748099`20.*^-8, 
   2.118344203150467122878336314991`20.*^-8}, 
  {-8.291369763291213311811265597846`20.*^-8, 
   3.491103058227879289183690778042`20.*^-8}, 
  {-1.3660764964507891042997073577735`20.*^-7, 
   5.751901037687533070735609927467`20.*^-8}, 
  {-2.2497295696899776393389571786352`20.*^-7, 
   9.472545556589379534058767067939`20.*^-8}, 
  {-3.7022611599444130494541389522959`20.*^-7, 
   1.5588468041871212839806900851772`20.*^-7}, 
  {-6.0852657448650829469525008497064`20.*^-7, 
   2.5622171557326665039800003577712`20.*^-7}, 
  {-9.9822945568924561188292636415496`20.*^-7, 
   4.2030713923757709974017952174945`20.*^-7}, 
  {-1.63217885938002416110592717545149`20.*^-6, 
   6.8723320394948385730775881071643`20.*^-7}, 
  {-2.65456912096824567417155869307387`20.*^-6, 
   1.11771331409189291544065629182058`20.*^-6}, 
  {-4.28017689575178147101551654915388`20.*^-6, 
   1.80217974557969746148021749438059`20.*^-6}, 
  {-6.80564715104181348809703864630346`20.*^-6, 
   2.86553564254392146867243732475938`20.*^-6}, 
  {-0.00001058382249051236140723203193114669`20., 
   4.45634631179467848725559239206177`20.*^-6}, 
  {-0.00001590139590681532896636603023578594`20., 
   6.69532459234329640689096009927829`20.*^-6}, 
  {-0.00002268447020581744385070497530589007`20., 
   9.55135587613366056871788433932212`20.*^-6}, 
  {-0.00003005681172804185592804243224985242`20., 
   0.00001265549967496499196970207673677997`20.}, 
  {-0.00003611475137863496721734979486611116`20., 
   0.00001520621110679367040730517678573101`20.}, 
  {-0.0000385862020851593467059490238711961`20., 
   0.00001624682193059340913934695741945098`20.}, 
  {-0.00003636774441350581106939544076019487`20., 
   0.00001531273448989718360816650137271362`20.}, 
  {-0.00003045491029581186693621649037486437`20., 
   0.00001282312012455236502577536436836394`20.}, 
  {-0.00002309791068695242822397568244314923`20., 
   9.72543607871681188377923471290494`20.*^-6}, 
  {-0.00001624911746842266694584792881624008`20., 
   6.84173367091480713509386476473267`20.*^-6}, 
  {-0.00001084168222015008266193947536522549`20., 
   4.56491882953687691029030541693707`20.*^-6}, 
  {-6.98259640092173717697675657812458`20.*^-6, 
   2.94004058986178407451652908552614`20.*^-6}, 
  {-4.39592462715895574881058988525422`20.*^-6, 
   1.85091563248798136792024837273862`20.*^-6}, 
  {-2.72808568430334128046952183119507`20.*^-6, 
   1.14866765654877527598716708681899`20.*^-6}, 
  {-1.67803811184752902250044623338452`20.*^-6, 
   7.0654236288317011473702999300399`20.*^-7}, 
  {-1.02652319451072047447249835337275`20.*^-6, 
   4.3222029242556651556736772773589`20.*^-7}, 
  {-6.2586638963241840351217815914639`20.*^-7, 
   2.63522690371544590952496067009`20.*^-7}, 
  {-3.808096305018080495179526012663`20.*^-7, 
   1.6034089705339286295492741105949`20.*^-7}, 
  {-2.3141674110579386586893458209137`20.*^-7, 
   9.743862783401846983955140298586`20.*^-8}, 
  {-1.4052506772937595981527740810751`20.*^-7, 
   5.916844957026356202748522446632`20.*^-8}, 
  {-8.529307401886729103404404633713`20.*^-8, 
   3.591287327110201727749223003669`20.*^-8}, 
  {-5.175507056162998961228964914794`20.*^-8, 
   2.179160865752841667885879964124`20.*^-8}, 
  {-3.139921040897457178756886268392`20.*^-8, 
   1.322072017219981970002899481429`20.*^-8}, 
  {-1.904759152523401590046196157959`20.*^-8, 
   8.0200385369406382738787206651`20.*^-9}, 
  {-1.15540549392674597349754444323`20.*^-8, 
   4.86486523758629883577913449781`20.*^-9}, 
  {-7.00829573764444458794368881342`20.*^-9, 
   2.95086136321871351071313213196`20.*^-9}, 
  {-6.09163491000705609058237602811`20.*^-9, 
   2.56489890947665519603468464341`20.*^-9}, 
  {-1.004283900754635697226938606574`20.*^-8, 
   4.22856379265109767253447834347`20.*^-9}, 
  {-1.655629349749910680079686049844`20.*^-8, 
   6.9710709463154133898092044204`20.*^-9}, 
  {-2.729250487451247002083457992596`20.*^-8, 
   1.149158099979472421929877049514`20.*^-8}, 
  {-4.49862974531158772117053648432`20.*^-8, 
   1.894159892762773777334962730241`20.*^-8}, 
  {-7.413879521392964032497601137737`20.*^-8, 
   3.12163348269177432947267416326`20.*^-8}, 
  {-1.2214982013516771696832311771733`20.*^-7, 
   5.143150321480745977613604956519`20.*^-8}, 
  {-2.0116192275297058772142708078966`20.*^-7, 
   8.469975694861919483007456033248`20.*^-8}, 
  {-3.3103860708720999726471171824305`20.*^-7, 
   1.3938467666829894621672072347078`20.*^-7}, 
  {-5.4410760330527781132002551322399`20.*^-7, 
   2.2909793823380118371369495293642`20.*^-7}, 
  {-8.9253494616514473735090776521212`20.*^-7, 
   3.7580418785900831046354011166826`20.*^-7}, 
  {-1.45930356398843915713209692071164`20.*^-6, 
   6.1444360588986911879246186135226`20.*^-7}, 
  {-2.37325543615035052652481166813319`20.*^-6, 
   9.9926544680014759011571017605606`20.*^-7}, 
  {-3.82620502505295789245578137090393`20.*^-6, 
   1.61103369475914016524453952459113`20.*^-6}, 
  {-6.08284798159367452690319499671897`20.*^-6, 
   2.5611991501447050639592399986185`20.*^-6}, 
  {-9.45747004615121770403941681345876`20.*^-6, 
   3.98209265101103903327975444777211`20.*^-6}, 
  {-0.00001420414257415600950546320328488726`20., 
   5.98069161017095137072134875153147`20.*^-6}, 
  {-0.0000202536132258026951781469693697534`20., 
   8.52783714770639796974609236621198`20.*^-6}, 
  {-0.00002682057636847919902866686653822705`20., 
   0.00001129287426041229432785973327925348`20.}, 
  {-0.00003220722901640948143367129994981289`20., 
   0.0000135609385332250448141773894525528`20.}, 
  {-0.00003439440769252921081267591545993642`20., 
   0.00001448185587053861507902143808839428`20.}, 
  {-0.0000324071874955067546939485868344121`20., 
   0.00001364513157705547566060993129869985`20.}, 
  {-0.00002713533280252135383997391455005221`20., 
   0.0000114254032852721489852521745473904`20.}, 
  {-0.00002058064094764803572173605290850471`20., 
   8.66553303058864661967833806673883`20.*^-6}, 
  {-0.00001447929695113494256119805151554935`20., 
   6.0965460846883968678728637960208`20.*^-6}, 
  {-9.6615800900004166101488508341126`20.*^-6, 
   4.06803372210543857269425298278425`20.*^-6}, 
  {-6.22294417282573932639031777839393`20.*^-6, 
   2.62018702013715340058539695932378`20.*^-6}, 
  {-3.91785973569230579147790637207128`20.*^-6, 
   1.64962515187044454378017110403`20.*^-6}, 
  {-2.43147502801992122390597567934408`20.*^-6, 
   1.02377895916628262059198975972384`20.*^-6}, 
  {-1.49562283589034853647693874993738`20.*^-6, 
   6.2973593090119938377976368418417`20.*^-7}, 
  {-9.1494365074813437217410004047291`20.*^-7, 
   3.8523943189395131459962106967279`20.*^-7}, 
  {-5.5784109164704235672845833732461`20.*^-7, 
   2.3488045964085993967514035255774`20.*^-7}, 
  {-3.3942108499593687962609164031761`20.*^-7, 
   1.429141410509207914215122696074`20.*^-7}, 
  {-2.0626564715711899476780482759065`20.*^-7, 
   8.684869353983957674433887477501`20.*^-8}, 
  {-1.2525258182474260378200084713935`20.*^-7, 
   5.273792918936530685557930405868`20.*^-8}, 
  {-7.6023368453363056705890299967`20.*^-8, 
   3.200983934878444492879591577558`20.*^-8}, 
  {-4.613032611822008556591986487213`20.*^-8, 
   1.942329520767161497512415363036`20.*^-8}, 
  {-2.798675306389900471804042917956`20.*^-8, 
   1.178389602690484409180649649666`20.*^-8}, 
  {-1.697750865139196268868202914804`20.*^-8, 
   7.14842469532293165839243332549`20.*^-9}, 
  {-1.029836740971486854500152040035`20.*^-8, 
   4.33615469882731307157958753699`20.*^-9}, 
  {-6.24663904365241774715266311309`20.*^-9, 
   2.63016380785364957774848973183`20.*^-9}, 
  {-5.4431925296724731286905148686`20.*^-9, 
   2.29187053880946236997495362889`20.*^-9}, 
  {-8.97379660743057356316835574792`20.*^-9, 
   3.77844067681287307922878136754`20.*^-9}, 
  {-1.479389958686075149939627424233`20.*^-8, 
   6.22901035236242168395632599677`20.*^-9}, 
  {-2.438724057975029156140914356136`20.*^-8, 
   1.026831182305275434164595518373`20.*^-8}, 
  {-4.019750041374157964525584554362`20.*^-8, 
   1.692526333210171774537088233415`20.*^-8}, 
  {-6.624659340080688375318688395488`20.*^-8, 
   2.789330248455026684344710903364`20.*^-8}, 
  {-1.0914644296048111769990078788001`20.*^-7, 
   4.595639703599204955785296331789`20.*^-8}, 
  {-1.797464991896199382063659495941`20.*^-7, 
   7.568273650089260556057513667121`20.*^-8}, 
  {-2.9579434542164122543235436851569`20.*^-7, 
   1.2454498754595420018204394463817`20.*^-7}, 
  {-4.8617247354493365784750777457814`20.*^-7, 
   2.0470419938734048751474011561184`20.*^-7}, 
  {-7.9748320909028749369105973536897`20.*^-7, 
   3.3578240382748947102781462541851`20.*^-7}, 
  {-1.30384772908647628307700628274116`20.*^-6, 
   5.4898851751009527708505527694365`20.*^-7}, 
  {-2.12031942944467771842998740818071`20.*^-6, 
   8.927660755556537761810473297603`20.*^-7}, 
  {-3.41810946924364491232204280305603`20.*^-6, 
   1.43920398704995575255664960128674`20.*^-6}, 
  {-5.43329562901601472164102456347172`20.*^-6, 
   2.28770342274358514595411560567232`20.*^-6}, 
  {-8.44574369749716126891094578536992`20.*^-6, 
   3.55610260947248895533092454120839`20.*^-6}, 
  {-0.00001268067280857962556271483345942977`20., 
   5.33923065624405286851150882502306`20.*^-6}, 
  {-0.00001807369541207643452813363994670896`20., 
   7.60997701561113032763521681966694`20.*^-6}, 
  {-0.00002392169498228671487482635832990218`20., 
   0.00001007229262412072205255846666522196`20.}, 
  {-0.00002871110575992000945448359566859821`20., 
   0.00001208888663575579345451940870256766`20.}, 
  {-0.00003064755815089384887249330783311766`20., 
   0.00001290423501090267320947086645604953`20.}, 
  {-0.00002886913132772918464033230264325941`20., 
   0.00001215542371693860405908728532347766`20.}, 
  {-0.00002417052235662058014059301825236141`20., 
   0.00001017706204489287584867074452731009`20.}, 
  {-0.00001833232324031944259323724354509286`20., 
   7.7188729432923968813630499137233`20.*^-6}, 
  {-0.00001289835434760204734745879425576801`20., 
   5.43088604109559888314054494979704`20.*^-6}, 
  {-8.60726542862694422421474628783576`20.*^-6, 
   3.62411175942187125230094580540453`20.*^-6}, 
  {-5.54418228760718058742295335669211`20.*^-6, 
   2.3343925421503918262833487817651`20.*^-6}, 
  {-3.49066416879466491067840425425516`20.*^-6, 
   1.46975333422933259396985442284429`20.*^-6}, 
  {-2.1664105354486224897918980050381`20.*^-6, 
   9.1217285703099894307027284422658`20.*^-7}, 
  {-1.33260240777865542616735981918504`20.*^-6, 
   5.6109575064364438996520413439371`20.*^-7}, 
  {-8.1522521242842469432790427552978`20.*^-7, 
   3.4325272102249460813806495811781`20.*^-7}, 
  {-4.9704613218802984148399982106225`20.*^-7, 
   2.0928258197390730167747360886831`20.*^-7}, 
  {-3.0243135903235421706034858569485`20.*^-7, 
   1.2733951959257019665698887818731`20.*^-7}, 
  {-1.837875176388933090299125073506`20.*^-7, 
   7.738421795321823538101579256866`20.*^-8}, 
  {-1.1160315391947736111821443099409`20.*^-7, 
   4.699080165030625731293239199749`20.*^-8}, 
  {-6.773876885780181018284727700015`20.*^-8, 
   2.85215868874954990243567482106`20.*^-8}, 
  {-4.110332587925070645418332518079`20.*^-8, 
   1.730666352810556061228771586559`20.*^-8}, 
  {-2.49369368985670857084202801551`20.*^-8, 
   1.049976290465982556144011796005`20.*^-8}, 
  {-1.512741225540612846589968416383`20.*^-8, 
   6.36943673911836988037881438477`20.*^-9}, 
  {-9.17612074382468797541180314197`20.*^-9, 
   3.86362978687355283175233816504`20.*^-9}, 
  {-5.56592285751650790938864744816`20.*^-9, 
   2.34354646632274017237416734659`20.*^-9}, 
  {-4.86077776410874778636633000012`20.*^-9, 
   2.04664326909842012057529684215`20.*^-9}, 
  {-8.01360986892695285024565221191`20.*^-9, 
   3.3741515237587169895771167208`20.*^-9}, 
  {-1.321096335472004282731670041588`20.*^-8, 
   5.56251088619791276939650543827`20.*^-9}, 
  {-2.177781134049900158901416577458`20.*^-8, 
   9.1696047749469480374796487472`20.*^-9}, 
  {-3.589634250079939296167627193287`20.*^-8, 
   1.511424947402079703649527239279`20.*^-8}, 
  {-5.91580725600950477056185638487`20.*^-8, 
   2.49086621305663358760499216205`20.*^-8}, 
  {-9.746729669786729170518586264893`20.*^-8, 
   4.103886176752307019165720532585`20.*^-8}, 
  {-1.6051215029513551095663761811601`20.*^-7, 
   6.758406328216232040279478657516`20.*^-8}, 
  {-2.6414006333014799403213944776606`20.*^-7, 
   1.1121686877058862906616397800676`20.*^-7}, 
  {-4.3413994639208643798701764105727`20.*^-7, 
   1.8279576690193113178400742781358`20.*^-7}, 
  {-7.1211920248386240209501229917621`20.*^-7, 
   2.9983966420373153772421570491632`20.*^-7}, 
  {-1.1642455869995311831934913825566`20.*^-6, 
   4.9020866821032891923936479265542`20.*^-7}, 
  {-1.8932034606755397566998308897882`20.*^-6, 
   7.9713829923180621334729721675292`20.*^-7}, 
  {-3.05173768731306356176136134685184`20.*^-6, 
   1.28494218413181623653109951446393`20.*^-6}, 
  {-4.85031563123088089155360269839734`20.*^-6, 
   2.04223816051826563854888534669361`20.*^-6}, 
  {-7.53809280546337154833424791053325`20.*^-6, 
   3.17393381282668275719336754127714`20.*^-6}, 
  {-0.00001131475975343091199075719402991468`20., 
   4.76410936986564715400302906522724`20.*^-6}, 
  {-0.00001612083905782807552289323574257773`20., 
   6.78772170855918969384978347055905`20.*^-6}, 
  {-0.0000213273496411609742894083210060196`20., 
   8.97993669101514706922455621306087`20.*^-6}, 
  {-0.00002558546835580086783678267767361378`20., 
   0.00001077282878138983908917165375731106`20.}, 
  {-0.00002730061081327377249439096781062663`20., 
   0.00001149499402664158841869093381500069`20.}, 
  {-0.0000257103434916667015567813747847485`20., 
   0.00001082540778596492697127636833042042`20.}, 
  {-0.00002152403310494744267748756368997649`20., 
   9.06275078103050217999476365893746`20.*^-6}, 
  {-0.00001632533930630218204357849514788445`20., 
   6.87382707633776086045410322016187`20.*^-6}, 
  {-0.00001148693785175244553423162084928866`20., 
   4.83660541126418759336068246285838`20.*^-6}, 
  {-7.66588242166760084060765564834775`20.*^-6, 
   3.22773996701793719604532869404115`20.*^-6}, 
  {-4.93806035092142146765803440180741`20.*^-6, 
   2.07918330565112482848759343233995`20.*^-6}, 
  {-3.10915711097923650855759838974611`20.*^-6, 
   1.30911878357020484570846247989312`20.*^-6}, 
  {-1.92968252069796414787814799417338`20.*^-6, 
   8.1249790345177437805395705017827`20.*^-7}, 
  {-1.18700473162457082260157858231451`20.*^-6, 
   4.9979146594718771477961203465874`20.*^-7}, 
  {-7.2616230415437536119674387805578`20.*^-7, 
   3.0575254911763173103020794865505`20.*^-7}, 
  {-4.4274679275963101785935960258647`20.*^-7, 
   1.8641970221458148120394088529955`20.*^-7}, 
  {-2.6939352949473506795261638566806`20.*^-7, 
   1.1342885452409897598004900449182`20.*^-7}, 
  {-1.6371080261386419739897316284129`20.*^-7, 
   6.893086425846913574693606856476`20.*^-8}, 
  {-9.941190472659437341691603036339`20.*^-8, 
   4.185764409540815722817517067933`20.*^-8}, 
  {-6.033920610084968216668912641743`20.*^-8, 
   2.540598151614723459650068480735`20.*^-8}, 
  {-3.661335099851858441803759137727`20.*^-8, 
   1.541614778884993028127898584306`20.*^-8}, 
  {-2.221292529375214142050016854382`20.*^-8, 
   9.35281065000090165073691307108`20.*^-9}, 
  {-1.347495656852192382592357330601`20.*^-8, 
   5.67366592358817845302045191832`20.*^-9}, 
  {-8.17376035938482262836290730228`20.*^-9, 
   3.44158330921466215931069781148`20.*^-9}, 
  {-4.95792547233823974294947440564`20.*^-9, 
   2.0875475673003114707155681708`20.*^-9}, 
  {-4.33830390138727099619935117912`20.*^-9, 
   1.8266542742683246299786741806818614678952416903168`20.*^-9}, 
  {-7.15224390318508328431570500988`20.*^-9, 
   3.01147111713056138286977053048`20.*^-9}, 
  {-1.179094118062578673262761149593`20.*^-8, 
   4.96460681289506809794846799828`20.*^-9}, 
  {-1.94369443579709838688325364086`20.*^-8, 
   8.18397657177725636582422585625`20.*^-9}, 
  {-3.203786667696954015271187722323`20.*^-8, 
   1.348962807451349059061552725189`20.*^-8}, 
  {-5.27991333679992564501169341439`20.*^-8, 
   2.223121404968389745268081437638`20.*^-8}, 
  {-8.699027280923129945596776611953`20.*^-8, 
   3.662748328809738924461800678718`20.*^-8}, 
  {-1.4325771774641257619213102612153`20.*^-7, 
   6.031903905112108471247622152485`20.*^-8}, 
  {-2.3574455385519264870586822885608`20.*^-7, 
   9.926086478113374682352346478151`20.*^-8}, 
  {-3.8746516706767010827583687767357`20.*^-7, 
   1.6314322823901899295824710638889`20.*^-7}, 
  {-6.355479014521386075996815644371`20.*^-7, 
   2.6759911640090046635776065871036`20.*^-7}, 
  {-1.03903039040262996839652815071367`20.*^-6, 
   4.3748648016952840774590658977417`20.*^-7}, 
  {-1.68951327978100739046772214038359`20.*^-6, 
   7.1137401253937153282851458542466`20.*^-7}, 
  {-2.72320665649009376953478863410851`20.*^-6, 
   1.1466133290484605345409636354141`20.*^-6}, 
  {-4.32767732262767723478239726934044`20.*^-6, 
   1.82217992531691673043469358709071`20.*^-6}, 
  {-6.7246933768951529531240209095302`20.*^-6, 
   2.8314498429032222960522193303285`20.*^-6}, 
  {-0.00001009134895440759139487084645747865`20., 
   4.24898903343477532415614587683313`20.*^-6}, 
  {-0.00001437299707921887189948367839537651`20., 
   6.05178824388163027346681195594799`20.*^-6}, 
  {-0.00001900740680875526982091898125005797`20., 
   8.00311865631800834565009736844547`20.*^-6}, 
  {-0.00002279295769024143154233948187437392`20., 
   9.59703481694376064940609763131533`20.*^-6}, 
  {-0.00002431261884162844862262985476202364`20., 
   0.00001023689214384355731479151779453628`20.}, 
  {-0.00002289162878598580758740604326742431`20., 
   9.63858054146770845785517611259971`20.*^-6}, 
  {-0.00001916285640225513269950178507908401`20., 
   8.06857111673900324189548845435117`20.*^-6}, 
  {-0.0000145346740587322989539480541482253`20., 
   6.11986276157149429639918069398958`20.*^-6}, 
  {-0.00001022751065986161003838204182979134`20., 
   4.30632027783646738458191234938582`20.*^-6}, 
  {-6.8257743006326212360520246238351`20.*^-6, 
   2.87401023184531420465348405214108`20.*^-6}, 
  {-4.39709393076828994975657257264807`20.*^-6, 
   1.85140797084980629463434634637813`20.*^-6}, 
  {-2.76863712912201263570846979420347`20.*^-6, 
   1.16574194910400532029830307124358`20.*^-6}, 
  {-1.71837762553068818236384282062202`20.*^-6, 
   7.235274212760792346795127665777`20.*^-7}, 
  {-1.05703951796078191498177034484979`20.*^-6, 
   4.4506927072032922736074540835782`20.*^-7}, 
  {-6.4666039067130116827670029926204`20.*^-7, 
   2.7227805923002154453755802074192`20.*^-7}, 
  {-3.9427598827399903642116243207069`20.*^-7, 
   1.6601094243115748901943681350346`20.*^-7}, 
  {-2.3990179981769192443045814968842`20.*^-7, 
   1.0101128413376502081282448407933`20.*^-7}, 
  {-1.4578893528034148776177966461231`20.*^-7, 
   6.138481485488062642601249036307`20.*^-8}, 
  {-8.852912221864759116478957431859`20.*^-8, 
   3.727541988153582785885876813414`20.*^-8}, 
  {-5.373381569410159494896686085331`20.*^-8, 
   2.262476450277961892588078351718`20.*^-8}, 
  {-3.260526745449872591361423551683`20.*^-8, 
   1.372853366505209512152178337551`20.*^-8}, 
  {-1.97812697065073919579975128498`20.*^-8, 
   8.32895566589784924547263698939`20.*^-9}, 
  {-1.199985105494357196034042014943`20.*^-8, 
   5.05256886523939872014333479976`20.*^-9}, 
  {-7.2789783319425758189730213767`20.*^-9, 
   3.06483298187055823956758794808`20.*^-9}, 
  {-4.41518135267468309052378902624`20.*^-9, 
   1.8590237274419718275889638005238682870961001201665`20.*^-9}, 
  {-3.8701059772889292156873179041`20.*^-9, 
   1.6295183062269175644999233280438146145231126396928`20.*^-9}, 
  {-6.38035916176862186892871736628`20.*^-9, 
   2.68646701548152499744367047001`20.*^-9}, 
  {-1.05184358515531564978500421589`20.*^-8, 
   4.42881509539080273593685985638`20.*^-9}, 
  {-1.733925690034979913978427677127`20.*^-8, 
   7.3007397475157049009618007458`20.*^-9}, 
  {-2.858023199186919476777439333229`20.*^-8, 
   1.203378189131334516537869192939`20.*^-8}, 
  {-4.710081376882782670070399034462`20.*^-8, 
   1.983192158687487440029641698721`20.*^-8}, 
  {-7.76017318849671816044209965963`20.*^-8, 
   3.267441342524933962291410383002`20.*^-8}, 
  {-1.2779600426815424758409884715998`20.*^-7, 
   5.380884390238073582488372511999`20.*^-8}, 
  {-2.1029962187824650631442125322216`20.*^-7, 
   8.854720921189326581659842240935`20.*^-8}, 
  {-3.4564120406064737058507953157206`20.*^-7, 
   1.4553313855185152445687559224086`20.*^-7}, 
  {-5.6693675830310547161808058284977`20.*^-7, 
   2.3871021402236019857603392962095`20.*^-7}, 
  {-9.2683826142784730360217792286425`20.*^-7, 
   3.9024768902225149625354859910074`20.*^-7}, 
  {-1.50702382851713883018020858671575`20.*^-6, 
   6.3453634884932161270745624703822`20.*^-7}, 
  {-2.42891103558293554766361814451072`20.*^-6, 
   1.0226993834033412832267865871624`20.*^-6}, 
  {-3.8596038070000662327539050549463`20.*^-6, 
   1.62509633978950157168585475997739`20.*^-6}, 
  {-5.99645632988129954754841031308286`20.*^-6, 
   2.52482371784475770423090960550858`20.*^-6}, 
  {-8.99655458533274315065725166797192`20.*^-6, 
   3.78802298329799711606621122861975`20.*^-6}, 
  {-0.00001280991544204439450054049740635117`20., 
   5.39364860717658715812231469741104`20.*^-6}, 
  {-0.0000169343139487877429999811399086519`20., 
   7.13023745212115494736047996153764`20.*^-6}, 
  {-0.000020299575231525392912222862246457`20., 
   8.54718957116858648935699463008715`20.*^-6}, 
  {-0.00002164646040582226605429557772682019`20., 
   9.11429911824095412812445377971378`20.*^-6}, 
  {-0.0000203775354609806238239820900564806`20., 
   8.58001493093921003115035370799185`20.*^-6}, 
  {-0.00001705716210667614447524629264134592`20., 
   7.18196299228469241063001795425092`20.*^-6}, 
  {-0.00001293771969658921680717178155585851`20., 
   5.44746092487967023459864486562462`20.*^-6}, 
  {-9.10421633702639343732779309916044`20.*^-6, 
   3.83335424716900776308538656806758`20.*^-6}, 
  {-6.07639588466968226064149641558166`20.*^-6, 
   2.55848247775565568869115638550807`20.*^-6}, 
  {-3.91450948028208688366436232409002`20.*^-6, 
   1.64821451801351026680604729435369`20.*^-6}, 
  {-2.46484806179671509409788750333854`20.*^-6, 
   1.03783076286177477646226842245833`20.*^-6}, 
  {-1.5298578838736750298504721038326`20.*^-6, 
   6.4415068794681053888440930687687`20.*^-7}, 
  {-9.4108549851867757093925391317478`20.*^-7, 
   3.9624652569207476671126480554728`20.*^-7}, 
  {-5.7572819099725859506220293730508`20.*^-7, 
   2.4241186989358256634198018412846`20.*^-7}, 
  {-3.5102953338828456137112173465942`20.*^-7, 
   1.4780190879506718373520915143556`20.*^-7}, 
  {-2.1358862476610005512987870071113`20.*^-7, 
   8.993205253309476005468576872047`20.*^-8}, 
  {-1.2979858656155777039624087736662`20.*^-7, 
   5.465203644697169279841721152279`20.*^-8}, 
  {-7.88192024327850252039466544013`20.*^-8, 
   3.318703260327790534903017027423`20.*^-8}, 
  {-4.784029515611369055009908650031`20.*^-8, 
   2.014328217099523812635751010542`20.*^-8}, 
  {-2.90291361978241644364488940439`20.*^-8, 
   1.222279418855754292061006065007`20.*^-8}, 
  {-1.761167318542524411777354201793`20.*^-8, 
   7.41544134123168173379938611281`20.*^-9}, 
  {-1.068371696657529362767200175798`20.*^-8, 
   4.49840714382117626428294810862`20.*^-9}, 
  {-6.48062638717492035167626854533`20.*^-9, 
   2.72868479459996646386369201909`20.*^-9}, 
  {-3.93092836038907704559375946812`20.*^-9, 
   1.6551277306901377034078987234197646951549901996031`20.*^-9}, 
  {-3.45094467423171624249544626199`20.*^-9, 
   1.4530293365186173652612405313637513856776245608448`20.*^-9}, 
  {-5.6893178575232854190886628609`20.*^-9, 
   2.39550225579927807119522646774`20.*^-9}, 
  {-9.37920712896194667151302898666`20.*^-9, 
   3.94913984377345123011074904702`20.*^-9}, 
  {-1.546127367247963560615797216527`20.*^-8, 
   6.51000996735984657101388301695`20.*^-9}, 
  {-2.548474207725988511794216946288`20.*^-8, 
   1.073041771674100426018617661595`20.*^-8}, 
  {-4.199933556844324108013768874531`20.*^-8, 
   1.768393076566031203374218473486`20.*^-8}, 
  {-6.919657941281862056597169195229`20.*^-8, 
   2.913540185802889286988281766413`20.*^-8}, 
  {-1.1395389570721726555239638648396`20.*^-7, 
   4.798058766619674339048268904588`20.*^-8}, 
  {-1.8752027768405938403551163699437`20.*^-7, 
   7.895590639328816169916279452395`20.*^-8}, 
  {-3.0819934748978389937182485376786`20.*^-7, 
   1.2976814631148795763024204369175`20.*^-7}, 
  {-5.0551613873738082175330624295618`20.*^-7, 
   2.1284890052100245126454999703418`20.*^-7}, 
  {-8.2640876260231246279065014025112`20.*^-7, 
   3.4796158425360524749080005905309`20.*^-7}, 
  {-1.34367979306965756689335529258003`20.*^-6, 
   5.6575991287143476500772854424423`20.*^-7}, 
  {-2.16552308030728303886827860707608`20.*^-6, 
   9.1179919170832970057611730824257`20.*^-7}, 
  {-3.44076936445366044426051170466229`20.*^-6, 
   1.44874499555943597653074177038413`20.*^-6}, 
  {-5.34501755518748291429219146575833`20.*^-6, 
   2.25053370744736122707039640663508`20.*^-6}, 
  {-8.01763136846215870211662174029647`20.*^-6, 
   3.37584478672090892720699862749325`20.*^-6}, 
  {-0.00001141306710996325432897425334407083`20., 
   4.80550194103715971746284351329297`20.*^-6}, 
  {-0.00001508296900291190846162988603266931`20., 
   6.35072379069975093121258359270287`20.*^-6}, 
  {-0.00001807447097624618999271592475409917`20., 
   7.61030356894576420745933673856806`20.*^-6}, 
  {-0.00001926856146363161894876895467804597`20., 
   8.11307851100278692579745460128252`20.*^-6}, 
  {-0.0000181360636201930958754952834478186`20., 
   7.63623731376551405284011934644994`20.*^-6}, 
  {-0.0000151800445205966650514989268544972`20., 
   6.39159769288280633747323235978829`20.*^-6}, 
  {-0.00001151408341483598053244030283045288`20., 
   4.84803512203620232944854856019067`20.*^-6}, 
  {-8.10274614902654383062116558832396`20.*^-6, 
   3.41168258906380792868259603718904`20.*^-6}, 
  {-5.40822699625900935660117189374555`20.*^-6, 
   2.27714820895116183435838816578762`20.*^-6}, 
  {-3.48418959152524101814568850896593`20.*^-6, 
   1.46702719643168042869292147745932`20.*^-6}, 
  {-2.19394501256409035672235097238525`20.*^-6, 
   9.2376632107961699230414777784643`20.*^-7}, 
  {-1.36173980764289377865300662115174`20.*^-6, 
   5.7336412953385001206442384048496`20.*^-7}, 
  {-8.3767763708202715472788708444959`20.*^-7, 
   3.5270637350822195988542614082089`20.*^-7}, 
  {-5.1246988361947205896168449851676`20.*^-7, 
   2.1577679310293560377334084148074`20.*^-7}, 
  {-3.1246140093082467590688221951163`20.*^-7, 
   1.3156269512876828459237146084701`20.*^-7}, 
  {-1.9012182948081121843131979504127`20.*^-7, 
   8.005129662349946039213465054368`20.*^-8}, 
  {-1.1553791586909759010050231351169`20.*^-7, 
   4.864754352383056425284307937333`20.*^-8}, 
  {-7.015958782617654970538323716972`20.*^-8, 
   2.954087908470591566542452091355`20.*^-8}, 
  {-4.258425984296642089595432373124`20.*^-8, 
   1.793021467072270353513866262368`20.*^-8}, 
  {-2.583982235107447123807077381038`20.*^-8, 
   1.087992520045240894234558897278`20.*^-8}, 
  {-1.567675330460958804227019723406`20.*^-8, 
   6.60073823351982654411376725645`20.*^-9}, 
  {-9.50994354280675910543930783751`20.*^-9, 
   4.00418675486600383386918224737`20.*^-9}, 
  {-5.76862867708848060182640179078`20.*^-9, 
   2.42889628508988656919006391191`20.*^-9}, 
  {-3.49905484906411749793709319967`20.*^-9, 
   1.4732862522375231570261445051262815700761979125759`20.*^-9}, 
  {-3.07599995259682399616269294874`20.*^-9, 
   1.2951578747776101036474496626281515928111909175297`20.*^-9}, 
  {-5.07117345928149568892835668932`20.*^-9, 
   2.13523093022378765849615018498`20.*^-9}, 
  {-8.36015441525737115667105124353`20.*^-9, 
   3.52006501695047206596675841833`20.*^-9}, 
  {-1.378139820143453695329959963149`20.*^-8, 
   5.80269397955138398033667352905`20.*^-9}, 
  {-2.27157978712628395429341547013`20.*^-8, 
   9.56454647211066928123543355845`20.*^-9}, 
  {-3.743602622200616331572262710526`20.*^-8, 
   1.576253735663417402767268509695`20.*^-8}, 
  {-6.167813610145914357788815694644`20.*^-8, 
   2.596974151640384992753185555639`20.*^-8}, 
  {-1.01572145265146313962523066726`20.*^-7, 
   4.27672190590089743000097123057`20.*^-8}, 
  {-1.6714437590204130623403950342572`20.*^-7, 
   7.037657932717528683538505407397`20.*^-8}, 
  {-2.7470849949005200953758950327591`20.*^-7, 
   1.1566673662739031980530084348459`20.*^-7}, 
  {-4.5057827838723165226048020790232`20.*^-7, 
   1.8971716984725543253072850859044`20.*^-7}, 
  {-7.3658307466272090877981861256081`20.*^-7, 
   3.101402419632509089599236263414`20.*^-7}, 
  {-1.19759233397802748422659981366324`20.*^-6, 
   5.0424940378022209862172623733189`20.*^-7}, 
  {-1.92998657610409791341928747567694`20.*^-6, 
   8.1262592678067280565022630554819`20.*^-7}, 
  {-3.06628780544272005985605853606659`20.*^-6, 
   1.29106854966009265678149833097542`20.*^-6}, 
  {-4.76271501473355577373307174483875`20.*^-6, 
   2.0053536904141287468349775767742`20.*^-6}, 
  {-7.14292954029591177277376902606439`20.*^-6, 
   3.00754928012459443064158695834291`20.*^-6}, 
  {-0.00001016556689070077773791988768176962`20., 
   4.28023869082138010017679481337667`20.*^-6}, 
  {-0.00001343057317132607154018395791940823`20., 
   5.65497817740045117481429807132978`20.*^-6}, 
  {-0.00001608972266586024028939143974168412`20., 
   6.7746200698358906481648167333407`20.*^-6}, 
  {-0.00001714861983811219591713776521183186`20., 
   7.2204715107840824914264274576134`20.*^-6}, 
  {-0.00001613838133149798052021696336792626`20., 
   6.79510792905178127167030036544265`20.*^-6}, 
  {-0.00001350727698793284910002900525505803`20., 
   5.68727452123488383159116010739285`20.*^-6}, 
  {-0.0000102454016970934126785437568621052`20., 
   4.31385334614459481201842394193904`20.*^-6}, 
  {-7.21021054761626045757884446510385`20.*^-6, 
   3.03587812531210966634898714320162`20.*^-6}, 
  {-4.81268828323780402832654211622744`20.*^-6, 
   2.02639506662644380140064931209576`20.*^-6}, 
  {-3.10061960616020053173613987030805`20.*^-6, 
   1.30552404469903180283626941907708`20.*^-6}, 
  {-1.95246111057381007188295767662003`20.*^-6, 
   8.2208888866265687237177165331371`20.*^-7}, 
  {-1.21187391278060117395700832108632`20.*^-6, 
   5.1026270011814786271874034572057`20.*^-7}, 
  {-7.4549459691991464433398647871535`20.*^-7, 
   3.1389246186101669235115220156435`20.*^-7}, 
  {-4.5607746320645054741451445205799`20.*^-7, 
   1.9203261608692654627979555876127`20.*^-7}, 
  {-2.7807907065179275841254058579325`20.*^-7, 
   1.1708592448496537196317498349189`20.*^-7}, 
  {-1.6920178271525543123027695453443`20.*^-7, 
   7.124285588010754999169555980399`20.*^-8}, 
  {-1.0282485451311640574059223802079`20.*^-7, 
   4.329467558447006557498620548242`20.*^-8}, 
  {-6.243972535045075956286980698179`20.*^-8, 
   2.629041067387400402647149767653`20.*^-8}, 
  {-3.789861070857902412038978960423`20.*^-8, 
   1.595730977203327331384833246493`20.*^-8}, 
  {-2.299661163309337295562011162596`20.*^-8, 
   9.68278384551299913920846805304`20.*^-9}, 
  {-1.395180947540658008087848522496`20.*^-8, 
   5.87444609490803371826462535788`20.*^-9}, 
  {-8.46354686401833614824287286112`20.*^-9, 
   3.56359867958666785189173594153`20.*^-9}, 
  {-5.13389616522049671471471877005`20.*^-9, 
   2.16164049061915651145882895581`20.*^-9}, 
  {-3.11404773411707702172810030149`20.*^-9, 
   1.3111779933124534828328843374708571348866770665472`20.*^-9}, 
  {-2.74085737918292125902792221316`20.*^-9, 
   1.154045212287545793274914616067466137302261039104`20.*^-9}, 
  {-4.51864814792652411681259560225`20.*^-9, 
   1.90258869386379962813161920095`20.*^-9}, 
  {-7.44927957652362636449945599603`20.*^-9, 
   3.1365387690625795218945077878`20.*^-9}, 
  {-1.227985151797070031367929694672`20.*^-8, 
   5.17046379704029486891759871441`20.*^-9}, 
  {-2.024079645701002187710335078499`20.*^-8, 
   8.52244061347790394825404243579`20.*^-9}, 
  {-3.335715187291202953239324347431`20.*^-8, 
   1.404511657806822296100768146287`20.*^-8}, 
  {-5.495786213576339145765389644106`20.*^-8, 
   2.314015247821616482427532481728`20.*^-8}, 
  {-9.05049175928822214027970962079`20.*^-8, 
   3.810733372331883006433561945595`20.*^-8}, 
  {-1.4893186039072693515400220749366`20.*^-7, 
   6.270815174346397269642198210258`20.*^-8}, 
  {-2.4477391994341277396735284014775`20.*^-7, 
   1.0306270313406853640730645900958`20.*^-7}, 
  {-4.014751900453291548358641698684`20.*^-7, 
   1.6904218528224385466773228204986`20.*^-7}, 
  {-6.5630048056558839180487988601494`20.*^-7, 
   2.7633704444866879654942310990102`20.*^-7}, 
  {-1.06703311922387161708651437418148`20.*^-6, 
   4.4927710283110383877326921018168`20.*^-7}, 
  {-1.71950657347277244783769810345838`20.*^-6, 
   7.2400276777800945172113604356141`20.*^-7}, 
  {-2.73169453237311157114172243120759`20.*^-6, 
   1.15018717152552066153335681314004`20.*^-6}, 
  {-4.242556977379257373546144896821`20.*^-6, 
   1.78633977994916099938785048287199`20.*^-6}, 
  {-6.36183857574455457309866497329647`20.*^-6, 
   2.67866887399770718867312209401955`20.*^-6}, 
  {-9.05207439627646280224871990220451`20.*^-6, 
   3.81139974580061591673630311671769`20.*^-6}, 
  {-0.00001195647491246204321422651391384942`20., 
   5.03430522629980766914800585846291`20.*^-6}, 
  {-0.0000143201135362056127518099358410429`20., 
   6.02952148892867905339365719622859`20.*^-6}, 
  {-0.0000152593361721375748253622291940367`20., 
   6.42498365142634729488935966064702`20.*^-6}, 
  {-0.00001435855233868431384907102623005611`20., 
   6.04570624786707951539832683370784`20.*^-6}, 
  {-0.00001201707791651143924703909992016041`20., 
   5.05982228063639547243751575585701`20.*^-6}, 
  {-9.11516325790189670419339854132093`20.*^-6, 
   3.8379634770113249280814309647667`20.*^-6}, 
  {-6.41501634103227319631317913193183`20.*^-6, 
   2.70105951201358871423712805555027`20.*^-6}, 
  {-4.28206053218806249702309466144456`20.*^-6, 
   1.80297285565813157769393459429244`20.*^-6}, 
  {-2.75883631531652669803007987377842`20.*^-6, 
   1.1616152906595901886442441573804`20.*^-6}, 
  {-1.73727551460089264854799054083654`20.*^-6, 
   7.3148442720037585202020654351014`20.*^-7}, 
  {-1.07832498722007411096845831565909`20.*^-6, 
   4.5403157356634699409198244869856`20.*^-7}, 
  {-6.6334665284110553818468400374099`20.*^-7, 
   2.7930385382783391081460379104884`20.*^-7}, 
  {-4.0582336480928090172293188085232`20.*^-7, 
   1.7087299570917090598860289720099`20.*^-7}, 
  {-2.4743903936149352723576290870379`20.*^-7, 
   1.0418485867852359041505806682265`20.*^-7}, 
  {-1.5055866763395518030666735175036`20.*^-7, 
   6.339312321429691802385993757908`20.*^-8}, 
  {-9.149544816492148011463870385013`20.*^-8, 
   3.85243992273353600482689279369`20.*^-8}, 
  {-5.556006029778398147006485889554`20.*^-8, 
   2.339370959906693956634309848234`20.*^-8}, 
  {-3.372292374479582672034040523316`20.*^-8, 
   1.419912578728245335593280220343`20.*^-8}, 
  {-2.046283992653180442024543823869`20.*^-8, 
   8.61593260064497028220860557419`20.*^-9}, 
  {-1.241459822760977563018125985206`20.*^-8, 
   5.2271992537304318442868462535`20.*^-9}, 
  {-7.53103353797139150816844347461`20.*^-9, 
   3.17096148967216484554460777878`20.*^-9}, 
  {-4.56824394282141359868744236248`20.*^-9, 
   1.9234711338195425678683967842`20.*^-9}, 
  {-2.7709423405305051114789663093`20.*^-9, 
   1.166712564433896889043775288125189446434111356928`20.*^-9}, 
  {-2.44148947380989337664343877272`20.*^-9, 
   1.0279955679199551059551321148275226735917058228224`20.*^-9}, 
  {-4.02510206013148144351280208977`20.*^-9, 
   1.694779814792202713058021932533322035975342920007`20.*^-9}, 
  {-6.63563622899632611419547071996`20.*^-9, 
   2.79395209641950573229282977682`20.*^-9}, 
  {-1.093858853021854134241886328786`20.*^-8, 
   4.60572148640780688101846875278`20.*^-9}, 
  {-1.80299931485498229645413468723`20.*^-8, 
   7.5915760625472938798068828936`20.*^-9}, 
  {-2.971368986876760083140651286622`20.*^-8, 
   1.251102731316530561322379489105`20.*^-8}, 
  {-4.895498184223219622834590136552`20.*^-8, 
   2.061262393357145104351406373285`20.*^-8}, 
  {-8.061916922005521160757641177437`20.*^-8, 
   3.394491335581272067687427864186`20.*^-8}, 
  {-1.3266374071990989257765912792399`20.*^-7, 
   5.585841714522521792743542228378`20.*^-8}, 
  {-2.1803553356829895853112696095316`20.*^-7, 
   9.180443518665219306573766776976`20.*^-8}, 
  {-3.5761585812913992400434809802605`20.*^-7, 
   1.505750981596378627386728833794`20.*^-7}, 
  {-5.8459370221334030633547510444076`20.*^-7, 
   2.4614471672140644477283162292241`20.*^-7}, 
  {-9.504265393545510063850624374396`20.*^-7, 
   4.0017959551770568689897365786932`20.*^-7}, 
  {-1.53153631671657712611432865569372`20.*^-6, 
   6.4485739651224300046919101292369`20.*^-7}, 
  {-2.43292445339186407898391778528931`20.*^-6, 
   1.02438924353341645430901801485866`20.*^-6}, 
  {-3.77818456272798569633363031253121`20.*^-6, 
   1.59081455272757292477205486843419`20.*^-6}, 
  {-5.66472405655319762742446900093182`20.*^-6, 
   2.38514697118029373786293431618181`20.*^-6}, 
  {-8.05869059548517009313118946741726`20.*^-6, 
   3.39313288230954530237102714417568`20.*^-6}, 
  {-0.00001064201106951913351452348514879133`20., 
   4.4808467661133193745362042731753`20.*^-6}, 
  {-0.00001274291387791160129616337527010315`20., 
   5.36543742227856896680563169267501`20.*^-6}, 
  {-0.00001357615565781277741843089782171926`20., 
   5.71627606644748522881300960914494`20.*^-6}, 
  {-0.00001277327796370452915425645352851057`20., 
   5.37822230050717017021324359095184`20.*^-6}, 
  {-0.00001068989001434399528650470475610654`20., 
   4.50100632182905064694934937099222`20.*^-6}, 
  {-8.10854197329530588124019228512699`20.*^-6, 
   3.4141229361243393184169230674219`20.*^-6}, 
  {-5.70675055943331272811784273846816`20.*^-6, 
   2.402842340814026411839091679355`20.*^-6}, 
  {-3.80940820054002006592126559585873`20.*^-6, 
   1.60396134759579792249316446141421`20.*^-6}, 
  {-2.4543792456547339137904725098841`20.*^-6, 
   1.03342284027567743738546210942488`20.*^-6}, 
  {-1.54558298626144118620668437197773`20.*^-6, 
   6.5077178368902786787649868293801`20.*^-7}, 
  {-9.5935330824733127646024525999883`20.*^-7, 
   4.0393823505150790587799800421005`20.*^-7}, 
  {-5.901641775764065787884791441043`20.*^-7, 
   2.4849018003217119106883332383341`20.*^-7}, 
  {-3.6105343570158739560782451533602`20.*^-7, 
   1.5202249924277364025592611172043`20.*^-7}, 
  {-2.2014254162575232222481703555548`20.*^-7, 
   9.269159647400097777887033076021`20.*^-8}, 
  {-1.3394988020311492485026556305282`20.*^-7, 
   5.639994955920628414748023707486`20.*^-8}, 
  {-8.14022766630831760257138741514`20.*^-8, 
   3.427464280550870569503742069531`20.*^-8}, 
  {-4.943107704125166025076176095948`20.*^-8, 
   2.081308507000069905295232040401`20.*^-8}, 
  {-3.00028678579481610989223347077`20.*^-8, 
   1.263278646650448888375677250851`20.*^-8}, 
  {-1.820554009063485176262534740752`20.*^-8, 
   7.66549056447783232110540943475`20.*^-9}, 
  {-1.104511894956514129088821409705`20.*^-8, 
   4.65057639981690159616345856718`20.*^-9}, 
  {-6.70027072952106242324355987772`20.*^-9, 
   2.82116662295623680978676205378`20.*^-9}, 
  {-4.06431239233873917215783824191`20.*^-9, 
   1.7112894283531533356454055755441826454104264671232`20.*^-9}, 
  {-2.46527458404555549025527990934`20.*^-9, 
   1.038010351177075995896959961826011835410820366336`20.*^-9}, 
  {-2.1742338697912513801624305284`20.*^-9, 
   9.15466892543684791647339169851523097176494309376`20.*^-10}, 
  {-3.58449728008756232605120688473`20.*^-9, 
   1.509262012668447295179455530413886317303017534629`20.*^-9}, 
  {-5.90927036914563439946398069366`20.*^-9, 
   2.4881138396402671155637813447`20.*^-9}, 
  {-9.74120013281094791490567627145`20.*^-9, 
   4.10155795065724122732870579851`20.*^-9}, 
  {-1.60563400786034060967178423477`20.*^-8, 
   6.7605642436224867775654073043`20.*^-9}, 
  {-2.646106259017324673847333610876`20.*^-8, 
   1.114150003796768283725193099316`20.*^-8}, 
  {-4.35960447185015585634626827813`20.*^-8, 
   1.835622935515855097408955064475`20.*^-8}, 
  {-7.179392446895436940260764138887`20.*^-8, 
   3.022902082903341869583479637427`20.*^-8}, 
  {-1.1814089742582631575519863905312`20.*^-7, 
   4.97435357582426592653467953908`20.*^-8}, 
  {-1.9416595764556604615355709687124`20.*^-7, 
   8.175408742971201943307667236682`20.*^-8}, 
  {-3.1846298046033214009171864867435`20.*^-7, 
   1.3408967598329774319651311523131`20.*^-7}, 
  {-5.2058351192807257022424268576166`20.*^-7, 
   2.191930576539252927259969203207`20.*^-7}, 
  {-8.4634078249261376192601294833976`20.*^-7, 
   3.5635401368110053133726860982728`20.*^-7}, 
  {-1.36376243673828537316201357854655`20.*^-6, 
   5.7421576283717278869979519096698`20.*^-7}, 
  {-2.16628739386564566362694336339191`20.*^-6, 
   9.1212100794342975310608141616502`20.*^-7}, 
  {-3.3638310131515070863030139009075`20.*^-6, 
   1.41634990027431877318021637932949`20.*^-6}, 
  {-5.04286100390061580810082508127505`20.*^-6, 
   2.12330989637920665604245266580002`20.*^-6}, 
  {-7.17285205053199357471127746602552`20.*^-6, 
   3.020148231802944663036327354116`20.*^-6}, 
  {-9.47034944180673608245487002911256`20.*^-6, 
   3.9875155544449415084020505385737`20.*^-6}, 
  {-0.00001133767012711507137902171934866056`20., 
   4.7737558429958195280091449889097`20.*^-6}, 
  {-0.00001207702312455942176775462879156039`20., 
   5.08506236823554600747563317539385`20.*^-6}, 
  {-0.00001136165477866847219466132310307228`20., 
   4.78385464364988302933108341181991`20.*^-6}, 
  {-9.50817376673448898225960067113377`20.*^-6, 
   4.00344158599346904516193712468789`20.*^-6}, 
  {-7.21224057040589020567115357661215`20.*^-6, 
   3.03673287174984850765101203225775`20.*^-6}, 
  {-5.07607161585103766213041568148043`20.*^-6, 
   2.13729331193727901563385923430756`20.*^-6}, 
  {-3.38850761348885197700615250847577`20.*^-6, 
   1.42674004778477977979206421409504`20.*^-6}, 
  {-2.18324484296673415829587485653678`20.*^-6, 
   9.1926098651230911928247362380497`20.*^-7}, 
  {-1.37486523923999635467912021385516`20.*^-6, 
   5.788906270484195177596295637285`20.*^-7}, 
  {-8.5339694209504964140316735027628`20.*^-7, 
   3.5932502825054721743291256853737`20.*^-7}, 
  {-5.2498678596149423611595735610314`20.*^-7, 
   2.2104706777326073099619257099081`20.*^-7}, 
  {-3.2118030659856009022179891582525`20.*^-7, 
   1.3523381330465688009338901718957`20.*^-7}, 
  {-1.9583151281948166845976101087264`20.*^-7, 
   8.24553738187291235620046361569`20.*^-8}, 
  {-1.1915757461812267776846967591026`20.*^-7, 
   5.017161036552533800777670564643`20.*^-8}, 
  {-7.241296301504611250958827433432`20.*^-8, 
   3.048966863791415263561611550919`20.*^-8}, 
  {-4.39723938795027182390004284551`20.*^-8, 
   1.851469215979061820589491724426`20.*^-8}, 
  {-2.668965556294091724609771903825`20.*^-8, 
   1.1237749710711965156251671174`20.*^-8}, 
  {-1.619510867943507640628605790482`20.*^-8, 
   6.81899312818319006580465595993`20.*^-9}, 
  {-9.82541170172220270669198324903`20.*^-9, 
   4.13701545335671692913346663117`20.*^-9}, 
  {-5.96036351331971558323610412736`20.*^-9, 
   2.50962674245040656136257015889`20.*^-9}, 
  {-3.61549279254682078422623176239`20.*^-9, 
   1.5223127547565561196742028473240937738702533165055`20.*^-9}, 
  {-2.1930358463598393825976935198`20.*^-9, 
   9.233835142567744768832393767560300172368081321985`20.*^-10}, 
  {-1.93576965927525118809284492224`20.*^-9, 
   8.150609091685268160390925988370105820403673858049`20.*^-10}, 
  {-3.19135883935662256615381502646`20.*^-9, 
   1.3437300376238410804858168532477495094032442851328`20.*^-9}, 
  {-5.26115607301033298681456260985`20.*^-9, 
   2.2152236096885612576061316252`20.*^-9}, 
  {-8.67280719210020379600578170021`20.*^-9, 
   3.65170829141061212463401334745`20.*^-9}, 
  {-1.429531140725867978771140276274`20.*^-8, 
   6.01907848726681254219427484747`20.*^-9}, 
  {-2.35588492619098154911521625123`20.*^-8, 
   9.91951547869886968048512105782`20.*^-9}, 
  {-3.881445027256978543424132071277`20.*^-8, 
   1.634292643055569913020687187906`20.*^-8}, 
  {-6.391949200058845297512766817396`20.*^-8, 
   2.691347031603724335794849186273`20.*^-8}, 
  {-1.0518279019649883682493110794068`20.*^-7, 
   4.428749060905214182102362439606`20.*^-8}, 
  {-1.7286837189273136233300649154148`20.*^-7, 
   7.278668290220267887705536485957`20.*^-8}, 
  {-2.8352945567095011847051765759017`20.*^-7, 
   1.193808234404000498823232242485`20.*^-7}, 
  {-4.6347294020611269272446791349683`20.*^-7, 
   1.9514650113941587062082859515655`20.*^-7}, 
  {-7.5347828495819060214089365425384`20.*^-7, 
   3.1725401471923814826984995968582`20.*^-7}, 
  {-1.21408922062065854363751800914799`20.*^-6, 
   5.1119546131396149205790231964126`20.*^-7}, 
  {-1.92844225008009307337628418105072`20.*^-6, 
   8.1197568424424971510580386570558`20.*^-7}, 
  {-2.99427951345959541299434406891076`20.*^-6, 
   1.26074926882509280547130276585715`20.*^-6}, 
  {-4.4883661463429686511455721265821`20.*^-6, 
   1.88983837740756574785076721119247`20.*^-6}, 
  {-6.383225833475719534653562813705`20.*^-6, 
   2.6876740351476713830120264478758`20.*^-6}, 
  {-8.42633587236557740092359488234737`20.*^-6, 
   3.5479308936276115372309873188831`20.*^-6}, 
  {-0.00001008600399573519249695359819701228`20., 
   4.24673852452008105134888345137359`20.*^-6}, 
  {-0.00001074215305914839455843017638303611`20., 
   4.52301181437827139302323216127836`20.*^-6}, 
  {-0.00001010494885403000264223857477132208`20., 
   4.25471530696000111252150516687246`20.*^-6}, 
  {-8.45621559967826215087958223831147`20.*^-6, 
   3.56051183144347880037035041613114`20.*^-6}, 
  {-6.41434541191547886363121022925387`20.*^-6, 
   2.70077701554335952152893062284374`20.*^-6}, 
  {-4.51460804846330839761683470074326`20.*^-6, 
   1.90088759935297195689129882136559`20.*^-6}, 
  {-3.01378005432857765216109987945773`20.*^-6, 
   1.26896002287519059038362100187692`20.*^-6}, 
  {-1.94184372059940196440589850532002`20.*^-6, 
   8.1761840867343240606564147592422`20.*^-7}, 
  {-1.22286417887332189525266882853523`20.*^-6, 
   5.14890180578240798001123717278`20.*^-7}, 
  {-7.5905520047074391528217077638009`20.*^-7, 
   3.1960218967189217485565085321266`20.*^-7}, 
  {-4.6695318434375833406269153628679`20.*^-7, 
   1.9661186709210877223692275212074`20.*^-7}, 
  {-2.8567719183151224046592246434129`20.*^-7, 
   1.2028513340274199598565156393319`20.*^-7}, 
  {-1.7418481278456023191915205397416`20.*^-7, 
   7.334097380402536080806402272596`20.*^-8}, 
  {-1.0598636694953786319472907900758`20.*^-7, 
   4.462583871559488976620171747689`20.*^-8}, 
  {-6.44087784188230803309012095324`20.*^-8, 
   2.711948565003077066564261453996`20.*^-8}, 
  {-3.911191614085265321507915846192`20.*^-8, 
   1.646817521720111714319122461554`20.*^-8}, 
  {-2.37395290208818489260355441255`20.*^-8, 
   9.99559116668709428464654489496`20.*^-9}, 
  {-1.440499409960706905377215601999`20.*^-8, 
   6.06526067351876591737774990316`20.*^-9}, 
  {-8.73936803499481378376284564395`20.*^-9, 
   3.67973390947150054053172448166`20.*^-9}, 
  {-5.30154011470270380580996535849`20.*^-9, 
   2.23222741671692791823577488778`20.*^-9}, 
  {-3.21585770823578218727083308645`20.*^-9, 
   1.354045350836118815692982352189547475988761280512`20.*^-9}, 
  {-1.95063075235663291139699855676`20.*^-9, 
   8.213182115185822784829467607406729062665548726272`20.*^-10}, 
  {-1.723092954102411127678487240674730390735718187008`20.*^-9, 
   7.255128227799625800751525223901368695339322703873`20.*^-10}, 
  {-2.84073442389059930396149654778`20.*^-9, 
   1.1960987047960418121943143359065554663224297652224`20.*^-9}, 
  {-4.68312906547954911347728494892`20.*^-9, 
   1.9718438170440206793588568206`20.*^-9}, 
  {-7.71995102352854977927561386523`20.*^-9, 
   3.25050569411728411758973215378`20.*^-9}, 
  {-1.272472275812033586298868198273`20.*^-8, 
   5.35777800341908878441628715062`20.*^-9}, 
  {-2.097048827645832424687303737912`20.*^-8, 
   8.82967927429824178815706837017`20.*^-9}, 
  {-3.454995729996490673922670340889`20.*^-8, 
   1.45473504420904870480954540669`20.*^-8}, 
  {-5.689665592130384735810572983988`20.*^-8, 
   2.395648670370688309814978098521`20.*^-8}, 
  {-9.362612470441154384574106995378`20.*^-8, 
   3.942152619133117635610150313844`20.*^-8}, 
  {-1.5387432175024948689148614146627`20.*^-7, 
   6.478918810536820500694153324895`20.*^-8}, 
  {-2.5237476509403626969472150791344`20.*^-7, 
   1.062630589869626398714616875425`20.*^-7}, 
  {-4.1254132086782455697860968141648`20.*^-7, 
   1.7370160878645244504362512901746`20.*^-7}, 
  {-6.7066594361773263911139048138505`20.*^-7, 
   2.823856604706242690995328342674`20.*^-7}, 
  {-1.08062256485175307753219576720633`20.*^-6, 
   4.5499897467442234843460874408688`20.*^-7}, 
  {-1.71637081032700636183832897708219`20.*^-6, 
   7.2268244645347636287929641140304`20.*^-7}, 
  {-2.66482090081189998479328442994956`20.*^-6, 
   1.12202985297343157254454081261033`20.*^-6}, 
  {-3.99413092403883043301962644405566`20.*^-6, 
   1.68173933643740228758721113433923`20.*^-6}, 
  {-5.6796072586471959387683976110511`20.*^-6, 
   2.39141358258829302684985162570572`20.*^-6}, 
  {-7.49634795528113297661755164053244`20.*^-6, 
   3.15635703380258230594423226969786`20.*^-6}, 
  {-8.97142322053053772782011323633039`20.*^-6, 
   3.77744135601285799066110031003384`20.*^-6}, 
  {-9.55381536383844895934783289762528`20.*^-6, 
   4.0226591005635574565675085884738`20.*^-6}, 
  {-8.98638680860968152634975127330539`20.*^-6, 
   3.78374181415144485319989527297068`20.*^-6}, 
  {-7.5199507400429981225172206455332`20.*^-6, 
   3.16629504843915710421777711390872`20.*^-6}, 
  {-5.70419238471612812590822242271204`20.*^-6, 
   2.40176521461731710564556733587875`20.*^-6}, 
  {-4.01486489237809168231308482261874`20.*^-6, 
   1.69046942836972281360550939899735`20.*^-6}, 
  {-2.68022981179923987462674073549461`20.*^-6, 
   1.12851781549441678931652241494511`20.*^-6}, 
  {-1.72696103026657462936000426812484`20.*^-6, 
   7.2714148642803142288842284973675`20.*^-7}, 
  {-1.08755707581590604436660707460193`20.*^-6, 
   4.5791876876459201868067666299027`20.*^-7}, 
  {-6.7507328425013270225604480124799`20.*^-7, 
   2.8424138284216113779201886368336`20.*^-7}, 
  {-4.152917450308413776355325741656`20.*^-7, 
   1.7485968211824900110969792596446`20.*^-7}, 
  {-2.540721310702330127238197345791`20.*^-7, 
   1.0697773939799284746266094087541`20.*^-7}, 
  {-1.5491471794635627275736679131705`20.*^-7, 
   6.522724966162369379257549108086`20.*^-8}, 
  {-9.426120185264968879732406910146`20.*^-8, 
   3.968892709585250054624171330587`20.*^-8}, 
  {-5.728334627367025264196142069467`20.*^-8, 
   2.411930369417694848082586134512`20.*^-8}, 
  {-3.47850493587004005968884490423`20.*^-8, 
   1.464633657208437919868987328097`20.*^-8}, 
  {-2.11132825233587713699478695872`20.*^-8, 
   8.8898031677300089978727871946`20.*^-9}, 
  {-1.281140687857258102432222790178`20.*^-8, 
   5.39427658045161306287251701128`20.*^-9}, 
  {-7.7725552212257648169257059242`20.*^-9, 
   3.27265482998979571238977091546`20.*^-9}, 
  {-4.71504528599940073213240790118`20.*^-9, 
   1.98528222568395820300311911629`20.*^-9}, 
  {-2.86009631449607899180542179322`20.*^-9, 
   1.2042510797878227333917565445120980701987307782144`20.*^-9}, 
  {-1.7348379403951553380921172430432311266732859719679`20.*^-9, 
   7.304580801663811949861546286504611439072570769408`20.*^-10}, 
  {-1.5334924224678325851420319136730558966188329664512`20.*^-9, 
   6.45681019986455825322960805757464519504218292224`20.*^-10}, 
  {-2.52815404155739589851100041719`20.*^-9, 
   1.0644859122346930098993685967125209154750267785216`20.*^-9}, 
  {-4.16782022549619372790826973145`20.*^-9, 
   1.754871673893134201224534623769978384325768380416`20.*^-9}, 
  {-6.87048376618416320933951624854`20.*^-9, 
   2.89283526997227924603769105202`20.*^-9}, 
  {-1.132455049264718925263287198022`20.*^-8, 
   4.76823178637776389584541978115`20.*^-9}, 
  {-1.866297927164599192318450002357`20.*^-8, 
   7.85809653542989133607768422045`20.*^-9}, 
  {-3.074819281227139382055788244628`20.*^-8, 
   1.294660749990374476655068734581`20.*^-8}, 
  {-5.063586646830352015324062959294`20.*^-8, 
   2.132036482875937690662763351282`20.*^-8}, 
  {-8.332351916057534816683501509994`20.*^-8, 
   3.508358701497909396498316425262`20.*^-8}, 
  {-1.3694152232871039138983574566441`20.*^-7, 
   5.765958834893069111150978764817`20.*^-8}, 
  {-2.2460135874633835178447253836428`20.*^-7, 
   9.456899315635299022504106878495`20.*^-8}, 
  {-3.6713835092708064094409996537291`20.*^-7, 
   1.5458456881140237513435788015702`20.*^-7}, 
  {-5.9684537335507050699176662223338`20.*^-7, 
   2.5130331509687179241758594620353`20.*^-7}, 
  {-9.6165405612728303230125650700919`20.*^-7, 
   4.0490697100096127675842379242491`20.*^-7}, 
  {-1.52735191640351265043097404019064`20.*^-6, 
   6.4309554374884743176041012218553`20.*^-7}, 
  {-2.37121223235663978178297049821172`20.*^-6, 
   9.9840515046595359232967178872074`20.*^-7}, 
  {-3.55375650570556387407548228795379`20.*^-6, 
   1.49631852871813215750546622650686`20.*^-6}, 
  {-5.05282189969764567337841160750854`20.*^-6, 
   2.12750395776742975721196278210884`20.*^-6}, 
  {-6.6681567217645103018640758617044`20.*^-6, 
   2.80764493547979381131118983650712`20.*^-6}, 
  {-7.97914480527131554595083249525549`20.*^-6, 
   3.35963991800897496671613999800232`20.*^-6}, 
  {-8.49613708671142183147938442675465`20.*^-6, 
   3.57732087861533550799131975863353`20.*^-6}, 
  {-7.99096346060858897573416813543929`20.*^-6, 
   3.36461619394045851609859710965865`20.*^-6}, 
  {-6.68680046528483205058894744854642`20.*^-6, 
   2.81549493275150823182692524149323`20.*^-6}, 
  {-5.07224366324346802885464020462651`20.*^-6, 
   2.1356815424183023279387958756322`20.*^-6}, 
  {-3.5701375540723558295139412727849`20.*^-6, 
   1.50321581224099192821639632538311`20.*^-6}, 
  {-2.38338712572371184557634310451596`20.*^-6, 
   1.00353142135735235603214446505936`20.*^-6}, 
  {-1.53571993107987088740982413842048`20.*^-6, 
   6.4661891834941932101466279512443`20.*^-7}, 
  {-9.671336647225371080246249987123`20.*^-7, 
   4.0721417462001562443142105208939`20.*^-7}, 
  {-6.0032811126100307104939925402678`20.*^-7, 
   2.5276973105726445096816810695863`20.*^-7}, 
  {-3.6931180489532391402985245751909`20.*^-7, 
   1.5549970732434691117046419263963`20.*^-7}, 
  {-2.2594267243763872502737682052677`20.*^-7, 
   9.513375681584788422205339811655`20.*^-8}, 
  {-1.3776368193984078865868730307287`20.*^-7, 
   5.800576081677506890892096971488`20.*^-8}, 
  {-8.38253824260513476568186153795`20.*^-8, 
   3.52948978636005674344499433177`20.*^-8}, 
  {-5.094144525187032515601469618251`20.*^-8, 
   2.144902957973487374990092470841`20.*^-8}, 
  {-3.093397256954815475359559523422`20.*^-8, 
   1.302483055559922305414551378282`20.*^-8}, 
  {-1.877582145724909224824040004117`20.*^-8, 
   7.90560903463119673610122106996`20.*^-9}, 
  {-1.139305206443519556929969543166`20.*^-8, 
   4.79707455344639813444197702386`20.*^-9}, 
  {-6.91205390922152257198662458591`20.*^-9, 
   2.91033848809327266188910508881`20.*^-9}, 
  {-4.19304182657659724508085314264`20.*^-9, 
   1.765491295400672524244569744269168691680992139116`20.*^-9}, 
  {-2.54345466068845081074104002562`20.*^-9, 
   1.0709282781846108676804379055249306905033010315264`20.*^-9}, 
  {-1.54277382876785799232237018960886837124790222848`20.*^-9, 
   6.495889805338349441357348166765444684377304858624`20.*^-10}, 
  {-1.3645253488251015325012727204605302613532991291392`20.*^-9, 
   5.745369889789901189479043033521310123087077553439`20.*^-10}, 
  {-2.24959055261621366502364869134`20.*^-9, 
   9.471960221541952273783783963534090559647874285569`20.*^-10}, 
  {-3.70859051472125763122665586237`20.*^-9, 
   1.561511795672108476305960363104100747969885068286`20.*^-9}, 
  {-6.11346110615824596252754577289`20.*^-9, 
   2.57408888680347198422212453595`20.*^-9}, 
  {-1.007675486220229318121079681493`20.*^-8, 
   4.24284415250622870787823023786`20.*^-9}, 
  {-1.660659161566454603406151832245`20.*^-8, 
   6.99224910133244043539432350418`20.*^-9}, 
  {-2.736017156788930210937118050613`20.*^-8, 
   1.152007223911128509868260231838`20.*^-8}, 
  {-4.505644827891101623355956539215`20.*^-8, 
   1.897113611743621736149876437565`20.*^-8}, 
  {-7.414220013928104915547310737`20.*^-8, 
   3.121776847969728385493604520841`20.*^-8}, 
  {-1.218517113690841888955745234484`20.*^-7, 
   5.130598373435123742971558882039`20.*^-8}, 
  {-1.9985112413654628215445231500432`20.*^-7, 
   8.414784174170369774924308000181`20.*^-8}, 
  {-3.2667829235608466062922892248274`20.*^-7, 
   1.3754875467624617289651744104537`20.*^-7}, 
  {-5.3106341238047195200396110160702`20.*^-7, 
   2.2360564731809345347535204278189`20.*^-7}, 
  {-8.5564549588806936906914212396144`20.*^-7, 
   3.6027178774234499750279668377324`20.*^-7}, 
  {-1.35893644125998523431130997882171`20.*^-6, 
   5.7218376474104641444686735950387`20.*^-7}, 
  {-2.10963688562750338879987147830279`20.*^-6, 
   8.8826816236947511107363009612747`20.*^-7}, 
  {-3.16149168819862720851034527178371`20.*^-6, 
   1.3311543950310009298990927460142`20.*^-6}, 
  {-4.4946328468991967671324092740066`20.*^-6, 
   1.89247698816808284931890916800278`20.*^-6}, 
  {-5.93079709911318081450349937571696`20.*^-6, 
   2.49717772594239192189621026345976`20.*^-6}, 
  {-7.09593110422139460813815535891612`20.*^-6, 
   2.98776046493532404553185488796469`20.*^-6}, 
  {-7.55491994066131792978260432768597`20.*^-6, 
   3.18101892238371281254004392744673`20.*^-6}, 
  {-7.10526557433456632601091320799307`20.*^-6, 
   2.99169076814087003200459503494445`20.*^-6}, 
  {-5.94552321136127783379585556919102`20.*^-6, 
   2.50337819425738014054562339755411`20.*^-6}, 
  {-4.5099749488410162982363141625929`20.*^-6, 
   1.89893682056463844136265859477596`20.*^-6}, 
  {-3.17443293659546941349433753744743`20.*^-6, 
   1.33660334172440817410287896313574`20.*^-6}, 
  {-2.11925588406928075245390038249798`20.*^-6, 
   8.9231826697653926419111595052547`20.*^-7}, 
  {-1.36554807338763369934824011852243`20.*^-6, 
   5.7496760984742471551504847095682`20.*^-7}, 
  {-8.5997512047079646477027960109753`20.*^-7, 
   3.6209478756665114306117035835688`20.*^-7}, 
  {-5.338153007777753770869180155816`20.*^-7, 
   2.247643371695896324576496907712`20.*^-7}, 
  {-3.2839567211816573880098005932173`20.*^-7, 
   1.3827186194449083738988634076704`20.*^-7}, 
  {-2.0091098753422652788445943958701`20.*^-7, 
   8.459410001441116963556186929981`20.*^-8}, 
  {-1.2250135908312794601288865365954`20.*^-7, 
   5.157951961394860884753206469877`20.*^-8}, 
  {-7.453875981864480883384604408074`20.*^-8, 
   3.138474097627149845635622908661`20.*^-8}, 
  {-4.529790938166199514955354884998`20.*^-8, 
   1.90728039501734716419172837263`20.*^-8}, 
  {-2.750697049493118772062017082664`20.*^-8, 
   1.158188231365523693499796666386`20.*^-8}, 
  {-1.669575700048561485908498307802`20.*^-8, 
   7.02979242125710099329894024337`20.*^-9}, 
  {-1.013088330374146222271930631668`20.*^-8, 
   4.2656350752595630411449710807`20.*^-9}, 
  {-6.14630893122574148336452968809`20.*^-9, 
   2.58791954998978588773243355288`20.*^-9}, 
  {-3.72852007982524967301143089504`20.*^-9, 
   1.5699031915053682833732340610695169392241566285823`20.*^-9}, 
  {-2.26168077296853282121658544143`20.*^-9, 
   9.522866412499085563017201858645926222975471714304`20.*^-10}, 
  {-1.3718593169976122631027054111045485700928763854848`20.*^-9, 
   5.776249755779420055169285941495437925672304007669`20.*^-10}, 
  {-1.213994598454450083438844145185225966744015732736`20.*^-9, 
   5.111556204018737193426712190254825847305068077249`20.*^-10}, 
  {-2.00142169190353459832749105591`20.*^-9, 
   8.427038702751724624536804445919792642428084682753`20.*^-10}, 
  {-3.29946836605107988871430358511`20.*^-9, 
   1.3892498383372967952481278253105337102167282024448`20.*^-9}, 
  {-5.43903905671541885500742866596`20.*^-9, 
   2.29012170809070267579260154356`20.*^-9}, 
  {-8.96510985192342146895835823874`20.*^-9, 
   3.77478309554670377640351925842`20.*^-9}, 
  {-1.477458393390155460933443769456`20.*^-8, 
   6.22087744585328615129871060824`20.*^-9}, 
  {-2.434183383170930488144999022021`20.*^-8, 
   1.024919319229865468692631167166`20.*^-8}, 
  {-4.008583877930161746375254079989`20.*^-8, 
   1.687824790707436524789580665258`20.*^-8}, 
  {-6.59627482370947809408275304267`20.*^-8, 
   2.777378873140832881719053912705`20.*^-8}, 
  {-1.0840858483773761491422433889202`20.*^-7, 
   4.56457199316789957533576163756`20.*^-8}, 
  {-1.7780199257402054042044350353628`20.*^-7, 
   7.486399687327180649281831727845`20.*^-8}, 
  {-2.9063440386560433001243557733897`20.*^-7, 
   1.2237238057499129684734129572168`20.*^-7}, 
  {-4.7246301532225232038116617924114`20.*^-7, 
   1.9893179592515887173943839125942`20.*^-7}, 
  {-7.6121408548811384761792851598555`20.*^-7, 
   3.2051119388973214636544358567813`20.*^-7}, 
  {-1.20892340566028189226952922364264`20.*^-6, 
   5.0902038133064500727138072574427`20.*^-7}, 
  {-1.87666664105889042899811664593601`20.*^-6, 
   7.9017542781426965431499648249936`20.*^-7}, 
  {-2.81217423680208299929949819142065`20.*^-6, 
   1.18407336286403494707347292270344`20.*^-6}, 
  {-3.99765377051233798680941069840041`20.*^-6, 
   1.68322264021572125760396239932649`20.*^-6}, 
  {-5.27444751359525046078810213698284`20.*^-6, 
   2.22082000572431598348972721557171`20.*^-6}, 
  {-6.30993870967190303078481320138591`20.*^-6, 
   2.65681629880922232875150029532038`20.*^-6}, 
  {-6.7174731310699130467748029727319`20.*^-6, 
   2.8284097393978581249578117779924`20.*^-6}, 
  {-6.31731098829358399764065131422328`20.*^-6, 
   2.65992041612361431479606371125191`20.*^-6}, 
  {-5.28607885643579635920943479736795`20.*^-6, 
   2.22571741323612478282502517783913`20.*^-6}, 
  {-4.00977267217455255115064314227338`20.*^-6, 
   1.6883253356524431794318497441151`20.*^-6}, 
  {-2.82239747812590075287235498601387`20.*^-6, 
   1.18837788552669505384099157305848`20.*^-6}, 
  {-1.88426586358347421222895170347787`20.*^-6, 
   7.9337510045619966830692703304332`20.*^-7}, 
  {-1.21414697263620303843759186523748`20.*^-6, 
   5.1121977795208548986845973273155`20.*^-7}, 
  {-7.646348374591593047190099899855`20.*^-7, 
   3.2195151050911970725010946946758`20.*^-7}, 
  {-4.7463727021252696283955278465853`20.*^-7, 
   1.9984727166843240540612748827727`20.*^-7}, 
  {-2.919913143605852102660883363916`20.*^-7, 
   1.229437113097200885330898258491`20.*^-7}, 
  {-1.7863940228999189844097979119381`20.*^-7, 
   7.521659043789132565935991208161`20.*^-8}, 
  {-1.0892188099030589077190561891985`20.*^-7, 
   4.586184462749721716711815533468`20.*^-8}, 
  {-6.627607671443895884730120301148`20.*^-8, 
   2.790571651134271951465313811009`20.*^-8}, 
  {-4.02766215872212427567155579192`20.*^-8, 
   1.695857751040894431861707701862`20.*^-8}, 
  {-2.445782245406451825686177367465`20.*^-8, 
   1.029803050697453400288916786301`20.*^-8}, 
  {-1.484503524371815245819834963045`20.*^-8, 
   6.2505411552497484034519366865`20.*^-9}, 
  {-9.00787780584857336857016269315`20.*^-9, 
   3.79279065509413615518743692343`20.*^-9}, 
  {-5.46499278005745287262348051527`20.*^-9, 
   2.30104959160313805163093916432`20.*^-9}, 
  {-3.31521511613900096925093603728`20.*^-9, 
   1.3958800489006319870530256999086186306031348350975`20.*^-9}, 
  {-2.01097441891203770059361697993`20.*^-9, 
   8.467260711208579791973124126022994215430122373119`20.*^-10}, 
  {-1.219789314956197412110937478359122307730454347776`20.*^-9, 
   5.135955010341883840467105172040115375230978910851`20.*^-10}, 
  {-1.079926739943131315668907364561085126826765813852`20.*^-9, 
   4.547059957655289750184873113941411060323224479373`20.*^-10}, 
  {-1.7803940001903026903635113815866150662920334213119`20.*^-9, 
   7.496395790274958696267416343515793583939300360192`20.*^-10}, 
  {-2.9350902200662346497581015252`20.*^-9, 
   1.2358274610805198525297269579798929698280766963712`20.*^-9}, 
  {-4.83837592918853800182777241654`20.*^-9, 
   2.03721091755306863234853575433`20.*^-9}, 
  {-7.97504158445280846059244264775`20.*^-9, 
   3.35791224608539303603892322011`20.*^-9}, 
  {-1.314293775348294679015197181706`20.*^-8, 
   5.53386852778229338532714602824`20.*^-9}, 
  {-2.165360642420481089704751763676`20.*^-8, 
   9.11730796808623616717790216285`20.*^-9}, 
  {-3.565886500678743466307701077352`20.*^-8, 
   1.501425895022628827919032032569`20.*^-8}, 
  {-5.86779071944703019727604306555`20.*^-8, 
   2.470648723977696925168860238126`20.*^-8}, 
  {-9.643583741170296537364286634363`20.*^-8, 
   4.060456312071703805206015424995`20.*^-8}, 
  {-1.5816471909625913343008532733219`20.*^-7, 
   6.659567119842489828635171677144`20.*^-8}, 
  {-2.5853366071598627464896009078549`20.*^-7, 
   1.0885627819620474722061477506759`20.*^-7}, 
  {-4.2027462571007284407335761122596`20.*^-7, 
   1.7695773714108330276772952051621`20.*^-7}, 
  {-6.7711841258667778373336090607116`20.*^-7, 
   2.8510248951018011946667827624047`20.*^-7}, 
  {-1.07533743952729430649861585201463`20.*^-6, 
   4.5277365874833444484152246400617`20.*^-7}, 
  {-1.6692260237171638512071973384412`20.*^-6, 
   7.0283200998617425313987256355417`20.*^-7}, 
  {-2.50117598800162400007670300401156`20.*^-6, 
   1.05312673179015747371650652800487`20.*^-6}, 
  {-3.55526806407465563056336072713629`20.*^-6, 
   1.49695497434722342339509925353105`20.*^-6}, 
  {-4.69031869712912052508311461013222`20.*^-6, 
   1.97487103037015601056131141479252`20.*^-6}, 
  {-5.61057983127853810187796720631742`20.*^-6, 
   2.36234940264359499026440724476523`20.*^-6}, 
  {-5.97246081004234380501178130641684`20.*^-6, 
   2.51472034107046054947864476059658`20.*^-6}, 
  {-5.61640227552085182829141653465852`20.*^-6, 
   2.36480095811404287507007011985623`20.*^-6}, 
  {-4.69950540358772576950757501056784`20.*^-6, 
   1.97873911730009506084529474129171`20.*^-6}, 
  {-3.56484057403540364209149875911609`20.*^-6, 
   1.50098550485701205982799947752256`20.*^-6}, 
  {-2.50925171166376713431849197210959`20.*^-6, 
   1.05652703649000721444989135667773`20.*^-6}, 
  {-1.67522926632056835798035687963991`20.*^-6, 
   7.0535969108234457178120289669048`20.*^-7}, 
  {-1.07946412109757429826732732758381`20.*^-6, 
   4.5451120888318917821782203266688`20.*^-7}, 
  {-6.7982091950801745139227536389935`20.*^-7, 
   2.8624038716127050584937910058922`20.*^-7}, 
  {-4.2199238798991034726315280343666`20.*^-7, 
   1.7768100546943593568974854881545`20.*^-7}, 
  {-2.5960569445453967988703938698263`20.*^-7, 
   1.0930766082296407574191132083479`20.*^-7}, 
  {-1.5882632310846367730420690153744`20.*^-7, 
   6.687424130882681149650816906839`20.*^-8}, 
  {-9.684137388198860876560109304501`20.*^-8, 
   4.077531531873204579604256549262`20.*^-8}, 
  {-5.892545715448147199437738086638`20.*^-8, 
   2.481071880188693557657994983846`20.*^-8}, 
  {-3.580959611419663913974064475449`20.*^-8, 
   1.507772467966174279568027147558`20.*^-8}, 
  {-2.174524523526281848331232977411`20.*^-8, 
   9.15589273063697620349992832594`20.*^-9}, 
  {-1.319859905690526371489428418928`20.*^-8, 
   5.55730486606537419574496176391`20.*^-9}, 
  {-8.00883117445393150927811582844`20.*^-9, 
   3.37213944187533958285394350671`20.*^-9}, 
  {-4.85888113863117824461080518205`20.*^-9, 
   2.04584468994996978720454955034`20.*^-9}, 
  {-2.94753122689243211232173566776`20.*^-9, 
   1.2410657797441819420302044916902015113814981214207`20.*^-9}, 
  {-1.7879413068020300896042381373102305396635692171263`20.*^-9, 
   7.52817392337696879833363426236265018174615679809`20.*^-10}, 
  {-1.0845049618577909344555033877368582533213241475072`20.*^-9, 
   4.5663366815064881450758037378381424641644064761`20.*^-10}, 
  {-9.605514809883951648229159139603525791452489580544`20.*^-10, 
   4.044427288372190167675435427197942370159271744508`20.*^-10}, 
  {-1.5835889208826941306724258613305722504520730148865`20.*^-9, 
   6.667742824769238444936529942438689451143346520064`20.*^-10}, 
  {-2.6106446316214622966188614406`20.*^-9, 
   1.0992187922616683354184679749928692390705319903232`20.*^-9}, 
  {-4.30354019030079199831761963962`20.*^-9, 
   1.8120169222319124203442609008911212795645254434816`20.*^-9}, 
  {-7.09347642945150461603981584701`20.*^-9, 
   2.9867269176637914172799224619`20.*^-9}, 
  {-1.169010715186443867390079042004`20.*^-8, 
   4.92215037973239523111612228212`20.*^-9}, 
  {-1.925999016191738118536453367342`20.*^-8, 
   8.10946954185994997278506680987`20.*^-9}, 
  {-3.171706395807515736048842418583`20.*^-8, 
   1.335455324550532941494249439403`20.*^-8}, 
  {-5.219146481675890914035799265123`20.*^-8, 
   2.19753536070563827959402074321`20.*^-8}, 
  {-8.577532143948120941385570066499`20.*^-8, 
   3.611592481662366712162345291156`20.*^-8}, 
  {-1.406798579843732129915241180977`20.*^-7, 
   5.923362441447293178590489183061`20.*^-8}, 
  {-2.2995179763664657734648195069505`20.*^-7, 
   9.682180953121961151430818976634`20.*^-8}, 
  {-3.7380808267409866104476277472337`20.*^-7, 
   1.5739287691540996254516327356773`20.*^-7}, 
  {-6.0224532140093465444432099024172`20.*^-7, 
   2.5357697743197248608181936431231`20.*^-7}, 
  {-9.5640770491280242364192463769034`20.*^-7, 
   4.0269798101591680995449458429066`20.*^-7}, 
  {-1.4845590516048072482561454519782`20.*^-6, 
   6.2507749541255042031837703241188`20.*^-7}, 
  {-2.22435186005688320394620081949516`20.*^-6, 
   9.3656920423447713850366350294531`20.*^-7}, 
  {-3.16155412639039561509817240262289`20.*^-6, 
   1.33118068479595604846238838005174`20.*^-6}, 
  {-4.1705515338997966279268159184858`20.*^-6, 
   1.75602169848412489596918564988876`20.*^-6}, 
  {-4.98839566505444652175680190125583`20.*^-6, 
   2.10037712212818800916075869526562`20.*^-6}, 
  {-5.30976334529906602615666587855388`20.*^-6, 
   2.23568982959960674785543826465426`20.*^-6}, 
  {-4.99299400849826254879815563074421`20.*^-6, 
   2.10231326673611054686238131820808`20.*^-6}, 
  {-4.17780723461567652274158032351163`20.*^-6, 
   1.75907673036449537799645487305754`20.*^-6}, 
  {-3.16911504069206471659911004938199`20.*^-6, 
   1.33436422765981672277857265237138`20.*^-6}, 
  {-2.2307309225243595550416623116393`20.*^-6, 
   9.3925512527341454949122623647971`20.*^-7}, 
  {-1.48930128090414180804097666782939`20.*^-6, 
   6.2707422353858602443830596540182`20.*^-7}, 
  {-9.5966766876455126038235293150986`20.*^-7, 
   4.0407059737454789910835912905677`20.*^-7}, 
  {-6.0438027683620297138067262075661`20.*^-7, 
   2.5447590603629598794975689295017`20.*^-7}, 
  {-3.7516511946725090478962974972873`20.*^-7, 
   1.5796426082831617043773884199106`20.*^-7}, 
  {-2.3079871521405656528646264162118`20.*^-7, 
   9.717840640591855380482637541945`20.*^-8}, 
  {-1.4120253498180647691870672377157`20.*^-7, 
   5.945369893970799028156072579856`20.*^-8}, 
  {-8.609570243845775774694881657116`20.*^-8, 
   3.625082207935063484082055434575`20.*^-8}, 
  {-5.238703410696994158056300112977`20.*^-8, 
   2.205769857135576487602652679147`20.*^-8}, 
  {-3.183614463014283559744337715466`20.*^-8, 
   1.340469247584961498839721143355`20.*^-8}, 
  {-1.933238676528976845669844112523`20.*^-8, 
   8.13995232222727092913618573694`20.*^-9}, 
  {-1.173408078353637915885297174483`20.*^-8, 
   4.94066559306794911951704073467`20.*^-9}, 
  {-7.1201709433308708857972089557`20.*^-9, 
   2.99796671298141932033566692872`20.*^-9}, 
  {-4.31973975647075631956275206885`20.*^-9, 
   1.8188377921982131871843166605690627421482390650881`20.*^-9}, 
  {-2.62047330157217644734769976358`20.*^-9, 
   1.1033571796093374515148209530881160301325183877121`20.*^-9}, 
  {-1.589551460073365861296709878710486908716330254336`20.*^-9, 
   6.692848252940487837038778436677676115023886286849`20.*^-10}, 
  {-9.641683777287779501679834615122922477101527334912`20.*^-10, 
   4.059656327279065053338877732681429086213464981174`20.*^-10}, 
  {-8.542824992380000769540015171330925013009791188991`20.*^-10, 
   3.596978944160000324016848493193815959593565230585`20.*^-10}, 
  {-1.4083911967505050515408073218443793167374570487808`20.*^-9, 
   5.930068196844231795961293986709292545405353984`20.*^-10}, 
  {-2.32182016852493747927429659882`20.*^-9, 
   9.776084920104999912733880416060359456822220816384`20.*^-10}, 
  {-3.8274245715507454597854725487`20.*^-9, 
   1.6115471880213665093833568626096055065704688254975`20.*^-9}, 
  {-6.30869942092706994433519369844`20.*^-9, 
   2.65629449302192418708850260987`20.*^-9}, 
  {-1.039678539987030570584112125245`20.*^-8, 
   4.37759385257697082351205105366`20.*^-9}, 
  {-1.712917531631150689605208195116`20.*^-8, 
   7.21228434371010816675877134786`20.*^-9}, 
  {-2.820804912989686145054369692428`20.*^-8, 
   1.187707331785131008443945133653`20.*^-8}, 
  {-4.64172100474050753949440036803`20.*^-8, 
   1.954408844101266332418694891801`20.*^-8}, 
  {-7.628533143692969878630632944601`20.*^-8, 
   3.212013955239145212055003345096`20.*^-8}, 
  {-1.2511494519182534384562430357489`20.*^-7, 
   5.267997692287382898763128571575`20.*^-8}, 
  {-2.0450869269050146516690186450176`20.*^-7, 
   8.610892323810588007027446926388`20.*^-8}, 
  {-3.3244508907304297684095037186177`20.*^-7, 
   1.3997687960970230603829489341547`20.*^-7}, 
  {-5.355977060510255030254992131253`20.*^-7, 
   2.2551482360043179074757861605275`20.*^-7}, 
  {-8.5054833132926889138406344910273`20.*^-7, 
   3.5812561319127111216171092593799`20.*^-7}, 
  {-1.32019844169950800632173162032341`20.*^-6, 
   5.5587302808400337108283436645196`20.*^-7}, 
  {-1.97799278720777362516482623628482`20.*^-6, 
   8.3283906829800994743782157317255`20.*^-7}, 
  {-2.8112166861097801958020735173495`20.*^-6, 
   1.18367018362517060875876779677874`20.*^-6}, 
  {-3.70812362702165441041468347705051`20.*^-6, 
   1.56131521137753869912197199033706`20.*^-6}, 
  {-4.43494112573052205119717937283979`20.*^-6, 
   1.86734363188653560050407552540621`20.*^-6}, 
  {-4.72035151702315853911713198720291`20.*^-6, 
   1.98751642822027727962826609987489`20.*^-6}, 
  {-4.43857266527220227368873731792667`20.*^-6, 
   1.86887270116724306260578413386387`20.*^-6}, 
  {-3.7138540882881190073583718066306`20.*^-6, 
   1.5637280371739448452035249712129`20.*^-6}, 
  {-2.81718855533602834932964941748462`20.*^-6, 
   1.18618465487832772603353659683562`20.*^-6}, 
  {-1.98303146700339670047015380897248`20.*^-6, 
   8.3496061768564071598743318272527`20.*^-7}, 
  {-1.32394438629651977336586664092612`20.*^-6, 
   5.5745026791432411510141753302151`20.*^-7}, 
  {-8.5312349641751714905889955884428`20.*^-7, 
   3.5920989322842827328795770898705`20.*^-7}, 
  {-5.3728422083620259690819786198153`20.*^-7, 
   2.2622493508892740922450436293959`20.*^-7}, 
  {-3.3351709897610258094688882316848`20.*^-7, 
   1.4042825220046424460921634659727`20.*^-7}, 
  {-2.0517773255549216471347953194477`20.*^-7, 
   8.639062423389143777409664502939`20.*^-8}, 
  {-1.2552784674620665313252692705054`20.*^-7, 
   5.285383020892911710843239033707`20.*^-8}, 
  {-7.653842510733619036167674628459`20.*^-8, 
   3.222670530835208015228494580404`20.*^-8}, 
  {-4.657170562429677904724443138054`20.*^-8, 
   1.96091392102302227567344974234`20.*^-8}, 
  {-2.830212043969416135411629688571`20.*^-8, 
   1.191668229039754162278580921504`20.*^-8}, 
  {-1.718636720292440217139578965895`20.*^-8, 
   7.2363651380734324932192798564`20.*^-9}, 
  {-1.043152371574609894078050944315`20.*^-8, 
   4.39222051189309429085495134448`20.*^-9}, 
  {-6.32978757468563054237336239186`20.*^-9, 
   2.66517371565710759678878416499`20.*^-9}, 
  {-3.8402219200931672235260021083`20.*^-9, 
   1.6169355453023861993793693087586240816550418317311`20.*^-9}, 
  {-2.32958463124460608364947095083`20.*^-9, 
   9.808777394714130878524088214038229880906111254527`20.*^-10}, 
  {-1.4131014898325243693068576280842641116343098671103`20.*^-9, 
   5.949901009821155239186768960347029209376584892417`20.*^-10}, 
  {-8.571397792920945484641457247889184193716609351679`20.*^-10, 
   3.609009597019345467217455683322857213267979717225`20.*^-10}, 
  {-7.596996952581491932414964170483291278243390291968`20.*^-10, 
   3.198735558981680813648405966521802334352034773416`20.*^-10}, 
  {-1.2524596113173515262544066484401262986284490555391`20.*^-9, 
   5.273514152915164321071185888171909399345953565127`20.*^-10}, 
  {-2.06475717581905401694672053009`20.*^-9, 
   8.693714424501280071354612758251835686510990983169`20.*^-10}, 
  {-3.40366655165035484886144052879`20.*^-9, 
   1.433122758589623094257448643699321732837404573696`20.*^-9}, 
  {-5.61022318128006862065191691015`20.*^-9, 
   2.36219923422318678764291238322`20.*^-9}, 
  {-9.24568892556149851994159494738`20.*^-9, 
   3.89292165286799937681751366205`20.*^-9}, 
  {-1.523268562488556263584836332567`20.*^-8, 
   6.41376236837286847825194245292`20.*^-9}, 
  {-2.508492412079412974451812990413`20.*^-8, 
   1.056207331401858094506026522279`20.*^-8}, 
  {-4.12779675947313574200572793194`20.*^-8, 
   1.738019688199215049265569655555`20.*^-8}, 
  {-6.783901634527229082273208336571`20.*^-8, 
   2.85637963559041224516766666803`20.*^-8}, 
  {-1.1126189113437445085667751528259`20.*^-7, 
   4.684711205657871615018000643476`20.*^-8}, 
  {-1.8186409717323243344532638540327`20.*^-7, 
   7.657435670451891934540058332768`20.*^-8}, 
  {-2.956322478854417806710575047909`20.*^-7, 
   1.2447673595176496028255052833301`20.*^-7}, 
  {-4.762832342850493234436910884696`20.*^-7, 
   2.0054030917265234671313308988196`20.*^-7}, 
  {-7.5634036568576786279358365115311`20.*^-7, 
   3.184591013413759422288773268013`20.*^-7}, 
  {-1.17393725498118520562863963762272`20.*^-6, 
   4.9428937051839377079100616320955`20.*^-7}, 
  {-1.75878250053815682295640010796182`20.*^-6, 
   7.4054000022659234650795794019444`20.*^-7}, 
  {-2.4995239644169868076773238984566`20.*^-6, 
   1.05243114291241549796939953619225`20.*^-6}, 
  {-3.29676416136034161414127766745214`20.*^-6, 
   1.38811122583593331121738007050616`20.*^-6}, 
  {-3.94268024163854192264130459833343`20.*^-6, 
   1.66007589121622817795423351508777`20.*^-6}, 
  {-4.1961727222922917846100903589735`20.*^-6, 
   1.76680956728096496194109067746253`20.*^-6}, 
  {-3.94554820896520790101627216681142`20.*^-6, 
   1.6612834564064033267436935439206`20.*^-6}, 
  {-3.30128992151987336647011242032033`20.*^-6, 
   1.39001680906099931219794207171381`20.*^-6}, 
  {-2.50424063054311188185313743953723`20.*^-6, 
   1.05441710759709973972763681664727`20.*^-6}, 
  {-1.76276231552822378389273627655207`20.*^-6, 
   7.4221571180135738269167843223246`20.*^-7}, 
  {-1.17689611400627633261356105182911`20.*^-6, 
   4.9553520589737950846886781129647`20.*^-7}, 
  {-7.5837450173354445382189028476551`20.*^-7, 
   3.1931557967728187529342748832233`20.*^-7}, 
  {-4.7761544560124651818452495448279`20.*^-7, 
   2.0110124025315642870927366504539`20.*^-7}, 
  {-2.9647905978536738269133942236226`20.*^-7, 
   1.2483328833068100323845870415252`20.*^-7}, 
  {-1.8239259525992454833836037954851`20.*^-7, 
   7.679688221470507298457279138884`20.*^-8}, 
  {-1.1158805809689215485899164994787`20.*^-7, 
   4.698444551448090730904911576753`20.*^-8}, 
  {-6.803894543233307422999231498192`20.*^-8, 
   2.864797702414024178104939578185`20.*^-8}, 
  {-4.140001021183786354032993092355`20.*^-8, 
   1.743158324708962675382312880992`20.*^-8}, 
  {-2.515923512289908376249272561229`20.*^-8, 
   1.059336215701014053157588446833`20.*^-8}, 
  {-1.527786400270611055155685039346`20.*^-8, 
   6.43278484324467812697130542882`20.*^-9}, 
  {-9.27313025463561331000731724317`20.*^-9, 
   3.90447589668867928842413357607`20.*^-9}, 
  {-5.62688164877948962954879100133`20.*^-9, 
   2.36921332580189037033633305319`20.*^-9}, 
  {-3.413775746050737663100334259`20.*^-9, 
   1.4373792614950474370948775827370270114547083771903`20.*^-9}, 
  {-2.07089067056160783146947362422`20.*^-9, 
   8.719539665522559290397783680919691617986808905728`20.*^-10}, 
  {-1.256180481705823687939350588557773794368338693067`20.*^-9, 
   5.289180975603468159744634057085363344708794497129`20.*^-10}, 
  {-7.619567881601003576651886510636020328799397740545`20.*^-10, 
   3.208239108042527821748162741320791414043787129393`20.*^-10}, 
  {-6.755328550436611474049931553407777378092126830592`20.*^-10, 
   2.844348863341731146968392233014737079855996884575`20.*^-10}, 
  {-1.1137000541427905582423365790911188321641152118784`20.*^-9, 
   4.689263385864381297862469806699420553166358028762`20.*^-10}, 
  {-1.8360033713657133710554268686174267245816853823488`20.*^-9, 
   7.730540511013529983391271025756615327497953738752`20.*^-10}, 
  {-3.02657515532421550405553710722`20.*^-9, 
   1.2743474338207223174970682556712591727348653490176`20.*^-9}, 
  {-4.98866725820459878153098385878`20.*^-9, 
   2.10049147713877843432883530896`20.*^-9}, 
  {-8.22135844310180886813248900114`20.*^-9, 
   3.46162460762181426026631115837`20.*^-9}, 
  {-1.354505059470156174274508331728`20.*^-8, 
   5.70317919776907862852424560727`20.*^-9}, 
  {-2.230574285775905867530178977889`20.*^-8, 
   9.39189172958276154749549043322`20.*^-9}, 
  {-3.670470937163889827729697924213`20.*^-8, 
   1.545461447226900980096714915459`20.*^-8}, 
  {-6.03229182725741890995842846415`20.*^-8, 
   2.539912348318913225245654090167`20.*^-8}, 
  {-9.893458157913931189211068761076`20.*^-8, 
   4.165666592805865763878344741504`20.*^-8}, 
  {-1.6171370740976632224669536110792`20.*^-7, 
   6.808998206727003041966120467699`20.*^-8}, 
  {-2.628746589780097224708298416573`20.*^-7, 
   1.1068406693810935682982309122413`20.*^-7}, 
  {-4.2350398588016179759347789523355`20.*^-7, 
   1.7831746773901549372356964009834`20.*^-7}, 
  {-6.7251520438271317081837431831128`20.*^-7, 
   2.8316429658219501929194708139423`20.*^-7}, 
  {-1.04380291222544704372964642403033`20.*^-6, 
   4.3949596304229349209669323117067`20.*^-7}, 
  {-1.56375801408724689207342821142206`20.*^-6, 
   6.5842442698410395455723293112508`20.*^-7}, 
  {-2.22225039879290149777766179483707`20.*^-6, 
   9.3568437843911642011691022940506`20.*^-7}, 
  {-2.93087657415211587417830247516186`20.*^-6, 
   1.23405329437983826281191683164712`20.*^-6}, 
  {-3.50489147397341822192734106685605`20.*^-6, 
   1.47574377851512346186414360709728`20.*^-6}, 
  {-3.7300482633126342647877309904111`20.*^-6, 
   1.57054663718426705885799199596257`20.*^-6}, 
  {-3.50715639118776355060023384316585`20.*^-6, 
   1.47669742786853202130536161817508`20.*^-6}, 
  {-2.9344508341444597703585060749669`20.*^-6, 
   1.2355582459555620085720025578808`20.*^-6}, 
  {-2.22597560304816857104157477565919`20.*^-6, 
   9.3725288549396571412276832659334`20.*^-7}, 
  {-1.56690139313276240164208243190283`20.*^-6, 
   6.5974795500326837963877155027488`20.*^-7}, 
  {-1.04613998954631689702007070642657`20.*^-6, 
   4.4047999559844921979792450796908`20.*^-7}, 
  {-6.741219216829702628586057499433`20.*^-7, 
   2.8384080912967168962467610523928`20.*^-7}, 
  {-4.2455628630510667206234939960204`20.*^-7, 
   1.787605416021501777104629050956`20.*^-7}, 
  {-2.6354355435495611749686720105191`20.*^-7, 
   1.1096570709682362841973355833765`20.*^-7}, 
  {-1.6213117000389522259557052745918`20.*^-7, 
   6.826575579111377793497706419334`20.*^-8}, 
  {-9.91922231395663424714306929293`20.*^-8, 
   4.176514658508056525112871281235`20.*^-8}, 
  {-6.048084405735765416988232818083`20.*^-8, 
   2.546561855046638070310834870772`20.*^-8}, 
  {-3.680111208360961048573737958953`20.*^-8, 
   1.549520508783562546767889666927`20.*^-8}, 
  {-2.236444193456898436419538468489`20.*^-8, 
   9.41660713034483552176647776205`20.*^-9}, 
  {-1.358073751227107677738309987511`20.*^-8, 
   5.71820526832466390626656836847`20.*^-9}, 
  {-8.2430346705522740048878151325`20.*^-9, 
   3.47075144023253642311065900316`20.*^-9}, 
  {-5.00182597973473504062004477674`20.*^-9, 
   2.10603199146725685920843990599`20.*^-9}, 
  {-3.0345605292056837612414990757`20.*^-9, 
   1.2777096965076563205227364529264391043666010963968`20.*^-9}, 
  {-1.8408482927945804702995082298413005602746240335873`20.*^-9, 
   7.750940180187707243366350441432200584294809206785`20.*^-10}, 
  {-1.1166392146544220001333659404933517683652965695488`20.*^-9, 
   4.701638798544934737403646065231408449355712882166`20.*^-10}, 
  {-6.773157600692904944681022179263945082227679821823`20.*^-10, 
   2.851855831870696818813061970219779520119051868657`20.*^-10}, 
  {-6.006466814358964915216801198321597194782805852159`20.*^-10, 
   2.529038658677458911670232083505950708024072083556`20.*^-10}, 
  {-9.902408429879313061588608352726942221759294734336`20.*^-10, 
   4.169435128370237078563624569569334274046113029753`20.*^-10}, 
  {-1.632473162223104652181060994855205164835758145536`20.*^-9, 
   6.873571209360440640762362083597951208138922262528`20.*^-10}, 
  {-2.69106388616952216664188699478`20.*^-9, 
   1.1330795310187461754281629451731031800144363257856`20.*^-9}, 
  {-4.43564757362112961316383714809`20.*^-9, 
   1.86764108362994931080582616762`20.*^-9}, 
  {-7.30997674994736727892386475784`20.*^-9, 
   3.07788494734625990691531147699`20.*^-9}, 
  {-1.204350527754728009957015978601`20.*^-8, 
   5.07094959054622319981901464674`20.*^-9}, 
  {-1.983301508931881290402177968567`20.*^-8, 
   8.35074319550265806485127565713`20.*^-9}, 
  {-3.263574049462664641108969836823`20.*^-8, 
   1.374136441879016690993250457609`20.*^-8}, 
  {-5.36356339655989566010463459831`20.*^-8, 
   2.258342482762061330570372462446`20.*^-8}, 
  {-8.79666803447444381056742447734`20.*^-8, 
   3.703860225041871078133652411511`20.*^-8}, 
  {-1.4378556781594076002836075218769`20.*^-7, 
   6.054129171197505685404663250007`20.*^-8}, 
  {-2.3373005803555291393920877095343`20.*^-7, 
   9.841265601496964797440369303303`20.*^-8}, 
  {-3.7654697396461802525453897328093`20.*^-7, 
   1.5854609430089180010717430453934`20.*^-7}, 
  {-5.9793945111089505568984843625944`20.*^-7, 
   2.5176397941511370765888355210924`20.*^-7}, 
  {-9.2803347861726693048972856666608`20.*^-7, 
   3.9075093836516502336409623859623`20.*^-7}, 
  {-1.39027363208230835035622002731779`20.*^-6, 
   5.853783714030772001499873799233`20.*^-7}, 
  {-1.97562460543979337969539025005148`20.*^-6, 
   8.3184193913254458092437484212695`20.*^-7}, 
  {-2.60546851024402411960721824108664`20.*^-6, 
   1.09703937273432594509777610151015`20.*^-6}, 
  {-3.11558221239358830735691659631741`20.*^-6, 
   1.31182408942887928730817540897575`20.*^-6}, 
  {-3.31558081388098981995261067176737`20.*^-6, 
   1.39603402689725887155899396705994`20.*^-6}, 
  {-3.11737086403448868790694522143675`20.*^-6, 
   1.31257720590925839490818746165758`20.*^-6}, 
  {-2.60829127192339379141496373993049`20.*^-6, 
   1.09822790396774475427998473260231`20.*^-6}, 
  {-1.97856669746161030093376590744433`20.*^-6, 
   8.3308071472067802144579617155551`20.*^-7}, 
  {-1.39275630628032063942517028869297`20.*^-6, 
   5.8642370790750342712638748997598`20.*^-7}, 
  {-9.2987938358042072471898240748924`20.*^-7, 
   3.9152816150754556830272943473232`20.*^-7}, 
  {-5.9920852003551750751426060951462`20.*^-7, 
   2.5229832422548105579547815137457`20.*^-7}, 
  {-3.7737814776642959183220899257143`20.*^-7, 
   1.5889606221744403866619326003008`20.*^-7}, 
  {-2.3425839913740440460399861887582`20.*^-7, 
   9.863511542627553878063099742141`20.*^-8}, 
  {-1.4411531140050238478416488710739`20.*^-7, 
   6.068013111600100411964837351888`20.*^-8}, 
  {-8.817018591998987339838053089691`20.*^-8, 
   3.712428880841678879931811827238`20.*^-8}, 
  {-5.376037645905614270842897648999`20.*^-8, 
   2.263594798276048114039114799579`20.*^-8}, 
  {-3.271188722005729991019959937345`20.*^-8, 
   1.377342619791886312008404184145`20.*^-8}, 
  {-1.987938044750285862699965035655`20.*^-8, 
   8.37026545158015100084195804486`20.*^-9}, 
  {-1.207169375440437530412713835479`20.*^-8, 
   5.0828184229071053912114266757`20.*^-9}, 
  {-7.3270984311894172238791473037`20.*^-9, 
   3.08509407629028093637016728577`20.*^-9}, 
  {-4.44604142462411803570417112661`20.*^-9, 
   1.87201744194699706766491415857`20.*^-9}, 
  {-2.69737139831774633428203987032`20.*^-9, 
   1.1357353256074721407503325769776548147760369500161`20.*^-9}, 
  {-1.636300084213820848721805576038640974663939784704`20.*^-9, 
   6.889684565110824626197076109643179220085849980928`20.*^-10}, 
  {-9.925624365662910613366535683565998307699352141824`20.*^-10, 
   4.179210259226488679312225550978602046909695494754`20.*^-10}, 
  {-6.02054968239422769811868377704531493041442550459`20.*^-10, 
   2.534968287323885346576287906124343128595547580872`20.*^-10}, 
  {-5.340271347262666059109491212267215504256962938001`20.*^-10, 
   2.248535304110596235414522615691459159687142289686`20.*^-10}, 
  {-8.804102043911602487747251361678104811917293912064`20.*^-10, 
   3.706990334278569468525158468073945888220810637152`20.*^-10}, 
  {-1.451410519437998565111860538544851499570067053406`20.*^-9, 
   6.111202187107362379418360162288193940583285260287`20.*^-10}, 
  {-2.39258952580690504455765656095`20.*^-9, 
   1.007406116129223176655855394083379262539252202969`20.*^-9}, 
  {-3.9436755430084525934715234558`20.*^-9, 
   1.6604949654772431972511677708638447602981442420736`20.*^-9}, 
  {-6.49920246380783309549709826719`20.*^-9, 
   2.73650630055066656652509400724`20.*^-9}, 
  {-1.070771631440953078564981153949`20.*^-8, 
   4.50851213238296033079992064821`20.*^-9}, 
  {-1.763325515967996772906901778047`20.*^-8, 
   7.42452848828630220171327064441`20.*^-9}, 
  {-2.90159565604481134085821229704`20.*^-8, 
   1.221724486755710038256089388227`20.*^-8}, 
  {-4.768659357910020252265828095458`20.*^-8, 
   2.007856571751587474638243408615`20.*^-8}, 
  {-7.820962479560216891506538682429`20.*^-8, 
   3.293036833499038691160647866286`20.*^-8}, 
  {-1.2783679020278831613401126370248`20.*^-7, 
   5.382601692748981731958368997997`20.*^-8}, 
  {-2.078034724844947563551584443131`20.*^-7, 
   8.749619894083989741269829234235`20.*^-8}, 
  {-3.3477550678226282644821015520544`20.*^-7, 
   1.4095810811884750587293059166543`20.*^-7}, 
  {-5.3160112807122194998133128574212`20.*^-7, 
   2.2383205392472503157108685715456`20.*^-7}, 
  {-8.2505609353023753911728875536564`20.*^-7, 
   3.4739203938115264804938473910131`20.*^-7}, 
  {-1.23596826695849661463889681835701`20.*^-6, 
   5.2040769135094594300585129193979`20.*^-7}, 
  {-1.75628223300136739729401947403601`20.*^-6, 
   7.3948725600057574622906083117305`20.*^-7}, 
  {-2.31608852588700445995946831411896`20.*^-6, 
   9.7519516879452819366714455331324`20.*^-7}, 
  {-2.76941170878929588043727252849879`20.*^-6, 
   1.16606808791128247597358843305211`20.*^-6}, 
  {-2.94707119185631517080901772191362`20.*^-6, 
   1.24087208078160638770906009343731`20.*^-6}, 
  {-2.770824230137166648892695042667`20.*^-6, 
   1.16666283374196490479692422849137`20.*^-6}, 
  {-2.3183177641059732466537251405758`20.*^-6, 
   9.7613379541304136701209479603192`20.*^-7}, 
  {-1.75860579678142406878913485466425`20.*^-6, 
   7.4046559864481013422700414933231`20.*^-7}, 
  {-1.23792906571923656050189411955033`20.*^-6, 
   5.212332908291522360007975240212`20.*^-7}, 
  {-8.2651401602159241194036417628809`20.*^-7, 
   3.4800590148277575239594281106867`20.*^-7}, 
  {-5.3260347655805451250260213783102`20.*^-7, 
   2.2425409539286505789583247908674`20.*^-7}, 
  {-3.3543200118874368447204924257576`20.*^-7, 
   1.4123452681631313030402073371612`20.*^-7}, 
  {-2.0822078098333420363008452025176`20.*^-7, 
   8.767190778245650679161453484285`20.*^-8}, 
  {-1.2809723847706760171391913092572`20.*^-7, 
   5.393567935876530598480805512662`20.*^-8}, 
  {-7.837036438953600464961537054897`20.*^-8, 
   3.299804816401515985246962970481`20.*^-8}, 
  {-4.778512207497500790828253262802`20.*^-8, 
   2.012005139998947701401369794864`20.*^-8}, 
  {-2.907610151491379696609858941111`20.*^-8, 
   1.224256905891107240677835343627`20.*^-8}, 
  {-1.766987714757087699654106113439`20.*^-8, 
   7.43994827266142189328044679342`20.*^-9}, 
  {-1.072998118135978209113322337337`20.*^-8, 
   4.51788681320411877521398878879`20.*^-9}, 
  {-6.51272614807314915203201014199`20.*^-9, 
   2.74220048339922069559242532294`20.*^-9}, 
  {-3.95188520309026662649187684067`20.*^-9, 
   1.663951664459059632207106038174805900126947446446`20.*^-9}, 
  {-2.39757156143524995141072482774`20.*^-9, 
   1.009503815341157874278199927467711554687592300544`20.*^-9}, 
  {-1.4544332425726386334168197178366434331459374284799`20.*^-9, 
   6.12392944241111003543924091719721090583883677696`20.*^-10}, 
  {-8.822439326203271392391374222079402220941635223553`20.*^-10, 
   3.714711295243482691533210198766436385628517155698`20.*^-10}, 
  {-5.351394807234115487753222718383662257505366024194`20.*^-10, 
   2.253218866203838100106620091951015687370680431242`20.*^-10}}, 
 {{1.007769049059397960831629206008081284179256`20.*^-16, 
   -4.24323810130272825613317560424455277549149`20.*^-17}, 
  {2.739198502541394424878660870237662326558603`20.*^-16, 
   -1.153346737912166073633120366415857821708887`20.*^-16}, 
  {7.445016950489920050679433245695024284751521`20.*^-16, 
   -3.13474397915365054765449820871369443568486`20.*^-16}, 
  {2.0233631578131022916071062916434241727889213`20.*^-15, 
   -8.519423822370957017293079122709154411742833`20.*^-16}, 
  {5.4982687715114015075766732314314795530282992`20.*^-15, 
   -2.3150605353732216874007045184974650749592846`20.*^-15}, 
  {1.49377695773364292655021488749282896047911267`20.*^-14, 
   -6.2895871904574439012640626841803324651752116`20.*^-15}, 
  {4.05689104839425400003977032276394405593097163`20.*^-14, 
   -1.70816465195547536843779803063745012881304073`20.*^-14}, 
  {1.101159205605278701692821168182264997054782403`20.*^-13, 
   -4.63645981307485769133819439234637893496750482`20.*^-14}, 
  {2.986026055716311867915134122071401315766865909`20.*^-13, 
   -1.257274128722657628595845946135326869796575118`20.*^-13}, 
  {8.084558937221650051130031609429231276720283759`20.*^-13, 
   -3.404024815672273705738960677654413169145382632`20.*^-13}, 
  {2.1832255548243795568135212719612621657409390321`20.*^-12, 
   -9.192528651892124449741142197731630171540795915`20.*^-13}, 
  {5.8708180353577635951804345724559922102349224861`20.*^-12, 
   -2.4719233833085320400759724515604177727304936787`20.*^-12}, 
  {1.56774374667340837073244259288844910159510907829`20.*^-11, 
   -6.6010263017827720872944951279513646382951961196`20.*^-12}, 
  {4.13908344431323258901783577618068991265402377031`20.*^-11, 
   -1.74277197655294003748119401102344838427537842951`20.*^-11}, 
  {1.0727020735850160992445809293386652438061507135`20.*^-10, 
   -4.51664030983164673366139338668911681602589774102`20.*^-11}, 
  {2.698078963181346138381733132729955364691506076921`20.*^-10, 
   -1.136033247655303637213361319044191732501686769224`20.*^-10}, 
  {6.470783577498731666225414769834796087015204978688`20.*^-10, 
   -2.724540453683676491042279903085957222174286867288`20.*^-10}, 
  {1.4414764669353255743390737705329066301548004376576`20.*^-9, 
   -6.069374597622423470901363244354905835622436438017`20.*^-10}, 
  {2.87790074587467500163334291926`20.*^-9, 
   -1.2117476824735473691087759660036596326361483706368`20.*^-9}, 
  {4.93800523450964527072896984006`20.*^-9, 
   -2.07916009874090327188588203792`20.*^-9}, 
  {7.01900615402771756386675136172`20.*^-9, 
   -2.95537101222219686899652688915`20.*^-9}, 
  {8.14139426506190300834731663293`20.*^-9, 
   -3.42795548002606442456729121387`20.*^-9}, 
  {7.82294530156296051542377275352`20.*^-9, 
   -3.29387170592124653281000958043`20.*^-9}, 
  {6.46024932690222496581578855788`20.*^-9, 
   -2.72010497974830524876454255069`20.*^-9}, 
  {4.78129828572769561640073021195`20.*^-9, 
   -2.01317822556955604901083377345`20.*^-9}, 
  {3.28693306748688385143447113135`20.*^-9, 
   -1.3839718178892142532355667921460259979112468185088`20.*^-9}, 
  {2.1545797109229549015551827364`20.*^-9, 
   -9.071914572307178532863927311177182130436334157825`20.*^-10}, 
  {1.3706761899653063761885224069768959341606251528192`20.*^-9, 
   -5.77126816827497421553062066095488734204108051068`20.*^-10}, 
  {8.55959082892719502749383499761789533397825994017`20.*^-10, 
   -3.604038243758818958944772630575955930096109448486`20.*^-10}, 
  {5.284741986981273298373486153023285884173537768394`20.*^-10, 
   -2.225154520834220336157257327588751951230963270909`20.*^-10}, 
  {3.240194021481267577363123207943028805611983852778`20.*^-10, 
   -1.364292219571060032573946613870748970783993201176`20.*^-10}, 
  {1.978226349035932899077791414980154543719191096775`20.*^-10, 
   -8.32937410120392799611701648412696649987027830225`20.*^-11}, 
  {1.204648880174637195670246676790872204857130179815`20.*^-10, 
   -5.07220581126163029755893337596156717834581128339`20.*^-11}, 
  {7.32426841348972438586192032684586670853016869925`20.*^-11, 
   -3.08390248989041026773133487446141756148638682072`20.*^-11}, 
  {4.44892129819713694944808834599482791173274458228`20.*^-11, 
   -1.8732300202935313471360371983136117523085240347`20.*^-11}, 
  {2.70081205440070764427858377176851830777545152803`20.*^-11, 
   -1.13718402290556111338045632495516560327387432761`20.*^-11}, 
  {1.63901078144397534312887917389107861051577706796`20.*^-11, 
   -6.9010980271325277605426491532255941495401139705`20.*^-12}, 
  {9.9443620366189595978392187887519697266226672811`20.*^-12, 
   -4.1870998048921935148796710689481977796305967494`20.*^-12}, 
  {6.0327598110956184585132394723075156860402944933`20.*^-12, 
   -2.5401093941455235614792587251821118678064397868`20.*^-12}, 
  {3.6594950865344616018206504371215835964835361747`20.*^-12, 
   -1.5408400364355627797139580787880351985193836517`20.*^-12}, 
  {2.2197583324587882502271811622284924936928844223`20.*^-12, 
   -9.346350873510687369377604893593652605022671264`20.*^-13}, 
  {8.11337189237038874298051571636681523383896`20.*^-17, 
   -3.41615658626121631283390135425971167740575`20.*^-17}, 
  {2.205277655270796485267818653917999392174604`20.*^-16, 
   -9.28537960114019572744344696386526059862994`20.*^-17}, 
  {5.993830127609102168584439655156703879100793`20.*^-16, 
   -2.523717948466990386772395644276506896463493`20.*^-16}, 
  {1.6289617590541605562773040112463587600388406`20.*^-15, 
   -6.858786353912254973799174784195194779110906`20.*^-16}, 
  {4.4264976321493777704044393546693005919520773`20.*^-15, 
   -1.8637884766944748506966060440712844597692966`20.*^-15}, 
  {1.20258406721516311575271138539058330897926977`20.*^-14, 
   -5.0635118619585815400114163595392981430706089`20.*^-15}, 
  {3.26599479944170878017352109753382104335984091`20.*^-14, 
   -1.37515570502808790744148256738266149194098556`20.*^-14}, 
  {8.86461408448867558870279266036839375565637669`20.*^-14, 
   -3.73246908820575814261170217278669210764479011`20.*^-14}, 
  {2.403714457011381505636594997538477727576708164`20.*^-13, 
   -1.012090297689002739215408420016201148453350812`20.*^-13}, 
  {6.507468156988458780583614025743483697000297904`20.*^-13, 
   -2.739986592416193170772048010839361556631704377`20.*^-13}, 
  {1.7571115995692018352589068109413907771411061699`20.*^-12, 
   -7.398364629765060358984870782911119061646762828`20.*^-13}, 
  {4.7239976065806380731914045284066062431954990806`20.*^-12, 
   -1.9890516238234265571332229593290973655559996128`20.*^-12}, 
  {1.26107472687044263211340483269306022448966209025`20.*^-11, 
   -5.3097883236650216088985466639707798925880509073`20.*^-12}, 
  {3.32764666505435698542692486241219787173762796852`20.*^-11, 
   -1.40111438528604504649554731048934647231058019722`20.*^-11}, 
  {8.61680839866024297711449827363768470581394928601`20.*^-11, 
   -3.62812985206747072720610453626849882350061022567`20.*^-11}, 
  {2.164537964146857493051213318787151456777724647922`20.*^-10, 
   -9.11384405956571576021563502647221666011673535962`20.*^-11}, 
  {5.181597019278100651714395153053513911299515709825`20.*^-10, 
   -2.18172506074867395861658743286463743633663819361`20.*^-10}, 
  {1.1514725408890111427159043791507641496193889992704`20.*^-9, 
   -4.848305435322152179856439491161868846438298126919`20.*^-10}, 
  {2.29257208162800223454045559894`20.*^-9, 
   -9.65293508053895677701244462712658839705481117696`20.*^-10}, 
  {3.92446988677985902012147398001`20.*^-9, 
   -1.6524083733809932716300943073749809560085722038272`20.*^-9}, 
  {5.57307769558636501235672983619`20.*^-9, 
   -2.34655902972057474204493887839`20.*^-9}, 
  {6.47035697862851612376329870308`20.*^-9, 
   -2.72436083310674363105823103287`20.*^-9}, 
  {6.2318570298853878815410444161`20.*^-9, 
   -2.62393980205700542380675554362`20.*^-9}, 
  {5.16054190121094935925802060174`20.*^-9, 
   -2.17285974787829446705600867442`20.*^-9}, 
  {3.82871110572365996957610712846`20.*^-9, 
   -1.6120888866204884082425714225058764093728908902401`20.*^-9}, 
  {2.63694706762380503090976028632`20.*^-9, 
   -1.1102935021573915919620043310809369050265111494657`20.*^-9}, 
  {1.7307322326940726971414665954829135844078165950463`20.*^-9, 
   -7.28729361134346398796406987571523298633125577193`20.*^-10}, 
  {1.101965233023583430170674509684309298618898448401`20.*^-9, 
   -4.639853612730877600718629514460249678395361888016`20.*^-10}, 
  {6.88523471370672602901695251110035463326602606869`20.*^-10, 
   -2.899046195244937275375558952042254582427800449963`20.*^-10}, 
  {4.25240713360081767783938592523997975933237586869`20.*^-10, 
   -1.790487214147712706458688810627359898666263523656`20.*^-10}, 
  {2.607784837604230821365369271697039542870440803553`20.*^-10, 
   -1.098014668464939293206471272293490333840185601508`20.*^-10}, 
  {1.592324958325593521383265629900179851449408713651`20.*^-10, 
   -6.70452614031828851108743423115865200610277353118`20.*^-11}, 
  {9.69727616992896007146469447689678852247922678398`20.*^-11, 
   -4.08306365049640424061671346395654253578072706699`20.*^-11}, 
  {5.89622395343812020631668326127872428338669984226`20.*^-11, 
   -2.48262061197394535002807716264367338247861045988`20.*^-11}, 
  {3.58159823121558441000744602311792110120262962031`20.*^-11, 
   -1.50804136051182501473997727289175625313794931387`20.*^-11}, 
  {2.1743229697802952878096290893529464832115168832`20.*^-11, 
   -9.1550440832854538434089645867492483503642816127`20.*^-12}, 
  {1.31952031887211749739391983672821309958448836871`20.*^-11, 
   -5.5558750268299684100796624704345814719346878681`20.*^-12}, 
  {8.0059703781181878694424880144235067059754526824`20.*^-12, 
   -3.3709348960497633134494686376520028235686116559`20.*^-12}, 
  {4.8568509229000986775437741835310028712257647046`20.*^-12, 
   -2.0449898622737257589657996562235801563055851387`20.*^-12}, 
  {2.9461912165211966820982226167872937765812491578`20.*^-12, 
   -1.2405015648510301819360937333841236954026312246`20.*^-12}, 
  {1.7870885721986014247659356508143529719882602629`20.*^-12, 
   -7.524583461888848104277623792902538829424253747`20.*^-13}, 
  {6.51995602412283809895003631016987345950619`20.*^-17, 
   -2.74524464173593183113685739375573619347628`20.*^-17}, 
  {1.772172570604968427440643149992076359736063`20.*^-16, 
   -7.4617792446524986418553395789140057252044`20.*^-17}, 
  {4.816662452889221123495329823053810012330938`20.*^-16, 
   -2.028068401216514157261191504443709478876182`20.*^-16}, 
  {1.3090345661157304855682364433742675389390926`20.*^-15, 
   -5.511724488908338886603100814207442269217242`20.*^-16}, 
  {3.5571149362496301181783777106825084226222349`20.*^-15, 
   -1.4977326047366863655487906150242140726830459`20.*^-15}, 
  {9.6638211587542456094488105309076117359004389`20.*^-15, 
   -4.0689773300017876250310781182768891519580784`20.*^-15}, 
  {2.62447216470940415861062752264191523277493915`20.*^-14, 
   -1.10504091145659122467815895690185904537892165`20.*^-14}, 
  {7.12319546007840689700178995678834601440091275`20.*^-14, 
   -2.99924019371722395663233261338456674290564743`20.*^-14}, 
  {1.931430404373035777913033525846702666976934414`20.*^-13, 
   -8.13233854472857169647593063514401122937656589`20.*^-14}, 
  {5.228502317011355759756896019394321323979433639`20.*^-13, 
   -2.201474659794255056739745692376556346938708908`20.*^-13}, 
  {1.4116074185723850455835340144108720791693254725`20.*^-12, 
   -5.9436101834626738761411958501510403333445283`20.*^-13}, 
  {3.7943870413879484043681858168107103593232450998`20.*^-12, 
   -1.5976366490054519597339729754992464670834716215`20.*^-12}, 
  {1.01260248944986943050867071394450045748794357499`20.*^-11, 
   -4.2635894292626081284575609008189492946860782102`20.*^-12}, 
  {2.67067643084265763067306824606118337856015926608`20.*^-11, 
   -1.12449533930217163396760768255207721202533021734`20.*^-11}, 
  {6.91026186095381384023121955511676759437309256194`20.*^-11, 
   -2.90958394145423740641314507583863898710446002598`20.*^-11}, 
  {1.733815170320675250592586382985333676056545379484`20.*^-10, 
   -7.30027440135021158144246898099087863602755949264`20.*^-11}, 
  {4.143492118840704202981896462383394796687708414386`20.*^-10, 
   -1.744628260564507032834482721003534651236929858686`20.*^-10}, 
  {9.18736600220486906620016974627562805437615240197`20.*^-10, 
   -3.86836463250731329103165041948447497026364311662`20.*^-10}, 
  {1.8246305876268107313542232266363274244609636564992`20.*^-9, 
   -7.68265510579709781622830832267830248488438857728`20.*^-10}, 
  {3.1168522720584345999182921144`20.*^-9, 
   -1.3123588513930250947024387850104384559860854816768`20.*^-9}, 
  {4.42244320433547147713752976225`20.*^-9, 
   -1.8620813491938827272158020051573381709743276425216`20.*^-9}, 
  {5.13882063862685758149496264288`20.*^-9, 
   -2.16371395310604529747156321805`20.*^-9}, 
  {4.95986016997364656848998935239`20.*^-9, 
   -2.08836217683100908146946920101`20.*^-9}, 
  {4.11749177966158561621030833112`20.*^-9, 
   -1.7336807493311939436674982446840796959371775967232`20.*^-9}, 
  {3.06164957117089308490037241252`20.*^-9, 
   -1.2891156089140602462738410157965889606905128550401`20.*^-9}, 
  {2.11221928416352572426767424475`20.*^-9, 
   -8.893554880688529365337575767352116347651366060031`20.*^-10}, 
  {1.3879631976925808140852912687994975617227037868032`20.*^-9, 
   -5.844055569231919217201226394942690414654801911234`20.*^-10}, 
  {8.844065706377098659529569278867510757525160984576`20.*^-10, 
   -3.723817139527199435591397591100175590935253290944`20.*^-10}, 
  {5.528622264038477547081121298426124461054101051162`20.*^-10, 
   -2.327840953279358967192051073021526088864884653124`20.*^-10}, 
  {3.415598368956099914721434053487402678494405471942`20.*^-10, 
   -1.438146681665726279882709075152590601471328619776`20.*^-10}, 
  {2.095011166676676953147948976271929764005722993914`20.*^-10, 
   -8.82109964916495559220189042640812532212935997443`20.*^-11}, 
  {1.279372335398507432487433298225363522917114582664`20.*^-10, 
   -5.38683088588845234731550862410679378070364034805`20.*^-11}, 
  {7.79194633260561758463431159108778240169039651251`20.*^-11, 
   -3.28081950846552319353023645940538206386964063685`20.*^-11}, 
  {4.73793390715759484594790796295919313792698144087`20.*^-11, 
   -1.99491953985582940882017177387755500544293955415`20.*^-11}, 
  {2.87808322694806474600792073287917613324684630854`20.*^-11, 
   -1.21182451660971147200333504542281100347235634044`20.*^-11}, 
  {1.74725983216474954816882469545253924817781022683`20.*^-11, 
   -7.356883503851577044921367138747533676538148324`20.*^-12}, 
  {1.06036099783846743933313034489674677310756061893`20.*^-11, 
   -4.4646778856356523761394961890389337815055183961`20.*^-12}, 
  {6.4336022126535852304729272809889355429200946484`20.*^-12, 
   -2.7088851421699306233570220130479728601768819573`20.*^-12}, 
  {3.9029820575940757679798162748191681367637534643`20.*^-12, 
   -1.6433608663554003233599226420291234260057909327`20.*^-12}, 
  {2.3675745085208444657128141304318643323110786227`20.*^-12, 
   -9.968734772719345118790796338660481399204541559`20.*^-13}, 
  {1.4361155175374373593354945678452470586865613604`20.*^-12, 
   -6.046802179104999407728398180401040247101310995`20.*^-13}, 
  {5.23063402218135938327784835403982808704554`20.*^-17, 
   -2.20237221986583552980119930696413814191397`20.*^-17}, 
  {1.421723598444435988404920452398209980577197`20.*^-16, 
   -5.98620462502920416170492822062404202348286`20.*^-17}, 
  {3.864154661010048327985477010334678615383268`20.*^-16, 
   -1.627012488846336138099148214877759417003478`20.*^-16}, 
  {1.0501660462136183797315971942693589233579095`20.*^-15, 
   -4.421751773531024756764619765344669150980669`20.*^-16}, 
  {2.8536611383760542103759071476418840845027089`20.*^-15, 
   -1.201541531947812299105645114796582772422194`20.*^-15}, 
  {7.7526380218822813275622279820013799066209573`20.*^-15, 
   -3.2642686407925395063419907292637389080509297`20.*^-15}, 
  {2.10540767971838704434694882904729571249406052`20.*^-14, 
   -8.8648744409195243972503108591465082631328874`20.*^-15}, 
  {5.71424123418092143348149103280755454340726156`20.*^-14, 
   -2.40599630912880902462378569802423349196095216`20.*^-14}, 
  {1.54933548155622248921107092869191774127081387`20.*^-13, 
   -6.52351781707883153352029864712386417377184786`20.*^-14}, 
  {4.19387318482681539277063360142013302011098831`20.*^-13, 
   -1.765841340979711744324477305861108640046731928`20.*^-13}, 
  {1.1321537053085381928198485247528409606819912115`20.*^-12, 
   -4.766962969720160811873046420011961939713647199`20.*^-13}, 
  {3.0426866709477336140551815192592089898620066159`20.*^-12, 
   -1.2811312298727299427600764291617722062576869954`20.*^-12}, 
  {8.1176780807044407583060121703100622362904150183`20.*^-12, 
   -3.4179697181913434771814788085516051521222800069`20.*^-12}, 
  {2.14001981861158434113764916529406842321556483406`20.*^-11, 
   -9.0106097625750919626848385907118670451181677223`20.*^-12}, 
  {5.53328858628154642909139308409582262871686648085`20.*^-11, 
   -2.32980572053959849645953393014560952788078588676`20.*^-11}, 
  {1.386835679737159604863149110754503923080294004019`20.*^-10, 
   -5.83930812520909307310799625580843757086439580642`20.*^-11}, 
  {3.309169662616937825351652855361090880967418316273`20.*^-10, 
   -1.393334594786079084358590675941511949881018238437`20.*^-10}, 
  {7.32262695120825949916581145340129027126099705856`20.*^-10, 
   -3.083211347877161894385604822486064137192778948416`20.*^-10}, 
  {1.451008169423617097949833246061141330489594921197`20.*^-9, 
   -6.109508081783650938736139983409393660260375330815`20.*^-10}, 
  {2.47392473576938031374348791409`20.*^-9, 
   -1.0416525203239496057867317533010276680576087883775`20.*^-9}, 
  {3.50753848492160828820428996697`20.*^-9, 
   -1.4768583094406771739807536703019762427815574634496`20.*^-9}, 
  {4.07881233401468222403217008138`20.*^-9, 
   -1.7173946669535504101188084553172204416937691709439`20.*^-9}, 
  {3.94424913987605422627399915107`20.*^-9, 
   -1.6607364799478123057995785899237634880101075124224`20.*^-9}, 
  {3.2817737172882141858156067885`20.*^-9, 
   -1.3817994599108270256065712793665845060417244626943`20.*^-9}, 
  {2.44516402782820566781865233592`20.*^-9, 
   -1.0295427485592444917131167730174045738074827128831`20.*^-9}, 
  {1.6895117293055846016362306448797088193613358170112`20.*^-9, 
   -7.113733597076145691099918504756668713100361334784`20.*^-10}, 
  {1.1113907221450366515853592452588697460213184200704`20.*^-9, 
   -4.679539882715943796148881032671960381811514951783`20.*^-10}, 
  {7.086772350835932928290968912287644487977566994431`20.*^-10, 
   -2.983904147720392811911986910434168864177430720545`20.*^-10}, 
  {4.432102057533519419575201140436979477921168847031`20.*^-10, 
   -1.866148234750955545084295217026096622282597409277`20.*^-10}, 
  {2.738939258375983644031703668497783785454546973242`20.*^-10, 
   -1.153237582474098376434401544630645804401914515042`20.*^-10}, 
  {1.68026508182164969049406750208253306392313442151`20.*^-10, 
   -7.07480034451220922313291579824224447967635545902`20.*^-11}, 
  {1.026206933693427875138498459194674987278312451581`20.*^-10, 
   -4.32087129976180157953051982818810520959289453305`20.*^-11}, 
  {6.25046540844702511874198830974833920323293516277`20.*^-11, 
   -2.63177490881980004999662665673614282241386743685`20.*^-11}, 
  {3.80077977911283073853461973172746462184916343063`20.*^-11, 
   -1.6003283280475076793829977817799851039364898655`20.*^-11}, 
  {2.30885989336119747476867257535882607024112541507`20.*^-11, 
   -9.7215153404681998937628318962476887168047385906`20.*^-12}, 
  {1.40170982113626246902269591303382639431217220217`20.*^-11, 
   -5.9019360889947893432534564759319006076301987468`20.*^-12}, 
  {8.5066438190324459148142957129279033107171408892`20.*^-12, 
   -3.5817447659083982799218087212328013939861645856`20.*^-12}, 
  {5.1613233013635132334533785922290699212017513237`20.*^-12, 
   -2.1731887584688476772435278283069768089270531888`20.*^-12}, 
  {3.1311569861882400114082920126458207899883578213`20.*^-12, 
   -1.3183818889213642153298071632192929642056243457`20.*^-12}, 
  {1.8993841502223525255477493865714835544734563133`20.*^-12, 
   -7.997406948304642212832628996090457071467184481`20.*^-13}, 
  {1.1521235528694660092578426247989143692676809988`20.*^-12, 
   -4.851046538397751617927758420205955239021814739`20.*^-13}, 
  {4.18977866164863251520174847525170637858693`20.*^-17, 
   -1.76411733122047684850599935800071847519444`20.*^-17}, 
  {1.138810478199414178046378581944565047476704`20.*^-16, 
   -4.79499148715542811809001508187185283148088`20.*^-17}, 
  {3.095209024428288305932991360619845520425833`20.*^-16, 
   -1.303245905022437181445470046576777061231922`20.*^-16}, 
  {8.411862120160097870811151217202033023902014`20.*^-16, 
   -3.541836682172672787709958407242961273221899`20.*^-16}, 
  {2.2857799398628291945860291681572641827155125`20.*^-15, 
   -9.624336588896122924572754392241112348275847`20.*^-16}, 
  {6.2098050978167096279325139095147396732880053`20.*^-15, 
   -2.6146547780280882643926374355851535466475805`20.*^-15}, 
  {1.6863930864460197647983170121740201696161765`20.*^-14, 
   -7.1006024692463990096771242617853480825944274`20.*^-15}, 
  {4.57690128487015421040133741890339462861807922`20.*^-14, 
   -1.92711633047164387806372101848563984362866491`20.*^-14}, 
  {1.240916603530326433162190840809842181423613067`20.*^-13, 
   -5.22491201486453235015659301393617760599416021`20.*^-14}, 
  {3.358817508454614523966389421286148699277628317`20.*^-13, 
   -1.41423895092825874693321659843627313653794876`20.*^-13}, 
  {9.066379919991094066795682098119714897908548843`20.*^-13, 
   -3.81742312420677644917712930447145890438254689`20.*^-13}, 
  {2.4362190414173333014378493464653632363892986869`20.*^-12, 
   -1.0257764384915087585001470932485739942691783939`20.*^-12}, 
  {6.4979837736089752129912999031439743743869155036`20.*^-12, 
   -2.7359931678353579844173894329027260523734381066`20.*^-12}, 
  {1.71232084396832339176003508146060250114641583885`20.*^-11, 
   -7.2097719746034669126738319219393789521954351101`20.*^-12}, 
  {4.42455613201541671101229996088415871150540822594`20.*^-11, 
   -1.86297100295385966779465261510911945747596135825`20.*^-11}, 
  {1.107863049495081395470410101303337198304608596798`20.*^-10, 
   -4.66468652418981640198067411075089346654572040754`20.*^-11}, 
  {2.639801252606046322915973132123456706361955925691`20.*^-10, 
   -1.111495264255177399122515002999350192152402495029`20.*^-10}, 
  {5.830756011763594453756112001364026583020351298037`20.*^-10, 
   -2.455055162847829243686784000574326982324358441273`20.*^-10}, 
  {1.1530357867023206585163381061187442511537485381633`20.*^-9, 
   -4.854887522957139614805634131022433650959404577391`20.*^-10}, 
  {1.96254002454434044573753082464`20.*^-9, 
   -8.263326419134065034684340314281582439063294574593`20.*^-10}, 
  {2.78060129043354290509331496423`20.*^-9, 
   -1.1707794907088601705656063007310936711239634518016`20.*^-9}, 
  {3.23568148309703306899221782999`20.*^-9, 
   -1.3623922034092770816809338231565136454048548913152`20.*^-9}, 
  {3.13427622654804388045773350739`20.*^-9, 
   -1.3196952532833868970348351610057074335067597176832`20.*^-9}, 
  {2.6131635489333518801251885616`20.*^-9, 
   -1.1002793890245692126842899206755942167653677793281`20.*^-9}, 
  {1.95056395459579916104574962142`20.*^-9, 
   -8.212900861455996467561051037578781269861225988097`20.*^-10}, 
  {1.3496534909887331650854600093739661667123003916288`20.*^-9, 
   -5.682751541005192274044042144732176154381010005951`20.*^-10}, 
  {8.886958556360657832560534703978669193463477567489`20.*^-10, 
   -3.741877286888698034762330401677153057388487959909`20.*^-10}, 
  {5.670427865622066480676164668057473796554780118588`20.*^-10, 
   -2.38754857499876483396891143918209423012832847099`20.*^-10}, 
  {3.547778929721104855316389987251449225004821225157`20.*^-10, 
   -1.493801654619412570659532626211136515791503673743`20.*^-10}, 
  {2.193014495200115586142373843247900767625975729038`20.*^-10, 
   -9.23374524294785509954683723472800323210937149065`20.*^-11}, 
  {1.345570086877131122749897682731178073359431350603`20.*^-10, 
   -5.66555826053528893789430603255232872993444779206`20.*^-11}, 
  {8.2187554656949476439676960217947202232897098311`20.*^-11, 
   -3.46052861713471479746008253549251377822724624463`20.*^-11}, 
  {5.0062148591830997806543277946922273014277788229`20.*^-11, 
   -2.10787994070867359185445380829146412691695950444`20.*^-11}, 
  {3.04428761835882993434462393877999459875887218976`20.*^-11, 
   -1.28180531299319155130299955317052404158268302726`20.*^-11}, 
  {1.84935459080328599785680397091213104636169014961`20.*^-11, 
   -7.7867561718033094646602272459458149320492216821`20.*^-12}, 
  {1.12275908912840530759868479887194042669931539605`20.*^-11, 
   -4.7274066910669697162049886268292228492602753511`20.*^-12}, 
  {6.8138138660852514643675954518433400185930337912`20.*^-12, 
   -2.8689742594043164060495138744603536920391721222`20.*^-12}, 
  {4.1342357412138961474033772024947424752075073368`20.*^-12, 
   -1.7407308384058510094330009273662073579821083524`20.*^-12}, 
  {2.5080738736461937093238057121919673548687767164`20.*^-12, 
   -1.0560311046931341933994971419755652020500112491`20.*^-12}, 
  {1.5214198749847738661571456814056115446797310317`20.*^-12, 
   -6.40597842098852154171429760591836439865149908`20.*^-13}, 
  {9.228599781019568770663857901845578230699135931`20.*^-13, 
   -3.885726223587186850805834906040243465557530916`20.*^-13}, 
  {3.35129369944144693901053240095271000976038`20.*^-17, 
   -1.41107103134376713221496101092745684621486`20.*^-17}, 
  {9.10903644850025474685235567755120942694793`20.*^-17, 
   -3.83538376778958094604309712738998291660971`20.*^-17}, 
  {2.475769669574180325601945007544121428417284`20.*^-16, 
   -1.04242933455754961077976631896594586459675`20.*^-16}, 
  {6.728390748492405920565741495855496542863106`20.*^-16, 
   -2.833006630944170913922417471939156439100266`20.*^-16}, 
  {1.828317041095643560742228016129598811298367`20.*^-15, 
   -7.69817701513955183470411796265094236336154`20.*^-16}, 
  {4.9669731850726651450555097412350800384597028`20.*^-15, 
   -2.091357130556911640023372522625296858298822`20.*^-15}, 
  {1.34886136527538810483825342313052188871728174`20.*^-14, 
   -5.6794162748437393887926459921285132156517131`20.*^-15}, 
  {3.66075994566119404762111570649397476629625576`20.*^-14, 
   -1.54137260869945012531415398168167358580894974`20.*^-14}, 
  {9.92493872426019512292691721701445833316562289`20.*^-14, 
   -4.17892156810955584123238619663766666659605174`20.*^-14}, 
  {2.686259099224095819805076352054650888347181231`20.*^-13, 
   -1.131056462831198239917926885075642479304076313`20.*^-13}, 
  {7.250309230508930072873395245855248456123921281`20.*^-13, 
   -3.052761781266917925420376945623262507841651064`20.*^-13}, 
  {1.9479401251245126868515447711149468103773018965`20.*^-12, 
   -8.201853158419000786743346404694512885799165879`20.*^-13}, 
  {5.1944008091119075821935824228882336374293161834`20.*^-12, 
   -2.1871161301523821398709820727950457420755015504`20.*^-12}, 
  {1.36829078597550932572757909647929218091545244889`20.*^-11, 
   -5.7612243620021445293792804062285986564861155736`20.*^-12}, 
  {3.53351649211911738849942065368727827273329546172`20.*^-11, 
   -1.48779641773436521621028238049990664115086124704`20.*^-11}, 
  {8.83968522659049112579774638751063903130994773094`20.*^-11, 
   -3.72197272698546994770431426842553222370945167614`20.*^-11}, 
  {2.103631439367050280041815805390642201767073363562`20.*^-10, 
   -8.85739553417705381070238233848691453375609837285`20.*^-11}, 
  {4.638794381386566314704673849028791159466285259517`20.*^-10, 
   -1.953176581636448974612494252222648909248962214539`20.*^-10}, 
  {9.156422428857592391410295173732869552885756592129`20.*^-10, 
   -3.85533575951898627006749270472613720299574923676`20.*^-10}, 
  {1.5560969722752091730219627181171867075369995599873`20.*^-9, 
   -6.551987251685091254829316707858926124775728218113`20.*^-10}, 
  {2.20339348250427387445014753367`20.*^-9, 
   -9.277446242123258418737463299687061689646849196032`20.*^-10}, 
  {2.56557017748512642126501095639`20.*^-9, 
   -1.0802400747305795457957940869000011094409862971391`20.*^-9}, 
  {2.48897367020179510262842485399`20.*^-9, 
   -1.047988913769176885317231517471952095455056232448`20.*^-9}, 
  {2.07896340782993540233256235306`20.*^-9, 
   -8.753530138231306957189736223402496200023321083904`20.*^-10}, 
  {1.5543850717412064124888555770339578042167555260417`20.*^-9, 
   -6.544779249436658578900444534873997045942009724927`20.*^-10}, 
  {1.0768941188840994826918749802909764986747047903232`20.*^-9, 
   -4.53429102688041887449210518017132622232811301657`20.*^-10}, 
  {7.097257597454433492474824577005973948371291865088`20.*^-10, 
   -2.988318988401866733673610348211016186257213869592`20.*^-10}, 
  {4.531156779523862196466758998264313419766970478842`20.*^-10, 
   -1.907855486115310398512319578216553018849250727932`20.*^-10}, 
  {2.836046746996373649399639107270957084607220938268`20.*^-10, 
   -1.194124946103736273431426992535139825097777237161`20.*^-10}, 
  {1.753479821436469191451991024260378687202121685665`20.*^-10, 
   -7.38307293236408080611364641793843657769314393956`20.*^-11}, 
  {1.076041298306927976738688563476711710756773249922`20.*^-10, 
   -4.53070020339759148100500447779668088739693999964`20.*^-11}, 
  {6.57305929765843136685028100786979371303551856373`20.*^-11, 
   -2.76760391480355004920011831910307103706758676377`20.*^-11}, 
  {4.0040060389305766359583843991752898561738418535`20.*^-11, 
   -1.68589727954971647829826711544222730786267025421`20.*^-11}, 
  {2.43492386508834357544226304602239969473696877863`20.*^-11, 
   -1.02523110108982887387042654569364197673135527512`20.*^-11}, 
  {1.47920610927006105437817189802520910634737738813`20.*^-11, 
   -6.2282362495581518079080922022114067635679047925`20.*^-12}, 
  {8.9804981111710946977105861533082741999594208869`20.*^-12, 
   -3.7812623625983556621939310119192733473513351105`20.*^-12}, 
  {5.4501362138317541217172298533563846845622367455`20.*^-12, 
   -2.2947941952975806828283073066763724987630470508`20.*^-12}, 
  {3.3068484894083622102565998744219006737616450386`20.*^-12, 
   -1.3923572586982577727396209997565897573733242276`20.*^-12}, 
  {2.0061369587144703053955427976894601979227506234`20.*^-12, 
   -8.446892457745138127981232832376674517569476303`20.*^-13}, 
  {1.2169425178445390137263859804558062912929410478`20.*^-12, 
   -5.123968496187532689374256759813921226496593883`20.*^-13}, 
  {7.381714284149066121095777737947969497666818244`20.*^-13, 
   -3.108090224904869945724537994925460841122870843`20.*^-13}, 
  {2.67715067014962311896574651921223967451655`20.*^-17, 
   -1.12722133479984131324873537651041670505959`20.*^-17}, 
  {7.27666492947025773722372746543356911651251`20.*^-17, 
   -3.06385891767168746830472735386676594379479`20.*^-17}, 
  {1.977741427637003235650873278047801514234188`20.*^-16, 
   -8.32733232689264520274051906546442742835459`20.*^-17}, 
  {5.374887626996873154345584503032496607605272`20.*^-16, 
   -2.263110579788157117619193474961051203202224`20.*^-16}, 
  {1.460521309425302300461014423823551345443049`20.*^-15, 
   -6.14956340810653600194111336346758461239179`20.*^-16}, 
  {3.9677586932360249497092014443735706714928844`20.*^-15, 
   -1.6706352392572736630354532397362402827338473`20.*^-15}, 
  {1.07749654567606304894635290733594602884775051`20.*^-14, 
   -4.53682756074131810082674908351977275304316`20.*^-15}, 
  {2.92423190933745560374401902263582259492255275`20.*^-14, 
   -1.23125554077366551736590274637297793470423279`20.*^-14}, 
  {7.92784632961091778666510522365039734251441297`20.*^-14, 
   -3.33804055983617591017478114680016730211133185`20.*^-14}, 
  {2.145624249985110576925038041735400163584206663`20.*^-13, 
   -9.03420736835836032389489701783326384667034382`20.*^-14}, 
  {5.790644611422315626594917754699480875509760992`20.*^-13, 
   -2.438166152177817105934702212505044579162004624`20.*^-13}, 
  {1.5555656196555594264572258314225992908170668999`20.*^-12, 
   -6.549749977497092321925161395463575961335018534`20.*^-13}, 
  {4.1472001915281190114971640985460720503441159954`20.*^-12, 
   -1.7461895543276290574724901467562408633027856821`20.*^-12}, 
  {1.09206683903154843737746622557451512215729592948`20.*^-11, 
   -4.5981761643433618415893314761032215669780881235`20.*^-12}, 
  {2.81867846879512323071844816518004211547053196623`20.*^-11, 
   -1.18681198686110451819724133270738615388232924887`20.*^-11}, 
  {7.04570504979685664100507705446630069696793809423`20.*^-11, 
   -2.96661265254604490147582191767002134609176340805`20.*^-11}, 
  {1.674778513775150225705757420437941247510046324382`20.*^-10, 
   -7.05169900536905358191897861237027893688440557634`20.*^-11}, 
  {3.68760698834509004727993591155845219956865734774`20.*^-10, 
   -1.552676626671616862012604594340400926134171514836`20.*^-10}, 
  {7.266883789046274574672139199118338352893042622463`20.*^-10, 
   -3.059740542756326136704058610158016108047910822826`20.*^-10}, 
  {1.2332835948462888268094214138512282634112949288959`20.*^-9, 
   -5.192773030931742428671248058319569546057700048986`20.*^-10}, 
  {1.7453457319408222857395196162566723246446012792831`20.*^-9, 
   -7.348824134487672782061135226341941709653720170496`20.*^-10}, 
  {2.03334089564591349260067796892`20.*^-9, 
   -8.561435350088056810950223027015556446033027268609`20.*^-10}, 
  {1.9753438153271417265367335035`20.*^-9, 
   -8.317237117166912532786246330522730196622794293248`20.*^-10}, 
  {1.6526707935130559386457624033313862758434177286143`20.*^-9, 
   -6.958613867423393425876894329820246791777276657665`20.*^-10}, 
  {1.2375032392012640444625842322136275352209235902464`20.*^-9, 
   -5.210539954531638081947723083003857356792694174397`20.*^-10}, 
  {8.583425921876305598792669961289741559708895936512`20.*^-10, 
   -3.614074072368970778439018931070926532674440695434`20.*^-10}, 
  {5.661467046169338068379711888240203116250995212333`20.*^-10, 
   -2.383775598387089713001983952943243417368840089401`20.*^-10}, 
  {3.616428694817565184585326386144602449210149241382`20.*^-10, 
   -1.522706818870553761930663741534569452299010206892`20.*^-10}, 
  {2.264294582686513264384015924489768887456010680269`20.*^-10, 
   -9.53387192710110848161690915574639531560425549577`20.*^-11}, 
  {1.400275547254615615373344753181824614234178375014`20.*^-10, 
   -5.89589704107206574894039896076557732309127736843`20.*^-11}, 
  {8.59407860680952066502532192899097075979085152816`20.*^-11, 
   -3.61855941339348238527381975957514558306983222233`20.*^-11}, 
  {5.25016943793274933185849219953940009582752030006`20.*^-11, 
   -2.21059765807694708709831250506922109298000854731`20.*^-11}, 
  {3.19832146836354623745762371180251987455094619992`20.*^-11, 
   -1.34666167088991420524531524707474521033724050527`20.*^-11}, 
  {1.94502839937480549591663627763760833953558168119`20.*^-11, 
   -8.1895932605254968249121527479478245875182386583`20.*^-12}, 
  {1.18161844716195756751578523055749310953328402146`20.*^-11, 
   -4.9752355669977160737506746549789183559296169328`20.*^-12}, 
  {7.1738759517192126565271340736889139305505246289`20.*^-12, 
   -3.0205793480923000659061617152374374444423261596`20.*^-12}, 
  {4.353752611011440396075349724772962251220819435`20.*^-12, 
   -1.8331589941100801667685683051675630531456081827`20.*^-12}, 
  {2.6416330014967353917260714525346543910950347828`20.*^-12, 
   -1.1122665269459938491478195589619597436189620144`20.*^-12}, 
  {1.6025804895306865780029182821480008166828311114`20.*^-12, 
   -6.747707324339732960012287503781056070243499414`20.*^-13}, 
  {9.721426502346328115817255263709854534363571203`20.*^-13, 
   -4.093232211514243417186212742614675593416240513`20.*^-13}, 
  {5.89681582954837021402620466828283623124354163`20.*^-13, 
   -2.482869822967734826958401965592773149997280686`20.*^-13}, 
  {2.13610621181331132934388616336423237506275`20.*^-17, 
   -8.9941314181613108603953101615336100002636`20.*^-18}, 
  {5.80606715784106379735464222777749538689717`20.*^-17, 
   -2.44465985593307949362300725380105068921991`20.*^-17}, 
  {1.578042097086928854497943084435366101725561`20.*^-16, 
   -6.64438777720812149262291825025417305989714`20.*^-17}, 
  {4.288619083098358124606908643245548015924822`20.*^-16, 
   -1.805734350778256052466066797156020217231502`20.*^-16}, 
  {1.1653445618414730596548040116734235022780334`20.*^-15, 
   -4.906713944595676040651806364940730535907516`20.*^-16}, 
  {3.1658404547554982086172461341297998893129068`20.*^-15, 
   -1.3329854546338939825756825827914946902370128`20.*^-15}, 
  {8.5971645593604133932949375475592092532741459`20.*^-15, 
   -3.6198587618359635340189210726565091592733238`20.*^-15}, 
  {2.33315660083730141629131712138957812395042863`20.*^-14, 
   -9.8238172666833743843844931426929605218965409`20.*^-15}, 
  {6.32521566497277150652787326255450930630170375`20.*^-14, 
   -2.66324870104116695011699926844400391844282273`20.*^-14}, 
  {1.711804440679649280625261452643225726726313483`20.*^-13, 
   -7.20759764496694433947478506376095042832131988`20.*^-14}, 
  {4.619503041038056855620332577484744927256129765`20.*^-13, 
   -1.945053912016023939208561085256734706213107265`20.*^-13}, 
  {1.2408073075401542251274830831525329981947359153`20.*^-12, 
   -5.22445182122170200053677087643171788713573018`20.*^-13}, 
  {3.3073977674441334862107443542974318970344068523`20.*^-12, 
   -1.392588533660687783667681833388392377698697622`20.*^-12}, 
  {8.706542828281407201261776445028258925563444088`20.*^-12, 
   -3.6659127698026977689523269242224248107635554053`20.*^-12}, 
  {2.24611208708046049303894418910187204200084346146`20.*^-11, 
   -9.4573140508650968127955544804289349136877619426`20.*^-12}, 
  {5.61038742255428129589310728402322222040378654983`20.*^-11, 
   -2.36226838844390791406025569853609356648580486307`20.*^-11}, 
  {1.332214356449102673292527559442379514740251073154`20.*^-10, 
   -5.60932360610148494017906340817844006206421504489`20.*^-11}, 
  {2.929390177511709294220111047599940390610219041211`20.*^-10, 
   -1.233427443162824965987415177936817006572723806828`20.*^-10}, 
  {5.76416722804333782885948551061453579419796081868`20.*^-10, 
   -2.427017780228773822677678109732436123872825607868`20.*^-10}, 
  {9.770513414020237702149229589461466708982540271615`20.*^-10, 
   -4.113900384850626400904938774507354214882286883281`20.*^-10}, 
  {1.3820511599130524370272981076502003550317499645953`20.*^-9, 
   -5.819162778581273419062307821686243804296113482641`20.*^-10}, 
  {1.6108853291487322696699398402550926443201901363201`20.*^-9, 
   -6.782675070099925345978694064224201978580291289089`20.*^-10}, 
  {1.5668631032186999014026288044799388208195830808576`20.*^-9, 
   -6.597318329341894321695279176763462427895205462016`20.*^-10}, 
  {1.312861594112495831256180117169045933467470135296`20.*^-9, 
   -5.527838290999982447394442598608526776501521068861`20.*^-10}, 
  {9.843806616014892953969983637591201276761739362304`20.*^-10, 
   -4.144760680427323349039993110566971493133100360958`20.*^-10}, 
  {6.834851089301267818764981637542621034592130301952`20.*^-10, 
   -2.877832037600533818427360689488406511978962689193`20.*^-10}, 
  {4.511436725993881165829804251467850756067337368485`20.*^-10, 
   -1.899552305681634175086233369039095055186247313051`20.*^-10}, 
  {2.883211007865507574575351836611880906351639106957`20.*^-10, 
   -1.213983582259161084031727089099739328990163834504`20.*^-10}, 
  {1.805777995221687894868527021468295761373885816594`20.*^-10, 
   -7.60327576935447534681485061670861373210057185942`20.*^-11}, 
  {1.116939143873452362788842677577712697339188545811`20.*^-10, 
   -4.70290165841453626437407443190615872563868861391`20.*^-11}, 
  {6.85595040267742191076020823364748811102902934104`20.*^-11, 
   -2.88671595902207238347798241416736341517011761731`20.*^-11}, 
  {4.18864736355192569390906779246052362203831889767`20.*^-11, 
   -1.76364099517975818690908117577285205138455532534`20.*^-11}, 
  {2.55177411625318144977714372787556173531284355536`20.*^-11, 
   -1.07443120684344482095879735910549967802646044432`20.*^-11}, 
  {1.5518795999781204362851423455074613346622100117`20.*^-11, 
   -6.5342298946447176264637572442419424617356211022`20.*^-12}, 
  {9.4279357744128905382074595989521460102024487502`20.*^-12, 
   -3.9696571681738486476662987785061667411378731583`20.*^-12}, 
  {5.7239737799357657652225674409242397215020090893`20.*^-12, 
   -2.4100942231308487432516073435470483037903196167`20.*^-12}, 
  {3.473843142731256650500677556247252252250913397`20.*^-12, 
   -1.4626707969394764844213379184198956851582793255`20.*^-12}, 
  {2.1077571285611925863103215756967667880505501489`20.*^-12, 
   -8.874766857099758258148722423986386476002316412`20.*^-13}, 
  {1.2787007639099751067319879617390374305299566151`20.*^-12, 
   -5.384003216463053080976791417848578654862975221`20.*^-13}, 
  {7.756747780149148622382957082395784118436581104`20.*^-13, 
   -3.26599906532595731468756087679822489197329731`20.*^-13}, 
  {4.70508637666263667050602099466656998572971719`20.*^-13, 
   -1.981089000700057545476219366175397888728301975`20.*^-13}, 
  {1.70258914840637967533043269917406172483589`20.*^-17, 
   -7.1687964143426512645491903123118388414139`20.*^-18}, 
  {4.62773790474796190658650526933751596605324`20.*^-17, 
   -1.94852122305177343435221274498421724886459`20.*^-17}, 
  {1.257780151151638371925360906863955481178429`20.*^-16, 
   -5.29591642590163525021204592363770728917231`20.*^-17}, 
  {3.418241399292195921655742268760375260761932`20.*^-16, 
   -1.439259536544082493328733586846473794005027`20.*^-16}, 
  {9.288340624537583204696606324474151907439897`20.*^-16, 
   -3.910880262963192928293307926094379750500998`20.*^-16}, 
  {2.5233086250656033941207838172371264459956292`20.*^-15, 
   -1.0624457368697277448929616072577374509455287`20.*^-15}, 
  {6.8522402589374263239695013146894294452925953`20.*^-15, 
   -2.8851537932368110837766321325008123980179348`20.*^-15}, 
  {1.85957902272038315838409953647915520293237973`20.*^-14, 
   -7.8298064114542448774067348904385482228731775`20.*^-15}, 
  {5.04121529667845342277400625752768220445640058`20.*^-14, 
   -2.12261696702250670432589737159060303345532654`20.*^-14}, 
  {1.364257229433789115781015183887761605887368786`20.*^-13, 
   -5.74424096603700680328848498479057518268365801`20.*^-14}, 
  {3.68135972690964706458490846100861223139614142`20.*^-13, 
   -1.550046200804061921930487773056257781640480591`20.*^-13}, 
  {9.887122807228337902838995643753132079017114788`20.*^-13, 
   -4.162999076727721222247998165790792454322995694`20.*^-13}, 
  {2.6349684511027067439396158304465415783892852133`20.*^-12, 
   -1.1094604004642975763956277180827543487954885103`20.*^-12}, 
  {6.9344594799983284101846128996717631447547098756`20.*^-12, 
   -2.9197724126308751200777317472302160609493515266`20.*^-12}, 
  {1.78816578859461025867391508649895892792153670392`20.*^-11, 
   -7.5291191098720431944164845747324586438801545426`20.*^-12}, 
  {4.46357023502175424612669878150102604011526593931`20.*^-11, 
   -1.8793979936933702088954521185267478063643225008`20.*^-11}, 
  {1.05890323102042195833820048598241871396127664059`20.*^-10, 
   -4.45853992008598719300294941466281563773169111821`20.*^-11}, 
  {2.325593294026239770908235944625369080150483377872`20.*^-10, 
   -9.79197176432100956171888818789629086379150895949`20.*^-11}, 
  {4.569987549189108585302996863831396432626584518417`20.*^-10, 
   -1.92420528386909835170652499529743007689540400775`20.*^-10}, 
  {7.737808678258676012653128531565695119375051259904`20.*^-10, 
   -3.258024706635232005327633065924567955857651226599`20.*^-10}, 
  {1.0940458122486329811912248437146084580225263337472`20.*^-9, 
   -4.606508683152138868173578289326637745126811640587`20.*^-10}, 
  {1.275748975655284846183190767350923598403841170856`20.*^-9, 
   -5.371574634338041457613434809898625677489857561501`20.*^-10}, 
  {1.242251411125064372581658805603884571846221234176`20.*^-9, 
   -5.230532257368692095080668655176753380448128288961`20.*^-10}, 
  {1.0422586047744908968906563581322376882439896170496`20.*^-9, 
   -4.388457283261014302697500455294069220751310134421`20.*^-10}, 
  {7.82429537771715831267648320703817885073178009566`20.*^-10, 
   -3.294440159038803500074308718752917410834433724493`20.*^-10}, 
  {5.437741743173486915416486365148378662872720037444`20.*^-10, 
   -2.289575470809889227543783732694054173841145278918`20.*^-10}, 
  {3.591626997230948032831930386455717925266615841368`20.*^-10, 
   -1.51226399883408338224502332061293386327015403848`20.*^-10}, 
  {2.296377597893139629716473331259821867411569135455`20.*^-10, 
   -9.66895830691848265143778244740977628383818583343`20.*^-11}, 
  {1.438644028231629722615097532111882387177423935357`20.*^-10, 
   -6.05744853992265146364251592468161005127336393834`20.*^-11}, 
  {8.90010432380843304003708952893723285190967885466`20.*^-11, 
   -3.74741234686670864843666927534199277975144372828`20.*^-11}, 
  {5.46362227188448815520555626423040858706686524246`20.*^-11, 
   -2.30047253553031080219181316388648782613341694415`20.*^-11}, 
  {3.33822737650791530786820222079625328700606065575`20.*^-11, 
   -1.40556942168754328752345356665105401558149922353`20.*^-11}, 
  {2.03377139919624831118818944848506617674459365346`20.*^-11, 
   -8.5632479966157823628976397830950154810298680145`20.*^-12}, 
  {1.23688343384798662613095866109427996568456187194`20.*^-11, 
   -5.2079302477809963205514048888180209081455236712`20.*^-12}, 
  {7.5143939129451547031161633177336657735682606897`20.*^-12, 
   -3.1639553317663809276278582390457540099234781857`20.*^-12}, 
  {4.5622489908107766563517002271261660363887236617`20.*^-12, 
   -1.9209469434992743816217685166847014890057783835`20.*^-12}, 
  {2.7688152912355492346927018018132038862798250461`20.*^-12, 
   -1.1658169647307575725021902323424016363283473872`20.*^-12}, 
  {1.6799866210296260065967801782770057092050132726`20.*^-12, 
   -7.073627878019477922512758645376866144021108518`20.*^-13}, 
  {1.0191898187524981808102788176245416686901761101`20.*^-12, 
   -4.291325552642097603411700284734912289221794154`20.*^-13}, 
  {6.18253189336591721642118666156165385667211841`20.*^-13, 
   -2.603171323522491459545762804868064781756681429`20.*^-13}, 
  {3.750201693591389539207097256905390198878132194`20.*^-13, 
   -1.579032292038479805981935687118059031106581977`20.*^-13}, 
  {1.35574392647748248361522945059832238725729`20.*^-17, 
   -5.7083954799051894046957029498876732095052`20.*^-18}, 
  {3.68498965089885867883053907149850127022819`20.*^-17, 
   -1.5515745898521510226654901353677900085171`20.*^-17}, 
  {1.001547981864532173418265089127119898310947`20.*^-16, 
   -4.21704413416645125649795827000892588762499`20.*^-17}, 
  {2.72187979856310038596417120714597271169123`20.*^-16, 
   -1.146054652026568583563861560903567457554201`20.*^-16}, 
  {7.396104027385637182169118829589995179756317`20.*^-16, 
   -3.114149064162373550386997401932629549371082`20.*^-16}, 
  {2.0092457107567738914748903508962583078936836`20.*^-15, 
   -8.45998194002852164831532779324740340165762`20.*^-16}, 
  {5.4562170359767947025233208875100502226273491`20.*^-15, 
   -2.297354541463913558957187742109494830579937`20.*^-15}, 
  {1.48070222874509911640624461339057667641494186`20.*^-14, 
   -6.2345356999793647006578720563813754796418605`20.*^-15}, 
  {4.0140107583281484918079934225173994426517617`20.*^-14, 
   -1.69010979298027304918231302000732608111653132`20.*^-14}, 
  {1.086234169665048128362410508165172630353080997`20.*^-13, 
   -4.57361755648441317205225477122177949622349886`20.*^-14}, 
  {2.930954831347954457988373925644565566505896247`20.*^-13, 
   -1.234086244778086087574052179218764449055114201`20.*^-13}, 
  {7.870964085453846081228503220672810259253726129`20.*^-13, 
   -3.314090141243724665780422408704341161791042581`20.*^-13}, 
  {2.0973175517113500174391728087001339725331209132`20.*^-12, 
   -8.830810744047789547112306562947932515928930166`20.*^-13}, 
  {5.5181189677016244766194623705029597261589929712`20.*^-12, 
   -2.3234185127164734638397736296854567268037865145`20.*^-12}, 
  {1.42237536099903156866133070361015707309705843984`20.*^-11, 
   -5.9889488884169750259424450678322403077770881688`20.*^-12}, 
  {3.54837996926593404951064211021004382879233851049`20.*^-11, 
   -1.49405472390144591558342825693054477001782674123`20.*^-11}, 
  {8.41079785491404825828812859623137923665815455526`20.*^-11, 
   -3.54138857049012558243710677736058073122448612854`20.*^-11}, 
  {1.845195343268291256133046291321492137818349411795`20.*^-10, 
   -7.76924355060333160477072122661680900134041857597`20.*^-11}, 
  {3.621640850809453498727234790361454544991107148514`20.*^-10, 
   -1.524901410867138315253572543310086124206781957265`20.*^-10}, 
  {6.12605680125689616765035491542109324713115254784`20.*^-10, 
   -2.579392337371324702168570490707075446281829656309`20.*^-10}, 
  {8.658239251430660507966021041533735798530423914496`20.*^-10, 
   -3.645574421655014950722535175379546254794124525102`20.*^-10}, 
  {1.010016015382542847848143843849552795770090168149`20.*^-9, 
   -4.252699012137022517255342500419169666400379655361`20.*^-10}, 
  {9.844640513970291468911422061811134455457326825473`20.*^-10, 
   -4.145111795355912197436388236554298314263494404868`20.*^-10}, 
  {8.269591802451955576275427391569436937275802910721`20.*^-10, 
   -3.481933390506086558431758901714514245512468415938`20.*^-10}, 
  {6.214785718994137820654041126706344043451777024001`20.*^-10, 
   -2.61675188168174224027538573755937211256287265498`20.*^-10}, 
  {4.322811754617122445229546500759179118566343477348`20.*^-10, 
   -1.820131265101946292728230105582812260448986727308`20.*^-10}, 
  {2.856917283233474702334899421049238616143890756976`20.*^-10, 
   -1.202912540308831453614694493073363627850059266094`20.*^-10}, 
  {1.827350035901602077160020675114720661290426340181`20.*^-10, 
   -7.69410541432253506172640284258829752122284774805`20.*^-11}, 
  {1.145096583536298570498076316220742718768119693941`20.*^-10, 
   -4.82145929910020450736032133145575881586576713237`20.*^-11}, 
  {7.08521607859647464991766862709959669618909468955`20.*^-11, 
   -2.98324887519851564207059731667351439839540829037`20.*^-11}, 
  {4.34992265934452188094760509051310504030675458754`20.*^-11, 
   -1.83154638288190394987267582758446528012915982629`20.*^-11}, 
  {2.65792737919620050312574332622900060363789764467`20.*^-11, 
   -1.11912731755629494868452350578063183311069374516`20.*^-11}, 
  {1.61936751329637582128564993729066891517741793542`20.*^-11, 
   -6.8183895296689508264658944728028164849575492008`20.*^-12}, 
  {9.8487670264519409128439509342140869955674210376`20.*^-12, 
   -4.1468492742955540685658740775638261033968088586`20.*^-12}, 
  {5.9834685463006565710502107719560778986855460455`20.*^-12, 
   -2.5193551773897501351790361145078222731307562297`20.*^-12}, 
  {3.6328014462668492281818074307025904179671292369`20.*^-12, 
   -1.5296006089544628329186557602958275444072123102`20.*^-12}, 
  {2.2047475190451412870324280942597232212342681621`20.*^-12, 
   -9.283147448611121208557591975830413563091655417`20.*^-13}, 
  {1.3377409944928978095312393919433825358432340037`20.*^-12, 
   -5.632593661022727619078902702919505414076774746`20.*^-13}, 
  {8.115627397205283954746260207768106116050424203`20.*^-13, 
   -3.417106272507487980945793771691834154126494404`20.*^-13}, 
  {4.923045842222561509057473000644610002169424895`20.*^-13, 
   -2.07286140725160484591893600027141473775554733`20.*^-13}, 
  {2.98622438947247771480698788944002022183875432`20.*^-13, 
   -1.257357637672622195708205427132640093405791288`20.*^-13}, 
  {1.07861548760520615773226922109633656769894`20.*^-17, 
   -4.5415388951798154009779756677740487061018`20.*^-18}, 
  {2.93173692128510370312320102476036983859535`20.*^-17, 
   -1.23441554580425419078871622095173466888223`20.*^-17}, 
  {7.968196534861947010016164180274315880256`20.*^-17, 
   -3.35503011994187242526996386537865931800261`20.*^-17}, 
  {2.165491521319953996029291754242268174320951`20.*^-16, 
   -9.11785903713664840433386001786218178661442`20.*^-17}, 
  {5.884226083270902667947842510860853142507169`20.*^-16, 
   -2.477568877166695860188565267730885533687226`20.*^-16}, 
  {1.5985175321541226933941473112678297420361516`20.*^-15, 
   -6.73060013538577976165956762639086207173116`20.*^-16}, 
  {4.3408294287394390546303151351592634175808712`20.*^-15, 
   -1.8277176542060796019496063726986372284551038`20.*^-15}, 
  {1.17799495347227901693653694918191701600678177`20.*^-14, 
   -4.9599787514622274397327871544501769095022392`20.*^-15}, 
  {3.19334161499558027003684813340695824391851089`20.*^-14, 
   -1.34456489052445485054183079301345610270253087`20.*^-14}, 
  {8.64123436506357446984776244721472694042267111`20.*^-14, 
   -3.63841446950045240835695260935356923807270355`20.*^-14}, 
  {2.331512164823983203997950613870124051533970981`20.*^-13, 
   -9.81689332557466612209663416366368021698514101`20.*^-14}, 
  {6.260626642017952548194617788791952386532771573`20.*^-13, 
   -2.636053322954927388713523279491348373276956446`20.*^-13}, 
  {1.667982931322800336808703404156259275709527211`20.*^-12, 
   -7.023086026622317207615593280657933792461167196`20.*^-13}, 
  {4.3875185604357093304764990252529896220601186707`20.*^-12, 
   -1.8473762359729302444111574843170482619200499676`20.*^-12}, 
  {1.13054301980655889808031101488941678797448353565`20.*^-11, 
   -4.7601811360276164129697305890080706862083517292`20.*^-12}, 
  {2.81883751581178313522858312288496450280562957324`20.*^-11, 
   -1.18687895402601395167519289384630084328658087296`20.*^-11}, 
  {6.67647545189263779401368152077078236911589613579`20.*^-11, 
   -2.81114755869163696590049748242980310278564047831`20.*^-11}, 
  {1.463283434378474891618054375609854024510087962941`20.*^-10, 
   -6.16119340790936796470759737098885905056879142295`20.*^-11}, 
  {2.868979038521709051709979107985107105759528789594`20.*^-10, 
   -1.207991174114403811246306992835834570846117385099`20.*^-10}, 
  {4.848653083399375438081470608789681271761268809969`20.*^-10, 
   -2.041538140378684394981671835279865798636323709458`20.*^-10}, 
  {6.850446538284426914999341919099995151768431362048`20.*^-10, 
   -2.884398542435548174736565018568522386862603888224`20.*^-10}, 
  {7.994077472904382774384828220468185019135626838015`20.*^-10, 
   -3.365927357012371694477822408616177590978065315093`20.*^-10}, 
  {7.79869358665518589480198454882600140906982559161`20.*^-10, 
   -3.283660457539025639916625073189895330134663406986`20.*^-10}, 
  {6.557981374573162411205829056985101023091185680384`20.*^-10, 
   -2.761255315609752594191928023990016627198951558838`20.*^-10}, 
  {4.93328516599255531509632639361781614868827396998`20.*^-10, 
   -2.077172701470549606356347955207501536289799566303`20.*^-10}, 
  {3.434047101281508158500852195588162390503411666035`20.*^-10, 
   -1.445914568960635014105621977089752585475120701491`20.*^-10}, 
  {2.270756356771189087900465507918737841165768730778`20.*^-10, 
   -9.56107939693132247537038108597363301543481570858`20.*^-11}, 
  {1.45294660114127443932305659762354621285589736096`20.*^-10, 
   -6.1176698995422081655707646215728261593932520461`20.*^-11}, 
  {9.10687823358461878041543418497159992741248521178`20.*^-11, 
   -3.83447504571983948649070913051435786417367798394`20.*^-11}, 
  {5.63563650677452909558481754510784114531314182463`20.*^-11, 
   -2.37289958179980172445676528215066995592132287347`20.*^-11}, 
  {3.46027086026076005199055475648061053371593828108`20.*^-11, 
   -1.45695615168874107452233884483394127735407927628`20.*^-11}, 
  {2.11444033430625612528461461818392878657270437512`20.*^-11, 
   -8.9029066707631836854089036555112791013587552633`20.*^-12}, 
  {1.28828595213079079791102353611467903062858941138`20.*^-11, 
   -5.4243619037085928333095727836407538131730080484`20.*^-12}, 
  {7.8353349000732753069842991619016774236794974437`20.*^-12, 
   -3.2990883789782211818881259629059694415492620817`20.*^-12}, 
  {4.7602975043301815361742579955839320190276864271`20.*^-12, 
   -2.0043357912969185415470559981406029553800784959`20.*^-12}, 
  {2.8901874843698180014482916897130158355854191483`20.*^-12, 
   -1.2169210460504496848203333430370592991938606942`20.*^-12}, 
  {1.7540630611202755146491261701227891818851647892`20.*^-12, 
   -7.385528678401160061680531242622270239516483327`20.*^-13}, 
  {1.0642890199141479569664682298349868851863013844`20.*^-12, 
   -4.481216925954307187227234651936786884994953189`20.*^-13}, 
  {6.456696557495642693388927389770186499789354604`20.*^-13, 
   -2.718609076840270607742706269376920631490254569`20.*^-13}, 
  {3.916720674890019603999078808928117985499218208`20.*^-13, 
   -1.649145547322113517473296340601312835999670819`20.*^-13}, 
  {2.375808479059664184348829246030978924022941995`20.*^-13, 
   -1.000340412235648077620559682539359546957028212`20.*^-13}, 
  {8.5746008045862959229922711132132705629711`20.*^-18, 
   -3.610358233510019335996745731879271815988`20.*^-18}, 
  {2.33062295656681002638594330509249112488797`20.*^-17, 
   -9.8131492908076211637302876003894363153171`20.*^-18}, 
  {6.33441712212348371023866462596736713764944`20.*^-17, 
   -2.66712299878883524641627984251257563690497`20.*^-17}, 
  {1.721481852921155495261658290599654629226603`20.*^-16, 
   -7.24834464387854945373329806568275633358558`20.*^-17}, 
  {4.677720036858633485926632853692254634220519`20.*^-16, 
   -1.969566331308898309863845412080949319671791`20.*^-16}, 
  {1.2707510837256984671169678390664144910558936`20.*^-15, 
   -5.350530878845046177334601427648061014972176`20.*^-16}, 
  {3.4507449247471613622827224432452975994028716`20.*^-15, 
   -1.4529452314724889946453568182085463576433148`20.*^-15}, 
  {9.3643732331384099915276892692566231778927618`20.*^-15, 
   -3.942893992900383154327448113371209759112742`20.*^-15}, 
  {2.53847381744195457975235197675751704036762517`20.*^-14, 
   -1.06883108102819140200099030600316506962847374`20.*^-14}, 
  {6.86894441448808754773901450164060731992985905`20.*^-14, 
   -2.89218712188972107273221663226972939786520381`20.*^-14}, 
  {1.85323498142760553684073946858574102171144819`20.*^-13, 
   -7.8030946586425496288031135519399621966797819`20.*^-14}, 
  {4.975947070962761890585377389210262027494855687`20.*^-13, 
   -2.095135608826426059193843111246426116839939236`20.*^-13}, 
  {1.3255413541658421150188983481000621598667071185`20.*^-12, 
   -5.58122675438249311586904567621078804154402998`20.*^-13}, 
  {3.4860293857038584548764784306827582194157915363`20.*^-12, 
   -1.4678018466121509283690435497611613555434911738`20.*^-12}, 
  {8.9796547680593835913507193717510554746898430825`20.*^-12, 
   -3.7809072707618457226739871038951812525009865612`20.*^-12}, 
  {2.23786105203089332954942763535273907455842969775`20.*^-11, 
   -9.4225728506563929665239058330641645244565460961`20.*^-12}, 
  {5.29680615839230487145370502872774918285623427544`20.*^-11, 
   -2.23023417195465468271734948578010491909736180021`20.*^-11}, 
  {1.159885601781006521507705039022965105522417353048`20.*^-10, 
   -4.88372884960423798529560016430722149693649411807`20.*^-11}, 
  {2.271950008698482201554486184620835165013170544561`20.*^-10, 
   -9.56610529978308295391362604050877964216071808228`20.*^-11}, 
  {3.836643186698094723555409973288206188673109780262`20.*^-10, 
   -1.615428710188671462549646304542402605757098854843`20.*^-10}, 
  {5.418943960594043985878917276319874965335292142357`20.*^-10, 
   -2.281660614986965888791123063713631564351701954674`20.*^-10}, 
  {6.32555523004035927796308693871033277247689588736`20.*^-10, 
   -2.663391675806467064405510289984747640004398717182`20.*^-10}, 
  {6.175800423824410537113001233006247275209416507392`20.*^-10, 
   -2.600337020557646541942316308631093913656865117164`20.*^-10}, 
  {5.198246624275987795878574342441203961892463020234`20.*^-10, 
   -2.188735420747784335106768144185770089217879166416`20.*^-10}, 
  {3.913839785185407356974291763611180009723790551004`20.*^-10, 
   -1.64793254113069783451549126888891789883106970568`20.*^-10}, 
  {2.726272875143770602831682512557056157351215594732`20.*^-10, 
   -1.147904368481587622244918952655602592568932881985`20.*^-10}, 
  {1.803611874013636437939806334054245621981067836684`20.*^-10, 
   -7.59415525900478500185181614338629735570975931237`20.*^-11}, 
  {1.154414386538570457418056954432700997396364720666`20.*^-10, 
   -4.86069215384661245228655559761137262061627250801`20.*^-11}, 
  {7.23721057290638484465310354692653980313445699506`20.*^-11, 
   -3.04724655701321467143288570396906939079345557692`20.*^-11}, 
  {4.47920480982152174852680351158519968608794237664`20.*^-11, 
   -1.88598097255643020990602253119376828887913363225`20.*^-11}, 
  {2.75044458263332223865530540050497754790567264113`20.*^-11, 
   -1.15808192952981988996012858968630633596028321722`20.*^-11}, 
  {1.68077528165635708775860348636722550199526676018`20.*^-11, 
   -7.0769485543425561589835936268093705347169126735`20.*^-12}, 
  {1.02409342750371670537138372840077680103618163552`20.*^-11, 
   -4.3119723263314387594584578037927444254155016234`20.*^-12}, 
  {6.2286345254091771733393698153797691348998188964`20.*^-12, 
   -2.6225829580670219677218399222651659515367658517`20.*^-12}, 
  {3.7842013182319030839565626457074890099891422669`20.*^-12, 
   -1.5933479234660644564027632192452585305217441118`20.*^-12}, 
  {2.2975718477014583038852662768818710177553823791`20.*^-12, 
   -9.673986727164034963727436955292088495812136329`20.*^-13}, 
  {1.3944086813751386585969540877819330925661143237`20.*^-12, 
   -5.871194447895320667776648790660770916067849788`20.*^-13}, 
  {8.460685331905582831895646818961001363829256476`20.*^-13, 
   -3.562393823960245402903430239562526890033371154`20.*^-13}, 
  {5.132831378581037167269591311721756906345715073`20.*^-13, 
   -2.161192159402541965166143710198634486882406351`20.*^-13}, 
  {3.113648769835257578141705818066337168027489073`20.*^-13, 
   -1.311010008351687401322823502343720912853679619`20.*^-13}, 
  {1.888681347064673039505953273457866583503994878`20.*^-13, 
   -7.95234251395651806107769799350680666738524158`20.*^-14}, 
  {6.8116667421100162097172792966206004555838`20.*^-18, 
   -2.8680702072042173514599070722613054549825`20.*^-18}, 
  {1.85144702504600766165562152434958111872125`20.*^-17, 
   -7.7955664212463480490763011551561310261938`20.*^-18}, 
  {5.03205716730435019205106980906174525870376`20.*^-17, 
   -2.11876091254920008086360834065757695103324`20.*^-17}, 
  {1.367542283337550141947344273900414695333896`20.*^-16, 
   -5.7580727719475795450414495743175355593006`20.*^-17}, 
  {3.715964548923690808739898199151106021324482`20.*^-16, 
   -1.564616652178396129995746610168886745820829`20.*^-16}, 
  {1.0094765026101373433994266308610094499425531`20.*^-15, 
   -4.250427379411104603787059498362145052389691`20.*^-16}, 
  {2.741232869800378751790538539583941491905415`20.*^-15, 
   -1.1542033136001594744381214903511332597496481`20.*^-15}, 
  {7.4388777408433124288324843643506461650542499`20.*^-15, 
   -3.1321590487761315489820986797265878589702115`20.*^-15}, 
  {2.0164813772848133009694029792300090486420667`20.*^-14, 
   -8.4904479043571086356606441230737223100718593`20.*^-15}, 
  {5.45631896034762767995482973194507115316433636`20.*^-14, 
   -2.29739745698847481261255988713476680133235204`20.*^-14}, 
  {1.472044600322971281034865205279963358084938806`20.*^-13, 
   -6.19808252767566855172574823275774045509447921`20.*^-14}, 
  {3.95216321070492688063539702429587177053159162`20.*^-13, 
   -1.664068720296811318162272431282472324434354359`20.*^-13}, 
  {1.0526931246348783320732697572579931204127315312`20.*^-12, 
   -4.432392103725803503466398977928392085948343286`20.*^-13}, 
  {2.7679546845468965434413364513355018106060455722`20.*^-12, 
   -1.1654546040197459130279311374044218149920191881`20.*^-12}, 
  {7.1279093161717344186481166171686675915405648551`20.*^-12, 
   -3.0012249752302039657465754177552284595960273076`20.*^-12}, 
  {1.77560974063461073512752181270162793387657712143`20.*^-11, 
   -7.4762515395141504636948286850594860373750615638`20.*^-12}, 
  {4.20012984335798382607889495147927240302472558614`20.*^-11, 
   -1.76847572351915108466479787430706206443146340462`20.*^-11}, 
  {9.19016480688202317021432299640756270643553369997`20.*^-11, 
   -3.86954307658190449272182020901371061323601418947`20.*^-11}, 
  {1.798604017226555241295268361443505631583756457318`20.*^-10, 
   -7.57306954621707470019060362713055002772107982028`20.*^-11}, 
  {3.035174840480131346276552401047027912601170488311`20.*^-10, 
   -1.277968353886371093169074695177695963200492837175`20.*^-10}, 
  {4.285751715655329330257710838261146507130452816033`20.*^-10, 
   -1.804527038170664981161141405583640634581243290973`20.*^-10}, 
  {5.004157319827627194602290235500375579349867096745`20.*^-10, 
   -2.107013608348474608253595888631737086042049303898`20.*^-10}, 
  {4.88911261663173181456493761305580714455967983181`20.*^-10, 
   -2.058573733318623921922078994970866166130391508123`20.*^-10}, 
  {4.118746116907344336795335076183851163098150153207`20.*^-10, 
   -1.734208891329408141808562137340568910778168485565`20.*^-10}, 
  {3.103499503731580165284313980584795787722503107132`20.*^-10, 
   -1.306736633150139016961816412877808752725264466151`20.*^-10}, 
  {2.163135494198309410664170796558772309499302649928`20.*^-10, 
   -9.10793892294025015016492966972114656631285326292`20.*^-11}, 
  {1.431678857543864769571805315741552388958961156872`20.*^-10, 
   -6.02812150544785166135496975049074690087983644992`20.*^-11}, 
  {9.16620703828671860935157714262558337651474997134`20.*^-11, 
   -3.85945559506809204604276932321077194800621051436`20.*^-11}, 
  {5.74750971571399305441000981681008960254939047713`20.*^-11, 
   -2.42000409082694444396210939655161667475763809555`20.*^-11}, 
  {3.55762394762336547565521431977888651900851241728`20.*^-11, 
   -1.49794692531510125290745866095953116589832101778`20.*^-11}, 
  {2.18470789550318860813212009559955029667026582934`20.*^-11, 
   -9.1987700863292151921352425077875801965063824384`20.*^-12}, 
  {1.33511722963894101644891508301072794479875950582`20.*^-11, 
   -5.6215462300586990166270108758346439781000400246`20.*^-12}, 
  {8.1350664774910582476669554703671192653643778758`20.*^-12, 
   -3.4252911484172876832281917769966817959428959471`20.*^-12}, 
  {4.9479073031119391063276308789869176727537442626`20.*^-12, 
   -2.0833293907839743605590024753629127043173660063`20.*^-12}, 
  {3.0061268687856363322363633086851354049585625823`20.*^-12, 
   -1.2657376289623731925205740247095306968246579283`20.*^-12}, 
  {1.825176326142550880382671259210381366905241236`20.*^-12, 
   -7.684952952179161601611247407201605755390489402`20.*^-13}, 
  {1.1077134137298576691574573786793759359953284603`20.*^-12, 
   -4.664056478862558606978767910228951309454014559`20.*^-13}, 
  {6.721154175145997142018784513603837016507669101`20.*^-13, 
   -2.829959652693051428218435584675299796424281724`20.*^-13}, 
  {4.077518170532577022346621542900209194118174579`20.*^-13, 
   -1.716849756013716640988051175957982818576073509`20.*^-13}, 
  {2.473482766279426662959971950964029318317673147`20.*^-13, 
   -1.041466427907127015983146084616433397186388693`20.*^-13}, 
  {1.500369327695323895178427182065950052283719852`20.*^-13, 
   -6.31734453766452166390916708238294758856303095`20.*^-14}, 
  {5.4077432938734064394359043687507620539556`20.*^-18, 
   -2.276944544788802711341433418421373496403`20.*^-18}, 
  {1.46985256750818321283738484675032382704481`20.*^-17, 
   -6.1888529158239293172100414600013634822942`20.*^-18}, 
  {3.99491667984897546007668469420623655662779`20.*^-17, 
   -1.6820701809890422989796567133499943396328`20.*^-17}, 
  {1.085681379293952269182994159341277050147993`20.*^-16, 
   -4.57129001807979902813892277617379810588631`20.*^-17}, 
  {2.950069918997615102741360655255025374750763`20.*^-16, 
   -1.242134702735837937996362381160010684105585`20.*^-16}, 
  {8.014113960345511712403991557279569383489417`20.*^-16, 
   -3.374363772777057563117470129380871319363972`20.*^-16}, 
  {2.1762202438012487052669908457590620796459297`20.*^-15, 
   -9.163032605478941916913645666353945598509168`20.*^-16}, 
  {5.9055508275540048050084690418465033713002341`20.*^-15, 
   -2.4865477168648441284246185439353698405474677`20.*^-15}, 
  {1.60081355994865723987996253464350054822094462`20.*^-14, 
   -6.7402676208364515363366843563936865188250288`20.*^-15}, 
  {4.33147391309609660069369975387175663190472033`20.*^-14, 
   -1.82377848972467225292366305426179226606514532`20.*^-14}, 
  {1.168529300147981294482883017296979008235365798`20.*^-13, 
   -4.92012336904413176624371796756622740309627698`20.*^-14}, 
  {3.137078104013478071451298151225423262877132842`20.*^-13, 
   -1.32087499116356971429528343209491505805352961`20.*^-13}, 
  {8.355006220745271279873562455189257591266148317`20.*^-13, 
   -3.517897356103272117841499981132318985796272972`20.*^-13}, 
  {2.1965020080294506482108122294302236257867569723`20.*^-12, 
   -9.248429507492423781940262018653573161207397776`20.*^-13}, 
  {5.6548647019096517761123713372601636437438976972`20.*^-12, 
   -2.3809956639619586425736300367411215342079569246`20.*^-12}, 
  {1.40811722070141545354295943685458171545763439866`20.*^-11, 
   -5.9289146134796440149177239446508703808742500997`20.*^-12}, 
  {3.32901563715324575053238732018377225166318360184`20.*^-11, 
   -1.4016907945908403160136367663931672638581825691`20.*^-11}, 
  {7.27899937995547979490570750855502709917528831313`20.*^-11, 
   -3.06484184419178096627608737202316930491591086872`20.*^-11}, 
  {1.423482426705785576362660235617199152285982077232`20.*^-10, 
   -5.99361021770857084784277993944083853594097716734`20.*^-11}, 
  {2.400648594025124376953741622987922693757905797435`20.*^-10, 
   -1.010799408010578685033154367573862186845434019973`20.*^-10}, 
  {3.388948434672871588525575709200395543772226865334`20.*^-10, 
   -1.42692565670436698464234766703174549211462183803`20.*^-10}, 
  {3.95800040047188025073635636062257498884556160953`20.*^-10, 
   -1.666526484409212737152150046577926311092868046118`20.*^-10}, 
  {3.869426413655425527378532369061146408154043185022`20.*^-10, 
   -1.629232174170705485212013629078377435012228709485`20.*^-10}, 
  {3.262221196372501375016866211848369408760931176822`20.*^-10, 
   -1.373566819525263736849206826041418698425655232347`20.*^-10}, 
  {2.459828329876056483939464566558535069833326782334`20.*^-10, 
   -1.035717191526760624816616659603593713614032329401`20.*^-10}, 
  {1.715437953726134862704690152436271101961254051613`20.*^-10, 
   -7.22289664726793626401974801025798358720528021736`20.*^-11}, 
  {1.135809937647506893511020781895067846484349118832`20.*^-10, 
   -4.78235763220002902530956118692660145888146997407`20.*^-11}, 
  {7.27381567256477081551214651141747198928391586644`20.*^-11, 
   -3.06265923055358771179458800480735662706691194382`20.*^-11}, 
  {4.56167883164683633041899991608528673163776350218`20.*^-11, 
   -1.92070687648287845491326312256222599226853200092`20.*^-11}, 
  {2.82390771659200117191491633352055602851333471914`20.*^-11, 
   -1.1890137754071583881747016141139183277950883028`20.*^-11}, 
  {1.73425124991792660878251400185200323105248042604`20.*^-11, 
   -7.3021105259702173001369010604294872886420228466`20.*^-12}, 
  {1.0598767214742345478082072487236954359967353898`20.*^-11, 
   -4.462638827259934938139819994626086046302043747`20.*^-12}, 
  {6.4581428212308278487574778959635917168394210031`20.*^-12, 
   -2.7192180299919275152663064825109859860376509484`20.*^-12}, 
  {3.9280277316906028948331716224571034048688605944`20.*^-12, 
   -1.6539064133434117451929143673503593283658360398`20.*^-12}, 
  {2.3865152855813904183885845707778371948061538054`20.*^-12, 
   -1.0048485412974275445846671876959314504446963399`20.*^-12}, 
  {1.4489857905462849865107604635443007573937277719`20.*^-12, 
   -6.100992802300147311624254583344424241657801139`20.*^-13}, 
  {8.794034441987868692656114733566047391031895834`20.*^-13, 
   -3.702751343994892081118364098343598901487114028`20.*^-13}, 
  {5.33587299455486590334229688216583081040563288`20.*^-13, 
   -2.246683366128364590880967108280349814907634901`20.*^-13}, 
  {3.237114524648795957447150721489823036554287815`20.*^-13, 
   -1.362995589325808824188273987995714962759700139`20.*^-13}, 
  {1.963682960604115346791151545889048956422202105`20.*^-13, 
   -8.26813878149101198648905914058546929019874573`20.*^-14}, 
  {1.191134644145007365283483802090384342012699047`20.*^-13, 
   -5.01530376482108364329887916669635512426399602`20.*^-14}, 
  {4.2907193406551949487523188574936402118251`20.*^-18, 
   -1.8066186697495557678957132031552169312949`20.*^-18}, 
  {1.16623922715466930471708506306841028054356`20.*^-17, 
   -4.9104809564407128619666739497617274970251`20.*^-18}, 
  {3.16972294296832590474700810074918893472923`20.*^-17, 
   -1.33462018651297932831452972663123744620171`20.*^-17}, 
  {8.6142106511372875725793299368492061805014`20.*^-17, 
   -3.62703606363675266213866523656808681284267`20.*^-17}, 
  {2.340693875760635455953837778871185874393065`20.*^-16, 
   -9.85555316109741244612142222682604578691815`20.*^-17}, 
  {6.358673471178101014417323093096574243326279`20.*^-16, 
   -2.677336198390779374491504460251189155084744`20.*^-16}, 
  {1.7266794316008472126549830853849110877879276`20.*^-15, 
   -7.270229185687777737494665622673309843317591`20.*^-16}, 
  {4.6856059083423716925875701462307499361215474`20.*^-15, 
   -1.9728866982494196600368716405182104994195993`20.*^-15}, 
  {1.27010700121185665327011896289233012672179386`20.*^-14, 
   -5.3478189524709753821899745805992847440917629`20.*^-15}, 
  {3.43657445099385543052445947285868907041220657`20.*^-14, 
   -1.44697871620793912864187767278260592438408711`20.*^-14}, 
  {9.2707339783638084032739325732155640487683309`20.*^-14, 
   -3.9034669382584456434837610834591848626392972`20.*^-14}, 
  {2.488711508338027558828932204738748717163889988`20.*^-13, 
   -1.047878529826537919506918823047894196700585246`20.*^-13}, 
  {6.627583410181551942885917725701857146610937388`20.*^-13, 
   -2.790561435865916607530912726611308272257236799`20.*^-13}, 
  {1.7421081581928767766892642997515838583913374224`20.*^-12, 
   -7.335192245022639059744270735796142561647736524`20.*^-13}, 
  {4.4839914886480269793686736982145553064349240979`20.*^-12, 
   -1.8879964162728534649973362939850759184989154102`20.*^-12}, 
  {1.11616945351934849110395244638800242192072832599`20.*^-11, 
   -4.6996608569235725941219050374231680922978034776`20.*^-12}, 
  {2.63750874250306998799749023884306186101333371476`20.*^-11, 
   -1.11052999684339788968315378477602604674245630099`20.*^-11}, 
  {5.76337969425318335907785473675815079508818733268`20.*^-11, 
   -2.4266861870539719406643598891613266505634472979`20.*^-11}, 
  {1.126318770983409950399880182565925860208437114086`20.*^-10, 
   -4.74239482519330505431528497922495099035131416459`20.*^-11}, 
  {1.898434058379860001050881557782431705511532400723`20.*^-10, 
   -7.99340656159941053074055392750497560215382063465`20.*^-11}, 
  {2.679394141454368755395088734698643641186154611739`20.*^-10, 
   -1.128165954296576318061089993557323638394170362838`20.*^-10}, 
  {3.129988613092735302789628274305403191000551836953`20.*^-10, 
   -1.317889942354835916964054010233853975158127089239`20.*^-10}, 
  {3.061651848225611519216202803892344690630780740857`20.*^-10, 
   -1.289116567673941692301559075323092501318223469831`20.*^-10}, 
  {2.582967578361453428965771924999195052352895190097`20.*^-10, 
   -1.087565296152190917459272389473345285201219027408`20.*^-10}, 
  {1.94887000611074505059095542057503144537109320341`20.*^-10, 
   -8.2057684467820844235408649287369745068256555933`20.*^-11}, 
  {1.35977276267007502975164115884062640878118804409`20.*^-10, 
   -5.72535900071610538842796277406579540539447597513`20.*^-11}, 
  {9.00633766072717257315460656839129515728662505708`20.*^-11, 
   -3.79214217293775687290720276563844006622594739242`20.*^-11}, 
  {5.76906990202132451184667707820926602154368656938`20.*^-11, 
   -2.42908206400897874183017982240390148275523645018`20.*^-11}, 
  {3.61853793384136957838718779420348229869715372696`20.*^-11, 
   -1.52359491951215561195250012387515044155669630611`20.*^-11}, 
  {2.24026670662644946615377269322095175489205432432`20.*^-11, 
   -9.4327019226376819627527271293513758100718076812`20.*^-12}, 
  {1.37589891729321767870206742396609840384648081776`20.*^-11, 
   -5.7932585991293375945350207324888353846167613378`20.*^-12}, 
  {8.4090204287174331433470345609876395800964470989`20.*^-12, 
   -3.5406401805126034287776987625211114021458724621`20.*^-12}, 
  {5.1239773442405893501313212486297005304119714847`20.*^-12, 
   -2.1574641449434060421605563152125054864892511509`20.*^-12}, 
  {3.1165915728548183315776354125827794194298970492`20.*^-12, 
   -1.3122490833072919290853201737190650187073250732`20.*^-12}, 
  {1.8935339230198213492555112070547691570315356613`20.*^-12, 
   -7.972774412715037260023205082335870134869623842`20.*^-13}, 
  {1.1496751300983609186441384598205984359882132101`20.*^-12, 
   -4.840737389887835446922688251876203941003002986`20.*^-13}, 
  {6.977510072202944896005315678144630406720075568`20.*^-13, 
   -2.937898977769661008844343443429318065987400234`20.*^-13}, 
  {4.233685395885693948945996793999687912450683737`20.*^-13, 
   -1.782604377215029031135156544841973857873972111`20.*^-13}, 
  {2.568453110874562564476010542411841254396594128`20.*^-13, 
   -1.081453941420868448200425491541827896588039626`20.*^-13}, 
  {1.558063807385711091656710202132339860178010748`20.*^-13, 
   -6.56026866267667828065983243003090467443372944`20.*^-14}, 
  {9.45093769582798553711160733284840082357716107`20.*^-14, 
   -3.97934218771704654194172940330458982045354141`20.*^-14}, 
  {3.4026797335888357679152727776333273409054`20.*^-18, 
   -1.4327072562479308496485359063719273014341`20.*^-18}, 
  {9.248652424502702601391639350662488195671`20.*^-18, 
   -3.8941694418958747795333218318578897665982`20.*^-18}, 
  {2.51369079430647121254745183117731215687551`20.*^-17, 
   -1.05839612391851419475682182365360511868439`20.*^-17}, 
  {6.8313354162481010333467752913423882865766`20.*^-17, 
   -2.87635175420972675088285275424942664697954`20.*^-17}, 
  {1.856239599164241693072752324181579353906859`20.*^-16, 
   -7.81574568069154397083264136497507096381825`20.*^-17}, 
  {5.042602941551993057482224965195520399224733`20.*^-16, 
   -2.123201238548207603150410511661271747041985`20.*^-16}, 
  {1.3692982262227801582001048894384659875577578`20.*^-15, 
   -5.765466215674863824000441639740909421295819`20.*^-16}, 
  {3.7157709038259901150683005724848446228352967`20.*^-15, 
   -1.5645351174004168905550739252567766832990716`20.*^-15}, 
  {1.00720596272255063697111237794886525615700341`20.*^-14, 
   -4.2408672114633711030362626439952221311873833`20.*^-15}, 
  {2.72518014216258225809515030908469421759747494`20.*^-14, 
   -1.14744427038424516130322118277250282846209473`20.*^-14}, 
  {7.35139305971066921379138175368021304992006423`20.*^-14, 
   -3.09532339356238703738584494891798444207160606`20.*^-14}, 
  {1.973364948307098761510732140858116510929590966`20.*^-13, 
   -8.30890504550357373267676690887628004601933036`20.*^-14}, 
  {5.254743042622406039062813303216765212385366768`20.*^-13, 
   -2.21252338636732885855276349609126956310962811`20.*^-13}, 
  {1.3810621462949842754121336816354528112062324171`20.*^-12, 
   -5.814998510715723264893194448991380257710452294`20.*^-13}, 
  {3.553959321911514187016357091549960396253161792`20.*^-12, 
   -1.4964039250153743945332029859157727984223839127`20.*^-12}, 
  {8.843870924376718170002934044898630246187996998`20.*^-12, 
   -3.7237351260533550189486038083783706299738934727`20.*^-12}, 
  {2.08888912943538621739044686904941101355418894928`20.*^-11, 
   -8.7953226502542577574334605012606779518071113653`20.*^-12}, 
  {4.56199879884593715114441909993487924649130712063`20.*^-11, 
   -1.92084159951407880048186067365679126168055036656`20.*^-11}, 
  {8.90993957071308773314907686668646505714197317584`20.*^-11, 
   -3.75155350345814220343119025965745897142819923196`20.*^-11}, 
  {1.501042382055631127480994108881088956458393796221`20.*^-10, 
   -6.32017845076055211570944887949932192193007914192`20.*^-11}, 
  {2.118113179857008500187524300374160620169877033251`20.*^-10, 
   -8.91837128360845684289483915947014997966264014013`20.*^-11}, 
  {2.474800503533194452432573983157039261945662409989`20.*^-10, 
   -1.042021264645555558918978519224016531345542067357`20.*^-10}, 
  {2.421972682781596835668591473097387937581696377268`20.*^-10, 
   -1.019777971697514457123617462356794921087030053592`20.*^-10}, 
  {2.044546015542579517807551338146094932266921342253`20.*^-10, 
   -8.60861480228454533813705826587829445165019512534`20.*^-11}, 
  {1.543491896293508508416792097534891802015361955586`20.*^-10, 
   -6.49891324755161477228122988435743916638047139202`20.*^-11}, 
  {1.07740404126072149670740794729774164062281929907`20.*^-10, 
   -4.53643806846619577561013872546417532893818652239`20.*^-11}, 
  {7.13831811825299914798128363900136106621105669598`20.*^-11, 
   -3.00560762873810490441317205852688886998360281944`20.*^-11}, 
  {4.57344971578133928475714761197618937795276111497`20.*^-11, 
   -1.92566303822372180410827267872681658019063625903`20.*^-11}, 
  {2.86899249025436224994440392217898137497708768742`20.*^-11, 
   -1.20799683800183673681869638828588689472719481573`20.*^-11}, 
  {1.77636651687426589187278712486028237308964677174`20.*^-11, 
   -7.4794379657863827026222615783590836761669337758`20.*^-12}, 
  {1.09104346804673916561253571197031093475656394336`20.*^-11, 
   -4.59386723388100701310541352408551972529079555`20.*^-12}, 
  {6.668295948151172358283594705875263070625540128`20.*^-12, 
   -2.8077035571162830982246714551053739244739116327`20.*^-12}, 
  {4.0633588586361074927094121181242737861509654365`20.*^-12, 
   -1.7108879404783610495618577339470626468004065001`20.*^-12}, 
  {2.471513932022686288797194455127195627519507764`20.*^-12, 
   -1.0406374450621837005461871390009244747450559017`20.*^-12}, 
  {1.5016178417095493523271315854254109478689029482`20.*^-12, 
   -6.322601438777049904535290886001730306816433463`20.*^-13}, 
  {9.11723997325921489503286662747709901700731368`20.*^-13, 
   -3.838837883477564166329628053674568007160974187`20.*^-13}, 
  {5.533372236489631828228970184986531215867604732`20.*^-13, 
   -2.3298409416798449803069348147311710382600441`20.*^-13}, 
  {3.357443434765424318014615086324767384427680116`20.*^-13, 
   -1.413660393585441818111416878452533635548496899`20.*^-13}, 
  {2.036864752686851299054700904034458019104684636`20.*^-13, 
   -8.5762726428920054697040038064608758699144616`20.*^-14}, 
  {1.235594740274731106396471015431672552505684181`20.*^-13, 
   -5.2025041695778151848272463807649370631818281`20.*^-14}, 
  {7.49490046520581058815130582695344319094626645`20.*^-14, 
   -3.15574756429718340553739192713829186987211209`20.*^-14}, 
  {2.6971935103350071694467371541622755015866`20.*^-18, 
   -1.1356604254042135450302051175420107375107`20.*^-18}, 
  {7.3311035327836494533346805073265026755872`20.*^-18, 
   -3.0867804348562734540356549504532642844572`20.*^-18}, 
  {1.99251919695776059554572280472931729344713`20.*^-17, 
   -8.3895545135063604022977802304392307092502`20.*^-18}, 
  {5.41496787504459364415624070271351452380803`20.*^-17, 
   -2.27998647370298679753946976956358506265601`20.*^-17}, 
  {1.471376022152711954692414133786722746831215`20.*^-16, 
   -6.19526746169562928291542793173356946034202`20.*^-17}, 
  {3.997084872819456275698791336378570604045158`20.*^-16, 
   -1.682983104345034221346859510054134991176919`20.*^-16}, 
  {1.0853877696960520256111385755710753062763363`20.*^-15, 
   -4.570053767141271686783741370825580236952996`20.*^-16}, 
  {2.9453233332068695643288313093711919372386132`20.*^-15, 
   -1.2401361402976292902437184460510281841004692`20.*^-15}, 
  {7.9835800577907506338945622091403402187194478`20.*^-15, 
   -3.3615073927540002669029735617433011447239773`20.*^-15}, 
  {2.1600657990121818980477923420143620217765071`20.*^-14, 
   -9.0950138905776079917801782821657348285326619`20.*^-15}, 
  {5.82678412032249845493419235197317346386033708`20.*^-14, 
   -2.45338278750420987576176520083080987952014202`20.*^-14}, 
  {1.56403471581427672229231772894060712986773985`20.*^-13, 
   -6.58540932974432304123081149027624054681153619`20.*^-14}, 
  {4.164450564056951727736868620404368337658951876`20.*^-13, 
   -1.753452869076611253783944682275523510593242892`20.*^-13}, 
  {1.0943780212781716711613780375871610648291292656`20.*^-12, 
   -4.607907458013354404890012789840678167701596911`20.*^-13}, 
  {2.8156952563812740497733271885317039220709993965`20.*^-12, 
   -1.185555897423694336746664079381770072450947114`20.*^-12}, 
  {7.0047792170485568631046683800082186481473224649`20.*^-12, 
   -2.9493807229678134160440708968455657465883463004`20.*^-12}, 
  {1.65385294906320613799986759695923174677023862617`20.*^-11, 
   -6.9635913644766574231573372503546599864010047413`20.*^-12}, 
  {3.61009931955309104145638036500431876685032985283`20.*^-11, 
   -1.52004181875919622798163383789655527025277046426`20.*^-11}, 
  {7.04697573696648913200929102793082273868413309947`20.*^-11, 
   -2.96714767872273226610917516965508325839331919979`20.*^-11}, 
  {1.18666594339930747504867685487927412893107224443`20.*^-10, 
   -4.99648818273392621073127096791273317444661997653`20.*^-11}, 
  {1.674206771468550643347414461201396427895386282585`20.*^-10, 
   -7.04929166934126586672595562611114285429636329512`20.*^-11}, 
  {1.956481382110023565263802088074473005535479933765`20.*^-10, 
   -8.23781634572641501163706142347146528646517866848`20.*^-11}, 
  {1.915566609145439687476730257761904571787140491924`20.*^-10, 
   -8.06554361745448289463886424320801924963006522917`20.*^-11}, 
  {1.617934266307398109037443270130889908865292772511`20.*^-10, 
   -6.81235480550483414331555061107743119522228535796`20.*^-11}, 
  {1.222041222089837041336349013008302171526109621757`20.*^-10, 
   -5.14543672458878754246883794950864072221519840742`20.*^-11}, 
  {8.53356805082264734419792546050900560092929625118`20.*^-11, 
   -3.59308128455690414492544229916168656881233526367`20.*^-11}, 
  {5.65547510353338282478573184934621542972671228473`20.*^-11, 
   -2.3812526751719506630676765681457749177796683304`20.*^-11}, 
  {3.62408227881972257838572158531193114294287834222`20.*^-11, 
   -1.52592938055567266458346172013133942860752772299`20.*^-11}, 
  {2.27371296701264716180426482451622868353256396308`20.*^-11, 
   -9.5735282821585143654916413663841207727686903706`20.*^-12}, 
  {1.40789918393152124194523299835052147399548803343`20.*^-11, 
   -5.9279965639221947029272968351600904168231075098`20.*^-12}, 
  {8.6477143887684768225702397088744070230352691685`20.*^-12, 
   -3.6411429005340955042401009300523819044359028069`20.*^-12}, 
  {5.2855067422060509510100129161927117270819672348`20.*^-12, 
   -2.2254765230341267162147422805021944114029335728`20.*^-12}, 
  {3.2208060671445963096980967199196637593824253301`20.*^-12, 
   -1.3561288703766721303991986189135426355294422445`20.*^-12}, 
  {1.9590571752183319914660553963598914522261603368`20.*^-12, 
   -8.248661790392976806172864826778490325162780372`20.*^-13}, 
  {1.1902722201470984076353968383971617806194876731`20.*^-12, 
   -5.011672505882519611096407740619628549976790207`20.*^-13}, 
  {7.226898967136457875066350731726805579207465976`20.*^-13, 
   -3.042904828267982263185831887042865507034722506`20.*^-13}, 
  {4.386110089346762169776010073731308665454634753`20.*^-13, 
   -1.84678319551442617674779371525528785913879358`20.*^-13}, 
  {2.661331531749941475269483141489993101607454646`20.*^-13, 
   -1.120560644947343779060835006943154990150507217`20.*^-13}, 
  {1.614555031730889417708821194511274243003868301`20.*^-13, 
   -6.79812644939321860087924713478431260212155081`20.*^-14}, 
  {9.79415434406733013423274912945908168766693416`20.*^-14, 
   -4.12385446065992847757168384398277123691239329`20.*^-14}, 
  {5.9409637702455167692075636116469663632486842`20.*^-14, 
   -2.50145842957705969229792152069345952136786704`20.*^-14}, 
  {2.1370963722075974569943108471245144836913`20.*^-18, 
   -8.998300514558305082081308829997955720811`20.*^-19}, 
  {5.8087305459606258842566067966441214999384`20.*^-18, 
   -2.4457812825097372144238344406922616841839`20.*^-18}, 
  {1.57875297653462790533660182151580836467719`20.*^-17, 
   -6.647380953830012232996218195856035219694`20.*^-18}, 
  {4.29049310282647280899712151583183838270348`20.*^-17, 
   -1.80652341171640960378826169087656352955933`20.*^-17}, 
  {1.165827863683427384999951160035544185575907`20.*^-16, 
   -4.90874889971969425263137330541281762347755`20.*^-17}, 
  {3.167037400458572647715636248296489080462461`20.*^-16, 
   -1.33348943177203058851184684138799540229999`20.*^-16}, 
  {8.59989615100624559231993800102230484923376`20.*^-16, 
   -3.621008905686840249397868632009391515466844`20.*^-16}, 
  {2.333666159526218877825769861094119726564969`20.*^-15, 
   -9.825962776952500538213767836185767269747236`20.*^-16}, 
  {6.3255642584601158280333340861110549793709071`20.*^-15, 
   -2.6633954772463645591719301415204442018403823`20.*^-15}, 
  {1.71144023462879554569873523573529105924294858`20.*^-14, 
   -7.2060641458054549292578325715170149862861004`20.*^-15}, 
  {4.61649654782118214235503901144147674646475951`20.*^-14, 
   -1.94378802013523458625475326797535863009042497`20.*^-14}, 
  {1.239115543281074953506633386666307161628556263`20.*^-13, 
   -5.21732860328873664634371952280550383843602637`20.*^-14}, 
  {3.299087402410274949456179417887947105404656969`20.*^-13, 
   -1.389089432593799978718391333847556675959855569`20.*^-13}, 
  {8.668757919280002940881975922589314605934192394`20.*^-13, 
   -3.650003334433685448792410914774448255130186279`20.*^-13}, 
  {2.2299892463688147445295114132061316848420096159`20.*^-12, 
   -9.389428405763430503282153318762659725650566804`20.*^-13}, 
  {5.5462989584326005857229767541391303100744874415`20.*^-12, 
   -2.335283771971621299251779685953318025294521028`20.*^-12}, 
  {1.30904128657466259204732506704927898139397111401`20.*^-11, 
   -5.5117527855775267033571581770495957111325099535`20.*^-12}, 
  {2.85615280011665898058910504131249123103165472781`20.*^-11, 
   -1.20259065268069851814278107002631209727648620111`20.*^-11}, 
  {5.57255857845378682219147123018788411918777916147`20.*^-11, 
   -2.34634045408580497776482999165805647123695964689`20.*^-11}, 
  {9.38012987228103696283167440697950458656508293196`20.*^-11, 
   -3.94952836727622608961333659241242298381687702401`20.*^-11}, 
  {1.323189852022580891666311948944320142142340020675`20.*^-10, 
   -5.57132569272665638596341873239713744059932640294`20.*^-11}, 
  {1.546521964245371071579259382079069007922227616184`20.*^-10, 
   -6.51167142840156240664951318770134319125148469966`20.*^-11}, 
  {1.514778472189039405351935690096989412589536264422`20.*^-10, 
   -6.37801461974332381200815027409258700037699479749`20.*^-11}, 
  {1.280038878733968950492258670044215270123862135598`20.*^-10, 
   -5.38963738414302715996740492650195903210047214987`20.*^-11}, 
  {9.67257950303731116410696478031922534925535206459`20.*^-11, 
   -4.07266505391044680593977464434493698916014823768`20.*^-11}, 
  {6.75677535657248733368153422650434853354187036539`20.*^-11, 
   -2.84495804487262624576064599010709411938605068015`20.*^-11}, 
  {4.4790531345208477266862096580578250538694233887`20.*^-11, 
   -1.88591710927193588492050932970855791741870458467`20.*^-11}, 
  {2.87069836414931686291479633282491439139410358453`20.*^-11, 
   -1.20871510069444920543780898224206921742909624618`20.*^-11}, 
  {1.80124068968877407377630858379774502888245876291`20.*^-11, 
   -7.5841713250053645211634045633589264373998263706`20.*^-12}, 
  {1.11541626569902762080526007770592917340431827033`20.*^-11, 
   -4.6964895397853794560221476956039123090708137708`20.*^-12}, 
  {6.8514883676455239486646697242834846723914989748`20.*^-12, 
   -2.8848372074296942941745977786456777567964206209`20.*^-12}, 
  {4.1877561799538676665743457127465154998571948746`20.*^-12, 
   -1.7632657599805758596102508264195854736240820526`20.*^-12}, 
  {2.5519147546372172229755374060598696179803213603`20.*^-12, 
   -1.0744904230051440938844368025515240496759247829`20.*^-12}, 
  {1.5522185227941678399608450690605333267715643811`20.*^-12, 
   -6.535656938080706694571979238149614007459218451`20.*^-13}, 
  {9.430931293285695303774706496444083864658209896`20.*^-13, 
   -3.970918439278187496326192209029087943013983115`20.*^-13}, 
  {5.726137936183582434997013832134182734603550743`20.*^-13, 
   -2.411005446814139972630321613530182204043600316`20.*^-13}, 
  {3.475283870631491154410528240324712756848210877`20.*^-13, 
   -1.463277419213259433436011890663036950251878255`20.*^-13}, 
  {2.108678176486446753119618679132749296038985455`20.*^-13, 
   -8.87864495362714422366155233319052335174309665`20.*^-14}, 
  {1.279276789584681901673681837148989802756055555`20.*^-13, 
   -5.38642858772497642809971299852206232739391813`20.*^-14}, 
  {7.76030553502375461873922135193489686855091281`20.*^-14, 
   -3.26749706737842299736388267449890394465301584`20.*^-14}, 
  {4.7072678104717769392655063087961817560796351`20.*^-14, 
   -1.98200749914601134284863423528260284466510955`20.*^-14}, 
  {1.6926841541754465122041785464121502605732`20.*^-18, 
   -7.127091175475564261912330721735369518205`20.*^-19}, 
  {4.6007956359144540404128524956633894663726`20.*^-18, 
   -1.9371771098587174907001484192266903016311`20.*^-18}, 
  {1.25044820114454894890848715588522660093193`20.*^-17, 
   -5.265045057450732416456788024779901477609`20.*^-18}, 
  {3.39827424396992627495814410991129234716459`20.*^-17, 
   -1.43085231325049527366658699364685993564822`20.*^-17}, 
  {9.23389941305133447629846316458674293526644`20.*^-17, 
   -3.88795764760056188475724764824704965695428`20.*^-17}, 
  {2.508436230778614674333815879494271565179534`20.*^-16, 
   -1.056183676117311441824764580839693290601914`20.*^-16}, 
  {6.811483415217600893792955409128832300944032`20.*^-16, 
   -2.867993016933726692123349645948982021450122`20.*^-16}, 
  {1.8483531845038827069249152673920001724890915`20.*^-15, 
   -7.782539724226874555473327441650527042059334`20.*^-16}, 
  {5.0100467684781424521621834053935948123099308`20.*^-15, 
   -2.1094933762013231377524982759551978157094444`20.*^-15}, 
  {1.35549567928601772935384465681877248936032637`20.*^-14, 
   -5.7073502285727062288582932918685157446750585`20.*^-15}, 
  {3.65627561635644364747946849967408790139283304`20.*^-14, 
   -1.53948447004481837788609199986277385321803495`20.*^-14}, 
  {9.81345571783935207479836013852169842524216428`20.*^-14, 
   -4.13198135487972718938878321621966249483880609`20.*^-14}, 
  {2.612629227986186474128464328253094790997885404`20.*^-13, 
   -1.100054411783657462790932348738145175157004373`20.*^-13}, 
  {6.864346186614881984159452319088148101665320031`20.*^-13, 
   -2.890251025943108203856611502773957095438029494`20.*^-13}, 
  {1.7655514228895152661366249253695502605879315355`20.*^-12, 
   -7.433900727955853752154210212082316886686027516`20.*^-13}, 
  {4.3901982104647318211059756866156219099560963917`20.*^-12, 
   -1.8485045096693607667814634469960513305078300597`20.*^-12}, 
  {1.03585304857770888866862592749970928001250622106`20.*^-11, 
   -4.3614865203271953207100039052619338105789735634`20.*^-12}, 
  {2.25919131310073557231624554546717174716011550489`20.*^-11, 
   -9.5123844762136234623841917703880915669899600209`20.*^-12}, 
  {4.40594066055143853566837361498112186318759866786`20.*^-11, 
   -1.85513290970586885712352573262363025818425207061`20.*^-11}, 
  {7.41378711850167820001833621252597108193881608688`20.*^-11, 
   -3.12159457621123292632350998422146150818476466817`20.*^-11}, 
  {1.04566725190989862793828051710030133745292048603`20.*^-10, 
   -4.40280948172588895974012849305390036822282309912`20.*^-11}, 
  {1.222326851878961527014419660016543426502419762278`20.*^-10, 
   -5.1466393763324695874291354105959723221154516306`20.*^-11}, 
  {1.197658843489228201706881232306908079601166759284`20.*^-10, 
   -5.04277407784938190192371045181856033516280740741`20.*^-11}, 
  {1.012499301560166401929070216099816082154120563018`20.*^-10, 
   -4.263154953937542744964506173051857188017349739`20.*^-11}, 
  {7.65397628677173061878642995717376384666753290899`20.*^-11, 
   -3.22272685758809710264691787670474267228106648805`20.*^-11}, 
  {5.34835631855591389074235899039636887882579266519`20.*^-11, 
   -2.2519395025498584803125722064826816331898074379`20.*^-11}, 
  {3.54620482933175900133024010440653155881716816734`20.*^-11, 
   -1.49313887550810905319168004396064486687038659688`20.*^-11}, 
  {2.27315926367406120329250770685152682198296422623`20.*^-11, 
   -9.5711968996802576980737166604274813557177441099`20.*^-12}, 
  {1.42644722570413263685846445377201347053613660923`20.*^-11, 
   -6.006093581912137418351429279040056718046890986`20.*^-12}, 
  {8.8337913195402360569057186646920354119637811802`20.*^-12, 
   -3.719491081911678339749776279870330699774223655`20.*^-12}, 
  {5.4263941485171567427336549719196591754519591342`20.*^-12, 
   -2.2847975362177502074668020934398564949271406885`20.*^-12}, 
  {3.3167885696050673648921222242881980332643247518`20.*^-12, 
   -1.3965425556231862589019461997002939087428735802`20.*^-12}, 
  {2.0211971215405870572806475104729003319079797308`20.*^-12, 
   -8.51030366964457708328693688620168560803359887`20.*^-13}, 
  {1.2294166573073039349311730505407345408358651459`20.*^-12, 
   -5.176491188662332357604939160171513856151011132`20.*^-13}, 
  {7.469698581761635192552153769940240798728176707`20.*^-13, 
   -3.145136244952267449495643692606417178411863883`20.*^-13}, 
  {4.535359090771487333408838262618619373958991672`20.*^-13, 
   -1.909624880324836771961616110576260789035364922`20.*^-13}, 
  {2.75258661286483448973479169735511598136586691`20.*^-13, 
   -1.158983836995719785151491240991627781627733438`20.*^-13}, 
  {1.670173233240886428460752691396665606051878854`20.*^-13, 
   -7.03230835048794285667685343745964465706054253`20.*^-14}, 
  {1.013248673930376999045944272427591231768206649`20.*^-13, 
   -4.26631020602263999598292325232669992323455429`20.*^-14}, 
  {6.14653743225777504988512660636151893034926255`20.*^-14, 
   -2.588015760950642126267421728994323760147058`20.*^-14}, 
  {3.72838481892948726227791831078084313427561842`20.*^-14, 
   -1.56984623954925779464333402559193395127394464`20.*^-14}, 
  {1.3402460714606343938062642415932846106523`20.*^-18, 
   -5.643141353518460605500059964603303623813`20.*^-19}, 
  {3.6428514241963756095721019427756613635154`20.*^-18, 
   -1.5338321786090002566619376601160679425321`20.*^-18}, 
  {9.9008858676429998914989686782226833315662`20.*^-18, 
   -4.1687940495338946911574604960937614027652`20.*^-18}, 
  {2.69070754637595587302024242611339629813852`20.*^-17, 
   -1.13292949321092878864010207415300896763733`20.*^-17}, 
  {7.31126893007508937630009387902690698641373`20.*^-17, 
   -3.07842902318951131633688163327448715217425`20.*^-17}, 
  {1.98614036360296876371959825493601308564892`20.*^-16, 
   -8.36269626780197374197725581025689720273227`20.*^-17}, 
  {5.393210187367022078907832620478279448513268`20.*^-16, 
   -2.270825342049272454276982155990854504637161`20.*^-16}, 
  {1.4634860207742103100294630305531117478194156`20.*^-15, 
   -6.162046403259832884334581181276259990818588`20.*^-16}, 
  {3.9668161317884480599518127048098044098646442`20.*^-15, 
   -1.6702383712793465515586579809725492252061659`20.*^-15}, 
  {1.07323040890674201121351856345994969828071486`20.*^-14, 
   -4.5188648796073347840569202671997882032872209`20.*^-15}, 
  {2.89484177678828999537682598024663847001664088`20.*^-14, 
   -1.21888074812138526121129514957753198737542782`20.*^-14}, 
  {7.76950503822085658105403790426007495349519113`20.*^-14, 
   -3.27137054240878171833854227547792629620850142`20.*^-14}, 
  {2.068358207764325541640906581536928063364460757`20.*^-13, 
   -8.70887666427084438585644876436601289837667688`20.*^-14}, 
  {5.433878648570177632009632246680905718956151751`20.*^-13, 
   -2.28794890466112742400405568281301293429732705`20.*^-13}, 
  {1.3974405452017113879122262158918267814585405451`20.*^-12, 
   -5.883960190322995317525163014281375921930697021`20.*^-13}, 
  {3.474167177588999007839623698586422828556488121`20.*^-12, 
   -1.4628072326690522138272099783521780330764160518`20.*^-12}, 
  {8.1948936553799782445075140995148830675646144954`20.*^-12, 
   -3.4504815391073592608452690945325823442377324183`20.*^-12}, 
  {1.78666731858603748995918864127505058499087516252`20.*^-11, 
   -7.5228097624675262735123732264212656210142112107`20.*^-12}, 
  {3.48306985181756308459580207473761803303030775236`20.*^-11, 
   -1.46655572708107919351402192620531285601276115895`20.*^-11}, 
  {5.85905596155083173733997440392642863219807448204`20.*^-11, 
   -2.46697093117929757361683132796902258197813662395`20.*^-11}, 
  {8.26280905861649749432922624027562743516982826126`20.*^-11, 
   -3.47907749836484105024388473274763260428203295206`20.*^-11}, 
  {9.65995019008829828499891569265080694088830195618`20.*^-11, 
   -4.06734744845823085684164871269507660668981134997`20.*^-11}, 
  {9.46796548547997323961852636664724376992778595818`20.*^-11, 
   -3.98651178335998873247095847016726053470643619283`20.*^-11}, 
  {8.00728739393931555461833956992572964714943161629`20.*^-11, 
   -3.37148942902708023352351139786346511458923436482`20.*^-11}, 
  {6.05525289490702503069549502087834907585098665511`20.*^-11, 
   -2.54958016627664211818757685089614697930567859166`20.*^-11}, 
  {4.23240206596702261192867623319573692000341537667`20.*^-11, 
   -1.78206402777558846818049525608241554526459594806`20.*^-11}, 
  {2.80683436678146438909392398143356825836652733833`20.*^-11, 
   -1.18182499653956395330270483428781821404906414248`20.*^-11}, 
  {1.79945347332601158474346285482645606489093530047`20.*^-11, 
   -7.576646203477943514709317283479815010067096002`20.*^-12}, 
  {1.12928531749780044682904719166497117138574452258`20.*^-11, 
   -4.75488554735915977612230396490514177425576641`20.*^-12}, 
  {6.993885552221160956446451901925189635215502483`20.*^-12, 
   -2.9447939167246993500827165902842903727223168343`20.*^-12}, 
  {4.296326132479115145027029786781878123489766485`20.*^-12, 
   -1.8089794242017326926429599102239486835746385204`20.*^-12}, 
  {2.6261082253398096350963513481424612060547407806`20.*^-12, 
   -1.1057297790904461621458321465862994551809434875`20.*^-12}, 
  {1.6003278449388793619620487409164623896258958855`20.*^-12, 
   -6.738222505005807839840205224911420587898508994`20.*^-13}, 
  {9.734254829982712882463584728275804983424791376`20.*^-13, 
   -4.098633612624300161037298832958233677231491096`20.*^-13}, 
  {5.914373129227208122489491667803575168419981226`20.*^-13, 
   -2.490262370200929735785049123285715860387360513`20.*^-13}, 
  {3.591026012539768112635096339803960481151072137`20.*^-13, 
   -1.51201095264832341584635635360166757101097774`20.*^-13}, 
  {2.179458545757149668329927046751934290303553898`20.*^-13, 
   -9.17666756108273544559969282842919701180443748`20.*^-14}, 
  {1.322420558434063514911532393614277715323374485`20.*^-13, 
   -5.56808656182763585225908376258643248557210307`20.*^-14}, 
  {8.02277092718426358526073734553884194117965359`20.*^-14, 
   -3.37800881144600572010978414549003871207564369`20.*^-14}, 
  {4.86675009124305651976085066513986139338471284`20.*^-14, 
   -2.04915793315497116621509501690099427089882644`20.*^-14}, 
  {2.95208832408758570094177828275051789322049178`20.*^-14, 
   -1.24298455751056240039653822431600753398757556`20.*^-14}, 
  {1.0608774260869092971616105637642329785906`20.*^-18, 
   -4.466852320365933882785728689533612541442`20.*^-19}, 
  {2.8835138142578030227600941860588087414003`20.*^-18, 
   -1.2141110796874960095831975520247615753258`20.*^-18}, 
  {7.8370836438828632864418374048319513655397`20.*^-18, 
   -3.2998246921612055942912999599292426802277`20.*^-18}, 
  {2.12983852624610652691229318113302195827108`20.*^-17, 
   -8.9677411631415011659464976047706187716678`20.*^-18}, 
  {5.78725389336200007884564149627863156761119`20.*^-17, 
   -2.43673848141557898056658589316995013373091`20.*^-17}, 
  {1.572132143777813165009427278357321494176851`20.*^-16, 
   -6.6195037632750028000396938036097747123236`20.*^-17}, 
  {4.2689921631039890715820805486338302489541`20.*^-16, 
   -1.797470384464837503824033915214244315349106`20.*^-16}, 
  {1.1584166250510893368646170775458865934357343`20.*^-15, 
   -4.877543684425639313114177168614259340782039`20.*^-16}, 
  {3.1398962774237978381956133426772980873535279`20.*^-15, 
   -1.3220615904942306687139424600746518262541169`20.*^-15}, 
  {8.4949597459532061948563825777636722936122965`20.*^-15, 
   -3.576825156190823660992161085374177807836756`20.*^-15}, 
  {2.29131719889274731580299504687848843294149424`20.*^-14, 
   -9.6476513637589360665389265131725828755431337`20.*^-15}, 
  {6.14951363994676429037410232594490427716947857`20.*^-14, 
   -2.58926890103021654331541150566101232722925422`20.*^-14}, 
  {1.637013509774561409473207073046153120473694107`20.*^-13, 
   -6.89268846220867961883455609703643419146818577`20.*^-14}, 
  {4.300344184506167761883772685483872843822687209`20.*^-13, 
   -1.810671235581544320793167446519525407925341979`20.*^-13}, 
  {1.1057960486881307846054599886415059709698582872`20.*^-12, 
   -4.655983362897392777286147320595814614609929634`20.*^-13}, 
  {2.7486238981472027307648401551700751942300551871`20.*^-12, 
   -1.1573153255356643076904590127031895554652863948`20.*^-12}, 
  {6.4818597473496497799186564420794583399200320564`20.*^-12, 
   -2.7292041041472209599657500808755614062821187605`20.*^-12}, 
  {1.41274012573814867826465987060901092638844263012`20.*^-11, 
   -5.9483794767922049611143573499326775847934426526`20.*^-12}, 
  {2.75316268908701815132606156863091155502539952607`20.*^-11, 
   -1.15922639540506027424255223942354170737911558997`20.*^-11}, 
  {4.62994956694386910923071050980994166060328982249`20.*^-11, 
   -1.94945244923952383546556231991997543604349045163`20.*^-11}, 
  {6.52873257130276001793616888425492202865889890037`20.*^-11, 
   -2.74894003002221474439417637231786190680374690531`20.*^-11}, 
  {7.63349633333367622896577626505653281067337002729`20.*^-11, 
   -3.21410371929838999114348474318169802554668211675`20.*^-11}, 
  {7.48387210856809594748955154010842347694973481388`20.*^-11, 
   -3.15110404571288250420612696425617830608409886896`20.*^-11}, 
  {6.33146198067165610978442389834735163203731384069`20.*^-11, 
   -2.66587872870385520411975743088309542401571109089`20.*^-11}, 
  {4.78948253023429765641032775895051281736099500953`20.*^-11, 
   -2.01662422325654638164645379324232118625726105672`20.*^-11}, 
  {3.34850940395927661938410569416821961493918725698`20.*^-11, 
   -1.40989869640390594500383397649188194313228937128`20.*^-11}, 
  {2.22105073647721008330087332705728464346637309284`20.*^-11, 
   -9.3517925746408845612668350612938300777531498637`20.*^-12}, 
  {1.4240784124446324413185565153373350623508964705`20.*^-11, 
   -5.9961196313458208055518169066835160520037746128`20.*^-12}, 
  {8.9377909213008706124229515403819380816035264479`20.*^-12, 
   -3.7632803879161560473359795959502897185699058727`20.*^-12}, 
  {5.5356157679613640467005868726551630352983436813`20.*^-12, 
   -2.3307855865100480196634049990127002253887762864`20.*^-12}, 
  {3.400616240287029664586261755259775869693407077`20.*^-12, 
   -1.4318384169629598587731628443199056293445924539`20.*^-12}, 
  {2.0786481148389035950964343201045931625573222714`20.*^-12, 
   -8.752202588795383558300776084650918579188725354`20.*^-13}, 
  {1.2667245661209297239222711053628382490938380344`20.*^-12, 
   -5.333577120509177784935878338369845259342475941`20.*^-13}, 
  {7.705111265705676161034032703211195574005466725`20.*^-13, 
   -3.244257375033968909909066401352082346949670203`20.*^-13}, 
  {4.681518364298467781882497786106426473598337708`20.*^-13, 
   -1.971165627073039066055788541518495357304563243`20.*^-13}, 
  {2.842481592931057744548096098316856277432857475`20.*^-13, 
   -1.196834354918340102967619409817623695761203142`20.*^-13}, 
  {1.725156067788214528718138950995085247076501195`20.*^-13, 
   -7.26381502226616643670795347787404314558526815`20.*^-14}, 
  {1.04676640075420479355956599553185563188357045`20.*^-13, 
   -4.40743747685980965709290945487097108161503348`20.*^-14}, 
  {6.35045466044753018181325652261316899076200804`20.*^-14, 
   -2.67387564650422323444768695688975536453137175`20.*^-14}, 
  {3.85229575740324481022746821054241701498819019`20.*^-14, 
   -1.62201926627505044641156556233364926946871172`20.*^-14}, 
  {2.33673796288025345737871872088259219069584031`20.*^-14, 
   -9.8388966858115935047524998774003881713509063`20.*^-15}, 
  {8.39521118225950844067139939358686645331`20.*^-19, 
   -3.534825760951371975019536586773417454029`20.*^-19}, 
  {2.2818567399919154492005324700180251108995`20.*^-18, 
   -9.607817852597538733475926189549579414307`20.*^-19}, 
  {6.2018418408673702531994577224588935501647`20.*^-18, 
   -2.6113018277336295802945085147195341263849`20.*^-18}, 
  {1.68543754433295827622393096663556261613918`20.*^-17, 
   -7.0965791340335085314691830174128952258481`20.*^-18}, 
  {4.57971191317516109130965099651720912714733`20.*^-17, 
   -1.92829975291585730160406357748093015879886`20.*^-17}, 
  {1.244096521167000680188625866205336529202834`20.*^-16, 
   -5.23830114175579233763631943665404854401193`20.*^-17}, 
  {3.378231485188062231817815239856690780054289`20.*^-16, 
   -1.422413256921289360765395890465975065286021`20.*^-16}, 
  {9.166999663437891907148639927202329343434495`20.*^-16, 
   -3.859789331973849224062585232506243934077682`20.*^-16}, 
  {2.4847064229664826276806677916146334606520703`20.*^-15, 
   -1.046192178091150580076070649100898299221924`20.*^-15}, 
  {6.7222824149423769546326740284737918659021809`20.*^-15, 
   -2.8304347010283692440558627488310702593272338`20.*^-15}, 
  {1.81314913669262927638536892707110006780321948`20.*^-14, 
   -7.6343121544952811637278691666151581802240813`20.*^-15}, 
  {4.86606053904820070751175473964228870387597182`20.*^-14, 
   -2.04886759538871608737337041669148998057935646`20.*^-14}, 
  {1.295299931357471806466561882312036591298207278`20.*^-13, 
   -5.45389444782093392196447108341910143704508323`20.*^-14}, 
  {3.402449141911764930026920142639697740810945215`20.*^-13, 
   -1.432610165015479970537650586374609575078292726`20.*^-13}, 
  {8.74817439339279288461891752560037822913352448`20.*^-13, 
   -3.683441849849597004050070537094896096477273461`20.*^-13}, 
  {2.1741472498639911132928434267053175888139378058`20.*^-12, 
   -9.154304209953646792811972322969758268690264438`20.*^-13}, 
  {5.1259776145554069719645430095974999809732124768`20.*^-12, 
   -2.1583063640233292513534917935147368340939842`20.*^-12}, 
  {1.11690600901976064755078046363003776626923629548`20.*^-11, 
   -4.7027621432410974633717072152843695421862580863`20.*^-12}, 
  {2.17597358017964448850161967328174882511458517699`20.*^-11, 
   -9.1619940218090294252699775717126266320614112718`20.*^-12}, 
  {3.65839199168011443140157323365442687052666721683`20.*^-11, 
   -1.54037557544425870795855715101239026127438619655`20.*^-11}, 
  {5.15822922445996153114958090033523602411998456594`20.*^-11, 
   -2.17188598924629959206298143172009937857683560664`20.*^-11}, 
  {6.03166869327672300152380330676397703456615818441`20.*^-11, 
   -2.53964997611651494801002244495325348823838239334`20.*^-11}, 
  {5.91490944223491389874010647364351655977285923641`20.*^-11, 
   -2.49048818620417427315372904153411223569383546792`20.*^-11}, 
  {5.00562545315816537483533141474074614490487467007`20.*^-11, 
   -2.10763176975080647361487638515399837680205249266`20.*^-11}, 
  {3.78761361588416009194851366894873150525101213232`20.*^-11, 
   -1.594784680372277933452005755346834318000426161`20.*^-11}, 
  {2.64865357412797099180937649792928673068435271846`20.*^-11, 
   -1.11522255752756673339342168333864704449867482888`20.*^-11}, 
  {1.75711779783375605788193601213991241184914941483`20.*^-11, 
   -7.398390727721078138450256893220683839364839641`20.*^-12}, 
  {1.12673641097744419634630881146330723948017907732`20.*^-11, 
   -4.7441533093787124056686686798455041662323329578`20.*^-12}, 
  {7.0720979990268336096693179612769226563488257765`20.*^-12, 
   -2.9777254732744562567028707205376516447784529588`20.*^-12}, 
  {4.3802881048018740244213922380788389551811880168`20.*^-12, 
   -1.8443318336007890629142704160331953495499739022`20.*^-12}, 
  {2.690951913236139348913062404844816332977180495`20.*^-12, 
   -1.1330323845204797258581315388820279296746023139`20.*^-12}, 
  {1.6448882734025473292680498180134540806751854913`20.*^-12, 
   -6.92584536169493612323389397058296455021130733`20.*^-13}, 
  {1.0024021138677226051496107555630566830625754328`20.*^-12, 
   -4.22064047944304254799836107605497550763189655`20.*^-13}, 
  {6.097353132090000010780574107163514546754539621`20.*^-13, 
   -2.567306581932631583486557518805690335475595636`20.*^-13}, 
  {3.704680667115760062517109500322295647849025394`20.*^-13, 
   -1.55986554404874107895457242118833500962064227`20.*^-13}, 
  {2.249379275040206562571442985671499125984811081`20.*^-13, 
   -9.47107063174823815819554941335368053046236242`20.*^-14}, 
  {1.365192877886361266111451991211914984173630747`20.*^-13, 
   -5.74818053846888954152190312089227361757318216`20.*^-14}, 
  {8.28353591383644799005550788301701300115983631`20.*^-14, 
   -3.487804595299557048444424371796637053119931`20.*^-14}, 
  {5.02540450058020349297898963060319825967031407`20.*^-14, 
   -2.11595978971798041809641668656976768828223755`20.*^-14}, 
  {3.04849832069358294076475714100002306656191456`20.*^-14, 
   -1.28357824029203492242726616463158865960501668`20.*^-14}, 
  {1.84916826959222838730887950185520297995692482`20.*^-14, 
   -7.7859716614409616307742294814955914945554727`20.*^-15}, 
  {6.641957325367728832596235454609769969271`20.*^-19, 
   -2.796613610681148982145783349309376829168`20.*^-19}, 
  {1.8053140439955422984054715844173559755707`20.*^-18, 
   -7.601322290507546519601985618599393581352`20.*^-19}, 
  {4.9066485631512686302867874078744282707501`20.*^-18, 
   -2.065957289747902581173384171736601377158`20.*^-18}, 
  {1.33344999578301313087132396476652787016309`20.*^-17, 
   -5.6145262980337394984055745884906436638447`20.*^-18}, 
  {3.62328008932034895454927703076494147883473`20.*^-17, 
   -1.52559161655593640191548506558523851740411`20.*^-17}, 
  {9.84276898897263798678122742470018147193219`20.*^-17, 
   -4.14432378483058441548683259987376061976096`20.*^-17}, 
  {2.672709435868373760788115343758197455080661`20.*^-16, 
   -1.125351341418262636121311723687662086349746`20.*^-16}, 
  {7.252506338774571687247396373810160928008739`20.*^-16, 
   -3.053686879484030184104166894235857232845784`20.*^-16}, 
  {1.9657741385337745249207408208820941094265834`20.*^-15, 
   -8.276943741194840104929435035293027829164557`20.*^-16}, 
  {5.3182825371255288748348063119721888857191226`20.*^-15, 
   -2.2392768577370647894041289734619742676712091`20.*^-15}, 
  {1.43443816100244871139576090624994128748305795`20.*^-14, 
   -6.0397396252734682585084669736839633157181389`20.*^-15}, 
  {3.84959893111375103729544630163979878624561442`20.*^-14, 
   -1.62088376046894780517703002174307317315604825`20.*^-14}, 
  {1.024688056068658530847141966412157610192762125`20.*^-13, 
   -4.31447602555224644567217670068276888502215632`20.*^-14}, 
  {2.691451286333886117653701533201516228330749298`20.*^-13, 
   -1.133242646877425733748926961348006832981368133`20.*^-13}, 
  {6.919445042385247322423261267083205239285037687`20.*^-13, 
   -2.913450544162209398915057375613981153383173759`20.*^-13}, 
  {1.7194180343060160262104801669061384501224080842`20.*^-12, 
   -7.239654881288488531412548071183740842620665611`20.*^-13}, 
  {4.0530612280840547770981077987940408433381235822`20.*^-12, 
   -1.7065520960353914850939401258080171971949994025`20.*^-12}, 
  {8.8290454404208277377090036018925060653268179774`20.*^-12, 
   -3.7174928170192958895616857271126341327691865161`20.*^-12}, 
  {1.71962074599532386785795244642941617569597749586`20.*^-11, 
   -7.2405084041908373383492734586501733713514841939`20.*^-12}, 
  {2.89050280588179906780777682340629598678629927031`20.*^-11, 
   -1.2170538130028627653927481361710719944363365349`20.*^-11}, 
  {4.07517475118567205723888906984919407768528456053`20.*^-11, 
   -1.71586305313080928725847960835755540113064613077`20.*^-11}, 
  {4.76563345910285115138401643505919875643316155152`20.*^-11, 
   -2.00658250909593732689853323581439947639291012703`20.*^-11}, 
  {4.6744138257010716293744103333661335986309823782`20.*^-11, 
   -1.96817424240045121236817277194363519942357152764`20.*^-11}, 
  {3.95690364513751471874011117567863981880698348557`20.*^-11, 
   -1.66606469268947988157478365291732202897136146752`20.*^-11}, 
  {2.99482967891389556111200918300976952565765829014`20.*^-11, 
   -1.26098091743742970994189860337253453711901401688`20.*^-11}, 
  {2.09467998189601241838883284359662806014744932239`20.*^-11, 
   -8.8197051869305786037424540783015918321997866204`20.*^-12}, 
  {1.38980768882147530415397829376766136986457809155`20.*^-11, 
   -5.8518218476693697017009612369164689257455919643`20.*^-12}, 
  {8.9128625768963391621700964634264638002234859126`20.*^-12, 
   -3.7527842429037217524926721951269321264098888057`20.*^-12}, 
  {5.5946072222514899748467998617010833368726030353`20.*^-12, 
   -2.355624093579574726251284152295192983946359174`20.*^-12}, 
  {3.4652985244758906586654524282189124102577173723`20.*^-12, 
   -1.4590730629372171194380852329342789095821967887`20.*^-12}, 
  {2.1288949902650607154102155530927977191363675528`20.*^-12, 
   -8.963768380063413538569328644601253554258389701`20.*^-13}, 
  {1.3013408303799224515858183936881107394054040701`20.*^-12, 
   -5.479329812125989269835024815528887323812227663`20.*^-13}, 
  {7.93049888620819995419031215642886399936086611`20.*^-13, 
   -3.339157425771873664922236697443732210257206784`20.*^-13}, 
  {4.823943913889853417763916698526453910001227002`20.*^-13, 
   -2.031134279532569860111122820432191120000516627`20.*^-13}, 
  {2.930981792739329290679446696224730571685808701`20.*^-13, 
   -1.23409759694287549081239860893672866176244577`20.*^-13}, 
  {1.779614378740214349792731153289621936763300101`20.*^-13, 
   -7.49311317364300778860097327700893447058231627`20.*^-14}, 
  {1.080084570256705760540929304558522071370445006`20.*^-13, 
   -4.54772450634402425490917601919377714261240012`20.*^-14}, 
  {6.55359848142369443014472185409473843360520713`20.*^-14, 
   -2.75940988691523976006093551751357407730745557`20.*^-14}, 
  {3.97589851550793060668861228351300365166072651`20.*^-14, 
   -1.67406253284544446597415254042652785333083226`20.*^-14}, 
  {2.4118502818208941873442583049740799535316177`20.*^-14, 
   -1.01551590813511334203968770735750734885541806`20.*^-14}, 
  {1.46298842332850811063557559380289768705395565`20.*^-14, 
   -6.1599512561200341500445288160122007875956022`20.*^-15}, 
  {5.253752185714801989067889185705233468456`20.*^-19, 
   -2.21210618345886399539700597292851935514`20.*^-19}, 
  {1.4279934028457239349389415254999284141845`20.*^-18, 
   -6.012603801455679726058701159999698586044`20.*^-19}, 
  {3.8811308663866125413574211406727938437826`20.*^-18, 
   -1.6341603647943631753083878487043342500142`20.*^-18}, 
  {1.05475087319189637696472143604740294883715`20.*^-17, 
   -4.4410563081764057977461955201995913635249`20.*^-18}, 
  {2.86599071507002334249009218953031906340211`20.*^-17, 
   -1.20673293266106245999582829032855539511669`20.*^-17}, 
  {7.7855570257219513653595820632363155620572`20.*^-17, 
   -3.2781292739881900485724556055731854998135`20.*^-17}, 
  {2.114089476591871189606416367261091163529984`20.*^-16, 
   -8.90142937512366816676385838846775226749459`20.*^-17}, 
  {5.736651274020280515314894739173632107709121`20.*^-16, 
   -2.415432115376960216974692521757318782193317`20.*^-16}, 
  {1.5548977658235942020495609475436330013719755`20.*^-15, 
   -6.546937961362501903366572410710033689987265`20.*^-16}, 
  {4.2066479254567827876487412680664091993635773`20.*^-15, 
   -1.7712201791396980158521015865542775576267694`20.*^-15}, 
  {1.13459516415122823215786069203535138048208786`20.*^-14, 
   -4.7772427964262241354015187033067426546614221`20.*^-15}, 
  {3.04484630075294147902265455533325897209736346`20.*^-14, 
   -1.28204054768544904379901244435084588298836366`20.*^-14}, 
  {8.10450922390524546757894205833070649619691621`20.*^-14, 
   -3.41242493638115598634902823508661326155659637`20.*^-14}, 
  {2.128619259635540101086102393526776654952292665`20.*^-13, 
   -8.96260740899174779404674692011274381032544282`20.*^-14}, 
  {5.472000560060009212693663093740922131409589447`20.*^-13, 
   -2.304000235814740721134173934206704055330353464`20.*^-13}, 
  {1.3595704054706647079484795506950989915872257103`20.*^-12, 
   -5.724506970402798770309387581874101017209371418`20.*^-13}, 
  {3.2042523144525739262279302682272219256734218167`20.*^-12, 
   -1.3491588692431890215696548497798829160730197123`20.*^-12}, 
  {6.9784652249735140798694462715247119903055210619`20.*^-12, 
   -2.9383011473572690862608194827472471538128509738`20.*^-12}, 
  {1.35885695812054841717888905163648469991778540707`20.*^-11, 
   -5.7215029815602038618058486384694092628117280297`20.*^-12}, 
  {2.28364784704028034806678292921349367552425385149`20.*^-11, 
   -9.6153593559590751497548754914252365285231741108`20.*^-12}, 
  {3.21935276092965105740475801188432062887061701733`20.*^-11, 
   -1.3555169519703793925914770576355034226823650599`20.*^-11}, 
  {3.76509878022508248740744049824057447430693258384`20.*^-11, 
   -1.58530474956845578417155389399603135760291898269`20.*^-11}, 
  {3.69375617675104103947273096747567542808480343426`20.*^-11, 
   -1.55526575863201727977799198630554754866728565655`20.*^-11}, 
  {3.12753113261224923032671809138578888728647077974`20.*^-11, 
   -1.31685521373147336013756551216243742622588243355`20.*^-11}, 
  {2.36764001085568509287072523154864440344486864878`20.*^-11, 
   -9.9690105720239372331398957117837659092415522057`20.*^-12}, 
  {1.65629582538774217391419806863657515125188654014`20.*^-11, 
   -6.973877159527335469112412920575053268428995958`20.*^-12}, 
  {1.09908069288957873444750511223739737944197497777`20.*^-11, 
   -4.6277081805876999345158109988943047555451578006`20.*^-12}, 
  {7.0490188828384236312783396856867454052996890483`20.*^-12, 
   -2.9680079506688099500119324992365243811788164411`20.*^-12}, 
  {4.4249121055287413664187315587049990088076154862`20.*^-12, 
   -1.8631208865384174174394659194547364247611012575`20.*^-12}, 
  {2.74088329250135804933638418941307411842603986`20.*^-12, 
   -1.154056123158466547089003869226557523547806257`20.*^-12}, 
  {1.6838885262359980935433398266411257024254401488`20.*^-12, 
   -7.090056952572623551761430849015266115475537473`20.*^-13}, 
  {1.0293328092645883188087518315685813673272762597`20.*^-12, 
   -4.334032881114056079194744553972974178220110564`20.*^-13}, 
  {6.272905294189487872305616111695888754952589411`20.*^-13, 
   -2.641223281763994893602364678608795265243195545`20.*^-13}, 
  {3.815685599418038818165484688703302503196201688`20.*^-13, 
   -1.606604462912858449753888289980337896082611238`20.*^-13}, 
  {2.318380621673712695673916411920663681995157305`20.*^-13, 
   -9.76160261757352713967964805019226813471645185`20.*^-14}, 
  {1.407661730843194420952944458815231771436163736`20.*^-13, 
   -5.92699676144502914085450298448518640604700523`20.*^-14}, 
  {8.54339789957033722841937684783593505679532879`20.*^-14, 
   -3.59722016824014199091342183066776212917698046`20.*^-14}, 
  {5.18385672026478418918089463066443430860153905`20.*^-14, 
   -2.18267651379569860597090300238502497204275336`20.*^-14}, 
  {3.14491291756551422946170706146695143381416292`20.*^-14, 
   -1.32417386002758493872071876272292691950070009`20.*^-14}, 
  {1.90776020215122411147165922275030649344909121`20.*^-14, 
   -8.0326745353735752061964598852644483934698574`20.*^-15}, 
  {1.15721590350345211010318678815217798824585573`20.*^-14, 
   -4.8724880147513773056976285816933810031404448`20.*^-15}, 
  {4.154913508836532874330084034537641603685`20.*^-19, 
   -1.749437266878540157612666961910585938397`20.*^-19}, 
  {1.1293239785008406775154987787894808931007`20.*^-18, 
   -4.755048330529855484275784331745182707797`20.*^-19}, 
  {3.0693791609873753472140322192206891225932`20.*^-18, 
   -1.2923701730473159356690661975666059463547`20.*^-18}, 
  {8.3414584593013687479731518047128835110206`20.*^-18, 
   -3.5121930354953131570413270756685825309556`20.*^-18}, 
  {2.26655687015281733564449527910645192361137`20.*^-17, 
   -9.5433973480118624658715590699219028362586`20.*^-18}, 
  {6.1571694940566125966248546159809165420801`20.*^-17, 
   -2.59249241855015267226309668041301749140222`20.*^-17}, 
  {1.671914590200448645369383949231830961260533`20.*^-16, 
   -7.03964037979136271734477452308139352109692`20.*^-17}, 
  {4.53678322807077668146076322932385647606882`20.*^-16, 
   -1.910224517082432286930847675504781674134236`20.*^-16}, 
  {1.2296727135131675656605610327307114019556305`20.*^-15, 
   -5.177569320055442381728678032550363797707927`20.*^-16}, 
  {3.3267546691481114556580872820110936853553287`20.*^-15, 
   -1.4007388080623627181718262240046710254127695`20.*^-15}, 
  {8.9726451120294887353217281432169582256539145`20.*^-15, 
   -3.7779558366439952569775697445124034634332272`20.*^-15}, 
  {2.40789047990006562511443445300213104026185545`20.*^-14, 
   -1.0138486231158171053113408223166867537944655`20.*^-14}, 
  {6.40891991908550800628643461885308796717769413`20.*^-14, 
   -2.69849259750968758159428826056972124933797644`20.*^-14}, 
  {1.683197556426303208842310956976571672784337829`20.*^-13, 
   -7.08714760600548719512551981884872283277615927`20.*^-14}, 
  {4.326638652631132521083809529205814188076852839`20.*^-13, 
   -1.821742590581529482561604012297184921295516984`20.*^-13}, 
  {1.0748738759789580474751929317993526568891662348`20.*^-12, 
   -4.525784740964033884106075502313063818480699947`20.*^-13}, 
  {2.5328776270750216262899766478207181939571623704`20.*^-12, 
   -1.0664747903473775268589375359245129237714367879`20.*^-12}, 
  {5.5151930260707602535186993661974507188583286526`20.*^-12, 
   -2.322186537292951685692083943662084513203506801`20.*^-12}, 
  {1.07369517460621730013628026659124532060448454882`20.*^-11, 
   -4.5208217878156517900474958593315592446504612585`20.*^-12}, 
  {1.80409948173782292888566974485397836306518838979`20.*^-11, 
   -7.596208344159254437413346294122014160274477431`20.*^-12}, 
  {2.54313960799499043365639646967899648818672173582`20.*^-11, 
   -1.07079562441894334048690377670694588976283020464`20.*^-11}, 
  {2.97445719001684157043009294131481753695069725473`20.*^-11, 
   -1.25240302737551224018109176476413369976871463364`20.*^-11}, 
  {2.91860608244980511771626052166138352997910182149`20.*^-11, 
   -1.22888677155781268114368864069952990735962181957`20.*^-11}, 
  {2.47173803054502441732223441296558376840256155825`20.*^-11, 
   -1.04073180233474712308304606861708790248528907718`20.*^-11}, 
  {1.87155748797308107410365550264041679291678806314`20.*^-11, 
   -7.8802420546234992593838126426964917596496339487`20.*^-12}, 
  {1.30946445026939472534853965488794214254774431583`20.*^-11, 
   -5.513534527450083054099114336370282705464186593`20.*^-12}, 
  {8.6902860407575936144054273400883345793370202694`20.*^-12, 
   -3.6590678066347762586970220379319303491945348505`20.*^-12}, 
  {5.5739847814752796386970912223689941971137792354`20.*^-12, 
   -2.3469409606211703741882489357343133461531702048`20.*^-12}, 
  {3.4991517129367461108461038833762403433011758523`20.*^-12, 
   -1.4733270370259983624615174245794696182320740429`20.*^-12}, 
  {2.1675139348822047079721232302778214073649179618`20.*^-12, 
   -9.126374462661914559882624127485563820483865094`20.*^-13}, 
  {1.3316586066406264049845976977995964640938528576`20.*^-12, 
   -5.606983606907900652566727148629879848816222566`20.*^-13}, 
  {8.140300281823769890902533913658068652772810002`20.*^-13, 
   -3.427494855504745217222119542592871011693814743`20.*^-13}, 
  {4.960853790314975336062995934604558133762525561`20.*^-13, 
   -2.088780543290515930973893025096656056321063388`20.*^-13}, 
  {3.017603407031720134113321233047985689986769794`20.*^-13, 
   -1.270569855592303214363503677072836079994429391`20.*^-13}, 
  {1.833476978898870447215777291763535052371464943`20.*^-13, 
   -7.71990306904787556722432543900435811524827356`20.*^-14}, 
  {1.11324235882946952502430777558022654281954556`20.*^-13, 
   -4.68733624770302957904971694981148018029282348`20.*^-14}, 
  {6.75651079584532398366449620126231199295446135`20.*^-14, 
   -2.84484665088224167733241945316307873387556264`20.*^-14}, 
  {4.09963400793042974404412654112721652619540221`20.*^-14, 
   -1.7261616875496546290712111752114595899770114`20.*^-14}, 
  {2.48714369690881429796601818141138405148776669`20.*^-14, 
   -1.04721839869844812545937607638374065325800702`20.*^-14}, 
  {1.50874600269712302619266206983142926499457412`20.*^-14, 
   -6.3526147481984127418638402940270705894508379`20.*^-15}, 
  {9.1518058552791519387905008854034166116575047`20.*^-15, 
   -3.8533919390649060794907372149067017312242125`20.*^-15}, 
  {3.285353503445714924948588459201735908334`20.*^-19, 
   -1.383306738292932599978353035453362487709`20.*^-19}, 
  {8.929735981428768354440946692269972434802`20.*^-19, 
   -3.759888834285797201869872291482093656749`20.*^-19}, 
  {2.4270041826368906245511728446743973737297`20.*^-18, 
   -1.0218964979523749998110201451260620520974`20.*^-18}, 
  {6.5957143256043354959778411363591246926148`20.*^-18, 
   -2.7771428739386675772538278468880525021535`20.*^-18}, 
  {1.79219902912344552139670199868187051239881`20.*^-17, 
   -7.5461011752566127216703242049762968943107`20.*^-18}, 
  {4.86855801851942919538827040086200202814743`20.*^-17, 
   -2.04991916569239124016348227404715874869371`20.*^-17}, 
  {1.322003815845764323237799957000182365953614`20.*^-16, 
   -5.56633185619269188731705245052708364612057`20.*^-17}, 
  {3.58728291772530115319983599277401549363868`20.*^-16, 
   -1.510434912726442590820983575904848628900495`20.*^-16}, 
  {9.723115838322772904602760765419097738991658`20.*^-16, 
   -4.093943510872746486148530848597514837470172`20.*^-16}, 
  {2.6304736029837889932550515724862111235976629`20.*^-15, 
   -1.1075678328352795761073901357836678415148062`20.*^-15}, 
  {7.0946204436829057429558715548762179835374614`20.*^-15, 
   -2.9872086078664866286129985494215654667526155`20.*^-15}, 
  {1.90387350805947164648903083505500258969133302`20.*^-14, 
   -8.0163095076188279852169719370736951144898235`20.*^-15}, 
  {5.0672743346488234890323617440069198580419429`20.*^-14, 
   -2.13358919353634673222415231326607151917555488`20.*^-14}, 
  {1.330778990214062890936115634645177295269293778`20.*^-13, 
   -5.60327995879605427762575004061127282218650008`20.*^-14}, 
  {3.420522219346089217007794595886083803462167906`20.*^-13, 
   -1.440219881829932301898018777215193180405123333`20.*^-13}, 
  {8.496810463513687013950870221366721331706242416`20.*^-13, 
   -3.577604405689973479558261145838619508086838919`20.*^-13}, 
  {2.0019434506054731366011194230171089548203515882`20.*^-12, 
   -8.429235581496728996215239675861511388717269845`20.*^-13}, 
  {4.3583402450818288294203170662195789100714335651`20.*^-12, 
   -1.8350906295081384544927650805135069095037615004`20.*^-12}, 
  {8.4831701853971217278425232024915404592121171548`20.*^-12, 
   -3.5718611306935249380389571378911749301945756449`20.*^-12}, 
  {1.42518136742037473787906277416603185947792998341`20.*^-11, 
   -6.0007636522963146858065801017517130925386525617`20.*^-12}, 
  {2.00887739263705908788819552141733240148020707661`20.*^-11, 
   -8.4584311268928803700555600901782416904429771646`20.*^-12}, 
  {2.34972683508448819967149450680269106045312261749`20.*^-11, 
   -9.8935866740399503144062926602218570966447268109`20.*^-12}, 
  {2.30596473627996172325259936804490517514813865168`20.*^-11, 
   -9.7093252053893125189583131286101270532553206389`20.*^-12}, 
  {1.95327258409647173002695474623532330696639511915`20.*^-11, 
   -8.2243056172483020211661252473066244503848215538`20.*^-12}, 
  {1.47924724646439096884370608873890978856958776878`20.*^-11, 
   -6.2284094587974356582892887946901464781877379749`20.*^-12}, 
  {1.03512342157484923180602452088033990596113070768`20.*^-11, 
   -4.3584144066309441339201032458119574987837082424`20.*^-12}, 
  {6.8703025330702987093141996482619194857449239805`20.*^-12, 
   -2.8927589612927573512901893255839660992610206232`20.*^-12}, 
  {4.4069347716325338702411250022348602284309131012`20.*^-12, 
   -1.8555514827926458401015263167304674646024897273`20.*^-12}, 
  {2.7666380438319880857424740300384638935170480479`20.*^-12, 
   -1.164900228981889720312620644226721639375599178`20.*^-12}, 
  {1.7138123155425954951355146434306376458778919975`20.*^-12, 
   -7.21605185491619155846532481444479008790691368`20.*^-13}, 
  {1.0529350327150882279940840211811695303963916691`20.*^-12, 
   -4.433410664063529381027722194447029601669017558`20.*^-13}, 
  {6.436556686969839531264508070299800538706730607`20.*^-13, 
   -2.710129131355721907900845503284126542613360262`20.*^-13}, 
  {3.922584890474499675071958711696678577612015075`20.*^-13, 
   -1.651614690726105126346087878609127822152427403`20.*^-13}, 
  {2.386051219430144088653189945734562830053918991`20.*^-13, 
   -1.004653145023218563643448398204026454759544841`20.*^-13}, 
  {1.449753220877269753529713395564802866197452001`20.*^-13, 
   -6.10422408790429369907247745500969627872611365`20.*^-14}, 
  {8.80255938777022849494394230862254444835620554`20.*^-14, 
   -3.70634079485062252418692307731475555720261286`20.*^-14}, 
  {5.34247000370775472707107129363798059824661721`20.*^-14, 
   -2.24946105419273883245097738679493919926173355`20.*^-14}, 
  {3.24164112195658304157843081838495893807480811`20.*^-14, 
   -1.36490152503435075434881297616208797392623508`20.*^-14}, 
  {1.9666218599961370664972337245131093249634629`20.*^-14, 
   -8.2805130947205771220936156821604603156356327`20.*^-15}, 
  {1.1929883458060412707741217853471430112956371`20.*^-14, 
   -5.0231088244464895611541969909353389949289984`20.*^-15}, 
  {7.2364725352498264967841862960471607193663043`20.*^-15, 
   -3.0469358043157164196986047562303834607858125`20.*^-15}, 
  {2.597393905206134513828073218777737424033`20.*^-19, 
   -1.093639539034161900559188723695889441705`20.*^-19}, 
  {7.059830679132776362844867079835960323445`20.*^-19, 
   -2.972560285950642679092575612562509609873`20.*^-19}, 
  {1.9187841217505570453961189039674069432835`20.*^-18, 
   -8.079091038949713875352079595652239761189`20.*^-19}, 
  {5.2145556272139659368943988383922184495687`20.*^-18, 
   -2.195602369353248815534483721428302505081`20.*^-18}, 
  {1.41690750846194790159878786033242044217209`20.*^-17, 
   -5.9659263514187280067317383592944018617775`20.*^-18}, 
  {3.84906529513470764703195798502190812229246`20.*^-17, 
   -1.62065907163566637769766652000922447254424`20.*^-17}, 
  {1.04517036003183994505771985032536654429585`20.*^-16, 
   -4.40071730539722082129566252768575387071932`20.*^-17}, 
  {2.836084046688127642493221755562856192871054`20.*^-16, 
   -1.194140651237106375786619686552781554893073`20.*^-16}, 
  {7.687009774204329005865682939530814302950616`20.*^-16, 
   -3.236635694401822739311866500855079706505518`20.*^-16}, 
  {2.0796175356361790025471782031410002668058519`20.*^-15, 
   -8.756284360573385273882855592172632702340433`20.*^-16}, 
  {5.6088610615244028192544230593560961043367194`20.*^-15, 
   -2.3616257101155380291597570776236194123523029`20.*^-15}, 
  {1.50514067160832419552138869757461456755848444`20.*^-14, 
   -6.3374344067718913495637418845246929160357246`20.*^-15}, 
  {4.00592593864358774254901071738625331730022301`20.*^-14, 
   -1.68670565837624747054695188100473823886325185`20.*^-14}, 
  {1.052004876261433464610672626020516793761312998`20.*^-13, 
   -4.42949421583761458783441105692849176320552839`20.*^-14}, 
  {2.703823613931191277807619885550293694464863447`20.*^-13, 
   -1.138452047971027906445313636021176292406258284`20.*^-13}, 
  {6.715885032481202286624516454627552338286104728`20.*^-13, 
   -2.827741066307874646999796401948443089804675673`20.*^-13}, 
  {1.5821402373245328766311734125918100862650746162`20.*^-12, 
   -6.66164310452434895423651963196551615269505102`20.*^-13}, 
  {3.443860938126415621434141360959354050095356394`20.*^-12, 
   -1.4500467107900697353406910993513069684612026923`20.*^-12}, 
  {6.7020644210226021006961390435364574262315570077`20.*^-12, 
   -2.8219218614832008845036374920153504952553924233`20.*^-12}, 
  {1.12579806134209771954207834050368789061771099208`20.*^-11, 
   -4.7402023635456746085982245915944753289166778618`20.*^-12}, 
  {1.5867930667783300270677648512311692446324327026`20.*^-11, 
   -6.681233965382442219232694110447028398452348222`20.*^-12}, 
  {1.85612721025789748672189350840053756317122093113`20.*^-11, 
   -7.8152724642437788914606042458970002659840881313`20.*^-12}, 
  {1.82180999289151445720206309786822749774779348767`20.*^-11, 
   -7.6707789174379556092718446226030631484117620541`20.*^-12}, 
  {1.54343139259817129810969284436330995041792884922`20.*^-11, 
   -6.4986584951501949394092330288981471596544372594`20.*^-12}, 
  {1.16905229709484138376088232441306405717731966128`20.*^-11, 
   -4.9223254614519637210984518922655328723255564685`20.*^-12}, 
  {8.181622884936238428495309741644237789845610321`20.*^-12, 
   -3.4448938462889424962085514701659948588823622396`20.*^-12}, 
  {5.4307749029327126366539024892025517360682572441`20.*^-12, 
   -2.2866420643927211101700642059800217836076872613`20.*^-12}, 
  {3.4837616938689567773283398795639302216610146117`20.*^-12, 
   -1.4668470289974554851908799492900758828046377305`20.*^-12}, 
  {2.1871614542055579968876721871546468601997661306`20.*^-12, 
   -9.20910085981287577636914605117746046399901528`20.*^-13}, 
  {1.3548844546046319429303469638857649762512429205`20.*^-12, 
   -5.704776650966871338654092479519010426321022815`20.*^-13}, 
  {8.324287891273681915251157311692192794649250891`20.*^-13, 
   -3.504963322641550280105750447028291703010210904`20.*^-13}, 
  {5.088656331737299399798642324902895155054957317`20.*^-13, 
   -2.14259213967886290517837571574858743370735045`20.*^-13}, 
  {3.101161077982708695635256670310157939253383102`20.*^-13, 
   -1.305752032834824713951687019077961237580371828`20.*^-13}, 
  {1.886397575189133871124692308791695428091425052`20.*^-13, 
   -7.94272663237530050999870445807029653933231596`20.*^-14}, 
  {1.146168473609111880800483567494695475694052386`20.*^-13, 
   -4.82597252045941844547572028418819147660653644`20.*^-14}, 
  {6.95927330476240438513092290577575877509506016`20.*^-14, 
   -2.93022033884732816216038859190558264214528847`20.*^-14}, 
  {4.223741749682427329966053636754011034681143`20.*^-14, 
   -1.77841757881365361261728574179116254091837607`20.*^-14}, 
  {2.56283354934138194020393165523043535420626801`20.*^-14, 
   -1.07908781024900292219112911799176225440263917`20.*^-14}, 
  {1.55480687883021947936531913930747350268813176`20.*^-14, 
   -6.5465552792851346499592384812946252744763438`20.*^-15}, 
  {9.4317410184613828516521697169427548138447147`20.*^-15, 
   -3.9712593761942664638535451439758967637240908`20.*^-15}, 
  {5.7211407155522321783239157010355537989565019`20.*^-15, 
   -2.4089013539167293382416487162254963364027375`20.*^-15}, 
  {2.053223166140948902039604028287894087014`20.*^-19, 
   -8.64515017322504800858780643489639615592`20.*^-20}, 
  {5.580750211925416024833687280359825865485`20.*^-19, 
   -2.3497895629159646420352367496251898381`20.*^-19}, 
  {1.5167861277742905228970873265995334402629`20.*^-18, 
   -6.386467906418065359566683480419088169522`20.*^-19}, 
  {4.1220706089026165805211170467786879110596`20.*^-18, 
   -1.7356086774326806654825755986436580678144`20.*^-18}, 
  {1.12005524062003861291877720925861447092427`20.*^-17, 
   -4.7160220657685836333422198284573240881023`20.*^-18}, 
  {3.04265646457022842731902976743019876365339`20.*^-17, 
   -1.28111851139799091676590727049692579522253`20.*^-17}, 
  {8.2619818244625183421608937481866972585243`20.*^-17, 
   -3.47872918924737614406774473607860937201022`20.*^-17}, 
  {2.241895873275606509415404821318483329049192`20.*^-16, 
   -9.4395615716867642501701255634462455959966`20.*^-17}, 
  {6.076485184108818141855209670312273518946502`20.*^-16, 
   -2.558520077519502375517983019078852007977471`20.*^-16}, 
  {1.6439034174510551874289297495304862858218687`20.*^-15, 
   -6.921698599793916578648125261180994887671022`20.*^-16}, 
  {4.4336758798777956984807666182248141037906382`20.*^-15, 
   -1.8668108967906508204129543655683427805434273`20.*^-15}, 
  {1.18976324352534899716046690842203260334994718`20.*^-14, 
   -5.0095294464225220933072290880927688562103044`20.*^-15}, 
  {3.16648197327793075115814615013978321402307055`20.*^-14, 
   -1.33325556769597084259290364216411924800971393`20.*^-14}, 
  {8.31528237683804111266280915468521318050025067`20.*^-14, 
   -3.5011715270897015211211828019727213391580003`20.*^-14}, 
  {2.137049417668248614788229667373672747860534649`20.*^-13, 
   -8.99810281123473100963465123104704314888646167`20.*^-14}, 
  {5.307684256900406958065632758312573241438005767`20.*^-13, 
   -2.234814423958066087606582214026346627973897164`20.*^-13}, 
  {1.2502550027257950483852581758402993057306672707`20.*^-12, 
   -5.26423159042440020372740284564336549781333587`20.*^-13}, 
  {2.7210598977015382329384007749119688825859731824`20.*^-12, 
   -1.1457094306111739928161687473313553189835676564`20.*^-12}, 
  {5.2946250857195128827961702512552680340969833783`20.*^-12, 
   -2.2293158255661106874931243163180075933039930008`20.*^-12}, 
  {8.8927012013228041918007352036677920614964224225`20.*^-12, 
   -3.7442952426622333439160990331232808679984936514`20.*^-12}, 
  {1.25335068954123859545859561125854277704074966076`20.*^-11, 
   -5.2772660612262677703519815210886011664873669927`20.*^-12}, 
  {1.46615856246816526885344441184726953404153581175`20.*^-11, 
   -6.1732992103922748162250291025148190907012034174`20.*^-12}, 
  {1.43922831590848443954424059825156310321431082705`20.*^-11, 
   -6.0599086985620397454494340979013183293234140084`20.*^-12}, 
  {1.21949444031194533861706014391046125043365335885`20.*^-11, 
   -5.1347134328924014257560427112019421070890667746`20.*^-12}, 
  {9.238204353890739007692567948952078565464599745`20.*^-12, 
   -3.8897702542697848453442391364008751854587788402`20.*^-12}, 
  {6.4660831405308699254759920710205200692723543814`20.*^-12, 
   -2.722561322328787337042522977271797923904149213`20.*^-12}, 
  {4.2923784983575047034469710009006069223561783771`20.*^-12, 
   -1.8073172624663177698724088424844660725710224753`20.*^-12}, 
  {2.7536433406109796362893177937471003008234514482`20.*^-12, 
   -1.1594287749940966889639232815777264424519795568`20.*^-12}, 
  {1.7288405785499008463788599746427792039541411796`20.*^-12, 
   -7.279328751789056195279410419548544016649015495`20.*^-13}, 
  {1.0709907410695296898216918853129534572540409195`20.*^-12, 
   -4.509434699240125009775544780265067188438067028`20.*^-13}, 
  {6.580158437789800486518313579002749460506763215`20.*^-13, 
   -2.770593026437810731165605717474841878108110822`20.*^-13}, 
  {4.022499036771916737553971851730494616898549561`20.*^-13, 
   -1.693683804956596521075356569149681943957284027`20.*^-13}, 
  {2.45142908596982570217231577944685687469998131`20.*^-13, 
   -1.032180667776768716704132959767097631452623713`20.*^-13}, 
  {1.49117828289993085619267797519957557041849967`20.*^-13, 
   -6.27864540168391939449548621136663398070947234`20.*^-14}, 
  {9.06036322714007056868233635530494451072803172`20.*^-14, 
   -3.81488977984845076576098372854945032030653968`20.*^-14}, 
  {5.50125193717958853238906753465450608594084931`20.*^-14, 
   -2.31631660512824780311118633038084466776456814`20.*^-14}, 
  {3.33883761226091686740158050649685881439159845`20.*^-14, 
   -1.40582636305722815469540231852499318500698875`20.*^-14}, 
  {2.02590241726801223169813695417493437585269693`20.*^-14, 
   -8.5301154411284725545184713859997236878008291`20.*^-15}, 
  {1.22906453011522608984745760946371972483485423`20.*^-14, 
   -5.175008547853583536199821513531451472988859`20.*^-15}, 
  {7.4557298930809252201419109300700154920834393`20.*^-15, 
   -3.1392546918235474611123835495031644177193422`20.*^-15}, 
  {4.5225249239174063818616923502349992347197338`20.*^-15, 
   -1.9042210205968026870996599369410523093556782`20.*^-15}, 
  {1.622868770076571830294199623296991093429`20.*^-19, 
   -6.83313166348030244334399841388206776186`20.*^-20}, 
  {4.411027817946611122503133193146732544385`20.*^-19, 
   -1.857274870714362577896056081324940018686`20.*^-19}, 
  {1.1988683650735112091856785231125514657408`20.*^-18, 
   -5.047866800309520880781804307842321961004`20.*^-19}, 
  {3.2580855308466659864422205419563334414593`20.*^-18, 
   -1.3718254866722804153440928597710877648248`20.*^-18}, 
  {8.8529158349837794018203489571895773629812`20.*^-18, 
   -3.7275435094668544849769890346061378370441`20.*^-18}, 
  {2.40491398312572240660357816149808321025785`20.*^-17, 
   -1.01259536131609364488571712063077187800332`20.*^-17}, 
  {6.53025926937948460244861705544064537470673`20.*^-17, 
   -2.74958285026504614839941770755395594724503`20.*^-17}, 
  {1.77198852771834609348465619881491952638042`20.*^-16, 
   -7.46100432723514144625118399501018747949641`20.*^-17}, 
  {4.802824604638657690004112068224974589412913`20.*^-16, 
   -2.022241938795224290528047186621041932384385`20.*^-16}, 
  {1.2993275244446676885855251415489384765221999`20.*^-15, 
   -5.470852734503863951939053227574477795882953`20.*^-16}, 
  {3.5043147296391305216687484791811205440805629`20.*^-15, 
   -1.4755009387954233775447362017604718080339213`20.*^-15}, 
  {9.4036085922359802933305543378158054808221393`20.*^-15, 
   -3.9594141440993601235076018264487602024514274`20.*^-15}, 
  {2.50266482505553438519526301762399187591265778`20.*^-14, 
   -1.0537536105496986885032686389995755267000664`20.*^-14}, 
  {6.57187729896272808356167981068447175792774499`20.*^-14, 
   -2.76710623114220129834175992028819863491694532`20.*^-14}, 
  {1.688909965081295326009950715534286472069358585`20.*^-13, 
   -7.11119985297387505688400301277594304029203612`20.*^-14}, 
  {4.19436682348426316624493338449560798812304999`20.*^-13, 
   -1.766049188835479227892603530313940205525494732`20.*^-13}, 
  {9.879092097421879202677944342464870302955704609`20.*^-13, 
   -4.159617725230264927443344986300998022297138787`20.*^-13}, 
  {2.149820231806277601266511713113804035768178509`20.*^-12, 
   -9.051874660236958321122154581531806466392330563`20.*^-13}, 
  {4.182545335214240167893614907140414120163372959`20.*^-12, 
   -1.7610717200902063864815220661643848927003675609`20.*^-12}, 
  {7.0241155574869180472965178501809057037604630075`20.*^-12, 
   -2.9575223399944918093880075158656445068465107395`20.*^-12}, 
  {9.899470716153345806951396262098779370433445963`20.*^-12, 
   -4.1681981962750929713479563208836965770246088261`20.*^-12}, 
  {1.15808087275473295085971596793290643636872791462`20.*^-11, 
   -4.876129990546244003619856707085921837342012272`20.*^-12}, 
  {1.1369336981475035235399925161523848091086975943`20.*^-11, 
   -4.787089255357909572799968489062672880457674081`20.*^-12}, 
  {9.6348258359637301570350299012276484073086629831`20.*^-12, 
   -4.0567687730373600661200125899905888030773317819`20.*^-12}, 
  {7.2997165720561241308768401983890899932587034755`20.*^-12, 
   -3.0735648724446838445797221887954063129510330416`20.*^-12}, 
  {5.1097848496306074650275009070267495661734367204`20.*^-12, 
   -2.1514883577392031431694740661165261331256575665`20.*^-12}, 
  {3.3922663462228008994316430206700823916852883649`20.*^-12, 
   -1.42832267209381090502384969291371890176222668`20.*^-12}, 
  {2.1763068696232732199593065754156597475182404911`20.*^-12, 
   -9.1633973457822030314076066333290936737610126`20.*^-13}, 
  {1.3664086960166176920684628833951355083032593706`20.*^-12, 
   -5.753299772701548177130370035347938982329513145`20.*^-13}, 
  {8.464858693242204647946069983184928922368096783`20.*^-13, 
   -3.564151028733559851766766308709443756786567075`20.*^-13}, 
  {5.200864195188928699024673303577801192463333196`20.*^-13, 
   -2.189837555869022610115651917295916291563508711`20.*^-13}, 
  {3.179349626037796999796134503447245379451579394`20.*^-13, 
   -1.338673526752756631493109264609366475558559739`20.*^-13}, 
  {1.937597735252329621280715165035908833567408639`20.*^-13, 
   -8.15830625369401945802406385278277403607329956`20.*^-14}, 
  {1.17862334349585620928020971966153933622466696`20.*^-13, 
   -4.96262460419307877591667250383806036305122937`20.*^-14}, 
  {7.16129885077393000112688828831834186151440059`20.*^-14, 
   -3.01528372664165473731658454244982815221658969`20.*^-14}, 
  {4.34818648225466788409277886960681055323998895`20.*^-14, 
   -1.8308153609493338459338016293081307592589428`20.*^-14}, 
  {2.63901701445886811333614050463814476527712895`20.*^-14, 
   -1.1111650587195234161415328440581662169587912`20.*^-14}, 
  {1.60127372366044719505464999228577956949452208`20.*^-14, 
   -6.7422051522545145054932631254138087136611448`20.*^-15}, 
  {9.7145309856445623018236659088601394234622598`20.*^-15, 
   -4.0903288360608683376099645932042692309314779`20.*^-15}, 
  {5.8930127103189826776313310892640694784057528`20.*^-15, 
   -2.4812685096079927063710867744269766224866335`20.*^-15}, 
  {3.5746063033159529127319053476130806183438032`20.*^-15, 
   -1.5050973908698749106239601463634023656184446`20.*^-15}, 
  {1.282582065470634706558662513840243885457`20.*^-19, 
   -5.40034553882372508024700005827471109665`20.*^-20}, 
  {3.486113521815041076501288773752785072154`20.*^-19, 
   -1.467837272343175190105805799474856872487`20.*^-19}, 
  {9.474868168331132753379192854585334587447`20.*^-19, 
   -3.989418176139424317212291728246456668398`20.*^-19}, 
  {2.5749219499889586525241991918975119563383`20.*^-18, 
   -1.0841776631532457484312417650094787184586`20.*^-18}, 
  {6.9966118278332137643853587071361604962519`20.*^-18, 
   -2.9459418222455636902675194556362781036854`20.*^-18}, 
  {1.90064389633136605780571061441691060427768`20.*^-17, 
   -8.0027111424478570854977289028080446495894`20.*^-18}, 
  {5.16096890233837892376340605645572387298341`20.*^-17, 
   -2.17303953782668586263722360271819952546675`20.*^-17}, 
  {1.400428956611781417302818361364954284381818`20.*^-16, 
   -5.896542975207500704432919416273491723713`20.*^-17}, 
  {3.795734684790939369969689050767010037715544`20.*^-16, 
   -1.59820407780671131367144802137558317377496`20.*^-16}, 
  {1.0268713333958088194054901734828092784420297`20.*^-15, 
   -4.323668772192879239602063888348670646071703`20.*^-16}, 
  {2.7694763915573745054778020712282603398545411`20.*^-15, 
   -1.1660953227609997917801271878855833009913854`20.*^-15}, 
  {7.4316373417225692945106252868309528097260745`20.*^-15, 
   -3.1291104596726607555834211734025064462004515`20.*^-15}, 
  {1.97781306672434727511734415364948824471070036`20.*^-14, 
   -8.3276339651551464215467122258925820829924226`20.*^-15}, 
  {5.19350108257128637413091094868570158767417565`20.*^-14, 
   -2.18673729792475215752880460997292698428386343`20.*^-14}, 
  {1.334624283400044420776557180439680676827248259`20.*^-13, 
   -5.61947066694755545590129339132497127085157165`20.*^-14}, 
  {3.314299098961029188879653756716941387788657452`20.*^-13, 
   -1.395494357457275447949327897565027952753118924`20.*^-13}, 
  {7.80556157207178106853755184176234116247151594`20.*^-13, 
   -3.286552240872328870963179722847301542093269875`20.*^-13}, 
  {1.6984035155492669375932733000666303480855061867`20.*^-12, 
   -7.151172697049545000392729684491075149833710271`20.*^-13}, 
  {3.3039028860847879030489643983320018102213131962`20.*^-12, 
   -1.3911170046672791170732481677187376043037108195`20.*^-12}, 
  {5.5479946161081263425453863803681217615978902284`20.*^-12, 
   -2.335997733098158460019110054891840741725427465`20.*^-12}, 
  {7.818795290671268407551622486207825851534441285`20.*^-12, 
   -3.2921243329142182768638410468243477269618700148`20.*^-12}, 
  {9.1470967333567354172206491954993599203474337089`20.*^-12, 
   -3.8514091508870464914613259770523620717252352461`20.*^-12}, 
  {8.980939178282390059320270229383370153760117022`20.*^-12, 
   -3.78144807506626949866116641237194532789899664`20.*^-12}, 
  {7.6117164725709204969549336725871515145304058272`20.*^-12, 
   -3.2049332516088086302968141779314322166443813999`20.*^-12}, 
  {5.7675732344626502152774040827064492210502564268`20.*^-12, 
   -2.4284518881948000906431175085079786193895816528`20.*^-12}, 
  {4.0376428757241268970441435126878310537584349793`20.*^-12, 
   -1.7000601581996323777027972685001393910561831496`20.*^-12}, 
  {2.6806645321727591491277297619901371820230368095`20.*^-12, 
   -1.1287008556516880627906230576800577608518049733`20.*^-12}, 
  {1.7198513558922384155880046571795355767644225088`20.*^-12, 
   -7.241479393230477539317914346019097165323884239`20.*^-13}, 
  {1.0798493455503818886933783001729729434016303041`20.*^-12, 
   -4.54673408652792374186685600072830713011212759`20.*^-13}, 
  {6.689746743462804005961297140091603923888115197`20.*^-13, 
   -2.816735470931706949878440901091201652163416929`20.*^-13}, 
  {4.110267403309698968066210505569030890593662141`20.*^-13, 
   -1.730638906656715354975246528660644585513120893`20.*^-13}, 
  {2.512671307573613140781491035581062157795124025`20.*^-13, 
   -1.057966866346784480329048857086763013808473283`20.*^-13}, 
  {1.531308664070082390385249363619383639366148503`20.*^-13, 
   -6.44761542766350480162210258366056269206799366`20.*^-14}, 
  {9.31483603458354589818022452591292742634265349`20.*^-14, 
   -3.92203622508780879923377874775281154793374889`20.*^-14}, 
  {5.65968962988124769474158911235923417743406262`20.*^-14, 
   -2.38302721258157797673330067888809860102486853`20.*^-14}, 
  {3.43644477770637411404901671845008239709431764`20.*^-14, 
   -1.44692411692899962696800703934740311456602845`20.*^-14}, 
  {2.08566058948292619209968495391481485431857142`20.*^-14, 
   -8.781728797822847124630252437536062544499249`20.*^-15}, 
  {1.26551461594080418123427477624724466667017453`20.*^-14, 
   -5.3284825934349649736179990578831354386112617`20.*^-15}, 
  {7.6775652008116436323094909432751171502156398`20.*^-15, 
   -3.2326590319206920557092593445368914316697431`20.*^-15}, 
  {4.657352464140140545988328595461162428890723`20.*^-15, 
   -1.9609905112169012825214015138783841805855682`20.*^-15}, 
  {2.8250749699103969833921462678782249910072599`20.*^-15, 
   -1.189505250488588203533535270685568417266215`20.*^-15}, 
  {1.013552929398761948419925598200870452947`20.*^-19, 
   -4.26759128167899767755758146610892822293`20.*^-20}, 
  {2.754880519251312255446825396340459345005`20.*^-19, 
   -1.159949692316342002293400166880193408423`20.*^-19}, 
  {7.487457516544911263082293196322184339821`20.*^-19, 
   -3.152613691176804742350439240556709195705`20.*^-19}, 
  {2.0348162020679233607609846548940426724685`20.*^-18, 
   -8.567647166601782571625198546922284936716`20.*^-19}, 
  {5.5290277492194519679691394677166504431389`20.*^-18, 
   -2.3280116838818745128291113548280633444784`20.*^-18}, 
  {1.50197095450739528358680296526212598660574`20.*^-17, 
   -6.3240882295048222466812756432089515225506`20.*^-18}, 
  {4.07841742994918078599105295449611779132383`20.*^-17, 
   -1.71722839155754980462781177031415485950476`20.*^-17}, 
  {1.106677149854687114235715164389236465978191`20.*^-16, 
   -4.65969326254605100730827437637573248832922`20.*^-17}, 
  {2.999540778745465528665675937528538955546061`20.*^-16, 
   -1.262964538419143380490810921064647981282559`20.*^-16}, 
  {8.114717636462763072241009119024606721657639`20.*^-16, 
   -3.416723215352742346206740681694571251224275`20.*^-16}, 
  {2.1885301424828215385505360868394161695066326`20.*^-15, 
   -9.214863757822406478107520365639647029501607`20.*^-16}, 
  {5.8726657102935778993992631853403592346270582`20.*^-15, 
   -2.4727013517025591155365318675117302040534977`20.*^-15}, 
  {1.56289361609396934820214017419050293428085406`20.*^-14, 
   -6.5806046993430288345353270492231702496035955`20.*^-15}, 
  {4.10387312366086218179416100046170175802685627`20.*^-14, 
   -1.72794657838352091865017305282597968759025526`20.*^-14}, 
  {1.054572582500202827589681903796420700904920084`20.*^-13, 
   -4.44030561052716980037760801598492926696808466`20.*^-14}, 
  {2.61869499730295741910860859077125571539607047`20.*^-13, 
   -1.102608419917034702782572038219476090693082303`20.*^-13}, 
  {6.166850433544994337173300070876541735776052965`20.*^-13, 
   -2.596568603597892352494021082474333362432022296`20.*^-13}, 
  {1.3417051997986361987417220560118596906813438029`20.*^-12, 
   -5.649285051783731363123040235839409223921447599`20.*^-13}, 
  {2.6097394288718872474103839854938159395863659352`20.*^-12, 
   -1.0988376542618472620675300991552909219311014468`20.*^-12}, 
  {4.3819594494331649331200861529338743006001277279`20.*^-12, 
   -1.845035557656069445524246801235315494989527465`20.*^-12}, 
  {6.1752917904032175917525192180402697199247777962`20.*^-12, 
   -2.6001228591171442491589554602274819873367485458`20.*^-12}, 
  {7.2246297516647817438824305177369587459949211462`20.*^-12, 
   -3.0419493691220133658452339022050352614715457448`20.*^-12}, 
  {7.0940072665511851279181638059193757787539437232`20.*^-12, 
   -2.986950428021551632807647918281842433159555252`20.*^-12}, 
  {6.0131055294823412910751197875990451807520466272`20.*^-12, 
   -2.5318339071504594909789978053048611287377038435`20.*^-12}, 
  {4.5567203811092205512136760341158760940146312676`20.*^-12, 
   -1.9186191078354612847215478038382636185324763226`20.*^-12}, 
  {3.1902235989711765689314831899142145504524198914`20.*^-12, 
   -1.3432520416720743448132560799638798107168083763`20.*^-12}, 
  {2.1181656543117363371737056703684551742679145259`20.*^-12, 
   -8.918592228680995103889287033130337575864903276`20.*^-13}, 
  {1.3590161326458826465552655399527202720389736724`20.*^-12, 
   -5.722173190087926932864275957695664303321994412`20.*^-13}, 
  {8.53311001377648877392984942447433123478826156`20.*^-13, 
   -3.592888426853258431128357652410244730437162765`20.*^-13}, 
  {5.286405203076981892293046350383722872771842138`20.*^-13, 
   -2.225854822348202902018124779108935946430249322`20.*^-13}, 
  {3.248066722350673412982626480501980596724990935`20.*^-13, 
   -1.367607040989757226519000623369254988094733033`20.*^-13}, 
  {1.985605938256066673366905454018379465233940152`20.*^-13, 
   -8.36044605581501757207118085902475564309027438`20.*^-14}, 
  {1.210101117249432686223994963615016884548698104`20.*^-13, 
   -5.09516259894497973146945247837901846125767623`20.*^-14}, 
  {7.36097046906949564845486094470843163390324039`20.*^-14, 
   -3.09935598697662974671783618724565542480136442`20.*^-14}, 
  {4.47252778894356399910687019135159561272228791`20.*^-14, 
   -1.88316959534465852593973481741119815272517393`20.*^-14}, 
  {2.71562718989315440482850344850035308471724173`20.*^-14, 
   -1.14342197469185448624358039936856971988094387`20.*^-14}, 
  {1.64817994187413137703581767527032302479994317`20.*^-14, 
   -6.9397050184173952717297586327171495781050249`20.*^-15}, 
  {1.00006512610425733423350291767249373391351014`20.*^-14, 
   -4.2108005309652940388779070217789209848989909`20.*^-15}, 
  {6.0671496686932563393587324426082418612415987`20.*^-15, 
   -2.5545893341866342481510452389929439415754092`20.*^-15}, 
  {3.6804451390852681749599319613038508429002719`20.*^-15, 
   -1.5496611111937971262989187205489898285895882`20.*^-15}, 
  {2.232498872363318782354628381123328957154804`20.*^-15, 
   -9.399995252056079083598435288940332451178118`20.*^-16}, 
  {8.00887784143787287766096705561227862953`20.*^-20, 
   -3.37215909113173594848882823394201205453`20.*^-20}, 
  {2.176847370473975095003819448481681624806`20.*^-19, 
   -9.16567313883778987370029241465971210448`20.*^-20}, 
  {5.916427413297708167846340132631633124793`20.*^-19, 
   -2.491127331914824491724774792687003420973`20.*^-19}, 
  {1.6078676128191860619113114601193581394269`20.*^-18, 
   -6.769968896080783418573942989976244797591`20.*^-19}, 
  {4.3689166172454545216957175190406259948644`20.*^-18, 
   -1.8395438388401913775560915869644741031017`20.*^-18}, 
  {1.18682403600170347860978941224377555551066`20.*^-17, 
   -4.9971538357966462257254291041843181284662`20.*^-18}, 
  {3.22267243493862647695164788455917312183543`20.*^-17, 
   -1.35691470944784272713753595139333605129912`20.*^-17}, 
  {8.74470020052343446659224395683920956009276`20.*^-17, 
   -3.68197903179934082803883956077440402530222`20.*^-17}, 
  {2.37016137917578971918672251163341776358261`20.*^-16, 
   -9.97962685968753565973356847003544321508469`20.*^-17}, 
  {6.412024734942231360902495902252508695865041`20.*^-16, 
   -2.699799888396728994064208800948424714048429`20.*^-16}, 
  {1.7293068786084861180862759414076884609218789`20.*^-15, 
   -7.281292120456783655100109226979740888092116`20.*^-16}, 
  {4.640354655625635626305217211008153194546706`20.*^-15, 
   -1.953833539210793947917986194108696081914402`20.*^-15}, 
  {1.2349217553874311711566451966248481051663599`20.*^-14, 
   -5.1996705489997101943437692489467288638583575`20.*^-15}, 
  {3.24260933088984898651498117568800639368218038`20.*^-14, 
   -1.36530919195362062590104470555284479733986546`20.*^-14}, 
  {8.33225829191536993745845201470976128687724744`20.*^-14, 
   -3.50831928080647155261408505882516264710620949`20.*^-14}, 
  {2.068948149202974796937986984054093302735494425`20.*^-13, 
   -8.7113606282230517765809978275961823273073449`20.*^-14}, 
  {4.871894734678057921279888422914623325141917844`20.*^-13, 
   -2.051324098811813861591531967542999294796596997`20.*^-13}, 
  {1.0598717208462670726308770058998858063501832272`20.*^-12, 
   -4.46261777198428241107737686694688760568498201`20.*^-13}, 
  {2.0613518806436050695346332510929159227091636258`20.*^-12, 
   -8.679376339552021345408982109864909148249110005`20.*^-13}, 
  {3.4609072141112259323090566808160795790897584334`20.*^-12, 
   -1.4572240901520951293932870235015071911956877618`20.*^-12}, 
  {4.8771491018357070079876383417285876016888416482`20.*^-12, 
   -2.0535364639308240033632161438857210954479333256`20.*^-12}, 
  {5.7060713398553001964234849493378717895638189415`20.*^-12, 
   -2.4025563536232842932309410313001565429742395548`20.*^-12}, 
  {5.603335359241775608702168864170836587501967554`20.*^-12, 
   -2.359299098628116045769334258598246984211354759`20.*^-12}, 
  {4.7500155072211460300004957635676688158803581357`20.*^-12, 
   -2.0000065293562720126317876899232289751075192162`20.*^-12}, 
  {3.599870350572520993613159542308575546883739319`20.*^-12, 
   -1.5157348844515877867844882283404528618457849759`20.*^-12}, 
  {2.5204948332787040614775873626256388367075736521`20.*^-12, 
   -1.0612609824331385522010894158423742470347678539`20.*^-12}, 
  {1.6735788156882295216909267875308070130598510562`20.*^-12, 
   -7.046647645003071670277586473813924265515162335`20.*^-13}, 
  {1.0738047351256780412940446068949094709848320788`20.*^-12, 
   -4.521283095266012805448608871136460930462450854`20.*^-13}, 
  {6.742444328018557780535223441372819791919760453`20.*^-13, 
   -2.838923927586761170751673027946450438703057027`20.*^-13}, 
  {4.177114142986723585263352610708177493958424126`20.*^-13, 
   -1.75878490231019940432141162556133789219302069`20.*^-13}, 
  {2.566518969091240839798734349268902630844827776`20.*^-13, 
   -1.080639565933154037809993410218485318250453791`20.*^-13}, 
  {1.568970722124949085570330984686208189208181993`20.*^-13, 
   -6.60619251421031193924349888288929763877129261`20.*^-14}, 
  {9.56191345486612447309691962242776089847294202`20.*^-14, 
   -4.02606882310152609393554510418010985198860718`20.*^-14}, 
  {5.81646417320326163584847789972400976345820544`20.*^-14, 
   -2.44903754661189963614672753672589884777187601`20.*^-14}, 
  {3.53408945183290199052992391766992005666213243`20.*^-14, 
   -1.48803766392964294338102059691365055017352942`20.*^-14}, 
  {2.14582819479857392398355564583374895189398418`20.*^-14, 
   -9.035066083362416522036023771931574534290459`20.*^-15}, 
  {1.30235568773212602525668420526288901663158363`20.*^-14, 
   -5.4836028957142148431860387590016379647645627`20.*^-15}, 
  {7.9022976395824241565357656852344585111195327`20.*^-15, 
   -3.3272832166662838553834802885197720046819091`20.*^-15}, 
  {4.794130789971742504959596589174711234578501`20.*^-15, 
   -2.0185813852512600020882511954419836777172633`20.*^-15}, 
  {2.9082086363326893578082238026057108046254432`20.*^-15, 
   -1.2245088995085007822350416010971413914212392`20.*^-15}, 
  {1.7640727237714351921197824609532890791587519`20.*^-15, 
   -7.427674626406042914188557730329638228036849`20.*^-16}, 
  {6.32797627377325518023225184065702781371`20.*^-20, 
   -2.66441106264137060220305340659243276368`20.*^-20}, 
  {1.719971023135804053546617477607977150321`20.*^-19, 
   -7.24198325530864864651207358992832484345`20.*^-20}, 
  {4.674688253576813463198825178453608600906`20.*^-19, 
   -1.968289790979710931873189548822572042488`20.*^-19}, 
  {1.2704083484364637574663196609802147483714`20.*^-18, 
   -5.349087782890373715647661730443009466819`20.*^-19}, 
  {3.4519675659603717790759241572794036071488`20.*^-18, 
   -1.4534600277727881175056522767492225714312`20.*^-18}, 
  {9.377328211606590273642914016823900044939`20.*^-18, 
   -3.9483487206764590625864901123469052820799`20.*^-18}, 
  {2.54629474181361810258284756079351298094672`20.*^-17, 
   -1.07212410181626025371909370980779493934598`20.*^-17}, 
  {6.90934663870756654924915533356021716499355`20.*^-17, 
   -2.90919858471897538915753908781482827999725`20.*^-17}, 
  {1.872704398965483694734373840862344209157024`20.*^-16, 
   -7.88507115353887871467104775099934403855598`20.*^-17}, 
  {5.066234445944777717412469787405655121524498`20.*^-16, 
   -2.133151345660959038910513594697117945905066`20.*^-16}, 
  {1.3663443658988799208057672429952891166305218`20.*^-15, 
   -5.75302890904791545602428312840121733318115`20.*^-16}, 
  {3.6663678422655987855896561436875323506951434`20.*^-15, 
   -1.5437338283223573834061710078684346739769026`20.*^-15}, 
  {9.7570623444930875254853165608270881259449807`20.*^-15, 
   -4.1082367766286684317832911835061423688189385`20.*^-15}, 
  {2.56192241337128202846588076229750176895233093`20.*^-14, 
   -1.07870417405106611724879189991473758692729723`20.*^-14}, 
  {6.58295991189308230341335379918363146394262323`20.*^-14, 
   -2.77177259448129781196351738912995009008110449`20.*^-14}, 
  {1.634515014508521522269787897212440205057450388`20.*^-13, 
   -6.88216848214114325166226483036816928445242267`20.*^-14}, 
  {3.848666994832155329569885235664000864890528483`20.*^-13, 
   -1.620491366245118033503109572911158258901275143`20.*^-13}, 
  {8.372047851205144139297225904455589141054108003`20.*^-13, 
   -3.525072779454797532335674065033932269917519158`20.*^-13}, 
  {1.628148015907476790592436240112827259492435093`20.*^-12, 
   -6.855360066978849644599731537317167408389200394`20.*^-13}, 
  {2.7333926786277734139488952974463789976996381933`20.*^-12, 
   -1.1509021804748519637679559147142648411366897665`20.*^-12}, 
  {3.8518245855187819430102974299318787771763961481`20.*^-12, 
   -1.6218208781131713444253883915502647482847983775`20.*^-12}, 
  {4.5066026504536893768935021088256261618549779728`20.*^-12, 
   -1.8975169054541850007972640458213162786757801996`20.*^-12}, 
  {4.4257651657055231790326259784961107706847918408`20.*^-12, 
   -1.8634800697707466016979477804194150613409649858`20.*^-12}, 
  {3.7520915350651898682822752106387915374512699744`20.*^-12, 
   -1.5798280147642904708556948255321227526110610423`20.*^-12}, 
  {2.8438016333378641553313203304844753331865580631`20.*^-12, 
   -1.1973901614054164864552927707303054034469718158`20.*^-12}, 
  {1.9912469293018152347838864520969049835799407436`20.*^-12, 
   -8.384197597060274672774258745671178878231329446`20.*^-13}, 
  {1.3222228436861411846456570291845806937625068314`20.*^-12, 
   -5.567254078678489198508029596566655552684239294`20.*^-13}, 
  {8.48392185975973566457970785073922529786164859`20.*^-13, 
   -3.572177625161993964033561200311252756994378351`20.*^-13}, 
  {5.327175537702331235939940734024609763290293912`20.*^-13, 
   -2.243021279032560520395764519589309374016965856`20.*^-13}, 
  {3.300359154377433821169568929085365194823910526`20.*^-13, 
   -1.389624907106287924702976391193837976767962324`20.*^-13}, 
  {2.027834837617376591248756877831213228960602854`20.*^-13, 
   -8.53825194786263827894213422244721359562359086`20.*^-14}, 
  {1.239666695884324256806747849211084980917851697`20.*^-13, 
   -5.219649245828733712870517259836147288075165`20.*^-14}, 
  {7.55502876182303845830378513848608444045003098`20.*^-14, 
   -3.1810647418202267192858042688362460801894868`20.*^-14}, 
  {4.5956941074366562696115948643511518690066919`20.*^-14, 
   -1.93502909786806579773119783762153762905544915`20.*^-14}, 
  {2.79235124563812780385547478508366095910544383`20.*^-14, 
   -1.17572684026868539109704201477206777225492379`20.*^-14}, 
  {1.69546071354043955467930071740317363385040803`20.*^-14, 
   -7.1387819517492191775970556522238889846332967`20.*^-15}, 
  {1.02901702814840252284388102748632529758346924`20.*^-14, 
   -4.33270327641432641197423590520558020035145`20.*^-15}, 
  {6.2437633630965985062090351268335086089460343`20.*^-15, 
   -2.6289529949880414762985411060351615195562244`20.*^-15}, 
  {3.7879391266835277877989996802593857541929541`20.*^-15, 
   -1.5949217375509590685469472337934255807128235`20.*^-15}, 
  {2.2978343124902385294532205506871020672517669`20.*^-15, 
   -9.675091842064162229276718108156219230533745`20.*^-16}, 
  {1.3938295192618042174029329842853855661353149`20.*^-15, 
   -5.868755870576017757486033618043728699517113`20.*^-16}, 
  {4.99953356532615014778436684640477270933`20.*^-20, 
   -2.10506676434785269380394393532832535134`20.*^-20}, 
  {1.358894550565254731166121092526371326173`20.*^-19, 
   -5.72166126553791465754156249484787926812`20.*^-20}, 
  {3.693322631550632337184483279018944180777`20.*^-19, 
   -1.555083213284476773551361380639555444533`20.*^-19}, 
  {1.0037091371849466065782763151898291854241`20.*^-18, 
   -4.226143735515564659276952906062438675473`20.*^-19}, 
  {2.7272889639543674514170871232076119586683`20.*^-18, 
   -1.1483321953492073479650893150347839825965`20.*^-18}, 
  {7.4087240142961042131514040185824084563438`20.*^-18, 
   -3.1194627428615175634321701130873298763552`20.*^-18}, 
  {2.01174406596931509602003395170622255746259`20.*^-17, 
   -8.4705013303971161937685640071840949787901`20.*^-18}, 
  {5.45884339203776157215302168482645257573384`20.*^-17, 
   -2.29846037559484697774864070940061161083532`20.*^-17}, 
  {1.479558778079225125999107088521363962336539`20.*^-16, 
   -6.2297211708598952673646614253531114203644`20.*^-17}, 
  {4.002646083685851711330812208115830452801365`20.*^-16, 
   -1.685324666815095457402447245522454927495313`20.*^-16}, 
  {1.0794941798390729313939376214676652021694241`20.*^-15, 
   -4.545238651953991290079737353548064009134414`20.*^-16}, 
  {2.8966317523480812999221122922214692140275833`20.*^-15, 
   -1.2196344220412973894408893861985133532747721`20.*^-15}, 
  {7.7085321193629705838656497298401420707304201`20.*^-15, 
   -3.2456977344686191932065893599326913982022821`20.*^-15}, 
  {2.02400323457391746201157347204082065329939468`20.*^-14, 
   -8.5221188824164945768908356717508238033658731`20.*^-15}, 
  {5.20061855653925494292002318705523365913342635`20.*^-14, 
   -2.18973412906915997596632555244430890910881116`20.*^-14}, 
  {1.291236062538992382543858871434384588258340145`20.*^-13, 
   -5.43678342121681003176361630077635616108774805`20.*^-14}, 
  {3.040207125450966171623707460075232342518344869`20.*^-13, 
   -1.280087210716196282788929456873782038955092569`20.*^-13}, 
  {6.612935204961100209884931740347192061013071875`20.*^-13, 
   -2.784393770509936930477865995935659815163398686`20.*^-13}, 
  {1.2859493609940405348954745473097900995028922076`20.*^-12, 
   -5.414523625238065410086208620251747787380598778`20.*^-13}, 
  {2.158766275714875230995094282596841497581794789`20.*^-12, 
   -9.089542213536316762084607505670911568765451743`20.*^-13}, 
  {3.0420040322046995401675893358648400342826793709`20.*^-12, 
   -1.280843803033557701123195509837827382855864998`20.*^-12}, 
  {3.5592038772601686621159920263976953261297037064`20.*^-12, 
   -1.4986121588463868051014703269042927688967173511`20.*^-12}, 
  {3.4955727803265686290723774900689435371777560523`20.*^-12, 
   -1.4718201180322394227673168379237656998643183381`20.*^-12}, 
  {2.9637119430579680674228675666608352865602664113`20.*^-12, 
   -1.2478787128665128704938389754361411732885332252`20.*^-12}, 
  {2.2464261004276090338904634013766313996602584011`20.*^-12, 
   -9.45863621232677487953879326895423747225371959`20.*^-13}, 
  {1.5730475533793745841034712913873972969669272349`20.*^-12, 
   -6.623358119492103512014615963736409671439693622`20.*^-13}, 
  {1.0445721603633193074868033186823535167144656242`20.*^-12, 
   -4.398198569950818136786540289188856912481960522`20.*^-13}, 
  {6.702578187531204035373153987483916445528241428`20.*^-13, 
   -2.822138184223664856999222731572175345485575341`20.*^-13}, 
  {4.208715931906258091281067330115072885120789262`20.*^-13, 
   -1.772090918697371827907817823206346477945595475`20.*^-13}, 
  {2.607464807671211696935444497701001660387785869`20.*^-13, 
   -1.097879919019457556604397683242527014900120374`20.*^-13}, 
  {1.602111414594565384466032362157129731571423457`20.*^-13, 
   -6.74573227197711740827803099855633571187967778`20.*^-14}, 
  {9.79415204387393093985028169288091064716349129`20.*^-14, 
   -4.12385349215744460625275018647617290406883845`20.*^-14}, 
  {5.96896612705247853338708897909096037255318684`20.*^-14, 
   -2.51324889560104359300509009645935173581186816`20.*^-14}, 
  {3.6309040089066630742720768710941703463337636`20.*^-14, 
   -1.52880168796070024179876920888175593529842675`20.*^-14}, 
  {2.2061452494450112017633830432870246417774175`20.*^-14, 
   -9.289032629242152428477402287524314281168074`20.*^-15}, 
  {1.33952872510794375906626432373584125851591737`20.*^-14, 
   -5.6401209478229210908053234683614368779617569`20.*^-15}, 
  {8.1299338164027007258668546969295007536640045`20.*^-15, 
   -3.4231300279590318845755177671282108436480024`20.*^-15}, 
  {4.9329983905859408370674624063263729136459223`20.*^-15, 
   -2.0770519539309224577126157500321570162719663`20.*^-15}, 
  {2.992730326406092419031998463064577522156424`20.*^-15, 
   -1.2600969795394073343292625107640326409079674`20.*^-15}, 
  {1.8154460056546817716768219387621906447209261`20.*^-15, 
   -7.643983181703923249165566057946065872509161`20.*^-16}, 
  {1.1012205435249317703810611675698864293034633`20.*^-15, 
   -4.636718077999712717393941758188995491804068`20.*^-16}, 
  {3.94974227832065670860524708294091831268`20.*^-20, 
   -1.66304938034553966678115666650143928958`20.*^-20}, 
  {1.073556757472334613961394678517567797447`20.*^-19, 
   -4.52023897883088258510060917270554862087`20.*^-20}, 
  {2.917806386101525803830019975683499270099`20.*^-19, 
   -1.228550057305905601612639989761473376875`20.*^-19}, 
  {7.929522801855022762466085574724197919272`20.*^-19, 
   -3.3387464428863253736699307683049254397`20.*^-19}, 
  {2.154617830488697135499972649943245775537`20.*^-18, 
   -9.072075075741882675789358526076824318057`20.*^-19}, 
  {5.8530519576930725129853442731741530989651`20.*^-18, 
   -2.4644429295549779002043554834417486732494`20.*^-18}, 
  {1.58932045875782425402246931985590776249041`20.*^-17, 
   -6.6918756158224179116735550309722432104861`20.*^-18}, 
  {4.31259844771985786141909479464599185413043`20.*^-17, 
   -1.81583092535572962586067149248252288594973`20.*^-17}, 
  {1.168880253672229246544693044903127277738795`20.*^-16, 
   -4.92160106809359682755660229432895695890023`20.*^-17}, 
  {3.162161346271992574558484287300383781926331`20.*^-16, 
   -1.331436356325049505077256542021214223968987`20.*^-16}, 
  {8.528164374107997349764950684040243080965138`20.*^-16, 
   -3.59080605225599888411155818275378656040637`20.*^-16}, 
  {2.2883686008407031557888424162493679294004604`20.*^-15, 
   -9.635236214066118550689862805260496544844039`20.*^-16}, 
  {6.0897609814665781454969042387291771041255217`20.*^-15, 
   -2.5641098869332960612618544163070219385791667`20.*^-15}, 
  {1.59894380751934678088966447916641575887440057`20.*^-14, 
   -6.7323949790288285511143767543849084584185287`20.*^-15}, 
  {4.10834425005122612922262356460930875652163709`20.*^-14, 
   -1.72982915791630573862005202720391947643016303`20.*^-14}, 
  {1.020005002739290748976233069079843995864934412`20.*^-13, 
   -4.29475790627069789042624450138881682469446058`20.*^-14}, 
  {2.401477809131946342430303916296282057764490544`20.*^-13, 
   -1.011148551213451091549601648966855603269259167`20.*^-13}, 
  {5.223273370539740644982813210617558364220085297`20.*^-13, 
   -2.199272998121996061045395036049498258618983273`20.*^-13}, 
  {1.0156483981710215785105796259771028544714183332`20.*^-12, 
   -4.276414308088511909518230004114117281984919303`20.*^-13}, 
  {1.7049109167114759405460849420865033080112904297`20.*^-12, 
   -7.178572280890425012825620808785277086363328132`20.*^-13}, 
  {2.402407553887893426723143041167343136368697777`20.*^-12, 
   -1.0115400226896393375676391752283550047868201162`20.*^-12}, 
  {2.8109228930459930017346761256178328029068759491`20.*^-12, 
   -1.1835464812825233691514425792075085485923688209`20.*^-12}, 
  {2.7608185848660788983419509388853364359172450801`20.*^-12, 
   -1.1624499304699279571966109216359311309125242431`20.*^-12}, 
  {2.3409087175861015648900855405627537303452348449`20.*^-12, 
   -9.856457758257269746905623328685278864611515138`20.*^-13}, 
  {1.7744654253557833502071840838812465192909423433`20.*^-12, 
   -7.471433369919087790346038247921037975961862488`20.*^-13}, 
  {1.2426204785813749441166066227229550260874691716`20.*^-12, 
   -5.232086225605789238385712095675600109841975466`20.*^-13}, 
  {8.251830012402089396774713290886710581841899945`20.*^-13, 
   -3.474454742064037640747247701425983402880799979`20.*^-13}, 
  {5.294974683977843655245576200731561496887073375`20.*^-13, 
   -2.229463024832776275892874189781710103952451949`20.*^-13}, 
  {3.324896837339901379186502268116287633842997198`20.*^-13, 
   -1.39995656309048479123642200762791058267073566`20.*^-13}, 
  {2.059923767946808601450900665309580112656298803`20.*^-13, 
   -8.67336323346024674295116069604033731644757395`20.*^-14}, 
  {1.265691816076525344197428696092832724435096257`20.*^-13, 
   -5.32922869926958039662075240460140094498987905`20.*^-14}, 
  {7.73755369949839992265137525860789218271590497`20.*^-14, 
   -3.25791734715722102006373695099279670851196006`20.*^-14}, 
  {4.71559950455271625060901282288782695810766094`20.*^-14, 
   -1.98551558086430157920379487279487450867690989`20.*^-14}, 
  {2.86848877456852009436854121681185385665252216`20.*^-14, 
   -1.20778474718674530289201735444709636069579873`20.*^-14}, 
  {1.74290151473493716899246201893296170376986382`20.*^-14, 
   -7.338532693620788079968261132349312436925742`20.*^-15}, 
  {1.05825661909294728955573325617179436294389441`20.*^-14, 
   -4.4558173435492517454978242365128183702900816`20.*^-15}, 
  {6.4228252282707398027243900969241576979467194`20.*^-15, 
   -2.7043474645350483379892168829154348201880918`20.*^-15}, 
  {3.8971771574017663737995074410695226616105394`20.*^-15, 
   -1.6409166978533753152840031330819042785728582`20.*^-15}, 
  {2.3643230037285336996147016195309948636203461`20.*^-15, 
   -9.955044226225405051009269976972609952085667`20.*^-16}, 
  {1.4342425065474560842299483654173943809112429`20.*^-15, 
   -6.038915817041920354652414170178502656468378`20.*^-16}, 
  {8.699886269105745046467634083907668831608478`20.*^-16, 
   -3.66311000804452423009163540375059740278252`20.*^-16}, 
  {3.12022173722950631627321288203143240011`20.*^-20, 
   -1.31377757357031844895714226611849785258`20.*^-20}, 
  {8.48089514579380322336880411275072170798`20.*^-20, 
   -3.57090321928160135720791752115819861395`20.*^-20}, 
  {2.305011667062156676503333426729777088074`20.*^-19, 
   -9.70531228236697548001403548096748247613`20.*^-20}, 
  {6.264171892366976313974680143220611468791`20.*^-19, 
   -2.63754605994399002693670742872446798686`20.*^-19}, 
  {1.7021067439402352738577878412462284572188`20.*^-18, 
   -7.166765237643095889927527752615698767248`20.*^-19}, 
  {4.6237974898375090403844028702487956775617`20.*^-18, 
   -1.9468621009842143327934327874731771273946`20.*^-18}, 
  {1.25553176854566139393977037794273380823506`20.*^-17, 
   -5.2864495517712058692200858018641423504631`20.*^-18}, 
  {3.40686509038456740327534053627246108652015`20.*^-17, 
   -1.43446951174087048558961706790419414169276`20.*^-17}, 
  {9.23390522681387277539389433027890920587706`20.*^-17, 
   -3.88796009550057801069216603380164598142186`20.*^-17}, 
  {2.498035227126857295062683154243258786835796`20.*^-16, 
   -1.05180430615867675581586659126031948919402`20.*^-16}, 
  {6.737033279407135869765662956700106649814597`20.*^-16, 
   -2.836645591329320366217121244926360694658783`20.*^-16}, 
  {1.8077435875607838657313014088654872575490698`20.*^-15, 
   -7.611551947624353118868637511012577926522391`20.*^-16}, 
  {4.8106905518915461493504771193986419322638447`20.*^-15, 
   -2.0255539165859141681475693134310071293742503`20.*^-15}, 
  {1.26309070789097066654927211155363385663698861`20.*^-14, 
   -5.3182766648040870170495667854889846595241627`20.*^-15}, 
  {3.24533190070859932159791716350418382443897401`20.*^-14, 
   -1.36645553714046287225175459515965634713219951`20.*^-14}, 
  {8.05714356636523909442028798350196226771783627`20.*^-14, 
   -3.39248150162746909238748967726398411272329947`20.*^-14}, 
  {1.896873996485160411441990656534533775468711044`20.*^-13, 
   -7.98683787993751752186101329067172115986825711`20.*^-14}, 
  {4.125520308426436210995582560957533332498916699`20.*^-13, 
   -1.737061182495341562524455815140014034736385975`20.*^-13}, 
  {8.021463445050696574424466175987142065269100129`20.*^-13, 
   -3.377458292652924873441880495152480869586989537`20.*^-13}, 
  {1.3464525833550729795510174931079688538038491382`20.*^-12, 
   -5.669274035179254650741126286770395173910943741`20.*^-13}, 
  {1.8972646228585202350009595399314931169183936354`20.*^-12, 
   -7.988482622562190463161934904974707860709025825`20.*^-13}, 
  {2.2199250141784053897846917023923453120797791298`20.*^-12, 
   -9.347052691277496378040807167967769735072754222`20.*^-13}, 
  {2.1804598320442930583202931553067559580923321292`20.*^-12, 
   -9.180883503344391824506497496028446139336135281`20.*^-13}, 
  {1.8489299275515639019606722584228842384682715112`20.*^-12, 
   -7.784968116006584850360725298622670477761143207`20.*^-13}, 
  {1.4016108373854879976405137009511537133833318178`20.*^-12, 
   -5.901519315307317884802162951373278793192976069`20.*^-13}, 
  {9.815610283819827879641115827138052015497501545`20.*^-13, 
   -4.132888540555717001954154032479179795998948021`20.*^-13}, 
  {6.518423371685589516237593182329413659108910725`20.*^-13, 
   -2.744599314393932427889512918875542593309015041`20.*^-13}, 
  {4.182781965440878312514122394969465070013960169`20.*^-13, 
   -1.761171353869843500005946271566090555795351643`20.*^-13}, 
  {2.626548045167355023249352254948258913101921781`20.*^-13, 
   -1.105914966386254746631306212609793226569230226`20.*^-13}, 
  {1.627278918697950837599923829893139572293526792`20.*^-13, 
   -6.85170071030716142147336349428690346228853391`20.*^-14}, 
  {9.99864391948247408204691627295675346268320005`20.*^-14, 
   -4.20995533451893645559870158861336987902450522`20.*^-14}, 
  {6.11249066588472840326166517981125414231399572`20.*^-14, 
   -2.57368028037251722242596428623631753360589296`20.*^-14}, 
  {3.72522324476781793879959366248254791305739178`20.*^-14, 
   -1.56851505042855492159982891051896754233995451`20.*^-14}, 
  {2.26604781002942800924263273789417264189832927`20.*^-14, 
   -9.5412539369660126704952957385017795448350701`20.*^-15}, 
  {1.37685776904448231256558760234502546813559356`20.*^-14, 
   -5.7972958696609781581708951677685282868867097`20.*^-15}, 
  {8.3600219756996822917457833218187147488617154`20.*^-15, 
   -3.5200092529261820175771719249763009468891434`20.*^-15}, 
  {5.0739086913802310024315733447003730906431376`20.*^-15, 
   -2.1363826068969393694448729872422623539550059`20.*^-15}, 
  {3.0786956819229781000460741526351311068315789`20.*^-15, 
   -1.2962929187044118315983470116358446765606654`20.*^-15}, 
  {1.8677702996641278183765178918004212986397022`20.*^-15, 
   -7.864295998585801340532706912843879152167174`20.*^-16}, 
  {1.1330244276545817761074497901338351552552161`20.*^-15, 
   -4.770629169071923267820841221616148022127221`20.*^-16}, 
  {6.87274570163663831594181214677751485472945`20.*^-16, 
   -2.893787663847005606712341956537900991465029`20.*^-16}, 
  {2.46480226029073324561793152875173895557`20.*^-20, 
   -1.03781147801715084026018169631652166551`20.*^-20}, 
  {6.69943697053164064399334683327529215658`20.*^-20, 
   -2.8208155665396381658919355087474914344`20.*^-20}, 
  {1.820831324959139316242834198455638436626`20.*^-19, 
   -7.66665821035427080523298609876058289101`20.*^-20}, 
  {4.948347793093988184576936455050861083763`20.*^-19, 
   -2.083514860250100288242920612652994140531`20.*^-19}, 
  {1.3445695720500971518247519173912317299009`20.*^-18, 
   -5.661345566526724849788429125857817810115`20.*^-19}, 
  {3.652541733582549732639754396925387926414`20.*^-18, 
   -1.5379123088768630453220018513370054427018`20.*^-18}, 
  {9.9179957095989693010477821880093725210127`20.*^-18, 
   -4.1759981935153554951780135528460515877942`20.*^-18}, 
  {2.69123029591439426517508151945813920977174`20.*^-17, 
   -1.13314959827974495375792906082447966727229`20.*^-17}, 
  {7.29425387228886281150020677488917150395311`20.*^-17, 
   -3.07126478833215276273692916837438800166457`20.*^-17}, 
  {1.973300642417871762782086915802554920555716`20.*^-16, 
   -8.30863428386472321171405017180023124444512`20.*^-17}, 
  {5.32184405170740264221131498956679403805829`20.*^-16, 
   -2.24077644282416953356265894297549222655086`20.*^-16}, 
  {1.4280001495413052389554689714852129779693838`20.*^-15, 
   -6.012632208594969427180921985200896749344777`20.*^-16}, 
  {3.800104826067136823887739040559307848279454`20.*^-15, 
   -1.6000441372914260311106269644460243571702962`20.*^-15}, 
  {9.9774028026631366692501431892839063852985162`20.*^-15, 
   -4.2010117063844785975790076586458553201256917`20.*^-15}, 
  {2.5635042337115855714541456001749015975740798`20.*^-14, 
   -1.07937020366803603008595604217890593582066517`20.*^-14}, 
  {6.3642030308756878605315664157964999610537126`20.*^-14, 
   -2.67966443405292120443434375401957893096998431`20.*^-14}, 
  {1.498251103798583198050701269662232228819281264`20.*^-13, 
   -6.3084257002045608338976895564725567529232896`20.*^-14}, 
  {3.258393838543755867358812169308782819835158184`20.*^-13, 
   -1.371955300439476154677394597603698029404277129`20.*^-13}, 
  {6.335130453320056700238669156869082314660151417`20.*^-13, 
   -2.667423348766339663258387013418560974593747957`20.*^-13}, 
  {1.0633457165058609296980625826278656423480122108`20.*^-12, 
   -4.477245122129940756623421400538381651991630358`20.*^-13}, 
  {1.4983183158131617635359412571582556931390182779`20.*^-12, 
   -6.308708698160681109625015819613708181637971707`20.*^-13}, 
  {1.7531607009203468311078354904058379034251250364`20.*^-12, 
   -7.381729267033039288875096801708791172316315936`20.*^-13}, 
  {1.7220669992267161130356862320853301431121176866`20.*^-12, 
   -7.250808417796699423308152556148758497314179743`20.*^-13}, 
  {1.46031080528873246259611993981516476652354132`20.*^-12, 
   -6.148677074899926158299452378169114806414910827`20.*^-13}, 
  {1.1070661457220818476117325079145644943987557112`20.*^-12, 
   -4.661331139882449884680978980692903134310550372`20.*^-13}, 
  {7.753186498867461625154050236529699309720295899`20.*^-13, 
   -3.264499578470510157959600099591452340934861436`20.*^-13}, 
  {5.148935893671451013159227696800695265819690034`20.*^-13, 
   -2.16797300786166358448809587233713484876618528`20.*^-13}, 
  {3.304062031663132577285219915705325060201181087`20.*^-13, 
   -1.391184013331845295699039964507505288505760467`20.*^-13}, 
  {2.074786934365211365050495014686252404478135319`20.*^-13, 
   -8.73594498680088995810734743025790486096056972`20.*^-14}, 
  {1.285444769506937545004742313992839004189664617`20.*^-13, 
   -5.41239902950289492633575711154879580711437732`20.*^-14}, 
  {7.89831687940870350338379401600466260116594281`20.*^-14, 
   -3.32560710711945410668791326989670004259618647`20.*^-14}, 
  {4.82850747129913204163303669250465906648558477`20.*^-14, 
   -2.03305577738910822805601544947564592273077256`20.*^-14}, 
  {2.94271203907771666998601326225342845180017342`20.*^-14, 
   -1.23903664803272280841516347884354882181059938`20.*^-14}, 
  {1.79004931407984940548734062198047844776484468`20.*^-14, 
   -7.5370497434941027599466973557072776747993466`20.*^-15}, 
  {1.08764029616149133754881308558281678552400706`20.*^-14, 
   -4.5795380891010161581002656235065969916800293`20.*^-15}, 
  {6.6039503736683813312616884476309988910803133`20.*^-15, 
   -2.7806106836498447710575530305814732172969742`20.*^-15}, 
  {4.0081054037137394607868069267032052270563976`20.*^-15, 
   -1.6876233278794692466470766007171390429711142`20.*^-15}, 
  {2.4319985539132948508287524115284728771105817`20.*^-15, 
   -1.0239993911213873056121062785383043693097191`20.*^-15}, 
  {1.4754349047173273614026394140535156243169029`20.*^-15, 
   -6.212357493546641521695323848646381576071177`20.*^-16}, 
  {8.950264808147368287041033614615709925958293`20.*^-16, 
   -3.768532550798891910333066785101351547771917`20.*^-16}, 
  {5.429088243134105871222500575571584741315236`20.*^-16, 
   -2.28593189184593931419894761076698304897483`20.*^-16}, 
  {1.94697716396850169939765837528904421393`20.*^-20, 
   -8.1977985851305334711480352643749230055`20.*^-21}, 
  {5.29196627083687341309360207634015865576`20.*^-20, 
   -2.22819632456289406867099034793269838142`20.*^-20}, 
  {1.438296611463780476206818451470581079228`20.*^-19, 
   -6.05598573247907568929186716408665717565`20.*^-20}, 
  {3.908759259976265997334115198524596899679`20.*^-19, 
   -1.645793372621585683088048504641935536709`20.*^-19}, 
  {1.0620914905358889266747418490539526711311`20.*^-18, 
   -4.471964170677427059683123574964011246867`20.*^-19}, 
  {2.885185523471177179997377422638995570218`20.*^-18, 
   -1.2148149572510219705252115463743139243024`20.*^-18}, 
  {7.8343382922943918153963893802192356767765`20.*^-18, 
   -3.2986687546502702380616376337765202849573`20.*^-18}, 
  {2.12583237176585238802642703869209793601366`20.*^-17, 
   -8.9508731442772732127428506892298860463731`20.*^-18}, 
  {5.76180576722513175819554702749986110055757`20.*^-17, 
   -2.42602348093689758239812506421046783181379`20.*^-17}, 
  {1.558727932733918490245963774154558623085739`20.*^-16, 
   -6.56306497993228837998300536486129946562412`20.*^-17}, 
  {4.203761764365642816191036175022280567000876`20.*^-16, 
   -1.770004953417112764712015231588328659789842`20.*^-16}, 
  {1.1279826017445163966648984268260097100935434`20.*^-15, 
   -4.749400428397963775431151270846356674078081`20.*^-16}, 
  {3.001696776215960898369662608684491462750097`20.*^-15, 
   -1.2638723268277730098398579404987332474737253`20.*^-15}, 
  {7.8810509124473558711961471899489438879845059`20.*^-15, 
   -3.318337226293623524714167237873239531782949`20.*^-15}, 
  {2.02485306038835406522476146034860432061324929`20.*^-14, 
   -8.5256970963720171167358377277835971394242071`20.*^-15}, 
  {5.02681420194146392377388868088816465966837898`20.*^-14, 
   -2.11655334818587954685216365511080617249194903`20.*^-14}, 
  {1.183364336371255513039670248211995388499453723`20.*^-13, 
   -4.9825866794579179496407168345768226884187525`20.*^-14}, 
  {2.573466568991859072806278757492200087152999906`20.*^-13, 
   -1.083564871154466978023696318944084247222315746`20.*^-13}, 
  {5.003226535964766989533408020932015645866876262`20.*^-13, 
   -2.106621699353586100856171798287164482470263694`20.*^-13}, 
  {8.397550403456787547516343914851585213345012148`20.*^-13, 
   -3.535810696192331598954250069411193774040005121`20.*^-13}, 
  {1.1832480157394838823660651122891265058841578286`20.*^-12, 
   -4.982096908376774241541326788585795814249085601`20.*^-13}, 
  {1.3845219972028672918048565738249133538088924545`20.*^-12, 
   -5.829566304012072807599396100315424647616389274`20.*^-13}, 
  {1.360017977644826608640751459922312601294188981`20.*^-12, 
   -5.726391484820322562697900883883421479133427298`20.*^-13}, 
  {1.1533476994996167543769190501787363201698880254`20.*^-12, 
   -4.85620083999838633421860652706836345334689695`20.*^-13}, 
  {8.743945467687351131729289724468200247392156448`20.*^-13, 
   -3.681661249552568897570227252407663262059855344`20.*^-13}, 
  {6.123913365699872473788574543015429628743054408`20.*^-13, 
   -2.578489838189419988963610333901233527891812389`20.*^-13}, 
  {4.067026090667368833249421253430637278108282005`20.*^-13, 
   -1.71243203817573424557870368565500516972980295`20.*^-13}, 
  {2.609845628609431146119996359126980307466226648`20.*^-13, 
   -1.09888236994081311415578794068504433998577964`20.*^-13}, 
  {1.638870909428350323278805698456888814437448431`20.*^-13, 
   -6.90050909232989609801602399350268974499978288`20.*^-14}, 
  {1.015377579595864437004491561286561628074664538`20.*^-13, 
   -4.27527401935100815580838552120657527610385072`20.*^-14}, 
  {6.23893563543293430312926686137369514930300463`20.*^-14, 
   -2.62692026755070918026495446794681901023284403`20.*^-14}, 
  {3.81408149733287397199241095442050155992050057`20.*^-14, 
   -1.60592905150857851452312040186126381470336877`20.*^-14}, 
  {2.32447834899936812620441989519529319236136279`20.*^-14, 
   -9.787277258944707899808083769243339757311002`20.*^-15}, 
  {1.41397961543077662699114674532977907069270269`20.*^-14, 
   -5.9535983807611647452258810329674908239692752`20.*^-15}, 
  {8.5913951465490530847588051072710202033941038`20.*^-15, 
   -3.6174295353890749830563389925351664014290968`20.*^-15}, 
  {5.216537799178944514580888844512504344462083`20.*^-15, 
   -2.1964369680753450587709005661105281450366659`20.*^-15}, 
  {3.1660501108377921948842769718843836344114488`20.*^-15, 
   -1.3330737308790703978460113565828983723837678`20.*^-15}, 
  {1.9210648211456486819745213862069416255205`20.*^-15, 
   -8.08869398377115234515587952087133316008632`20.*^-16}, 
  {1.1654638157582247894448482118252550765604831`20.*^-15, 
   -4.907216066350420166083571418211600322359933`20.*^-16}, 
  {7.069922393992456663597209196802573924666951`20.*^-16, 
   -2.976809429049455437304088082864241652491349`20.*^-16}, 
  {4.288502573314243434424260624856191222887424`20.*^-16, 
   -1.805685294027049867126004473623659462268394`20.*^-16}, 
  {1.53788463623628549056493987949758604107`20.*^-20, 
   -6.4753037315212020655365889663056254356`20.*^-21}, 
  {4.18003537494854999686489683840947154336`20.*^-20, 
   -1.76001489471517894604837761617240907089`20.*^-20}, 
  {1.136086314793093825528504008513994812087`20.*^-19, 
   -4.78352132544460558117264845690103078774`20.*^-20}, 
  {3.087463014599739138973149933468612989415`20.*^-19, 
   -1.299984427199890163778168393039415995545`20.*^-19}, 
  {8.389280583900012264849314689863586619217`20.*^-19, 
   -3.532328666905268322041816711521510155456`20.*^-19}, 
  {2.2789586873427353239558074750017358101134`20.*^-18, 
   -9.595615525653622416656031473691519200467`20.*^-19}, 
  {6.1882078555211858348619445275506023782789`20.*^-18, 
   -2.6055612023247098252050292747581483698012`20.*^-18}, 
  {1.67915723232446785308781362612385523923172`20.*^-17, 
   -7.0701357150503909603697415836793904809758`20.*^-18}, 
  {4.55114418228163578239713315467864070429798`20.*^-17, 
   -1.91627123464489927679879290723311187549394`20.*^-17}, 
  {1.231208755537886056515406956034644100836434`20.*^-16, 
   -5.18403686542267813269645034119850147720603`20.*^-17}, 
  {3.320461786655051150704226559132681129269371`20.*^-16, 
   -1.398089173328442589770200656476918370218688`20.*^-16}, 
  {8.909661168529473086936337769210307919415427`20.*^-16, 
   -3.751436281486093931341615902825392808174924`20.*^-16}, 
  {2.3709534208622630749267396821747643643284738`20.*^-15, 
   -9.982961772051633999691535503893744691909366`20.*^-16}, 
  {6.2249552446132817264271459244346543383825229`20.*^-15, 
   -2.621033787205592305864061441867222879318957`20.*^-15}, 
  {1.59933430445688943474795576304967168870453503`20.*^-14, 
   -6.7340391766605870936756032128407228998085692`20.*^-15}, 
  {3.97035271420207116142345373230600628681940251`20.*^-14, 
   -1.67172745861139838375724367676042369971343267`20.*^-14}, 
  {9.34633737203349946960518734348570669850210795`20.*^-14, 
   -3.93529994611936819772849993409924492568509809`20.*^-14}, 
  {2.032472568541264626016627585922695392256771459`20.*^-13, 
   -8.5577792359632194779647477302008227042390377`20.*^-14}, 
  {3.95128394945479368348626286294495680658248164`20.*^-13, 
   -1.663698505033597340415268573871560760666308054`20.*^-13}, 
  {6.63171802198878523862875862052315053753019228`20.*^-13, 
   -2.792302325047909574159477313904484436854817799`20.*^-13}, 
  {9.34422950252593712062814433298800767688197289`20.*^-13, 
   -3.934412422116184050790797613889687442897672795`20.*^-13}, 
  {1.0933854564195854966405788560801958959342317144`20.*^-12, 
   -4.603728237556149459539279394021877456565186168`20.*^-13}, 
  {1.0740703358941232066090330235525585275278222438`20.*^-12, 
   -4.522401414291045080459086414958141168538198918`20.*^-13}, 
  {9.108910096086733731480458441974684444895689811`20.*^-13, 
   -3.835330566773361571149666712410393450482395715`20.*^-13}, 
  {6.906061116755044994220073225406486228020093965`20.*^-13, 
   -2.907815207054755787040030831750099464429513255`20.*^-13}, 
  {4.836879796284079837009922163754416978167366492`20.*^-13, 
   -2.036580966856454668214704068949228201333627993`20.*^-13}, 
  {3.212348822327105298390390854301236701068299305`20.*^-13, 
   -1.352567925190360125638059307074204926765599712`20.*^-13}, 
  {2.061422063366633771716491083735660811845387574`20.*^-13, 
   -8.67967184575424745985890982625541394461215815`20.*^-14}, 
  {1.294496705946290639926717723256863812753244506`20.*^-13, 
   -5.45051244608964479969144304529205815896102945`20.*^-14}, 
  {8.02022139198753930009870990805135190005135389`20.*^-14, 
   -3.37693532294212181056787785602162185265320164`20.*^-14}, 
  {4.92800223419245917976037031090512613702265726`20.*^-14, 
   -2.07494830913366702305699802564426363664111887`20.*^-14}, 
  {3.01266849411677283034173831142030619359049944`20.*^-14, 
   -1.26849199752285171803862665744012892361705234`20.*^-14}, 
  {1.83606260647927174849577020115752954131934268`20.*^-14, 
   -7.7307899220179863094558745311895980687130221`20.*^-15}, 
  {1.11687738370257769978788603104561153824249913`20.*^-14, 
   -4.7026416155898008412121517096657327925999962`20.*^-15}, 
  {6.7861939261842036853172075243059747186716717`20.*^-15, 
   -2.8573448110249278675019821154972525131249145`20.*^-15}, 
  {4.1204539669445405632150673121829710456716814`20.*^-15, 
   -1.7349279860819118160905546577612509665986028`20.*^-15}, 
  {2.5008092956293707188454545816788347545751282`20.*^-15, 
   -1.0529723350018403026717703501805620019263693`20.*^-15}, 
  {1.5174167017157193291225403175932005331178884`20.*^-15, 
   -6.389122954592502438410696074076633823654268`20.*^-16}, 
  {9.205802759233839174601252918092929176110434`20.*^-16, 
   -3.876127477572142810358422281302285968888602`20.*^-16}, 
  {5.58441308663545174549906417413269266258367`20.*^-16, 
   -2.351331825951769155999605968055870594772067`20.*^-16}, 
  {3.387416321575870887034385947405203113249968`20.*^-16, 
   -1.426280556452998268225004609433769731894728`20.*^-16}, 
  {1.21470982679428851489052345286880219539`20.*^-20, 
   -5.1145676917654253258548355910265355593`20.*^-21}, 
  {3.30163252405857457151471187623492590715`20.*^-20, 
   -1.39016106276150508274303657946733722408`20.*^-20}, 
  {8.97346325585935425795298507084634002565`20.*^-20, 
   -3.77830031825657021387494108246161685296`20.*^-20}, 
  {2.438655745477036536927504063567855531364`20.*^-19, 
   -1.026802419148225910285264868870676013198`20.*^-19}, 
  {6.626335311615461823759308599433320356444`20.*^-19, 
   -2.790035920680194452109182568182450676406`20.*^-19}, 
  {1.800052068813805028126275328234702721571`20.*^-18, 
   -7.579166605531810644742211908356643038181`20.*^-19}, 
  {4.8877995523553097901979559401007683857216`20.*^-18, 
   -2.0580208641496041221886130274108498466197`20.*^-18}, 
  {1.32629355703510554016321559357247003222215`20.*^-17, 
   -5.5843939243583391164766972360946106619889`20.*^-18}, 
  {3.59474892796740784420310977925715559254354`20.*^-17, 
   -1.51357849598627698703288832810827603896565`20.*^-17}, 
  {9.72476526875467539729876299098391550677294`20.*^-17, 
   -4.094638007896705430441584417256385476536`20.*^-17}, 
  {2.622678413679665137955895389094786506601691`20.*^-16, 
   -1.104285647865122163349850690145173265937556`20.*^-16}, 
  {7.037304088392329510958665708221852866447151`20.*^-16, 
   -2.963075405638875583561543456093411733240908`20.*^-16}, 
  {1.8726898388389915715693594616139120567267212`20.*^-15, 
   -7.885009847743122406607829312058577080954611`20.*^-16}, 
  {4.9167193308731995692835234184364780254552569`20.*^-15, 
   -2.0701976129992419239088519656574644317706348`20.*^-15}, 
  {1.26320193403891811564180278218561501705385644`20.*^-14, 
   -5.3187449854270236448075906618341684928583436`20.*^-15}, 
  {3.135842113321621811541619192466106395707072`20.*^-14, 
   -1.32035457403015655222805018630151848240297772`20.*^-14}, 
  {7.38167204992640773737986033724856188539016789`20.*^-14, 
   -3.1080724420742769420546780367362365833221759`20.*^-14}, 
  {1.605177407505001827820944309923602330147794326`20.*^-13, 
   -6.75864171581053401187766025230990454799071301`20.*^-14}, 
  {3.120473562645749800217653611792665740200103918`20.*^-13, 
   -1.313883605324526231670590994439017153768464807`20.*^-13}, 
  {5.237153543438446240092597440722223160380757152`20.*^-13, 
   -2.205117281447766837933725238198830804370845106`20.*^-13}, 
  {7.379172569336110770632602899642520564463843323`20.*^-13, 
   -3.107020029194151903424253852481061290300565609`20.*^-13}, 
  {8.634606445034900206511263889625634681288869905`20.*^-13, 
   -3.63562376633048429747842690089500407633215575`20.*^-13}, 
  {8.48232658157145807876017391548946989858992816`20.*^-13, 
   -3.571505929082719191056915332837671536248390801`20.*^-13}, 
  {7.193906043084629753700581476088077392474258894`20.*^-13, 
   -3.029013070772475685768665884668664165252319531`20.*^-13}, 
  {5.454358888561041073839268518237587880787383644`20.*^-13, 
   -2.296572163604648873195481481363194897173635212`20.*^-13}, 
  {3.820237760742686563524451602803970461199143941`20.*^-13, 
   -1.608521162417973289905032253812198088925955341`20.*^-13}, 
  {2.537208908645502782750449478469680257436467572`20.*^-13, 
   -1.06829848785073801378966293830302326628903898`20.*^-13}, 
  {1.628193827868737980474828719041155882904911916`20.*^-13, 
   -6.85555295944731781252559460648907740170489225`20.*^-14}, 
  {1.022454007871121758296516391616984862933724276`20.*^-13, 
   -4.30506950682577582440638480680835731761568115`20.*^-14}, 
  {6.33477926084280132906547898652748114415598141`20.*^-14, 
   -2.66727547824960055960651746801157100806567634`20.*^-14}, 
  {3.89239988669605322467905931874208237315711981`20.*^-14, 
   -1.6389052154509697788122355026282452097503662`20.*^-14}, 
  {2.37957160441378335944033159452115614757738853`20.*^-14, 
   -1.00192488606896141450119225032469732529574248`20.*^-14}, 
  {1.45022522294049383795778503647939448002201643`20.*^-14, 
   -6.1062114650126056335064633114921872843032272`20.*^-15}, 
  {8.8217306245297741796115881973028174682090578`20.*^-15, 
   -3.7144128945388522861522476620222389339827612`20.*^-15}, 
  {5.3601230612340661492197324259873667578788108`20.*^-15, 
   -2.25689392051960679967146628462625968752792`20.*^-15}, 
  {3.2545704882640701404144332507831949988430559`20.*^-15, 
   -1.3703454687427663749113403161192399995128654`20.*^-15}, 
  {1.975282716797952143711602836800546497054271`20.*^-15, 
   -8.316979860201903762996222470739143145491671`20.*^-16}, 
  {1.1985429268302187795673324500175501301657079`20.*^-15, 
   -5.046496534021973808704557684284421600697713`20.*^-16}, 
  {7.271272589366608761773039690795566360779857`20.*^-16, 
   -3.061588458680677373378121975071817415065202`20.*^-16}, 
  {4.410890869633137118121381236837375037087428`20.*^-16, 
   -1.857217208266584049735318415510473699826285`20.*^-16}, 
  {2.675576436602145953218405638116442979154248`20.*^-16, 
   -1.126558499621956190828802373943765464907043`20.*^-16}}, 
 {{8.879568626579318547724792272668`20.*^-8, 
   -3.738765737507081493778859904283`20.*^-8}, 
  {1.4639435349216475711891899952273`20.*^-7, 
   -6.163972778617463457638694716748`20.*^-8}, 
  {2.4134993967483141599933770577159`20.*^-7, 
   -1.0162102723150796463130008664067`20.*^-7}, 
  {3.9788196476925797310360774872096`20.*^-7, 
   -1.6752924832389809393836115735619`20.*^-7}, 
  {6.5589640538319806758814804311621`20.*^-7, 
   -2.761669075297676074055360181542`20.*^-7}, 
  {1.08111846693203164578136076158456`20.*^-6, 
   -4.5520777555032911401320453119349`20.*^-7}, 
  {1.78172432374100803268157548301147`20.*^-6, 
   -7.501997152593718032343475717943`20.*^-7}, 
  {2.93556052494020541735178448352815`20.*^-6, 
   -1.23602548418534964941127767727503`20.*^-6}, 
  {4.83447508382014375876613114765354`20.*^-6, 
   -2.03556845634532368790152890427518`20.*^-6}, 
  {7.95593215424109863897097185410668`20.*^-6, 
   -3.34986617020677837430356709646598`20.*^-6}, 
  {0.00001307711806820023407033175692394627`20., 
   -5.50615497608430908224495028376685`20.*^-6}, 
  {0.00002145247752150596696608110290334119`20., 
   -9.03262211431830188045520122245945`20.*^-6}, 
  {0.00003507846207063814256969155011669476`20., 
   -0.00001476987876658448108197538952281883`20.}, 
  {0.00005705766814100276500868616667148866`20., 
   -0.00002402428132252748000365733333536364`20.}, 
  {0.00009201810619123106760970258616728163`20., 
   -0.00003874446576472887057250635207043436`20.}, 
  {0.00014637695805637175671613894102634067`20., 
   -0.00006163240339215652914363744885319606`20.}, 
  {0.00022786832456488419197370965881852132`20., 
   -0.00009594455771153018609419354055516688`20.}, 
  {0.00034321293518958546945222212030024272`20., 
   -0.00014451070955350967134830405065273379`20.}, 
  {0.00049282319163590032963253129295592931`20., 
   -0.00020750450174143171774001317598144392`20.}, 
  {0.00066410390789140693940334680460413611`20., 
   -0.0002796226980595397639593039177280573`20.}, 
  {0.00083088356371778837091465318038412257`20., 
   -0.00034984571103906878775353818121436739`20.}, 
  {0.00096617754241811278187156220072430292`20., 
   -0.00040681159680762643447223671609444335`20.}, 
  {0.0010585517313180399565236435323166607`20., 
   -0.00044570599213391156064153411887017291`20.}, 
  {0.00111381797198433629982200809058183576`20., 
   -0.0004689759882039310736092665644555098`20.}, 
  {0.00114439670947081272935543025086914859`20., 
   -0.00048185124609297378078123378983964152`20.}, 
  {0.00116082872718713344238077414957786643`20., 
   -0.00048876999039458250205506279982225953`20.}, 
  {0.00116969735798473768838401764412036666`20., 
   -0.00049250415073041586879327058699804913`20.}, 
  {0.0011745857656241368175783542315094445`20., 
   -0.00049456242763121550213825441326713453`20.}, 
  {0.00117734844523854130762022193001657255`20., 
   -0.00049572566115307002426114607579645161`20.}, 
  {0.00117894446377743099936666865872491221`20., 
   -0.0004963976689589183155228078563052262`20.}, 
  {0.0011798819895640803954357233887793989`20., 
   -0.00049679241665856016649925195317027321`20.}, 
  {0.0011804391264553077765097003690049421`20., 
   -0.00049702700061276116905671594484418615`20.}, 
  {0.00118077275302822408424516021321057913`20., 
   -0.00049716747495925224599796219503603332`20.}, 
  {0.00118097351390550047240171820882985709`20., 
   -0.00049725200585494756732703924582309771`20.}, 
  {0.00118109469199947516462840853426549568`20., 
   -0.00049730302821030533247511938284862977`20.}, 
  {0.00118116797263885576409020894614522022`20., 
   -0.00049733388321636032172219324048219798`20.}, 
  {0.00118121233938743092057927739976327925`20., 
   -0.00049735256395260249287548522095295967`20.}, 
  {0.00118123921963888738509686073402940158`20., 
   -0.00049736388195321574109341504590711644`20.}, 
  {0.00118125551245973885655136608367500861`20., 
   -0.00049737074208831109749531203523158256`20.}, 
  {0.00118126539055240764637585578013054856`20., 
   -0.00049737490128522427215825506531812571`20.}, 
  {0.00118127138044553445724139261949038906`20., 
   -0.00049737742334548819252269162925911118`20.}, 
  {8.044788319334831097444304888018`20.*^-8, 
   -3.387279292351507830502865216008`20.*^-8}, 
  {1.3263149509805555280195551835949`20.*^-7, 
   -5.584484004128654854819179720398`20.*^-8}, 
  {2.1865975218554688635035362355433`20.*^-7, 
   -9.20672640781250047790962625492`20.*^-8}, 
  {3.6047469761839387295501814237898`20.*^-7, 
   -1.5177882004985005177053395468588`20.*^-7}, 
  {5.9422911860883866713426510994123`20.*^-7, 
   -2.5020173415108996510916425681738`20.*^-7}, 
  {9.7946497270534732473638982307587`20.*^-7, 
   -4.1240630429698834725742729392668`20.*^-7}, 
  {1.6141767950897407346210309011872`20.*^-6, 
   -6.7965338740620662510359195839462`20.*^-7}, 
  {2.65945925969266336068723463235703`20.*^-6, 
   -1.11977231987059509923673037151875`20.*^-6}, 
  {4.37963574004900210993655366200237`20.*^-6, 
   -1.84405715370484299365749627873782`20.*^-6}, 
  {7.20704649389055201584468097268232`20.*^-6, 
   -3.03454589216444295403986567270834`20.*^-6}, 
  {0.00001184517670258713804356564991752539`20., 
   -4.98744282214195286044869470211597`20.*^-6}, 
  {0.00001942884081363785997478503992095619`20., 
   -8.18056455311067788412001680882366`20.*^-6}, 
  {0.00003176233182814048048969188458878563`20., 
   -0.0000133736134013223075746071093005413`20.}, 
  {0.000051645054912093625787359367754428`20., 
   -0.00002174528627877626348941447063344338`20.}, 
  {0.0000832413255227197740099189564701635`20., 
   -0.00003504897916746095747786061325059517`20.}, 
  {0.00013229807569152792490040914637856654`20., 
   -0.00005570445292274859995806700900150169`20.}, 
  {0.0002056808061177049622154086817475836`20., 
   -0.00008660244468113893145911944494635099`20.}, 
  {0.00030922869533162426393928972058584346`20., 
   -0.0001302015559291049532375956718256183`20.}, 
  {0.00044300529031657472026509616015538519`20., 
   -0.00018652854329118935590109312006542536`20.}, 
  {0.00059547465159704085933797979457476788`20., 
   -0.00025072616909349088814230728192621804`20.}, 
  {0.00074329837889405346053590935309960497`20., 
   -0.00031296773848170672022564604341035999`20.}, 
  {0.00086275076137812699986850873055293693`20., 
   -0.00036326347847500084204989841286439449`20.}, 
  {0.00094395560427120182832093158349307034`20., 
   -0.00039745499127208498034565540357602961`20.}, 
  {0.00099222447770943432408492639126299589`20., 
   -0.0004177787274566039259304953226370509`20.}, 
  {0.00101867168834586591847243430055415646`20., 
   -0.00042891439509299617619891970549648695`20.}, 
  {0.00103270554675275578946859837815608872`20., 
   -0.00043482338810642349030256773817098472`20.}, 
  {0.00104017711109935416204560459431006013`20., 
   -0.00043796930993657017349288614497265691`20.}, 
  {0.00104424358569081045785494760204910165`20., 
   -0.00043968150976455177172839899033646384`20.}, 
  {0.00104651806789503304002579504449432043`20., 
   -0.00044063918648211917474770317662918755`20.}, 
  {0.00104782199767835879987782105096793671`20., 
   -0.00044118820954878265258013517935492072`20.}, 
  {0.00104858388914070919024616312369262405`20., 
   -0.00044150900595398281694575289418636801`20.}, 
  {0.00104903507071528245054301079117322151`20., 
   -0.00044169897714327682128126770154661958`20.}, 
  {0.00104930464505774631169734509980774871`20., 
   -0.00044181248212957739439888214728747315`20.}, 
  {0.00104946663515215549716670358648495302`20., 
   -0.00044188068848511810407019098378313813`20.}, 
  {0.00104956432670633367805288339672369113`20., 
   -0.000441921821771087864443319324936291`20.}, 
  {0.0010496233727814723695904932647356801`20., 
   -0.00044194668327640941877494453252028637`20.}, 
  {0.00104965910978810897739854383530376027`20., 
   -0.00044196173043709851679938687802263592`20.}, 
  {0.00104968075729376279315418239315039367`20., 
   -0.00044197084517632117606491890237911312`20.}, 
  {0.00104969387683026313603854997542967089`20., 
   -0.00044197636919168974148991577912828247`20.}, 
  {0.00104970183042606134171131706079105575`20., 
   -0.00044197971807413109124687034138570767`20.}, 
  {0.00104970665312546963545208183353248589`20., 
   -0.00044198174868440826755877129832946773`20.}, 
  {7.275121716384315237924620796655`20.*^-8, 
   -3.063209143740764310705103493328`20.*^-8}, 
  {1.199421767529704491490494117446`20.*^-7, 
   -5.050196915914545227328396283984`20.*^-8}, 
  {1.9773952364011021347490515230673`20.*^-7, 
   -8.325874679583587935785480097126`20.*^-8}, 
  {3.2598557391883085936581691718107`20.*^-7, 
   -1.3725708375529720394350185986571`20.*^-7}, 
  {5.373729675076359720113099314418`20.*^-7, 
   -2.2626230210847830400476207639654`20.*^-7}, 
  {8.857435105062068231081514420854`20.*^-7, 
   -3.7294463600261339920343218614122`20.*^-7}, 
  {1.459706457337844359928529262631`20.*^-6, 
   -6.1461324519488183575938074216042`20.*^-7}, 
  {2.40491721124179579834261973211653`20.*^-6, 
   -1.01259672052286138877583988720697`20.*^-6}, 
  {3.96033759166616895840276554177841`20.*^-6, 
   -1.66751056491207114038011180706459`20.*^-6}, 
  {6.51674733613272430252645371785913`20.*^-6, 
   -2.74389361521377865369534893383541`20.*^-6}, 
  {0.00001070979684904383668288091828244119`20., 
   -4.50938814696582597173933401365945`20.*^-6}, 
  {0.00001756431612548957060642150890301428`20., 
   -7.39550152652192446586168795916391`20.*^-6}, 
  {0.00002870825973344749686674847796956437`20., 
   -0.00001208768830881999868073620125034289`20.}, 
  {0.00004666364858156447832648500995061544`20., 
   -0.00001964785203434293824273053050552228`20.}, 
  {0.00007517269821550134107243062577302857`20., 
   -0.00003165166240652688045154973716759096`20.}, 
  {0.00011937731092992255998902137257836767`20., 
   -0.00005026413091786213052169320950668113`20.}, 
  {0.00018537028240741236266716905763959798`20., 
   -0.00007805064522417362638617644532193598`20.}, 
  {0.00027822989663784584611794974348895809`20., 
   -0.00011714943016330351415492620778482446`20.}, 
  {0.00039776731914344498914282959515522337`20., 
   -0.00016748097648145052174434930322325196`20.}, 
  {0.00053345970448195646378350401929561138`20., 
   -0.00022461461241345535317200169233499426`20.}, 
  {0.00066450949761979498444269579006797011`20., 
   -0.00027979347268201894081797717476546109`20.}, 
  {0.00077003811137182650300255047355830725`20., 
   -0.00032422657320919010652738967307718202`20.}, 
  {0.00084149364171212075830603860854865416`20., 
   -0.00035431311229984031928675309833627543`20.}, 
  {0.00088371071339998518702958151365722152`20., 
   -0.00037208872143157271032824484785567222`20.}, 
  {0.00090662697851601533482223863118562711`20., 
   -0.00038173767516463803571462679207815879`20.}, 
  {0.00091863748967825752283398566497815223`20., 
   -0.00038679473249610843066694133262237987`20.}, 
  {0.0009249439624153701359861960885050847`20., 
   -0.00038945008943805058357313519516003568`20.}, 
  {0.00092833123116403778727375562522962091`20., 
   -0.00039087630785854222622052868430720881`20.}, 
  {0.00093020492939155653221611298899837759`20., 
   -0.00039166523342802380303836336378879055`20.}, 
  {0.00093127012680001391144426317355781318`20., 
   -0.00039211373760000585745021607307697397`20.}, 
  {0.00093188887695986508620776662328806527`20., 
   -0.00039237426398310108892958594664760644`20.}, 
  {0.00093225386089744155398883716815780437`20., 
   -0.00039252794143050170694266828132960184`20.}, 
  {0.00093247138528207215018414714102826342`20., 
   -0.00039261953064508301060385142780137407`20.}, 
  {0.00093260189127833435284361412950265288`20., 
   -0.00039267448053824604330257437031690647`20.}, 
  {0.00093268051846161515103828393023101037`20., 
   -0.00039270758672068006359506691799200436`20.}, 
  {0.00093272801310359064936379481479268434`20., 
   -0.00039272758446466974710054518517586708`20.}, 
  {0.00093275674812000687968112989455491031`20., 
   -0.00039273968341895026512889679770733066`20.}, 
  {0.00093277415029034901260604265807926439`20., 
   -0.00039274701064856800530780743498074289`20.}, 
  {0.00093278469548476233519407223259310987`20., 
   -0.00039275145073042624639750409793394099`20.}, 
  {0.00093279108787805778803590682227112`20., 
   -0.00039275414226444538443617129358784`20.}, 
  {0.00093279496373935485087007735602991202`20., 
   -0.00039275577420604414773476941306522612`20.}, 
  {6.56798670934131051608497154555`20.*^-8, 
   -2.765468088143709690983145913916`20.*^-8}, 
  {1.0828382226980688607407018994942`20.*^-7, 
   -4.559318832412921518908218524186`20.*^-8}, 
  {1.7851904576872067671043696410426`20.*^-7, 
   -7.516591400788239019386819541233`20.*^-8}, 
  {2.9429880717953436340645970508035`20.*^-7, 
   -1.2391528723348815301324619161279`20.*^-7}, 
  {4.8513696378745356666149204347515`20.*^-7, 
   -2.0426819527892781754168086041058`20.*^-7}, 
  {7.9963895309074236582560823760992`20.*^-7, 
   -3.3669008551189152245288767899363`20.*^-7}, 
  {1.31779309973103957266174650369943`20.*^-6, 
   -5.5486025251833245164705115945241`20.*^-7}, 
  {2.17107492331677284382993055151015`20.*^-6, 
   -9.1413680981758856582312865326745`20.*^-7}, 
  {3.57515882845625922305349546815569`20.*^-6, 
   -1.50533003303421440970673493396028`20.*^-6}, 
  {5.88267751479653028008137435646001`20.*^-6, 
   -2.47691684833538117056057867640419`20.*^-6}, 
  {9.66705716917998311014616948306212`20.*^-6, 
   -4.07033986070736130953522925602615`20.*^-6}, 
  {0.00001585234439303467984915337868140035`20., 
   -6.67467132338302309438036997111595`20.*^-6}, 
  {0.00002590518253225723083832972783032811`20., 
   -0.0000109074452767398866687704117180329`20.}, 
  {0.00004209455792848794905234796037307707`20., 
   -0.0000177240243909422943378307201570851`20.}, 
  {0.00006777942310996246951272827632754681`20., 
   -0.00002853870446735261874220137950633549`20.}, 
  {0.00010755657439674956669202592742168494`20., 
   -0.00004528697869336823860716881154597262`20.}, 
  {0.00016683207696049789175775862138114289`20., 
   -0.00007024508503599911231905626163416543`20.}, 
  {0.00025002727495502736859090515789228089`20., 
   -0.00010527464208632731309090743490201299`20.}, 
  {0.00035677629672913584514209689216879091`20., 
   -0.00015022159862279404005983027038685932`20.}, 
  {0.00047751352795309443303522524881815978`20., 
   -0.00020105832755919765601483168371290937`20.}, 
  {0.00059371600401083336507551709419656976`20., 
   -0.00024998568589929825897916509229329252`20.}, 
  {0.00068699533398593747979517469915487336`20., 
   -0.00028926119325723683359796829438099933`20.}, 
  {0.00074992901240473902073813507864667072`20., 
   -0.00031575958417041642978447792785122977`20.}, 
  {0.00078690263259561025377693055840527679`20., 
   -0.00033132742425078326474818128774959022`20.}, 
  {0.00080679549451927593541871788444980863`20., 
   -0.00033970336611337934122893384608412993`20.}, 
  {0.00081709626929049086557295876323987652`20., 
   -0.00034404053443810141708335105820626379`20.}, 
  {0.00082243032971384677637209651386067032`20., 
   -0.0003462864546163565374198301110992296`20.}, 
  {0.00082525636261646358581762535845118865`20., 
   -0.00034747636320693203613373699303207944`20.}, 
  {0.00082680130269920202689420330460576835`20., 
   -0.00034812686429440085342913823351821826`20.}, 
  {0.00082767164658784156646333729100289873`20., 
   -0.00034849332487909118587929991200122053`20.}, 
  {0.00082817394509021707233021259223832198`20., 
   -0.0003487048189853545567706158283108724`20.}, 
  {0.00082846894850477883662907407261766589`20., 
   -0.00034882903094938056279118908320743827`20.}, 
  {0.00082864427005530118108503449892756336`20., 
   -0.00034890285054960049729896189428528983`20.}, 
  {0.00082874926862421877653508460060238202`20., 
   -0.00034894706047335527433056193709573979`20.}, 
  {0.00082881245798875062928330493452935388`20., 
   -0.00034897366652157921232981260401235953`20.}, 
  {0.00082885060137427427445434070255091005`20., 
   -0.00034898972689443127345445924317933055`20.}, 
  {0.00082887366908243906877874499634914675`20., 
   -0.00034899943961365855527526105109437759`20.}, 
  {0.00082888763551940595375387216569794478`20., 
   -0.00034900532021869724368584091187281886`20.}, 
  {0.00082889609744829238964227521472772552`20., 
   -0.00034900888313612311142832640620114757`20.}, 
  {0.00082890122650243321752675565020937306`20., 
   -0.0003490110427378666179060023790355255`20.}, 
  {0.00082890433619268712832377593923344294`20., 
   -0.00034901235208113142245211618494039703`20.}, 
  {5.920403698574237084668326931014`20.*^-8, 
   -2.492801557294415614597190286742`20.*^-8}, 
  {9.760730286855532622618716795115`20.*^-8, 
   -4.109781173412855841102617597942`20.*^-8}, 
  {1.6091730942960166264171439269101`20.*^-7, 
   -6.77546566019375421649323758699`20.*^-8}, 
  {2.6528081015152837414589654647242`20.*^-7, 
   -1.1169718322169615753511433535681`20.*^-7}, 
  {4.3730078933830717182787970242934`20.*^-7, 
   -1.8412664814244512498015987470708`20.*^-7}, 
  {7.2078786726045563470997848108585`20.*^-7, 
   -3.0348962832019184619367514993088`20.*^-7}, 
  {1.18783700633325779807700072386864`20.*^-6, 
   -5.0014189740347696761136872583941`20.*^-7}, 
  {1.95694223230581900424906204970219`20.*^-6, 
   -8.2397567676034484389434191566406`20.*^-7}, 
  {3.22246315728991312229763590287339`20.*^-6, 
   -1.35682659254312131465163616963091`20.*^-6}, 
  {5.30212900106215947762671557491444`20.*^-6, 
   -2.23247536886827767479019603154291`20.*^-6}, 
  {8.71246533040083186668543829818222`20.*^-6, 
   -3.66840645490561341755176349397147`20.*^-6}, 
  {0.00001428544537705569155471611348907623`20., 
   -6.01492436928660697040678462697947`20.*^-6}, 
  {0.00002334057275577213833951459754536419`20., 
   -9.82760958137774245874298844015334`20.*^-6}, 
  {0.0000379166237747329199561812603905515`20., 
   -0.00001596489422094017682365526753286379`20.}, 
  {0.00006102534677164579049677674533262132`20., 
   -0.00002569488285121928020916915592952477`20.}, 
  {0.00009677325209988842452507197059565269`20., 
   -0.00004074663246311091558950398761922218`20.}, 
  {0.00014995654057606266015360860614110603`20., 
   -0.000063139596032026383222572044690992`20.}, 
  {0.00022442904178735933566640816121708477`20., 
   -0.00009449643864730919396480343630193044`20.}, 
  {0.00031970611411137023860546836448841517`20., 
   -0.00013461310067847167941282878504775374`20.}, 
  {0.00042711788888579233622722231976576965`20., 
   -0.00017983911110980729946409360832242931`20.}, 
  {0.0005301746614120255615700347523542894`20., 
   -0.00022323143638401076276633042204391134`20.}, 
  {0.00061266852101293221420661713185740705`20., 
   -0.00025796569305807672177120721341364506`20.}, 
  {0.00066814319906561917285186226108423174`20., 
   -0.00028132345223815544120078410993020283`20.}, 
  {0.00070056564828850208178893055413918167`20., 
   -0.00029497500980568508706902339121649754`20.}, 
  {0.00071786455376226864646323432724301463`20., 
   -0.00030225875947884995640557234831284827`20.}, 
  {0.00072671806296255148089410169685940277`20., 
   -0.0003059865528263374656396217670986959`20.}, 
  {0.00073123962573001448065220626127882913`20., 
   -0.00030789036872842714974829737317003331`20.}, 
  {0.00073360176886363968354088317387491509`20., 
   -0.00030888495531100618254352975742101687`20.}, 
  {0.00073487716241810197839529705866843084`20., 
   -0.00030942196312341135932433560364986563`20.}, 
  {0.00073558864005043961061933045600512207`20., 
   -0.0003097215326528166781555075604232093`20.}, 
  {0.0007359963444478237723789794153103043`20., 
   -0.00030989319766224158837009659592012814`20.}, 
  {0.00073623463647724329556088920078541542`20., 
   -0.00030999353114831296655195334769912227`20.}, 
  {0.00073637580787644669148044062032781168`20., 
   -0.00031005297173745123851808026119065755`20.}, 
  {0.0007364601849302822278082393128132188`20., 
   -0.00031008849891801356960346918434240792`20.}, 
  {0.00073651090057129762801915330918538993`20., 
   -0.00031010985287212531706069613018332208`20.}, 
  {0.00073654149075251166546858172287773779`20., 
   -0.00031012273294842596440782388331694223`20.}, 
  {0.00073655998181399917488936468905047938`20., 
   -0.00031013051865852596837446934275809658`20.}, 
  {0.00073657117406970755337517162012289365`20., 
   -0.00031013523118724528563165120847279732`20.}, 
  {0.00073657795399665636049791784119579988`20., 
   -0.00031013808589332899389386014366138942`20.}, 
  {0.00073658206309471139137994755753793464`20., 
   -0.00031013981603987848058103055054228828`20.}, 
  {0.00073658455423484021621521839787375136`20., 
   -0.00031014086494098535419588143068368479`20.}, 
  {5.329114085170357287841419439077`20.*^-8, 
   -2.24383750954541359488059765856`20.*^-8}, 
  {8.785889070062854523641803645162`20.*^-8, 
   -3.69932171371067558890181206112`20.*^-8}, 
  {1.448457252143633716337735046347`20.*^-7, 
   -6.098767377446878805632568616198`20.*^-8}, 
  {2.3878550413263586119657112038403`20.*^-7, 
   -1.0054126489795194155645099805644`20.*^-7}, 
  {3.9362354822991684383828352429167`20.*^-7, 
   -1.6573623083364919740559306285966`20.*^-7}, 
  {6.4879293920532772759832485308536`20.*^-7, 
   -2.7317597440224325372561046445701`20.*^-7}, 
  {1.06918272779481484831759185956373`20.*^-6, 
   -4.5018220117676414666003867771104`20.*^-7}, 
  {1.76143742865691943035744709911359`20.*^-6, 
   -7.4165786469765028646629351541626`20.*^-7}, 
  {2.90046428204323581148760730997865`20.*^-6, 
   -1.2212481187550466574684662357805`20.*^-6}, 
  {4.77214897661294367697450706348833`20.*^-6, 
   -2.00932588488966049556821350041615`20.*^-6}, 
  {7.8411322416203128080126846664921`20.*^-6, 
   -3.30152936489276328758428828062825`20.*^-6}, 
  {0.00001285550313314889977505233373152392`20., 
   -5.41284342448374727370624578169429`20.*^-6}, 
  {0.00002100090436698752704832001278805465`20., 
   -8.84248604925790612560842643707563`20.*^-6}, 
  {0.00003410717253437915815974458852589137`20., 
   -0.00001436091475131754027778719516879635`20.}, 
  {0.00005487216529099828164483045863136474`20., 
   -0.0000231040695962098027978233510026799`20.}, 
  {0.00008696206958917332767176423183747045`20., 
   -0.00003661560824807298007232178182630334`20.}, 
  {0.00013463178955922255909199737098982237`20., 
   -0.00005668706928809370909136731410097785`20.}, 
  {0.00020124449122358936515496613855497421`20., 
   -0.00008473452262045868006524890044419967`20.}, 
  {0.00028624132902487624027014028266025129`20., 
   -0.00012052266485257946958742748743589528`20.}, 
  {0.00038178412008403565909942891935454164`20., 
   -0.00016075120845643606698923322920191227`20.}, 
  {0.00047319855393947577862841901799943245`20., 
   -0.00019924149639556874889617642863133999`20.}, 
  {0.00054618812757078356962879373338389381`20., 
   -0.00022997394845085623984370262458269211`20.}, 
  {0.00059512572260191408796805086571979821`20., 
   -0.00025057925162185856335496878556623083`20.}, 
  {0.00062359099813414180601786184791478072`20., 
   -0.00026256463079332286569173130438517083`20.}, 
  {0.00063865985590907109051750063358785223`20., 
   -0.00026890941301434572232315816151067462`20.}, 
  {0.00064628590467644711203739807578909569`20., 
   -0.00027212038091639878401574655822698765`20.}, 
  {0.00065012763827797342733639535861347453`20., 
   -0.00027373795295914670624690330888988401`20.}, 
  {0.0006521061161732652938875702785409803`20., 
   -0.00027457099628348012374213485412251801`20.}, 
  {0.00065316054573454277899026402629854163`20., 
   -0.00027501496662507064378537432686254382`20.}, 
  {0.0006537426013412680281509376591927628`20., 
   -0.00027526004267000759080039480387063698`20.}, 
  {0.00065407356376003832754182442675379722`20., 
   -0.00027539939526738455896497870600159883`20.}, 
  {0.00065426597021456378133843955706165499`20., 
   -0.00027548040851139527635302718192069685`20.}, 
  {0.00065437955699386200136158935735202269`20., 
   -0.0002755282345237313689943534136219043`20.}, 
  {0.00065444729451154118771113435437075945`20., 
   -0.00027555675558380681587837235973505661`20.}, 
  {0.00065448795154692582224637194766253252`20., 
   -0.00027557387433554771463005134638422421`20.}, 
  {0.00065451245334066462300320693106674931`20., 
   -0.0002755841908802798412645081815017892`20.}, 
  {0.0006545272562024595659439328300444617`20., 
   -0.00027559042366419350145007698107135228`20.}, 
  {0.00065453621314385867397171985017083792`20., 
   -0.00027559419500794049430388204217719492`20.}, 
  {0.0006545416379069729248142178653364263`20., 
   -0.00027559647911872544202703910119428477`20.}, 
  {0.0006545449252858276289869889738942774`20., 
   -0.0002755978632782432122050479890081168`20.}, 
  {0.00065454691811241086124328223041460608`20., 
   -0.00027559870236312036262875041280614992`20.}, 
  {4.790684906101310644796444015039`20.*^-8, 
   -2.017130486779499218861660637911`20.*^-8}, 
  {7.898198389687358260651210569523`20.*^-8, 
   -3.32555721671046663606366760822`20.*^-8}, 
  {1.302109673152103041769191031872`20.*^-7, 
   -5.482567044850960175870278028934`20.*^-8}, 
  {2.1465900701545776006156351017572`20.*^-7, 
   -9.038273979598221476276358323188`20.*^-8}, 
  {3.5385149410262418875344470482228`20.*^-7, 
   -1.4899010278005229000145040203044`20.*^-7}, 
  {5.8323570966833821300484691329934`20.*^-7, 
   -2.4557293038666872126519870033657`20.*^-7}, 
  {9.6114006408153309730181285144823`20.*^-7, 
   -4.0469055329748761991655277955716`20.*^-7}, 
  {1.58342181342787999478730800178596`20.*^-6, 
   -6.6670392144331789254202442180461`20.*^-7}, 
  {2.60728277388728103903533999854018`20.*^-6, 
   -1.0978032732156972795938273678064`20.*^-6}, 
  {4.28963331376683162978834674439901`20.*^-6, 
   -1.80616139527024489675298810290483`20.*^-6}, 
  {7.04792540243792812545073309947208`20.*^-6, 
   -2.96754753786860131597925604188298`20.*^-6}, 
  {0.00001155401672252181514194531056406029`20., 
   -4.86484914632497479660855181644646`20.*^-6}, 
  {0.00001887206028326722514638226554415101`20., 
   -7.94613064558620006163463812385306`20.*^-6}, 
  {0.00003064267199066161246442024211045869`20., 
   -0.00001290217768027857366922957562545629`20.}, 
  {0.00004928046075003936133056618553860519`20., 
   -0.00002074966768422709950760681496362324`20.}, 
  {0.00007805667690318216849850995470531216`20., 
   -0.00003286596922239249199937261250749987`20.}, 
  {0.00012074598243360958529472381816776637`20., 
   -0.00005084041365625666749251529186011214`20.}, 
  {0.00018028689360677976779165699639765808`20., 
   -0.00007591027099232832328069768269375079`20.}, 
  {0.00025608001333913453981528317548742818`20., 
   -0.00010782316351121454308011923178418028`20.}, 
  {0.00034105443920638872398443366875876181`20., 
   -0.0001436018691395320943092352289510576`20.}, 
  {0.00042215519808336697163614886625442208`20., 
   -0.00017774955708773346174153636473870403`20.}, 
  {0.00048676313267921555900831709998899245`20., 
   -0.00020495289797019602484560719999536523`20.}, 
  {0.00052996468668076590526515200876212333`20., 
   -0.00022314302597084880221690610895247299`20.}, 
  {0.00055498345510167312855776113423975326`20., 
   -0.0002336772442533360541295836354693698`20.}, 
  {0.00056813116393789258646080103501764948`20., 
   -0.00023921312165806003640454780421795767`20.}, 
  {0.00057471400175275911773420679688547688`20., 
   -0.0002419848428432669969407186513202008`20.}, 
  {0.00057798596816045350790806139437181946`20., 
   -0.00024336251290966463490865742920918714`20.}, 
  {0.00057964683455933996137632280183138938`20., 
   -0.0002440618250776168258426622323500587`20.}, 
  {0.000580520097540391229468276479730276`20., 
   -0.00024442951475384893872348483357064254`20.}, 
  {0.00058099677161204350342222289359138643`20., 
   -0.00024463021962612358038830437624900484`20.}, 
  {0.00058126553765471206737382032905974045`20., 
   -0.00024474338427566823889424013855146966`20.}, 
  {0.00058142086787070956432492111278693521`20., 
   -0.00024480878647187771129470362643660429`20.}, 
  {0.0005815122084052300904742482534660657`20., 
   -0.00024484724564430740651547294882781714`20.}, 
  {0.00058156654253269761550141033720634985`20., 
   -0.00024487012317166215389533066829741046`20.}, 
  {0.00058159910314513081252217559397038049`20., 
   -0.00024488383290321297369354761851384441`20.}, 
  {0.00058161870644068736832803857959041116`20., 
   -0.00024489208692239468140127940193280471`20.}, 
  {0.00058163054272090256405515967114841848`20., 
   -0.00024489707061932739539164617732564987`20.}, 
  {0.00058163770199980742996014863798709172`20., 
   -0.00024490008505255049682532574231035442`20.}, 
  {0.0005816420370366719910638406450428706`20., 
   -0.00024490191033123031202688027159699813`20.}, 
  {0.00058164466368807291820373224306846581`20., 
   -0.00024490301628971491292788726023935402`20.}, 
  {0.0005816462558459663058673489354171952`20., 
   -0.00024490368667198581299677849912302956`20.}, 
  {4.301598599921190623031847835165`20.*^-8, 
   -1.811199410493132893908146456912`20.*^-8}, 
  {7.091858645187129897743470001355`20.*^-8, 
   -2.986045745341949430628829474255`20.*^-8}, 
  {1.1691741316477634539160143488535`20.*^-7, 
   -4.922838449043214542804270942541`20.*^-8}, 
  {1.9274365482075830072102526390674`20.*^-7, 
   -8.115522308242454767201063743443`20.*^-8}, 
  {3.1772465850881728853875481880225`20.*^-7, 
   -1.3377880358265991096368623949569`20.*^-7}, 
  {5.2368749666992034528862396696206`20.*^-7, 
   -2.204999985978611980162627229314`20.*^-7}, 
  {8.6300205787733473629864285667845`20.*^-7, 
   -3.6336928752729883633627067649618`20.*^-7}, 
  {1.42172932326056853757396202111002`20.*^-6, 
   -5.9862287295181833161008927204634`20.*^-7}, 
  {2.34099480273766303255713767876564`20.*^-6, 
   -9.8568202220533180318195270684869`20.*^-7}, 
  {3.85140661564143082953358090584032`20.*^-6, 
   -1.62164489079639192822466564456434`20.*^-6}, 
  {6.32760003831566515385975468051921`20.*^-6, 
   -2.66425264771185901215147565495544`20.*^-6}, 
  {0.00001037231415951439286356702740966404`20., 
   -4.36729017242711278465980101459539`20.*^-6}, 
  {0.00001693967896033173117985340323667512`20., 
   -7.13249640435020260204353820491583`20.*^-6}, 
  {0.00002749928593032084889349978518556962`20., 
   -0.00001157864670750351532357885692023984`20.}, 
  {0.00004421057000095650905609734317493936`20., 
   -0.00001861497684250800381309361817892183`20.}, 
  {0.00006999095798234786286189856838128742`20., 
   -0.00002946987704519910015237834458159471`20.}, 
  {0.00010818915699655676960287461308788251`20., 
   -0.00004555332926170811351699983708963474`20.}, 
  {0.00016137573724007945425324482237314583`20., 
   -0.00006794767883792819126452413573606139`20.}, 
  {0.00022893577205758049525003469658409318`20., 
   -0.00009639400928740231378948829329856555`20.}, 
  {0.00030450247893281970248473523415190227`20., 
   -0.00012821157007697671683567799332711675`20.}, 
  {0.0003764642386795305899155198405381603`20., 
   -0.0001585112583913813010170609854897517`20.}, 
  {0.00043367536328504220134780390603996276`20., 
   -0.00018260015296212303214644374991156325`20.}, 
  {0.00047183805593677624497448907721937775`20., 
   -0.00019866865513127420841031119040815905`20.}, 
  {0.00049385022164026682382993819332250897`20., 
   -0.00020793693542748076792839502876737222`20.}, 
  {0.00050533948083452835040936490551082355`20., 
   -0.00021277451824611720017236417074139939`20.}, 
  {0.00051103374696874974809200114570287781`20., 
   -0.00021517210398684199919663206134858012`20.}, 
  {0.0005138272849978750350661480784668048`20., 
   -0.00021634833052542106739627287514391781`20.}, 
  {0.00051522489588549744247092861995358874`20., 
   -0.00021693679826757787051407520840151103`20.}, 
  {0.00051594955177316346986447328342085008`20., 
   -0.00021724191653606882941662032986141055`20.}, 
  {0.00051634043778776389285908907801230431`20., 
   -0.00021740650012116374436172171705781234`20.}, 
  {0.00051655883376826027671063032950648531`20., 
   -0.0002174984563234780112465811913711517`20.}, 
  {0.00051668423939048566899019922836561474`20., 
   -0.0002175512586907308079958733593118378`20.}, 
  {0.0005167576634813794697674594543061181`20., 
   -0.00021758217409742293463893029654994447`20.}, 
  {0.00051680121746766843244156458955001786`20., 
   -0.00021760051261796565576486930086316541`20.}, 
  {0.00051682727166718447512987614413672386`20., 
   -0.00021761148280723556847573732384704162`20.}, 
  {0.00051684294046020558473766320495250804`20., 
   -0.00021761808019377077252112134945368759`20.}, 
  {0.00051685239470668810347406295287059372`20., 
   -0.00021762206092913183304171071699814472`20.}, 
  {0.00051685811081591297065928501169018532`20., 
   -0.00021762446771196335606706737334323593`20.}, 
  {0.00051686157111764914524588909572902954`20., 
   -0.00021762592468111542957721646135959141`20.}, 
  {0.00051686366743307732233833581120755616`20., 
   -0.00021762680734024308308982560471897101`20.}, 
  {0.00051686493800605368229514270300315112`20., 
   -0.00021762734231833839254532324336974782`20.}, 
  {3.858327849499635207034635286378`20.*^-8, 
   -1.624559094526162192435635910055`20.*^-8}, 
  {6.361054206932117615605078440693`20.*^-8, 
   -2.67833861344510215393898039608`20.*^-8}, 
  {1.0486917742415764741958894371901`20.*^-7, 
   -4.415544312596111470298481840799`20.*^-8}, 
  {1.7288135441815280945997382955328`20.*^-7, 
   -7.279214922869591977262055981191`20.*^-8}, 
  {2.8498237655267873120097566137842`20.*^-7, 
   -1.1999257960112788682146343636986`20.*^-7}, 
  {4.6971850014253100168572869449249`20.*^-7, 
   -1.9777621058632884281504366083894`20.*^-7}, 
  {7.7405999035393467594963701606355`20.*^-7, 
   -3.2591999593849881092616295413202`20.*^-7}, 
  {1.27519121281869795808293144830911`20.*^-6, 
   -5.3692261592366229814018166244593`20.*^-7}, 
  {2.09967271919068050894979633698956`20.*^-6, 
   -8.8407272386976021429465108925876`20.*^-7}, 
  {3.45428881873010300059575161320125`20.*^-6, 
   -1.45443739736004336867189541608473`20.*^-6}, 
  {5.67490807932258495897788399654924`20.*^-6, 
   -2.3894349807674041932538458932839`20.*^-6}, 
  {9.3017298336947469811106749703735`20.*^-6, 
   -3.91651782471357767625712630331515`20.*^-6}, 
  {0.00001518944080547921178385351172617201`20., 
   -6.39555402335966811951726809523031`20.*^-6}, 
  {0.00002465332986709412448259732593219476`20., 
   -0.00001038034941772384188740940039250305`20.}, 
  {0.00003962329181060927049149356664871014`20., 
   -0.00001668349128867758757536571227314111`20.}, 
  {0.00006270007994628026926027608898224733`20., 
   -0.00002640003366159169232011624799252518`20.}, 
  {0.00009685466366830917667170656029706576`20., 
   -0.00004078091101823544280913960433560663`20.}, 
  {0.00014433839162107863143721441103250079`20., 
   -0.00006077405962992784481566922569789508`20.}, 
  {0.00020453905532918974611548336418843535`20., 
   -0.00008612170750702726152230878492144646`20.}, 
  {0.00027173317385449147031192120134916156`20., 
   -0.00011441396793873325065765103214701539`20.}, 
  {0.00033559483721416112352804547323898263`20., 
   -0.00014130308935333099938022967294272952`20.}, 
  {0.00038627400466913183439120881026396662`20., 
   -0.00016264168617647656184893002537430174`20.}, 
  {0.00042000560187223937673136780913267993`20., 
   -0.0001768444639462060533605759196348126`20.}, 
  {0.00043939087479530674817800302937584369`20., 
   -0.00018500668412433968344336969657930262`20.}, 
  {0.00044944554792648075775813549377648962`20., 
   -0.00018924023070588663484553073422167985`20.}, 
  {0.00045438122912997692940908349355852135`20., 
   -0.00019131841226525344396171936570885108`20.}, 
  {0.0004567721919801558620956222707859928`20., 
   -0.00019232513346532878404026200875199697`20.}, 
  {0.00045795126849032200457181685850980954`20., 
   -0.00019282158673276715981971236147781453`20.}, 
  {0.00045855393028338230825524930840465567`20., 
   -0.00019307533906668728768642076143353923`20.}, 
  {0.00045887497370093432330706348648523875`20., 
   -0.00019321051524249866244507936273062683`20.}, 
  {0.00045905259724527107405409349402955769`20., 
   -0.00019328530410327203118067094485455061`20.}, 
  {0.00045915387204133434878294214506606723`20., 
   -0.00019332794612266709422439669265939673`20.}, 
  {0.00045921288360091855865640575109462465`20., 
   -0.00019335279309512360364480242151352615`20.}, 
  {0.00045924777891330527870319700805849541`20., 
   -0.00019336748585823380155924084549831387`20.}, 
  {0.00045926861204702171652679696994536489`20., 
   -0.00019337625770400914380075661892436417`20.}, 
  {0.00045928112542863045313457714466435147`20., 
   -0.00019338152649626545395140090301656905`20.}, 
  {0.00045928866999575155398110875982565628`20., 
   -0.00019338470315610591746573000413711843`20.}, 
  {0.00045929322936340540017202961519481458`20., 
   -0.00019338662288985490533559141692413245`20.}, 
  {0.00045929598863193716301082993458961587`20., 
   -0.00019338778468713143705719155140615406`20.}, 
  {0.00045929765995755227415812168428827879`20., 
   -0.00019338848840317990490868281443717`20.}, 
  {0.00045929867283783424280464728580213966`20., 
   -0.00019338891487908810223353569928511144`20.}, 
  {3.457396155570986581985810263523`20.*^-8, 
   -1.455745749714099613467709584642`20.*^-8}, 
  {5.700053275252795970365052623955`20.*^-8, 
   -2.400022431685387776995811631139`20.*^-8}, 
  {9.397175811254274081919265567564`20.*^-8, 
   -3.956705604738641718702848660028`20.*^-8}, 
  {1.5491629680728987045584745202364`20.*^-7, 
   -6.522791444517468229719892716785`20.*^-8}, 
  {2.5536775835659694212520658084359`20.*^-7, 
   -1.075232666764618703685080340394`20.*^-7}, 
  {4.209051687568311075963573148166`20.*^-7, 
   -1.7722322895024467688267676413331`20.*^-7}, 
  {6.9361551240639760405426795162161`20.*^-7, 
   -2.9204863680269372802284966384069`20.*^-7}, 
  {1.14265601612925203344045461148317`20.*^-6, 
   -4.8111832258073769829071773115081`20.*^-7}, 
  {1.88141785743885836561036345557942`20.*^-6, 
   -7.9217593997425615394120566550712`20.*^-7}, 
  {3.09514898326975907183998928441462`20.*^-6, 
   -1.30322062453463539866946917238508`20.*^-6}, 
  {5.0846860524718028042811236708184`20.*^-6, 
   -2.14092044314602223338152575613407`20.*^-6}, 
  {8.33374727392330833673199298132057`20.*^-6, 
   -3.50894622059928772072926020266129`20.*^-6}, 
  {0.00001360729776764716973168413958240479`20., 
   -5.72938853374617672913016403469676`20.*^-6}, 
  {0.00002208163405295923326403665652518033`20., 
   -9.29753012756178242696280274744435`20.*^-6}, 
  {0.00003548044422269705728540402274865623`20., 
   -0.00001493913440955665569911748326259209`20.}, 
  {0.00005612130530721288204578140825764297`20., 
   -0.00002363002328724752928243427716111282`20.}, 
  {0.00008664023934944275203250276736098852`20., 
   -0.00003648010077871273769789590204673202`20.}, 
  {0.00012901127076688871060478897793956356`20., 
   -0.00005432053505974261499149009597455309`20.}, 
  {0.0001826378816219933046190289482323377`20., 
   -0.00007690016068294454931327534662414219`20.}, 
  {0.00024238213778140996116921295032446732`20., 
   -0.00010205563696059366786072124224188099`20.}, 
  {0.00029906285041521182265376050758837624`20., 
   -0.00012592120017482603059105705582668473`20.}, 
  {0.00034397032193560147990750067312098195`20., 
   -0.00014482960923604272838210554657725555`20.}, 
  {0.0003738014652456712739334336805316658`20., 
   -0.00015739009062975632586670891811859613`20.}, 
  {0.00039088825231801957089165731469705048`20., 
   -0.00016458452729179771405964518513560019`20.}, 
  {0.00039969951686255775583776142832619202`20., 
   -0.00016829453341581379193168902245313347`20.}, 
  {0.0004039860720230465101785555315045572`20., 
   -0.00017009939874654589902254969747560302`20.}, 
  {0.00040603751717652069094200395267684001`20., 
   -0.00017096316512695608039663324323235368`20.}, 
  {0.00040703485914593723808023814683538105`20., 
   -0.0001713830985877630476127318512991078`20.}, 
  {0.00040753726624231943687146993971927047`20., 
   -0.00017159463841781871026167155356600863`20.}, 
  {0.00040780142842184930899285873150799052`20., 
   -0.00017170586459867339326015104484546969`20.}, 
  {0.00040794605619696967553473351386515751`20., 
   -0.00017176676050398723180409832162743474`20.}, 
  {0.00040802788525788109855255265508062637`20., 
   -0.00017180121484542362044318006529710584`20.}, 
  {0.00040807531416691694011791565089791016`20., 
   -0.00017182118491238608004964869511490956`20.}, 
  {0.00040810326286032795758090124029932816`20., 
   -0.00017183295278329598213932683802076977`20.}, 
  {0.00040811991173473643943973814638251355`20., 
   -0.00017183996283567850081673185110842674`20.}, 
  {0.00040812989796732937259084422285635275`20., 
   -0.00017184416756519131477509230436056958`20.}, 
  {0.00040813591369726641643261229469253694`20., 
   -0.00017184670050411217534004728197580505`20.}, 
  {0.00040813954723545650447178831903944957`20., 
   -0.00017184823041492905451443718696397877`20.}, 
  {0.00040814174549648754904433900643156485`20., 
   -0.00017184915599852107328182695007644836`20.}, 
  {0.00040814307675129093985407252650194081`20., 
   -0.00017184971652685934309645159010608035`20.}, 
  {0.00040814388344085194703046376217669913`20., 
   -0.00017185005618562187243387947881124173`20.}, 
  {3.095425273086409304041993531924`20.*^-8, 
   -1.303336957089014443807155171336`20.*^-8}, 
  {5.103286080665591018906954325705`20.*^-8, 
   -2.14875203396445937638187550556`20.*^-8}, 
  {8.413332566369030385161730010704`20.*^-8, 
   -3.54245581741853910954178105714`20.*^-8}, 
  {1.3869708174060385620617463759507`20.*^-7, 
   -5.839877125920162366575774214528`20.*^-8}, 
  {2.2863119014535032129275062912374`20.*^-7, 
   -9.626576427172645107063184384157`20.*^-8}, 
  {3.7683596727022305932393327925271`20.*^-7, 
   -1.5866777569272549866270874915904`20.*^-7}, 
  {6.2099013991855173111688379818526`20.*^-7, 
   -2.6146953259728493941763528344642`20.*^-7}, 
  {1.02300516500601264738640458412191`20.*^-6, 
   -4.3073901684463690416269666699869`20.*^-7}, 
  {1.68438618629335116808701367033676`20.*^-6, 
   -7.09215236334042597089268913826`20.*^-7}, 
  {2.77094731507574118159874204831804`20.*^-6, 
   -1.16671465897925944488368086244971`20.*^-6}, 
  {4.5519236342674349907053011478216`20.*^-6, 
   -1.91659942495470946977065311487224`20.*^-6}, 
  {7.46011020218670760539847754627783`20.*^-6, 
   -3.14109903249966636016778001948538`20.*^-6}, 
  {0.00001217965113985930865708093626504684`20., 
   -5.1282741641512878556130257958092`20.*^-6}, 
  {0.00001976182251307267658294651751098588`20., 
   -8.32076737392533750860906000462562`20.*^-6}, 
  {0.00003174528753720306750034304242432221`20., 
   -0.00001336643685776971263172338628392514`20.}, 
  {0.00005019459449780860096046160355766149`20., 
   -0.00002113456610434046356229962255059432`20.}, 
  {0.00007744876969746086253560750712374188`20., 
   -0.00003261000829366773159394000299947027`20.}, 
  {0.00011524057498225717338328099844202283`20., 
   -0.0000485223473609503887929604203966412`20.}, 
  {0.00016299808229865588973231881820683311`20., 
   -0.00006863077149417090093992371292919288`20.}, 
  {0.00021611465083814177120944532913680268`20., 
   -0.00009099564245816495629871382279444322`20.}, 
  {0.00026642788518915330423261685206016215`20., 
   -0.00011218016218490665441373341139375251`20.}, 
  {0.00030623261571758912203139706836123636`20., 
   -0.00012894004872319541980269350246788899`20.}, 
  {0.00033262729334784322036243774876554806`20., 
   -0.00014005359719909188225786852579602022`20.}, 
  {0.00034770018721810196214338142885019031`20., 
   -0.00014640007882867451037616060162113277`20.}, 
  {0.00035543166855897242915002235237102401`20., 
   -0.0001496554393932515491157988852088522`20.}, 
  {0.00035916145422444376954032464969066573`20., 
   -0.00015122587546292369243803143144870136`20.}, 
  {0.0003609258718326974233818543552651637`20., 
   -0.00015196878814008312563446499169059523`20.}, 
  {0.00036177177589156300014891934640245433`20., 
   -0.00015232495827013178953638709322208603`20.}, 
  {0.00036219168164226802625346374081840598`20., 
   -0.00015250176069148127421198473297617095`20.}, 
  {0.00036240948900345942700330867511482427`20., 
   -0.00015259346905408817979086681057466285`20.}, 
  {0.00036252741396216111817708785319866607`20., 
   -0.00015264312166827836554824751713628045`20.}, 
  {0.00036259357982333371449410850098237414`20., 
   -0.00015267098097824577452383515830836807`20.}, 
  {0.00036263170753725693722221033239775232`20., 
   -0.00015268703475252923672514119258852729`20.}, 
  {0.00036265408865651693740306556765707863`20., 
   -0.00015269645838169134206444866006613837`20.}, 
  {0.00036266738795846997394195778843047059`20., 
   -0.00015270205808777683113345591091809287`20.}, 
  {0.00036267535266134096148055295896372749`20., 
   -0.00015270541164688040483391703535314841`20.}, 
  {0.00036268014599049203760802181786153593`20., 
   -0.00015270742989073348951916708120485721`20.}, 
  {0.00036268303947494806116636707101062255`20., 
   -0.00015270864819997813101741771410973583`20.}, 
  {0.00036268478937500759354603815151975642`20., 
   -0.00015270938500000319728254237958726587`20.}, 
  {0.00036268584887074198707048572678860346`20., 
   -0.00015270983110347031034546767443730672`20.}, 
  {0.0003626864907983961118304872762337596`20., 
   -0.00015271010138879836287599464262474087`20.}, 
  {2.769170926445200346434564539492`20.*^-8, 
   -1.165966705871663303761921911365`20.*^-8}, 
  {4.565403760188887178055194915987`20.*^-8, 
   -1.922275267447952496023239964625`20.*^-8}, 
  {7.526569341087582535575373554331`20.*^-8, 
   -3.169081827826350541294894128139`20.*^-8}, 
  {1.24078317180765907918372781387`20.*^-7, 
   -5.224350197084880333405169742611`20.*^-8}, 
  {2.0453296967039025996951018376458`20.*^-7, 
   -8.611914512437484630295165632192`20.*^-8}, 
  {3.3711571716376160325710789291301`20.*^-7, 
   -1.4194345985842593821351911280547`20.*^-7}, 
  {5.5553239819417557695356751510047`20.*^-7, 
   -2.3390837818702129555939684846335`20.*^-7}, 
  {9.1516473545529883078168436690065`20.*^-7, 
   -3.8533252019170477085544604922132`20.*^-7}, 
  {1.5068075868263327713505247474835`20.*^-6, 
   -6.3444529971635064056864199894043`20.*^-7}, 
  {2.47876670809196353378025313038159`20.*^-6, 
   -1.0436912455124056984337907917396`20.*^-6}, 
  {4.07181500414766696052861223836936`20.*^-6, 
   -1.71444842279901766759099462668183`20.*^-6}, 
  {6.67290544574853108473790838494091`20.*^-6, 
   -2.80964439820990782515280353050144`20.*^-6}, 
  {0.00001089348355588819677732228582174738`20., 
   -4.58672991826871443255675192494627`20.*^-6}, 
  {0.00001767251820030017120331801265306315`20., 
   -7.44106029486322998034442638023711`20.*^-6}, 
  {0.00002838283004700754898000818707146302`20., 
   -0.00001195066528295054693895081560903705`20.}, 
  {0.00004486302776511365426767185839103858`20., 
   -0.00001888969590110048600744078248043728`20.}, 
  {0.00006918878793279948614591238345963586`20., 
   -0.00002913212123486294153512100356195192`20.}, 
  {0.00010288268551435260606160372505914793`20., 
   -0.00004331902547972741307856998949858862`20.}, 
  {0.00014540316722237217348272619614988124`20., 
   -0.00006122238619889354672956892469468684`20.}, 
  {0.0001926243602260060696650617864292986`20., 
   -0.00008110499377937097670107864691759942`20.}, 
  {0.00023729030306736074319762102662644627`20., 
   -0.00009991170655467820766215622173745104`20.}, 
  {0.0002725814315341018022464677347407616`20., 
   -0.00011477112906699023252482851989084698`20.}, 
  {0.0002959459167512590518462327726055701`20., 
   -0.00012460880705316170604051906214971372`20.}, 
  {0.00030925201151687779896811736094916179`20., 
   -0.00013021137327026433640762836250491021`20.}, 
  {0.00031604406951994979837266657371125561`20., 
   -0.00013307118716629465194638592577316026`20.}, 
  {0.00031929518117621559990020100640201086`20., 
   -0.00013444007628472235785271621322189931`20.}, 
  {0.00032081633564750466439241160076226981`20., 
   -0.00013508056237789670079680488453148203`20.}, 
  {0.00032153576499843182157004971689589114`20., 
   -0.00013538347999933971434528409132458574`20.}, 
  {0.00032188766817990316931642930811448961`20., 
   -0.00013553164975995922918586497183767983`20.}, 
  {0.00032206766458353678118667676758573344`20., 
   -0.00013560743771938390786807442845715092`20.}, 
  {0.00032216397370786329582230922510347235`20., 
   -0.00013564798892962665087255125267514624`20.}, 
  {0.00032221752608119158844265319660675101`20., 
   -0.00013567053729734382671269608278178988`20.}, 
  {0.0003222481890539187215688668386652319`20., 
   -0.00013568344802270261960794393206957133`20.}, 
  {0.00032226611154047625224277728607931665`20., 
   -0.00013569099433283210620748517308602807`20.}, 
  {0.0003222767320576421392611365460975385`20., 
   -0.00013569546612953353232047854572527937`20.}, 
  {0.0003222830814130359347066484629995946`20., 
   -0.00013569813954233091987648356336825035`20.}, 
  {0.00032228689845612773746606251723931721`20., 
   -0.00013569974671836957366992105989023881`20.}, 
  {0.00032228920107193291532468739946573339`20., 
   -0.00013570071624081385908407890503820354`20.}, 
  {0.0003222905930628340616616543357196505`20., 
   -0.00013570130234224592069964393082932654`20.}, 
  {0.00032229143564896449698519592021865707`20., 
   -0.00013570165711535347241481933482890826`20.}, 
  {0.0003222919460780558763010597346896838`20., 
   -0.00013570187203286563212676199355355107`20.}, 
  {2.475548349154489288408714040484`20.*^-8, 
   -1.042336147012416542487879595994`20.*^-8}, 
  {4.081320458020756268250218928992`20.*^-8, 
   -1.718450719166634218210618496418`20.*^-8}, 
  {6.728501151667777078169216083261`20.*^-8, 
   -2.833053116491695611860722561374`20.*^-8}, 
  {1.1092176287283368763785700218651`20.*^-7, 
   -4.670390015698260532120294828904`20.*^-8}, 
  {1.8284519021586735055721307061353`20.*^-7, 
   -7.69874485119441476030370823636`20.*^-8}, 
  {3.0136869896949794677334100123325`20.*^-7, 
   -1.268920837766307144308804215719`20.*^-7}, 
  {4.9662292630977228151374868469119`20.*^-7, 
   -2.0910439002516727642684155144891`20.*^-7}, 
  {8.1811383477381941418113485100318`20.*^-7, 
   -3.444689830626608059710041477908`20.*^-7}, 
  {1.34699960290889771775546402352179`20.*^-6, 
   -5.6715772754058851273914274674602`20.*^-7}, 
  {2.21583520546678503338514020514548`20.*^-6, 
   -9.3298324440706738247795377058758`20.*^-7}, 
  {3.63979531001270859070943715288175`20.*^-6, 
   -1.5325453936895615118776577485818`20.*^-6}, 
  {5.96462153464147538533073600156548`20.*^-6, 
   -2.51141959353325279382346779013283`20.*^-6}, 
  {9.73645152985492716093953449604386`20.*^-6, 
   -4.09955853888628512039559347201848`20.*^-6}, 
  {0.00001579348481698843157190920145648894`20., 
   -6.64988834399512908290913745536378`20.*^-6}, 
  {0.00002536003403642815673794930797421967`20., 
   -0.00001067790906796975020545234019967145`20.}, 
  {0.00004007307521058162547171861264475948`20., 
   -0.00001687287377287647388282888953463557`20.}, 
  {0.00006177475609860609314268507867937157`20., 
   -0.00002601042362046572342849898049657752`20.}, 
  {0.0000918042802477667185312308232523372`20., 
   -0.00003865443378853335517104455715887882`20.}, 
  {0.00012965389902320754463702812147353454`20., 
   -0.00005459111537819265037348552483096193`20.}, 
  {0.00017163178295969203521316517013002802`20., 
   -0.00007226601387776506745817480847580128`20.}, 
  {0.00021128823454079070878383204700889654`20., 
   -0.00008896346717506977211950823031953539`20.}, 
  {0.00024258503741067385621985692159017518`20., 
   -0.00010214106838344162367151870382744216`20.}, 
  {0.00026327553385610885184485784131306933`20., 
   -0.00011085285636046688498730856476339761`20.}, 
  {0.0002750297600835387206573540009246687`20., 
   -0.00011580200424570051396099115828407103`20.}, 
  {0.0002810030699784220696833216049226726`20., 
   -0.00011831708209617771355087225470428318`20.}, 
  {0.00028384169681478711747041752109454255`20., 
   -0.00011951229339569983893491264046086002`20.}, 
  {0.00028515614577809053456285171067562074`20., 
   -0.00012006574559077496192120072028447189`20.}, 
  {0.00028576969247216011380284380448623332`20., 
   -0.00012032408104090952160119739136262454`20.}, 
  {0.00028606543812514411089863219938586966`20., 
   -0.00012044860552637646774679250500457668`20.}, 
  {0.0002862145561612865656817104802624912`20., 
   -0.00012051139206791013291861493905789103`20.}, 
  {0.00028629335831441875299148391921698128`20., 
   -0.0001205445719218605275753616501966237`20.}, 
  {0.00028633675329408381051645781630697611`20., 
   -0.00012056284349224581495429802791872677`20.}, 
  {0.00028636142778790796702757571302998049`20., 
   -0.00012057323275280335453792661601262336`20.}, 
  {0.00028637578206005202415660342902870055`20., 
   -0.00012057927665686401017120144380155811`20.}, 
  {0.00028638426201785754363908282698446135`20., 
   -0.0001205828471654137025848769797829311`20.}, 
  {0.00028638932179700292869489140231526`20., 
   -0.00012058497759873807523995427465905684`20.}, 
  {0.00028639235989406316373511053583529147`20., 
   -0.00012058625679750027946741496245696485`20.}, 
  {0.00028639419124185282206455961447790766`20., 
   -0.00012058702789130645139560404820122428`20.}, 
  {0.00028639529783112783163524881502386482`20., 
   -0.00012058749382363277121484160632583783`20.}, 
  {0.00028639596747321341359382997645722896`20., 
   -0.0001205877757781951215131915690346227`20.}, 
  {0.00028639637306560849581182888375876241`20., 
   -0.00012058794655394041928919110895105784`20.}, 
  {2.211649207060193457697409063878`20.*^-8, 
   -9.31220718762186719030488026896`20.*^-9}, 
  {3.646241221181564365404138085177`20.*^-8, 
   -1.535259461550132364380689720074`20.*^-8}, 
  {6.011222672998433390819834472226`20.*^-8, 
   -2.531041125473024585608351356728`20.*^-8}, 
  {9.909708790865726556960953642938`20.*^-8, 
   -4.172508964575042760825664691763`20.*^-8}, 
  {1.6335298839722611889071504757644`20.*^-7, 
   -6.878020564093731321714317792692`20.*^-8}, 
  {2.6924070624462435122514358642101`20.*^-7, 
   -1.1336450789247341104216572059831`20.*^-7}, 
  {4.4367785458943169148452709314154`20.*^-7, 
   -1.8681172824818176483559035500698`20.*^-7}, 
  {7.3089014575730086911948932009571`20.*^-7, 
   -3.0774321926623194489241655582978`20.*^-7}, 
  {1.20337651617065021187299652828356`20.*^-6, 
   -5.0668484891395798394652485401415`20.*^-7}, 
  {1.97954078329136804724471509384577`20.*^-6, 
   -8.3349085612268128305040635530348`20.*^-7}, 
  {3.2515645612035900145212441397749`20.*^-6, 
   -1.36907981524361684821947121674734`20.*^-6}, 
  {5.32818680182853517228960004795351`20.*^-6, 
   -2.24344707445412007254298949387515`20.*^-6}, 
  {8.69694482795746688782089566854667`20.*^-6, 
   -3.66187150650840711066142975517756`20.*^-6}, 
  {0.00001410571564327705258945124630665832`20., 
   -5.93924869190612740608473528701402`20.*^-6}, 
  {0.0000226459389364688202002512243018016`20., 
   -9.53513218377634534747419970602173`20.*^-6}, 
  {0.00003577474215642402392906930818647693`20., 
   -0.00001506304932902064165434497186799028`20.}, 
  {0.00005512717093934254662962481148225438`20., 
   -0.00002321144039551265121247360483463341`20.}, 
  {0.00008188223101594719014470846073828005`20., 
   -0.00003447672884881986953461408873190738`20.}, 
  {0.0001155676512900299394567411821544234`20., 
   -0.00004866006370106523766599628722291513`20.}, 
  {0.00015288268393413482308223819153130967`20., 
   -0.00006437165639331992550831081748686723`20.}, 
  {0.00018809465158659251990482947181784651`20., 
   -0.00007919774803646000838098083023909328`20.}, 
  {0.00021585517907344685107723502845807234`20., 
   -0.00009088639118881972676936211724550416`20.}, 
  {0.00023418437367715065304518368378819103`20., 
   -0.00009860394681143185391376155106871201`20.}, 
  {0.0002445740132793967429993571601587901`20., 
   -0.00010297853190711441810499248848791163`20.}, 
  {0.00024983255968520548548051579839196159`20., 
   -0.00010519265670956020441284875721766802`20.}, 
  {0.00025231493544859871142421005615988935`20., 
   -0.00010623786755730472059966739206732182`20.}, 
  {0.00025345328074762325289062362010799605`20., 
   -0.00010671717084110452753289415583494571`20.}, 
  {0.00025397795542192480973033594948405634`20., 
   -0.00010693808649344202514961513662486584`20.}, 
  {0.00025422722695889883637981565374493331`20., 
   -0.00010704304293006266794939606473470877`20.}, 
  {0.00025435109168838593984566169803542067`20., 
   -0.00010709519650037302730343650443596661`20.}, 
  {0.0002544157038863519660391016361931586`20., 
   -0.00010712240163635872254277963629185624`20.}, 
  {0.00025445091770505441181084101415020243`20., 
   -0.00010713722850739133128877516385271682`20.}, 
  {0.00025447078907893532212731149999730889`20., 
   -0.00010714559540165697773781536841991952`20.}, 
  {0.00025448228916578695875564914509507415`20., 
   -0.0001071504375434892457918522716189786`20.}, 
  {0.00025448905982326760431476244952849976`20., 
   -0.00010715328834663899129042629453831568`20.}, 
  {0.0002544930909259059750347172684283918`20., 
   -0.0001071549856530130421198809551277439`20.}, 
  {0.0002544955080729401974737950267562971`20., 
   -0.00010715600339913271472580843231844088`20.}, 
  {0.00025449696389091774394780073507310196`20., 
   -0.00010715661637512326060960030950446399`20.}, 
  {0.0002544978431131437686114996992262756`20., 
   -0.00010715698657395527099431566283211603`20.}, 
  {0.00025449837499857686454758187671190581`20., 
   -0.00010715721052571657454635026387869719`20.}, 
  {0.00025449869709196060756989485103701215`20., 
   -0.00010715734614398341371363993727874195`20.}, 
  {1.974751396729554323684708037123`20.*^-8, 
   -8.31474272307180767867245489314`20.*^-9}, 
  {3.255678149277397181197202846988`20.*^-8, 
   -1.370811852327325128925138040836`20.*^-8}, 
  {5.367334851364368818308927645988`20.*^-8, 
   -2.259930463732365818235337956204`20.*^-8}, 
  {8.848230912505887197901579657349`20.*^-8, 
   -3.725570910528794609642770382042`20.*^-8}, 
  {1.4585526594643848078653920611094`20.*^-7, 
   -6.141274355639514980485861309934`20.*^-8}, 
  {2.4040023284733839047479574391759`20.*^-7, 
   -1.012211506725635328314929448074`20.*^-7}, 
  {3.9615075463336137046193757228341`20.*^-7, 
   -1.6680031774036268229976318832986`20.*^-7}, 
  {6.5259312151660266456297214391365`20.*^-7, 
   -2.7477605116488533244756721848996`20.*^-7}, 
  {1.07445455851291276054432404157683`20.*^-6, 
   -4.5240191937385800443971538592707`20.*^-7}, 
  {1.76743979622126952289138911614441`20.*^-6, 
   -7.4418517735632400963847962785026`20.*^-7}, 
  {2.90310115295340737035575964435599`20.*^-6, 
   -1.22235838019090836646558300814988`20.*^-6}, 
  {4.75699060839168226326213475413934`20.*^-6, 
   -2.00294341405965568979458305437448`20.*^-6}, 
  {7.76411861071651760670863724739057`20.*^-6, 
   -3.26910257293327057124574199890129`20.*^-6}, 
  {0.00001259147905900553253193954274136178`20., 
   -5.30167539326548738186928115425758`20.*^-6}, 
  {0.00002021171728186342515295801576818281`20., 
   -8.5101967502582842749296908497612`20.*^-6}, 
  {0.00003192161459270152868093554698694114`20., 
   -0.00001344067982850590681302549346818575`20.}, 
  {0.00004917253195748274687117439050312662`20., 
   -0.0000207042239820979986825997433697375`20.}, 
  {0.00007300333502987225444708186185544548`20., 
   -0.00003073824632836726503035025762334546`20.}, 
  {0.000102977613965484794545127080500405`20., 
   -0.00004335899535388833454531666547385473`20.}, 
  {0.00013614638899529496890258812569524357`20., 
   -0.00005732479536643998690635289502957623`20.}, 
  {0.00016741453559410084069784973017615362`20., 
   -0.00007049033077646351187277883375838047`20.}, 
  {0.00019204311697535241784475784147287457`20., 
   -0.0000808602597790957548820033016727893`20.}, 
  {0.00020828580849925403202172742245610386`20., 
   -0.00008769928778915959243020101998151739`20.}, 
  {0.00021747432328989961010897197377511919`20., 
   -0.00009156813612206299373009346264215547`20.}, 
  {0.00022210790664993521919026259611242435`20., 
   -0.00009351911858944640808011056678417867`20.}, 
  {0.00022428192596709298239851031814449729`20., 
   -0.00009443449514403915048358329185031466`20.}, 
  {0.000225269842872304379881438463386919`20., 
   -0.0000948504601567597388974477740576501`20.}, 
  {0.00022571972165196442742140368576509972`20., 
   -0.0000950398828008271273353278676905683`20.}, 
  {0.00022593044290858060447798407425896577`20., 
   -0.00009512860754045499135915118916166979`20.}, 
  {0.00022603361963441949168317169444806141`20., 
   -0.00009517205037238715439291439766234165`20.}, 
  {0.00022608671885311628195210874724059884`20., 
   -0.00009519440793815422397983526199604161`20.}, 
  {0.00022611534053970716054567460635346906`20., 
   -0.00009520645917461354128238930793830275`20.}, 
  {0.00022613135966759264422068549309212607`20., 
   -0.0000952132040705653238823938918282636`20.}, 
  {0.00022614057751012901330058723756206242`20., 
   -0.00009521708526742274244235252107876313`20.}, 
  {0.00022614598399473416527353275515464542`20., 
   -0.00009521936168199333274675063374932438`20.}, 
  {0.00022614919509725898501912926127368415`20., 
   -0.00009522071372516167790279126790470912`20.}, 
  {0.00022615111762186217842016721291388419`20., 
   -0.00009522152320920512775585987912163545`20.}, 
  {0.00022615227444281363264261566740213747`20., 
   -0.00009522201029171100321794343890616316`20.}, 
  {0.0002261529726847927104874291576334455`20., 
   -0.00009522230428833377283681227689829285`20.}, 
  {0.00022615339493656365155983333204170356`20., 
   -0.00009522248207855311644624561349124361`20.}, 
  {0.0002261536505839659301021920658073151`20., 
   -0.00009522258971956460214829139612939584`20.}, 
  {1.762323090943732116688753555828`20.*^-8, 
   -7.4203077513420299650052781298`20.*^-9}, 
  {2.905457060281579704737839407595`20.*^-8, 
   -1.223350341171191454626458697935`20.*^-8}, 
  {4.789955883296851491481132409176`20.*^-8, 
   -2.016823529809200627992055751232`20.*^-8}, 
  {7.89639718110555023541548150283`20.*^-8, 
   -3.32479881309707378333283431698`20.*^-8}, 
  {1.3016498682343089019137339993352`20.*^-7, 
   -5.480631024144458534373616839306`20.*^-8}, 
  {2.1453896055141875849747066010637`20.*^-7, 
   -9.033219391638684568314554109743`20.*^-8}, 
  {3.5353343717862951054800588426439`20.*^-7, 
   -1.4885618407521242549389721442711`20.*^-7}, 
  {5.8238528443404126816091333069887`20.*^-7, 
   -2.4521485660380684975196350766268`20.*^-7}, 
  {9.5885400903975937066020934449555`20.*^-7, 
   -4.0372800380621447185693025031391`20.*^-7}, 
  {1.57726031392223002075931739086831`20.*^-6, 
   -6.6410960586199158768813363826033`20.*^-7}, 
  {2.59066704180941077407474350686085`20.*^-6, 
   -1.09080717549869927329462884499406`20.*^-6}, 
  {4.2448910047540466363000253754309`20.*^-6, 
   -1.78732252831749332054737910544459`20.*^-6}, 
  {6.92790375257457457660634375278765`20.*^-6, 
   -2.9170121063471892954131973695948`20.*^-6}, 
  {0.00001123432952564145888825825697287073`20., 
   -4.73024401079640374242452925173505`20.*^-6}, 
  {0.00001803067749723797811174997627321468`20., 
   -7.59186420936335920494735843082724`20.*^-6}, 
  {0.00002847082660000221274594218121503689`20., 
   -0.00001198771646315882641934407630106815`20.}, 
  {0.0000438432042550711367288748623733657`20., 
   -0.00001846029652845100493847362626246976`20.}, 
  {0.00006506392493116184004381288037178005`20., 
   -0.0000273953368131207747552896338407495`20.}, 
  {0.00009173189805733290277282683689312959`20., 
   -0.00003862395707677174853592708921815981`20.}, 
  {0.00012121408038044436247252196031767163`20., 
   -0.00005103750752860815262000924644954597`20.}, 
  {0.0001489821682173885135453551571336029`20., 
   -0.00006272933398626884780857059247730647`20.}, 
  {0.00017083594468751844864683313114997589`20., 
   -0.00007193092407895513627235079206314775`20.}, 
  {0.0001852338886747696140657872910571595`20., 
   -0.00007799321628411352171191043833985663`20.}, 
  {0.0001933641740076498541316776489502894`20., 
   -0.0000814164943190104648975484837685429`20.}, 
  {0.00019745051206348868038122745643206843`20., 
   -0.00008313705771094260226577998165560776`20.}, 
  {0.00019935707020609612371243133564222553`20., 
   -0.00008393981903414573629997108869146339`20.}, 
  {0.00020021615362787524549435797171085184`20., 
   -0.00008430153836963168231341388282562185`20.}, 
  {0.00020060290723384527577283221510708288`20., 
   -0.00008446438199319801085171882741350859`20.}, 
  {0.00020078157025489980561088492594157898`20., 
   -0.00008453960852837886552037260039645429`20.}, 
  {0.00020086776613283052097198769603977734`20., 
   -0.00008457590152961285093557376675359046`20.}, 
  {0.00020091151268806415931703010111114817`20., 
   -0.00008459432113181648813348635836258871`20.}, 
  {0.00020093481932053671329268899837430789`20., 
   -0.00008460413445075230033376378878918228`20.}, 
  {0.00020094774839263764374358176118556653`20., 
   -0.00008460957827058427104992916260444908`20.}, 
  {0.00020095514168252481266411019841042123`20., 
   -0.00008461269123474728954278324143596684`20.}, 
  {0.00020095945989713207559551305457563209`20., 
   -0.0000846145094303714002507423387686872`20.}, 
  {0.00020096201771529164329800522326704856`20., 
   -0.00008461558640643858665179167295454677`20.}, 
  {0.0002009635465042770545247705813412729`20., 
   -0.00008461623010706402295779813951211492`20.}, 
  {0.00020096446543392133098317549337388359`20., 
   -0.00008461661702480898146660020773637204`20.}, 
  {0.00020096501972676975317157416103305297`20., 
   -0.00008461685041127147501961017306654863`20.}, 
  {0.0002009653547938385871068249487953962`20., 
   -0.00008461699149214256299234734686121946`20.}, 
  {0.00020096555760699319886086603423665973`20., 
   -0.00008461707688715503109931201441543566`20.}, 
  {1.572022254603718914003598148459`20.*^-8, 
   -6.61904107201565858527830799351`20.*^-9}, 
  {2.591716689121068080068820610054`20.*^-8, 
   -1.091249132261502349502661309496`20.*^-8}, 
  {4.272719885358646543546113216317`20.*^-8, 
   -1.799039951729956439387837143713`20.*^-8}, 
  {7.043712753426805509822788727541`20.*^-8, 
   -2.965773790916549688346437358966`20.*^-8}, 
  {1.1610914000036734080313064935745`20.*^-7, 
   -4.888805894752309086447606288737`20.*^-8}, 
  {1.9137169590166878839266677196487`20.*^-7, 
   -8.057755616912370037585969345889`20.*^-8}, 
  {3.1535584314243461213187055261424`20.*^-7, 
   -1.3278140763891983668710339057441`20.*^-7}, 
  {5.1949203337248187868642684359691`20.*^-7, 
   -2.187334877357818436574428815145`20.*^-7}, 
  {8.5529884057938981996179761532855`20.*^-7, 
   -3.6012582761237466103654636434885`20.*^-7}, 
  {1.40690144203634980394334299493042`20.*^-6, 
   -5.9237955454162097008140757681281`20.*^-7}, 
  {2.3108063670528989834565741752588`20.*^-6, 
   -9.7297110191701009829750491589842`20.*^-7}, 
  {3.78621176508742485145435765410453`20.*^-6, 
   -1.59419442740523151640183480172823`20.*^-6}, 
  {6.1790001198333784210030610752504`20.*^-6, 
   -2.60168426098247512463286782115806`20.*^-6}, 
  {0.00001001909174073109669315396664717476`20., 
   -4.21856494346572492343324911459991`20.*^-6}, 
  {0.0000160782257575386163262080845273801`20., 
   -6.76977926633204897945603559047583`20.*^-6}, 
  {0.00002538296864157500733775649995786289`20., 
   -0.00001068756574382105572116063156120544`20.}, 
  {0.00003907720383978081972331489261215792`20., 
   -0.00001645355951148666093613258636301386`20.}, 
  {0.00005796939443213062721673763634298825`20., 
   -0.00002440816607668657988073163635494243`20.}, 
  {0.000081692581742167808522053328669709`20., 
   -0.00003439687652301802464086455943987747`20.}, 
  {0.00010789711121060317983054681013130491`20., 
   -0.00004543036261499081256023023584475997`20.}, 
  {0.00013255856427470272368531515138254245`20., 
   -0.00005581413232619062049908006374001788`20.}, 
  {0.00015195318416518398563034814556001189`20., 
   -0.00006398028806955115184435711392000501`20.}, 
  {0.00016471927231335847286546677999146456`20., 
   -0.00006935548307930883068019653894377456`20.}, 
  {0.00017191642846755832460321826752637941`20., 
   -0.00007238586461791929456977611264268606`20.}, 
  {0.00017552292138245721497601990918621719`20., 
   -0.00007390438795050830104253469860472302`20.}, 
  {0.00017719702571612768146648965106507268`20., 
   -0.00007460927398573797114378511623792534`20.}, 
  {0.00017794548579462757958532851852845414`20., 
   -0.00007492441507142213877276990253829649`20.}, 
  {0.00017827881182816593265751841638811898`20., 
   -0.00007506476287501723480316564900552378`20.}, 
  {0.00017843074364377285430053849597705827`20., 
   -0.00007512873416579909654759515620086664`20.}, 
  {0.00017850297138040278939646330892983574`20., 
   -0.00007515914584438012185114244586519399`20.}, 
  {0.00017853910896185140911635092526579089`20., 
   -0.00007517436166814796173320038958559616`20.}, 
  {0.00017855812662773567730925254657262463`20., 
   -0.00007518236910641502202494844066215775`20.}, 
  {0.00017856857623316133521758782889066777`20., 
   -0.00007518676894027845693372119111186011`20.}, 
  {0.00017857451094494149184679784904569388`20., 
   -0.00007518926776629115446180962065081849`20.}, 
  {0.00017857796124935367762633840628854638`20., 
   -0.00007519072052604365373740564475307216`20.}, 
  {0.0001785799988420677193632894125237494`20., 
   -0.00007519157845981798710033238422052606`20.}, 
  {0.00017858121438003981836433458273939614`20., 
   -0.00007519209026527992352182508746921944`20.}, 
  {0.00017858194415383363991447120013528905`20., 
   -0.00007519239753845626943767208426749013`20.}, 
  {0.00017858238402730836387230156265346031`20., 
   -0.00007519258274834036373570592111724645`20.}, 
  {0.00017858264980941375079835593721688915`20., 
   -0.00007519269465659526349404460514395333`20.}, 
  {0.00017858281064102600378365458436807946`20., 
   -0.00007519276237516884369838087762866505`20.}, 
  {1.401692693929087327873237316467`20.*^-8, 
   -5.90186397443826243315047291144`20.*^-9}, 
  {2.310902171352407560355913477126`20.*^-8, 
   -9.73011440569434762255121464053`20.*^-9}, 
  {3.809766143600940170794765635808`20.*^-8, 
   -1.604112060463553756124111846656`20.*^-8}, 
  {6.280515670581601149880769909556`20.*^-8, 
   -2.644427650771200484160324172445`20.*^-8}, 
  {1.0352844640818738392620366689082`20.*^-7, 
   -4.359092480344731954787522816453`20.*^-8}, 
  {1.7063588565875356007017260517378`20.*^-7, 
   -7.184668869842255160849372849423`20.*^-8}, 
  {2.8118524094829941987751167618677`20.*^-7, 
   -1.1839378566244186100105754786812`20.*^-7}, 
  {4.6320031004677089661682987545239`20.*^-7, 
   -1.9503170949337721962813889492732`20.*^-7}, 
  {7.6261449316981620446763370527904`20.*^-7, 
   -3.211008392293962966179510338017`20.*^-7}, 
  {1.25442957639388656358327895404635`20.*^-6, 
   -5.2818087427111013203506482275636`20.*^-7}, 
  {2.06033907358481616032171890123832`20.*^-6, 
   -8.6751118887781733066177637946877`20.*^-7}, 
  {3.37573133567661017474503095676819`20.*^-6, 
   -1.4213605623901516525242235607445`20.*^-6}, 
  {5.50885693135258191224746883899945`20.*^-6, 
   -2.31951870793792922620946056378926`20.*^-6}, 
  {8.93182458912531108803059070128546`20.*^-6, 
   -3.76076824805276256338130134790967`20.*^-6}, 
  {0.00001433179736856829502960287801105032`20., 
   -6.03444099729191369667489600465278`20.*^-6}, 
  {0.0000226219526767175119103920354339318`20., 
   -9.52503270598632080437559386691866`20.*^-6}, 
  {0.00003481792841881220311741719062980164`20., 
   -0.0000146601803868682960494388171072849`20.}, 
  {0.00005163366964830542141063653512922907`20., 
   -0.00002174049248349701954132064637020172`20.}, 
  {0.0000727347311176336949242588896042287`20., 
   -0.00003062514994426681891547742720178051`20.}, 
  {0.00009602536659472418747482865286016904`20., 
   -0.00004043173330304176314729627488849224`20.}, 
  {0.00011792905885203173549947363514140242`20., 
   -0.00004965434056927652021030468848059051`20.}, 
  {0.00013514365006160508198526863861584277`20., 
   -0.00005690258949962319241484995310140749`20.}, 
  {0.00014646552304940739917367252966223479`20., 
   -0.00006166969391553995754680948617357256`20.}, 
  {0.00015283922142178006402706024436802111`20., 
   -0.00006435335638811792169560431341811414`20.}, 
  {0.00015602443740722879616837524796036984`20., 
   -0.00006569449996093844049194747282541887`20.}, 
  {0.00015749613051254602442036287749161543`20., 
   -0.00006631416021580885238752121157541702`20.}, 
  {0.00015814936448098401122120084383073771`20., 
   -0.00006658920609725642577734772371820536`20.}, 
  {0.00015843734034448040814459496761058661`20., 
   -0.00006671045909241280342930314425708911`20.}, 
  {0.00015856691979311774320018446793491428`20., 
   -0.00006676501886026010240007767070943759`20.}, 
  {0.00015862763031947948102625625172585541`20., 
   -0.00006679058118714925516895000072667595`20.}, 
  {0.00015865756692637329834072973884794507`20., 
   -0.00006680318607426244140662304793597687`20.}, 
  {0.00015867311999268112449078015392645393`20., 
   -0.00006680973473376047346980217007429639`20.}, 
  {0.00015868157907138604829210344864524608`20., 
   -0.00006681329645110991507035934679799835`20.}, 
  {0.00015868634765488376786371793897925754`20., 
   -0.00006681530427574053383735492167547684`20.}, 
  {0.00015868910590958910963275064445207192`20., 
   -0.00006681646564614278300326342924297766`20.}, 
  {0.00015869072938085492840047773776543096`20., 
   -0.00006681714921299154880020115274333936`20.}, 
  {0.00015869169581642473605893891384110378`20., 
   -0.00006681755613323146781429006898572791`20.}, 
  {0.00015869227526632772860997330765439452`20., 
   -0.0000668178001121379909936729716439556`20.}, 
  {0.00015869262424517157579677598536729515`20., 
   -0.00006681794705059855823022146752307163`20.}, 
  {0.00015869283500047472120616067776063242`20., 
   -0.00006681803578967356682364660116237155`20.}, 
  {0.00015869296249476018791484536679845224`20., 
   -0.00006681808947147797385888225970461146`20.}, 
  {1.249357541861834491865542280772`20.*^-8, 
   -5.26045280783930312364438855062`20.*^-9}, 
  {2.059754300470961046717899432598`20.*^-8, 
   -8.67264968619352019670694497937`20.*^-9}, 
  {3.395721396594974860009037775058`20.*^-8, 
   -1.429777430145252572635384326341`20.*^-8}, 
  {5.597947633381033458211416772635`20.*^-8, 
   -2.357030582476224613983754430583`20.*^-8}, 
  {9.227687671487140848303640570173`20.*^-8, 
   -3.885342177468269830864690766388`20.*^-8}, 
  {1.5209082069441431943339474325512`20.*^-7, 
   -6.403824029238497660353462873899`20.*^-8}, 
  {2.5062491110654497367115226678912`20.*^-7, 
   -1.0552627836065051522995884917436`20.*^-7}, 
  {4.1285642249765115775075000328575`20.*^-7, 
   -1.7383428315690575063189473822558`20.*^-7}, 
  {6.7972426455776942995889504027031`20.*^-7, 
   -2.8619969034011344419321896432435`20.*^-7}, 
  {1.11807239524021658092046983559624`20.*^-6, 
   -4.7076732431167013933493466761948`20.*^-7}, 
  {1.83635085447970680763493889620155`20.*^-6, 
   -7.7320035978092918216207953524276`20.*^-7}, 
  {3.00866584718624814491072909100861`20.*^-6, 
   -1.26680667249947290312030698568785`20.*^-6}, 
  {4.90964368333167950961440163909761`20.*^-6, 
   -2.0672183929817597935218533217253`20.*^-6}, 
  {7.95977046025722327379816823800849`20.*^-6, 
   -3.35148229905567295738870241600358`20.*^-6}, 
  {0.00001277076639508919820325278419543848`20., 
   -5.3771647979322939803169617665004`20.*^-6}, 
  {0.00002015484729597640940700260768759344`20., 
   -8.48625149304269869768530850003934`20.*^-6}, 
  {0.00003101385246007668359101378694283807`20., 
   -0.00001305846419371649835411106818645815`20.}, 
  {0.00004597865016482117938816156254369309`20., 
   -0.00001935943164834575974238381580787078`20.}, 
  {0.00006474542129882131678722344016800113`20., 
   -0.00002726123002055634391040986954442155`20.}, 
  {0.00008544569126857707022048817850087665`20., 
   -0.00003597713316571666114546870673721123`20.}, 
  {0.00010490105502739644217477138167741991`20., 
   -0.00004416886527469323881043005544312417`20.}, 
  {0.00012018257263054758131547068353104087`20., 
   -0.00005060318847602003423809291938149089`20.}, 
  {0.00013022574962419742513051983096426493`20., 
   -0.00005483189457860944216021887619547999`20.}, 
  {0.00013587225782987132341969167624554327`20., 
   -0.000057209371717840557229343863682334`20.}, 
  {0.00013868718631440799518042316269251975`20., 
   -0.00005839460476396126112859922639685042`20.}, 
  {0.00013998231383204809025222935421045255`20., 
   -0.00005893992161349393273778078072019056`20.}, 
  {0.00014055337640288584429487176120421232`20., 
   -0.00005918036901174140812415653103335256`20.}, 
  {0.00014080274732134004000745313904377714`20., 
   -0.00005928536729319580631892763749211671`20.}, 
  {0.00014091358108978000981896145965171081`20., 
   -0.00005933203414306526729219429880072032`20.}, 
  {0.00014096477092870187060462785425709607`20., 
   -0.00005935358775945341920194857021351415`20.}, 
  {0.00014098964423525290903347367344713874`20., 
   -0.00005936406073063280380356786250405841`20.}, 
  {0.00014100239509039566858338955964233616`20., 
   -0.00005936942951174554466669034090203628`20.}, 
  {0.00014100925507460184024308482006339485`20., 
   -0.00005937231792614814326024624002669257`20.}, 
  {0.00014101309111125372477330019255062472`20., 
   -0.00005937393309947525253612639686342093`20.}, 
  {0.00014101529757211035937598055590833921`20., 
   -0.0000593748621356254144740970761719323`20.}, 
  {0.00014101659146781796709160581676584979`20., 
   -0.00005937540693381809140699192284877886`20.}, 
  {0.0001410173598876460142103978965088808`20., 
   -0.00005937573047900884808858858800373929`20.}, 
  {0.00014101781992818934191218825489225097`20., 
   -0.00005937592418029024922618452837568462`20.}, 
  {0.00014101809673683932533291917965113249`20., 
   -0.00005937604073130076856122912827416106`20.}, 
  {0.00014101826381265203195655114783267361`20., 
   -0.00005937611107901138187644258856112573`20.}, 
  {0.00014101836484855832817730644380425591`20., 
   -0.00005937615362044561186412902897021303`20.}, 
  {1.113210931158191473244845390244`20.*^-8, 
   -4.68720392066606936103092795892`20.*^-9}, 
  {1.835295797737891752442004189306`20.*^-8, 
   -7.7275612536332284313347544813`20.*^-9}, 
  {3.025677194338354115993163023957`20.*^-8, 
   -1.273969344984570154102384431139`20.*^-8}, 
  {4.987916662979659032028476565911`20.*^-8, 
   -2.100175437044066960854095396175`20.*^-8}, 
  {8.222103541823379712185065609035`20.*^-8, 
   -3.461938333399317773551606572225`20.*^-8}, 
  {1.3551661975747006174425460708721`20.*^-7, 
   -5.705962937156634178705457140514`20.*^-8}, 
  {2.2331246862573159636491686552492`20.*^-7, 
   -9.402630257925540899575446969472`20.*^-8}, 
  {3.6786327351937923511490027808591`20.*^-7, 
   -1.5488979937658073057469485393089`20.*^-7}, 
  {6.0564472524057915795275196160002`20.*^-7, 
   -2.5500830536445438229589556277894`20.*^-7}, 
  {9.9621125837865070623773202413884`20.*^-7, 
   -4.1945737194890556052115032595319`20.*^-7}, 
  {1.63618050789900276343740896067477`20.*^-6, 
   -6.8891810858905379513154061502096`20.*^-7}, 
  {2.68064797367441726249802392661989`20.*^-6, 
   -1.12869388365238621578864165331364`20.*^-6}, 
  {4.37421451837873274605748094892795`20.*^-6, 
   -1.8417745340542032614978867153381`20.*^-6}, 
  {7.09129452185346233648244556504633`20.*^-6, 
   -2.98580821972777361536102971159844`20.*^-6}, 
  {0.00001137634068736809617995760229333037`20., 
   -4.79003818415498786524530622877068`20.*^-6}, 
  {0.00001795169359332054569724498106263751`20., 
   -7.55860782876654555673472886847896`20.*^-6}, 
  {0.00002761820154603139751917757018242486`20., 
   -0.000011628716440434272639653713761021`20.}, 
  {0.00004093363863832119162739046431133404`20., 
   -0.00001723521626876681752732230076266697`20.}, 
  {0.00005762277718605528990546551685215402`20., 
   -0.00002426222197307591153914337551669643`20.}, 
  {0.00007602039744541489861576914720279499`20., 
   -0.00003200858839806943099611332513801894`20.}, 
  {0.00009330193408741546458198197141468609`20., 
   -0.00003928502487891177456083451427986784`20.}, 
  {0.0001068689668318219777241668390135723`20., 
   -0.00004499745971866188535754393221624096`20.}, 
  {0.00011577956171086323764077238760227997`20., 
   -0.00004874928914141610005927258425359155`20.}, 
  {0.00012078348094467605813124873927866557`20., 
   -0.00005085620250302149816052578495943811`20.}, 
  {0.00012327259217658305060794583397879397`20., 
   -0.0000519042493375086528875561406226501`20.}, 
  {0.00012441344262584166328954935040024068`20., 
   -0.00005238460742140701612191551595799609`20.}, 
  {0.0001249134332399411842107189739160168`20., 
   -0.00005259512978523839335188167322779654`20.}, 
  {0.00012512984731152364003554956939951024`20., 
   -0.00005268625149958890106759981869453065`20.}, 
  {0.00012522491276001324514385207189225573`20., 
   -0.00005272627905684768216583245132305504`20.}, 
  {0.00012526821080945816947844581126386114`20., 
   -0.00005274450981450870293829297316373102`20.}, 
  {0.00012528894087468003278608076502536836`20., 
   -0.00005275323826302317169940242737910246`20.}, 
  {0.00012529942192943716249123579978698823`20., 
   -0.00005275765133871038420683612622610029`20.}, 
  {0.00012530499616547665601312121722218289`20., 
   -0.00005275999838546385516341945988302436`20.}, 
  {0.00012530808615299601352900338097789963`20., 
   -0.00005276129943284042674905405514858931`20.}, 
  {0.00012530985262078578820666228069915962`20., 
   -0.00005276204320875191082385780239964616`20.}, 
  {0.00012531088426580831540919555684548779`20., 
   -0.00005276247758560350122492444498757381`20.}, 
  {0.00012531149532543141982035079780219365`20., 
   -0.00005276273487386586097698980960092365`20.}, 
  {0.00012531186054948742433350324773124386`20., 
   -0.00005276288865241575761410663062368163`20.}, 
  {0.0001253120800799915438682210548030253`20., 
   -0.00005276298108631222899714570728548434`20.}, 
  {0.00012531221249986020488288341738617656`20., 
   -0.0000527630368420464020559509125836533`20.}, 
  {0.00012531229254715605806123854682773`20., 
   -0.00005276307054617097181525833550641263`20.}, 
  {9.91608468603755668946507974568`20.*^-9, 
   -4.17519355201581334293266515608`20.*^-9}, 
  {1.634815605816538096578021576184`20.*^-8, 
   -6.88343412975384461717061716288`20.*^-9}, 
  {2.695164000123077235914712928085`20.*^-8, 
   -1.134805894788664099332510706562`20.*^-8}, 
  {4.44305439469460154273886318764`20.*^-8, 
   -1.870759745134569070626889763217`20.*^-8}, 
  {7.323945653958557858801372549961`20.*^-8, 
   -3.08376659114044541423215686314`20.*^-8}, 
  {1.207130677247958665880203550948`20.*^-7, 
   -5.082655483149299645811383372412`20.*^-8}, 
  {1.9891794613619935893337295641138`20.*^-7, 
   -8.375492468892604586668335006794`20.*^-8}, 
  {3.2767719626607807852956413237613`20.*^-7, 
   -1.3796934579624340148613226626364`20.*^-7}, 
  {5.3948049045590860682358646960018`20.*^-7, 
   -2.2714968019196151866256272404219`20.*^-7}, 
  {8.8737255853864360481135098972442`20.*^-7, 
   -3.7363055096363941255214778514711`20.*^-7}, 
  {1.45740560003471491800107870252947`20.*^-6, 
   -6.1364446317251154442150682211766`20.*^-7}, 
  {2.38770308852356196767325044785352`20.*^-6, 
   -1.00534866885202609165189492541202`20.*^-6}, 
  {3.89606837629435092261733099072689`20.*^-6, 
   -1.64044984265025302004940252241132`20.*^-6}, 
  {6.31581766163252623917970732099051`20.*^-6, 
   -2.65929164700316894281250834568023`20.*^-6}, 
  {0.00001013144805341921711627410226213753`20., 
   -4.26587286459756510158909568932107`20.*^-6}, 
  {0.00001598531030541105205473728176369445`20., 
   -6.73065697069939033883675021629241`20.*^-6}, 
  {0.0000245886177983326423004077709984961`20., 
   -0.00001035310223087690202122432463094573`20.}, 
  {0.00003643477330222269352515924674458868`20., 
   -0.00001534095717988323937901441968193207`20.}, 
  {0.00005127504796840213306204534824394105`20., 
   -0.00002158949388143247707875593610271201`20.}, 
  {0.00006762586150091736859431328840666503`20., 
   -0.00002847404694775468151339506880280633`20.}, 
  {0.00008297712656095931206237176635594543`20., 
   -0.00003493773749935128928941969109724018`20.}, 
  {0.00009502323389901994854727103643068208`20., 
   -0.00004000978269432418886200885744449772`20.}, 
  {0.0001029303172724021420571896189776732`20., 
   -0.00004333908095680090191881668167480978`20.}, 
  {0.00010736607638386407992266277054247205`20., 
   -0.00004520676900373224417796327180735665`20.}, 
  {0.00010956821960250584834225093051366035`20., 
   -0.00004613398720105509403884249705838332`20.}, 
  {0.0001105740586000489982038846270863518`20., 
   -0.00004655749835791536766479352719425339`20.}, 
  {0.0001110124406098366884015459907015686`20., 
   -0.00004674208025677334248486146976908153`20.}, 
  {0.0001112006406873099443388632450139285`20., 
   -0.00004682132239465681866899505053218041`20.}, 
  {0.00011128240167983964415187789755812065`20., 
   -0.00004685574807572195543236964107710343`20.}, 
  {0.00011131913929382498929262550632207224`20., 
   -0.00004687121654476841654426337108297779`20.}, 
  {0.00011133647101222762721447514856878478`20., 
   -0.0000468785141104116325113579572921199`20.}, 
  {0.00011134511042911999986025747545211588`20., 
   -0.00004688215175962947362537156861141723`20.}, 
  {0.00011134964977687491215245945022317113`20., 
   -0.0000468840630639473314326145053571247`20.}, 
  {0.00011135214258864001825957710088967055`20., 
   -0.00004688511266890106031982193721670338`20.}, 
  {0.00011135355814570399611099656435342794`20., 
   -0.00004688570869292799836252486920144334`20.}, 
  {0.00011135438112306989280804014272752711`20., 
   -0.00004688605520971363907706953378001141`20.}, 
  {0.00011135486715702611049767248648105951`20., 
   -0.00004688625985558994126217788904465663`20.}, 
  {0.00011135515711562703216822881851316493`20., 
   -0.00004688638194342190828135950253185893`20.}, 
  {0.00011135533120388054120267723715114152`20., 
   -0.00004688645524373917524323252090574378`20.}, 
  {0.00011135543613839220289437492635085625`20., 
   -0.00004688649942669145385026312688457107`20.}, 
  {0.0001113554995432240358839954328361834`20., 
   -0.00004688652612346275195115597172049828`20.}, 
  {8.83057001556618783629887891241`20.*^-9, 
   -3.71813474339628961528373848943`20.*^-9}, 
  {1.455852015995926953486293030524`20.*^-8, 
   -6.12990322524600822520544433905`20.*^-9}, 
  {2.400123370240793574197304855989`20.*^-8, 
   -1.01057826115401834703044414989`20.*^-8}, 
  {3.956670205232871376360685517392`20.*^-8, 
   -1.665966402203314263730814954692`20.*^-8}, 
  {6.522184717756086788663801994371`20.*^-8, 
   -2.746183039055194437332127155524`20.*^-8}, 
  {1.0749836807413031263107131261723`20.*^-7, 
   -4.526247076805486847624055268095`20.*^-8}, 
  {1.7714173609396654643172528140543`20.*^-7, 
   -7.458599414482801955020011848651`20.*^-8}, 
  {2.9180455888980516175182292454394`20.*^-7, 
   -1.2286507742728638389550438928165`20.*^-7}, 
  {4.8041861507707905102505129068359`20.*^-7, 
   -2.0228152213771749516844264870888`20.*^-7}, 
  {7.902184610420484821838535310428`20.*^-7, 
   -3.3272356254402041355109622359697`20.*^-7}, 
  {1.2978271465120160460173965122523`20.*^-6, 
   -5.4645353537348044042837747884306`20.*^-7}, 
  {2.12622387429913704225621312115162`20.*^-6, 
   -8.9525215759963664937103710364278`20.*^-7}, 
  {3.46930678710780696363685619831776`20.*^-6, 
   -1.46076075246644503732078155718643`20.*^-6}, 
  {5.62374603997880895495832071644303`20.*^-6, 
   -2.36789306946476166524560872271285`20.*^-6}, 
  {9.02061810572707776247612164096883`20.*^-6, 
   -3.79815499188508537367415648040791`20.*^-6}, 
  {0.00001423109487048969025046031019077831`20., 
   -5.99203994546934326335170955401191`20.*^-6}, 
  {0.00002188682540229512596070418232043114`20., 
   -9.21550543254531619398070834544469`20.*^-6}, 
  {0.00003242447405467087629686127774561284`20., 
   -0.00001365241012828247423025738010341594`20.}, 
  {0.0000456197251458539517825433518251042`20., 
   -0.00001920830532457008496107088497899125`20.}, 
  {0.00006015121413886854770613484612307848`20., 
   -0.00002532682700583938850784625099919095`20.}, 
  {0.00007378833972899196932263586338377014`20., 
   -0.00003106877462273346076742562668790321`20.}, 
  {0.00008448498082946203130545459780441377`20., 
   -0.00003557262350714190791808614644396367`20.}, 
  {0.00009150263775147118947572827972027954`20., 
   -0.00003852742642167207977925401251380191`20.}, 
  {0.00009543578112209529116647171931160874`20., 
   -0.00004018348678825064891219861865751947`20.}, 
  {0.00009738494785388789012166808145533404`20., 
   -0.00004100418857005805899859708692856169`20.}, 
  {0.00009827246516341786830361303832148113`20., 
   -0.00004137788006880752349625812139851836`20.}, 
  {0.00009865732930504032404473316922814648`20., 
   -0.00004153992812843803117672975546448273`20.}, 
  {0.00009882130973467056467005535603647771`20., 
   -0.00004160897251986129038739172885746431`20.}, 
  {0.00009889181056670123104829507127569363`20., 
   -0.00004163865708071630780980845106344997`20.}, 
  {0.00009892307811150170773247744104308073`20., 
   -0.00004165182236273756115051681728129713`20.}, 
  {0.00009893761536646052118871334478064142`20., 
   -0.00004165794331219390365840561885500691`20.}, 
  {0.00009894475772050862392969891774335304`20., 
   -0.00004166095061916152586513638641825391`20.}, 
  {0.0000989484630650162875597825464431657`20., 
   -0.00004166251076421738423569791429185924`20.}, 
  {0.00009895047753151190507210742662054607`20., 
   -0.0000416633589606365916093083901560194`20.}, 
  {0.00009895161313748189189963063113040062`20., 
   -0.00004166383711051869132616026573911607`20.}, 
  {0.00009895227007485550679365549051411307`20., 
   -0.00004166411371572863443943389074278444`20.}, 
  {0.00009895265678641229275037724493898633`20., 
   -0.00004166427654164728115805357681641529`20.}, 
  {0.00009895288701349147677812480473952878`20., 
   -0.00004166437347936483232763149673243317`20.}, 
  {0.00009895302506072551366696824589469249`20., 
   -0.00004166443160451600575451294563987051`20.}, 
  {0.00009895310820444214758688091094145189`20., 
   -0.00004166446661239669372079196250166396`20.}, 
  {0.0000989531584179495689650890726131333`20., 
   -0.00004166448775492613430109013583710876`20.}, 
  {7.86204062336912745490172084445`20.*^-9, 
   -3.31033289405015892837967193451`20.*^-9}, 
  {1.296175264543070537221955755726`20.*^-8, 
   -5.45758006123398120935560318201`20.*^-9}, 
  {2.136879259163815116786268237887`20.*^-8, 
   -8.99738635437395838646849784374`20.*^-9}, 
  {3.522703900067752028588245873961`20.*^-8, 
   -1.483243747396948222563471946931`20.*^-8}, 
  {5.806830737703992541038413142785`20.*^-8, 
   -2.444981363243786333068805533803`20.*^-8}, 
  {9.570785645435126078966652580809`20.*^-8, 
   -4.029804482288474138512274770868`20.*^-8}, 
  {1.5771246924497498020130088669931`20.*^-7, 
   -6.64052502084105179794951101892`20.*^-8}, 
  {2.5979826517390684387357141763126`20.*^-7, 
   -1.0938874323111867110466164952895`20.*^-7}, 
  {4.2772281996990269457602693373238`20.*^-7, 
   -1.8009381893469587140043239315048`20.*^-7}, 
  {7.0353737352856999706509604713016`20.*^-7, 
   -2.9622626253834526192214570405479`20.*^-7}, 
  {1.15545387007744607528968169144524`20.*^-6, 
   -4.8650689266418782117460281745062`20.*^-7}, 
  {1.89294429106595640119379568512975`20.*^-6, 
   -7.9702917518566585313422976215989`20.*^-7}, 
  {3.08859075719572263760921628056148`20.*^-6, 
   -1.30045926618767268951967001286799`20.*^-6}, 
  {5.00639953888744222049469171975343`20.*^-6, 
   -2.10795770058418619810302809252775`20.*^-6}, 
  {8.02986327444172712597237324445162`20.*^-6, 
   -3.38099506292283247409363083976912`20.*^-6}, 
  {0.00001266682547625124265146700044377405`20., 
   -5.33340020052683901114400018685224`20.*^-6}, 
  {0.00001947830297119475542397123959779193`20., 
   -8.20139072471358123114578509380714`20.*^-6}, 
  {0.00002885090979109481791619249944525616`20., 
   -0.00001214775149098729175418631555589732`20.}, 
  {0.00004058271042831716036688399000103881`20., 
   -0.00001708745702244933068079325894780582`20.}, 
  {0.0000534971255880770525868397168406012`20., 
   -0.00002252510551076928529972198603814788`20.}, 
  {0.00006561193533942512085150984174018718`20., 
   -0.00002762607803765268246379361757481566`20.}, 
  {0.00007511104286927750650912070587227966`20., 
   -0.00003162570226074842379331398141990723`20.}, 
  {0.00008134016852946179614274633977876792`20., 
   -0.00003424849201240496679694582727527071`20.}, 
  {0.00008482846874721652154090981512032231`20., 
   -0.00003571724999882800906985676426118832`20.}, 
  {0.00008655444318130827097745618242465543`20., 
   -0.0000364439760763403246220868136524865`20.}, 
  {0.0000873381277263817310023276856814814`20., 
   -0.00003677394851637125515887481502378165`20.}, 
  {0.0000876764099900524871437043723140065`20., 
   -0.00003691638315370631037629657781642379`20.}, 
  {0.00008781954476438982645765822233122038`20., 
   -0.0000369766504271115058769087251920928`20.}, 
  {0.00008788048634349184183036222082322203`20., 
   -0.00003700231003936498603383672455714613`20.}, 
  {0.00008790717882148244871736657701454835`20., 
   -0.00003701354897746629419678592716402036`20.}, 
  {0.00008791941194144076716333663828502687`20., 
   -0.00003701869976481716512140490033053762`20.}, 
  {0.00008792533479339233297603006481124511`20., 
   -0.0000370211935972178244109600272889453`20.}, 
  {0.00008792836706761409955748531243911061`20., 
   -0.00003702247034425856823473065786909921`20.}, 
  {0.00008792999804472550842134537187491012`20., 
   -0.0000370231570714633719668822618420674`20.}, 
  {0.00008793091021314782394957760282756247`20., 
   -0.00003702354114237803113666425382213156`20.}, 
  {0.00008793143501134755093073085091441197`20., 
   -0.00003702376211004107407609720038501556`20.}, 
  {0.00008793174282362843743903828529018334`20., 
   -0.00003702389171521197365854243591165615`20.}, 
  {0.0000879319256553213701728001482110262`20., 
   -0.00003702396869697741902012637819411628`20.}, 
  {0.00008793203512496104851455989826429306`20., 
   -0.00003702401478945728358507785190075496`20.}, 
  {0.00008793210099775227179525606006967538`20., 
   -0.00003702404252536937759800255160828438`20.}, 
  {0.00008793214075882594301595778303631672`20., 
   -0.00003702405926687408126987696127844914`20.}, 
  {6.99827286425651445519807834294`20.*^-9, 
   -2.94664120600274292850445403913`20.*^-9}, 
  {1.153770086084224801237390850783`20.*^-8, 
   -4.85797930982831495257848779277`20.*^-9}, 
  {1.902109254449970254854536837534`20.*^-8, 
   -8.00888107136829580991383931592`20.*^-9}, 
  {3.135678286501279030593814669042`20.*^-8, 
   -1.320285594316328012881606176439`20.*^-8}, 
  {5.168854815551501976427373972987`20.*^-8, 
   -2.176359922337474516390473251783`20.*^-8}, 
  {8.51927113323928405410515588572`20.*^-8, 
   -3.587061529784961706991644583462`20.*^-8}, 
  {1.4038488858031237992782462214276`20.*^-7, 
   -5.910942677065784418013668300748`20.*^-8}, 
  {2.3125424857499687446528107871486`20.*^-7, 
   -9.737020992631447345906571735363`20.*^-8}, 
  {3.8072770976365809394163114693768`20.*^-7, 
   -1.6030640411101393429121311450007`20.*^-7}, 
  {6.2623440768601967430066721230276`20.*^-7, 
   -2.6367764534148196812659672096958`20.*^-7}, 
  {1.02848646166746382422979794822194`20.*^-6, 
   -4.3304693122840582072833597819872`20.*^-7}, 
  {1.6849135944884951810146610320417`20.*^-6, 
   -7.09437302942524286743015171386`20.*^-7}, 
  {2.74909785409900548047422369120383`20.*^-6, 
   -1.15751488593642336019967313313845`20.*^-6}, 
  {4.45594084015767074293793104234545`20.*^-6, 
   -1.87618561690849294439491833361913`20.*^-6}, 
  {7.14656161340303119820034790187985`20.*^-6, 
   -3.00907857406443418871593595868626`20.*^-6}, 
  {0.00001127246785523927142862255016237419`20., 
   -4.74630225483758796994633691047333`20.*^-6}, 
  {0.00001733196761677802391650449725822948`20., 
   -7.29767057548548375431768305609663`20.*^-6}, 
  {0.00002566749221447985888340937548248847`20., 
   -0.00001080736514293888795090921072946882`20.}, 
  {0.00003609753717816688418895636463108951`20., 
   -0.00001519896302238605650061320616045875`20.}, 
  {0.00004757468504896864795921289575408589`20., 
   -0.00002003144633640785177230016663329932`20.}, 
  {0.0000583374499191054219031074702882563`20., 
   -0.00002456313680804438816972946117400265`20.}, 
  {0.00006677369405237198455326770119359771`20., 
   -0.00002811523960099873033821797944993588`20.}, 
  {0.00007230356332456614829010873634283747`20., 
   -0.00003044360561034364138530894161803685`20.}, 
  {0.00007539798460893342298890031545320605`20., 
   -0.0000317465198353403886269053959802973`20.}, 
  {0.00007692689921777041354218077289271061`20., 
   -0.00003239027335485070043881295700745711`20.}, 
  {0.00007761935447935815891798371202211396`20., 
   -0.00003268183346499290901809840506194271`20.}, 
  {0.00007791701663486600607567278776189493`20., 
   -0.00003280716489889094992659906853132418`20.}, 
  {0.00007804216430161735312694890415736489`20., 
   -0.00003285985865331256973766269648731152`20.}, 
  {0.00007809496596320363941096613568881662`20., 
   -0.00003288209093187521659409100450055435`20.}, 
  {0.00007811781981262143354159003250486866`20., 
   -0.00003289171360531428780698527684415522`20.}, 
  {0.00007812814763090490381270362978785339`20., 
   -0.00003289606216038101213166468622646459`20.}, 
  {0.0000781330748103301165369386958406715`20., 
   -0.00003289813676224425959450050351186168`20.}, 
  {0.00007813556301589325085627586652863082`20., 
   -0.00003289918442774452667632668064363404`20.}, 
  {0.00007813688623648496784606232373813834`20., 
   -0.00003289974157325682856676308367921613`20.}, 
  {0.00007813761997256755170080348048555179`20., 
   -0.00003290005051476528492665409704654814`20.}, 
  {0.00007813803958560196850869135864009933`20., 
   -0.0000329002271939376709510279404800418`20.}, 
  {0.00007813828472056968526471221624662803`20., 
   -0.00003290033040866092011145777526173811`20.}, 
  {0.00007813842994940666888843016550942849`20., 
   -0.00003290039155764491321618112231975937`20.}, 
  {0.00007813851676376956633817204566969596`20., 
   -0.0000329004281110608700371250718609246`20.}, 
  {0.00007813856895138955409177234280741368`20., 
   -0.00003290045008479560172285151276101631`20.}, 
  {0.00007813860043257610653142628808271657`20., 
   -0.00003290046334003204485533738445588064`20.}, 
  {6.22824025889821070848236465541`20.*^-9, 
   -2.62241695111503608778204827596`20.*^-9}, 
  {1.026818589019798506383783814676`20.*^-8, 
   -4.32344669060967792161593185127`20.*^-9}, 
  {1.69281634302594864624379594928`20.*^-8, 
   -7.12764776010925745786861452329`20.*^-9}, 
  {2.790652624003158658564571115388`20.*^-8, 
   -1.175011631159224698342977311743`20.*^-8}, 
  {4.600112402539486102647190449774`20.*^-8, 
   -1.936889432648204674798817031485`20.*^-8}, 
  {7.581868862708134972221817354559`20.*^-8, 
   -3.192365836929741040935502044025`20.*^-8}, 
  {1.249377630757239174933646216637`20.*^-7, 
   -5.260537392662059683931141964787`20.*^-8}, 
  {2.0580803249940191454753524666589`20.*^-7, 
   -8.665601368395870086212010385931`20.*^-8}, 
  {3.3883310155977679101771477390421`20.*^-7, 
   -1.4266656907780075411272201006494`20.*^-7}, 
  {5.5732202856967359766962182910918`20.*^-7, 
   -2.3466190676617835691352498067754`20.*^-7}, 
  {9.153021633395582472944760236649`20.*^-7, 
   -3.8539038456402452517662148364839`20.*^-7}, 
  {1.49947091812138852692580183337219`20.*^-6, 
   -6.3135617605111095870560077194621`20.*^-7}, 
  {2.44648030975770422747232295016011`20.*^-6, 
   -1.03009697252955967472518861059375`20.*^-6}, 
  {3.96530640991352779592584767983868`20.*^-6, 
   -1.66960269891095907196877797045841`20.*^-6}, 
  {6.35934331407486484095751119615582`20.*^-6, 
   -2.67761823750520624882421524048665`20.*^-6}, 
  {0.00001002998951694890127694865934299874`20., 
   -4.2231534808205900113468039338942`20.*^-6}, 
  {0.0000154198740827735833232346536970198`20., 
   -6.4925785611678245571514331355873`20.*^-6}, 
  {0.00002283239943166822694732970254162328`20., 
   -9.61364186596556924098092738594665`20.*^-6}, 
  {0.00003210464698343893235663469112673344`20., 
   -0.00001351774609829007678174092257967723`20.}, 
  {0.00004230437188578209961237611277066635`20., 
   -0.00001781236710980298931047415274554373`20.}, 
  {0.00005186624923929278795602301117538338`20., 
   -0.00002183842073233380545516758365279299`20.}, 
  {0.00005935903110456710494875515279746383`20., 
   -0.00002499327625455457050473901170419528`20.}, 
  {0.00006426867249493806050950633979730441`20., 
   -0.00002706049368207918337242372201991764`20.}, 
  {0.00006701420665107039924013989564826938`20., 
   -0.00002821650806360858915374311395716605`20.}, 
  {0.0000683690181047773727097387276249971`20., 
   -0.00002878695499148520956199525373684088`20.}, 
  {0.0000689812280961492147213220149066628`20., 
   -0.00002904472761943124830371453259227907`20.}, 
  {0.0000692434076125096123455036949422982`20., 
   -0.00002915511899474088940863313471254661`20.}, 
  {0.0000693529972851596708045154213747343`20., 
   -0.00002920126201480407191769070373673023`20.}, 
  {0.00006939884698919135736684032794529192`20., 
   -0.00002922056715334372941761698018749133`20.}, 
  {0.00006941846976967461447661866085059848`20., 
   -0.00002922882937670510083226048877919937`20.}, 
  {0.00006942721734240956886622654754056577`20., 
   -0.00002923251256522508162788486212234347`20.}, 
  {0.00006943132958681210885558911232126472`20., 
   -0.0000292342440365524668865638367668483`20.}, 
  {0.00006943337720709777189264021752212092`20., 
   -0.00002923510619246221974426956527247195`20.}, 
  {0.00006943445315600903729156091648544072`20., 
   -0.00002923555922358275254381512273071187`20.}, 
  {0.00006943504430148430400480078692120556`20., 
   -0.00002923580812694075958096875238787603`20.}, 
  {0.00006943538015677729160617470513249229`20., 
   -0.00002923594953969570172891566531894412`20.}, 
  {0.00006943557549590571094417270152561787`20., 
   -0.00002923603178774977302912534801078645`20.}, 
  {0.00006943569089256391980577074769587758`20., 
   -0.00002923608037581638728664031481931686`20.}, 
  {0.00006943575974921829764251941904169296`20., 
   -0.00002923610936809191479685028170176548`20.}, 
  {0.00006943580109514984114230476011792789`20., 
   -0.00002923612677690519627044410952333806`20.}, 
  {0.00006943582601899785058993477188621341`20., 
   -0.00002923613727115698972207779868893197`20.}, 
  {5.5420131840630027799157224076`20.*^-9, 
   -2.33347923539494853891188311899`20.*^-9}, 
  {9.13683717341385943469008464811`20.*^-9, 
   -3.84708933617425660408003564131`20.*^-9}, 
  {1.506301644607097002829426205303`20.*^-8, 
   -6.34232271413514527507126823285`20.*^-9}, 
  {2.483177669965165000181904482038`20.*^-8, 
   -1.045548492616911579023959781911`20.*^-8}, 
  {4.093269184408898814982788027639`20.*^-8, 
   -1.723481761856378448413805485321`20.*^-8}, 
  {6.746489981483766389443268185826`20.*^-8, 
   -2.8406273606247437429234813414`20.*^-8}, 
  {1.1117187327965851054178948341721`20.*^-7, 
   -4.680920980196147812285872985987`20.*^-8}, 
  {1.8313140951362536713491207633363`20.*^-7, 
   -7.710796190047383879364719003523`20.*^-8}, 
  {3.014985510167473904740795918461`20.*^-7, 
   -1.2694675832284100651540193340888`20.*^-7}, 
  {4.9591103281115359473087291784499`20.*^-7, 
   -2.0880464539416993462352543909262`20.*^-7}, 
  {8.1443990276408074656711190337982`20.*^-7, 
   -3.4292206432171820908088922247573`20.*^-7}, 
  {1.33422078984655798019487809228544`20.*^-6, 
   -5.6177717467223493902942235464649`20.*^-7}, 
  {2.1768247288780077953303334320462`20.*^-6, 
   -9.165577805802138085601403924405`20.*^-7}, 
  {3.52814029605148746341530786945807`20.*^-6, 
   -1.48553275623220524775381383977183`20.*^-6}, 
  {5.6579822674412857498883065816135`20.*^-6, 
   -2.38230832313317294732139224488987`20.*^-6}, 
  {8.92318324825007364335514949178721`20.*^-6, 
   -3.75712978873687311299164189127882`20.*^-6}, 
  {0.00001371693110017589802436796821209602`20., 
   -5.77554993691616758920756556298779`20.*^-6}, 
  {0.00002030813114471335628456039517044258`20., 
   -8.55079206093193948823595586123896`20.*^-6}, 
  {0.00002855072137799566366617916416000446`20., 
   -0.00001202135636968238470154912175158082`20.}, 
  {0.00003761511484153513121462536683555227`20., 
   -0.00001583794309117268682721068077286412`20.}, 
  {0.00004611030802565975231211734265871338`20., 
   -0.00001941486653711989571036519690893193`20.}, 
  {0.00005276551649198118563076969951533016`20., 
   -0.00002221705957557102552874513663803373`20.}, 
  {0.00005712491654095557650656084366556258`20., 
   -0.00002405259643829708484486772364865793`20.}, 
  {0.00005956130976187468428359079130333789`20., 
   -0.00002507844621552618285624875423298437`20.}, 
  {0.00006076220762141191939824149238752319`20., 
   -0.00002558408741954186079925957574211504`20.}, 
  {0.00006130376180965026788000976951893283`20., 
   -0.0000258121102356422180547409555869191`20.}, 
  {0.00006153489666371225851452087909809985`20., 
   -0.00002590943017419463516400879119919993`20.}, 
  {0.00006163099866315485894184979361081522`20., 
   -0.00002594989417395994060709464994139588`20.}, 
  {0.00006167089379684738016785470046924235`20., 
   -0.00002596669212498837059699145282915468`20.}, 
  {0.00006168778814456434356562015827155929`20., 
   -0.0000259738055345534078171032245353934`20.}, 
  {0.00006169522097928865110615421975914997`20., 
   -0.00002597693514917416888680177674069474`20.}, 
  {0.00006169866445145388682709516304660303`20., 
   -0.0000259783850321911102429874370722539`20.}, 
  {0.00006170035457570769148362811380480808`20., 
   -0.00002597909666345587009836973212834024`20.}, 
  {0.00006170123158215500699330165920667541`20., 
   -0.00002597946592932842399717964598175805`20.}, 
  {0.00006170170868518247901065045712341399`20., 
   -0.00002597966681481367537290545563091115`20.}, 
  {0.00006170197781561163611731202302465071`20., 
   -0.0000259797801328891099441313781156424`20.}, 
  {0.00006170213358572290214237562247184148`20., 
   -0.00002597984572030437984942131472498589`20.}, 
  {0.00006170222531472068187931031661918088`20., 
   -0.00002597988434304028710707802805018142`20.}, 
  {0.00006170227993851157126126809496100772`20., 
   -0.00002597990734253118789948130314147694`20.}, 
  {0.00006170231269678869471306350519317171`20., 
   -0.00002597992113548997672128989692344074`20.}, 
  {0.00006170233242852586178805585562342961`20., 
   -0.00002597992944358983654233930763091775`20.}, 
  {4.93066323044728653535197793904`20.*^-9, 
   -2.07606872860938380435872755328`20.*^-9}, 
  {8.12893482089609412008438507839`20.*^-9, 
   -3.42270939827203962950921476985`20.*^-9}, 
  {1.340138414272450621236662043416`20.*^-8, 
   -5.64268806009452893152278755122`20.*^-9}, 
  {2.209252818569370983219990130002`20.*^-8, 
   -9.30211713081840413987364265264`20.*^-9}, 
  {3.64173041908335897696172297297`20.*^-8, 
   -1.53336017645615114819440967283`20.*^-8}, 
  {6.002264700685789455024754631617`20.*^-8, 
   -2.527269347657174507378844055418`20.*^-8}, 
  {9.890809095757293697390454271782`20.*^-8, 
   -4.164551198213597346269664956541`20.*^-8}, 
  {1.6292927596920535593058430099233`20.*^-7, 
   -6.860180040808646565498286357571`20.*^-8}, 
  {2.6823813559434637069316072384052`20.*^-7, 
   -1.1294237288183005081817293635389`20.*^-7}, 
  {4.4120195330196178714894599342541`20.*^-7, 
   -1.857692434955628577469246288107`20.*^-7}, 
  {7.2458613752573281381918344268959`20.*^-7, 
   -3.0508890001083486897649829165877`20.*^-7}, 
  {1.18700983629381298163201443491367`20.*^-6, 
   -4.9979361528160546595032186733209`20.*^-7}, 
  {1.93661380220216585675216612299567`20.*^-6, 
   -8.1541633776933299231670152547186`20.*^-7}, 
  {3.13873134886993268955523605226978`20.*^-6, 
   -1.32157109426102429033904675885044`20.*^-6}, 
  {5.03329355604822173193206053930191`20.*^-6, 
   -2.11928149728346178186613075339029`20.*^-6}, 
  {7.93750103586182351667335429627741`20.*^-6, 
   -3.34210569931024148070457023001154`20.*^-6}, 
  {0.00001220063618875064515893079319965476`20., 
   -5.13710997421079796165507082090726`20.*^-6}, 
  {0.00001806109610008545039601603034733651`20., 
   -7.60467204214124227200674961993118`20.*^-6}, 
  {0.0000253880675681724275759585811832403`20., 
   -0.00001068971266028312740040361312978537`20.}, 
  {0.00003344343473334182802022382870598888`20., 
   -0.00001408144620351234864009424366567952`20.}, 
  {0.00004099110584956737564717171696205756`20., 
   -0.00001725941298929152658828282819455055`20.}, 
  {0.00004690266701281175285055255423995542`20., 
   -0.00001974849137381547488444318073261281`20.}, 
  {0.00005077382743625620716423321752523698`20., 
   -0.00002137845365737103459546661790536293`20.}, 
  {0.00005293621339981831585968513981834594`20., 
   -0.00002228893195781823825670953255509303`20.}, 
  {0.00005400097196597834066566790566273756`20., 
   -0.00002273725135409614343817596027904738`20.}, 
  {0.00005448025601538361079623840578315429`20., 
   -0.00002293905516437204665104774980343338`20.}, 
  {0.00005468418886898023106447696072218642`20., 
   -0.00002302492162904430781662187819881533`20.}, 
  {0.00005476857285956046347182612052499259`20., 
   -0.00002306045173034124777761099811578635`20.}, 
  {0.00005480335344618135340770472727757318`20., 
   -0.00002307509618786583301377041148529399`20.}, 
  {0.00005481793641606715633235525185084732`20., 
   -0.00002308123638571248687678115867404098`20.}, 
  {0.00005482427189895478965156307661796536`20., 
   -0.00002308390395745464827434234804966963`20.}, 
  {0.00005482716500364056425112668153105859`20., 
   -0.00002308512210679602705310597117097204`20.}, 
  {0.00005482856441894679218434588153799122`20., 
   -0.00002308571133429338618288247643704893`20.}, 
  {0.00005482928112266328590844251030305275`20., 
   -0.00002308601310427927827723895170654851`20.}, 
  {0.00005482966692779318413981348058214003`20., 
   -0.00002308617554854449858518462340300634`20.}, 
  {0.00005482988287324972113922640607657576`20., 
   -0.00002308626647294725100599006571645295`20.}, 
  {0.00005483000719254573133005290538976571`20., 
   -0.00002308631881791399213896964437463819`20.}, 
  {0.0000548300801431358672652523041438636`20., 
   -0.00002308634953395194411168518069215309`20.}, 
  {0.00005483012348677441814627845097047603`20., 
   -0.0000230863677839050181668540846191478`20.}, 
  {0.00005483014944360664225950681701277735`20., 
   -0.00002308637871309753358295023874222204`20.}, 
  {0.00005483016506489407638443285753246642`20., 
   -0.00002308638529048171637239278211893322`20.}, 
  {4.38617294909333085872794132347`20.*^-9, 
   -1.8468096627761393089380805572519285529066432626688`20.*^-9}, 
  {7.23126081298943395475769560892`20.*^-9, 
   -3.04474139494291955989797709849`20.*^-9}, 
  {1.192147510066837751349808963192`20.*^-8, 
   -5.0195684634393168477886693187`20.*^-9}, 
  {1.965285655511489682620617560507`20.*^-8, 
   -8.27488697057469340050786341266`20.*^-9}, 
  {3.239574258601746418379856715684`20.*^-8, 
   -1.364031266779682702475729143446`20.*^-8}, 
  {5.339432374745662280776801951261`20.*^-8, 
   -2.24818205252448938137970608474`20.*^-8}, 
  {8.798556717886323037713683352092`20.*^-8, 
   -3.704655460162662331668919306144`20.*^-8}, 
  {1.4493664565419204331168458423168`20.*^-7, 
   -6.102595606492296560491982493965`20.*^-8}, 
  {2.3861553359758601032387846603813`20.*^-7, 
   -1.0046969835687832013636988043711`20.*^-7}, 
  {3.9247695327631323162353490388822`20.*^-7, 
   -1.6525345401107925542043574900557`20.*^-7}, 
  {6.4456151087457087936674882577217`20.*^-7, 
   -2.7139432036824037025968371611459`20.*^-7}, 
  {1.05590483718943981251771671433126`20.*^-6, 
   -4.4459151039555360527061756392895`20.*^-7}, 
  {1.7226902767803036244324932817242`20.*^-6, 
   -7.2534327443381205239262875019967`20.*^-7}, 
  {2.7919542417790921683565662979159`20.*^-6, 
   -1.17555968074909143930802791491196`20.*^-6}, 
  {4.47703739968889100868489548839532`20.*^-6, 
   -1.88506837881637516155153494248224`20.*^-6}, 
  {7.05989903808724102148542753271013`20.*^-6, 
   -2.97258906866831200904649580324636`20.*^-6}, 
  {0.0000108508294127741038010486220386287`20., 
   -4.56877027906278054780994612152787`20.*^-6}, 
  {0.00001606123160064035808635642420659702`20., 
   -6.76262383184857182583428387646193`20.*^-6}, 
  {0.00002257405619979499237206440758143744`20., 
   -9.50486576833473363034290845534209`20.*^-6}, 
  {0.00002973266557816467890775650715678066`20., 
   -0.00001251901708554302269800273985548659`20.}, 
  {0.00003643863020147441816855833185729146`20., 
   -0.00001534258113746291291307719236096483`20.}, 
  {0.00004168987505341187891675385701813262`20., 
   -0.00001755363160143658059652793979710847`20.}, 
  {0.00004512774173260339011590479931301876`20., 
   -0.00001900115441372774320669675760548159`20.}, 
  {0.00004704719405267010734078912714993271`20., 
   -0.00001980934486428215045927963248418221`20.}, 
  {0.00004799147601346298707525952890682604`20., 
   -0.00002020693726882652087379348585550571`20.}, 
  {0.00004841583400582557114918265799371129`20., 
   -0.0000203856143182423457470242770499837`20.}, 
  {0.00004859589940337205346782929398244019`20., 
   -0.00002046143132773560146013865009786956`20.}, 
  {0.00004867008234479844270492880482684372`20., 
   -0.00002049266625044144955997002308498682`20.}, 
  {0.0000487004581128823015002933133632985`20., 
   -0.00002050545604752939010538665825823096`20.}, 
  {0.00004871307680908206894949422573740532`20., 
   -0.00002051076918277139745241862136311803`20.}, 
  {0.00004871849338477626670120143535580847`20., 
   -0.00002051304984622158597945323593928777`20.}, 
  {0.00004872093222359228239924698164445629`20., 
   -0.00002051407672572306627336715016608686`20.}, 
  {0.00004872209468132617191621318349956487`20., 
   -0.00002051456618161101975419502463139575`20.}, 
  {0.00004872268199815625992168957471767671`20., 
   -0.00002051481347290789891439561040744282`20.}, 
  {0.00004872299463275173645743046165411196`20., 
   -0.00002051494510852704692944440490699451`20.}, 
  {0.00004872316815761338559426161499896621`20., 
   -0.00002051501817162668867126804842061734`20.}, 
  {0.0000487232674700605810008346428042024`20., 
   -0.00002051505998739392884245669170703259`20.}, 
  {0.00004872332551940929680463869813172664`20., 
   -0.00002051508442922496707563734658177965`20.}, 
  {0.00004872335992299253149570590869953577`20., 
   -0.00002051509891494422378766564576822559`20.}, 
  {0.00004872338049347926785153213082698758`20., 
   -0.00002051510757620179699011879192715268`20.}, 
  {0.0000487233928610574325996000498215213`20., 
   -0.00002051511278360312951562107360906161`20.}, 
  {3.90135140237642096708501006009`20.*^-9, 
   -1.6426742746848088282463200252993639736635815886848`20.*^-9}, 
  {6.43195976991951814059266369657`20.*^-9, 
   -2.7081935873345339539337531354`20.*^-9}, 
  {1.060374438613401039347105992506`20.*^-8, 
   -4.46473447837221490251413049476`20.*^-9}, 
  {1.748054114702553799028303529257`20.*^-8, 
   -7.36022785137917389064548854424`20.*^-9}, 
  {2.881489361745444377507286629819`20.*^-8, 
   -1.213258678629660790529383844135`20.*^-8}, 
  {4.749238657456686016456702900762`20.*^-8, 
   -1.9996794347186046385080854319`20.*^-8}, 
  {7.82600371266105994095503792096`20.*^-8, 
   -3.295159457962551554086331756193`20.*^-8}, 
  {1.2891585603884180276149218627571`20.*^-7, 
   -5.428036043740707484694407843186`20.*^-8}, 
  {2.1223942116189810827541898066757`20.*^-7, 
   -8.936396680500972980017641291266`20.*^-8}, 
  {3.4909224568349984316385928895859`20.*^-7, 
   -1.469862087088420392268881216668`20.*^-7}, 
  {5.7330837644470461169438881623371`20.*^-7, 
   -2.413930006082966786081637120984`20.*^-7}, 
  {9.3917222004451889387398920669314`20.*^-7, 
   -3.9544093475558690268378492913397`20.*^-7}, 
  {1.53222332063218831237896000106597`20.*^-6, 
   -6.4514666131881613152798315834356`20.*^-7}, 
  {2.48321448831986285581233676304377`20.*^-6, 
   -1.04556399508204751823677337391317`20.*^-6}, 
  {3.98182980210774657551434208242037`20.*^-6, 
   -1.67655991667694592653235456101909`20.*^-6}, 
  {6.27869383145595004079333172497209`20.*^-6, 
   -2.64366056061303159612350809472511`20.*^-6}, 
  {9.64946606177726338964742375397189`20.*^-6, 
   -4.06293307864305826932523105430395`20.*^-6}, 
  {0.00001428165426100806377090062457225114`20., 
   -6.01332810989813211406342087252681`20.*^-6}, 
  {0.00002007060863821278538393443627238956`20., 
   -8.45078258451064647744607843047983`20.*^-6}, 
  {0.00002643224883603648597183455528751541`20., 
   -0.00001112936793096273093550928643684859`20.}, 
  {0.00003239047798196651185302612063639067`20., 
   -0.00001363809599240695235916889289953293`20.}, 
  {0.00003705535041845348014106332930520867`20., 
   -0.00001560225280776988637518455970745627`20.}, 
  {0.00004010863066485723567500670702004614`20., 
   -0.00001688784449046620449473966611370364`20.}, 
  {0.00004181264576801541758184418368412078`20., 
   -0.00001760532453390122845551334049857716`20.}, 
  {0.00004265026485903704029063595048341314`20., 
   -0.0000179580062564366485434256633614371`20.}, 
  {0.0000430261376479504410010664516287378`20., 
   -0.00001811626848334755410571219015946854`20.}, 
  {0.00004318523521282107367686959334213961`20., 
   -0.00001818325693171413628499772351247983`20.}, 
  {0.0000432505210090182645585498580498632`20., 
   -0.00001821074568800769034044204549467923`20.}, 
  {0.00004327709349595481883097021761863808`20., 
   -0.0000182219341035599237183032495236371`20.}, 
  {0.00004328803771601840061251623163124634`20., 
   -0.00001822654219621827394211209752894581`20.}, 
  {0.00004329268226548561718697429112691131`20., 
   -0.00001822849779599394407872601731659424`20.}, 
  {0.00004329474500218515875295578760805376`20., 
   -0.00001822936631670954052756033162444368`20.}, 
  {0.00004329571382482082666240833038864519`20., 
   -0.00001822977424202982175259298121627166`20.}, 
  {0.00004329619651266559671189860043258643`20., 
   -0.0000182299774790170933523783580768785`20.}, 
  {0.00004329645043109196984805547752833933`20., 
   -0.00001823008439203872414654967474877444`20.}, 
  {0.00004329659009483369892361954382304557`20., 
   -0.00001823014319782471533626086055707181`20.}, 
  {0.00004329666951549400152847295671384229`20., 
   -0.00001823017663810273748567282387951254`20.}, 
  {0.00004329671573785361954675448809088126`20., 
   -0.00001823019610014889244073873182773947`20.}, 
  {0.00004329674305563093797598727306335101`20., 
   -0.00001823020760237092125304727286877936`20.}, 
  {0.0000432967593606111744038282155174992`20., 
   -0.00001823021446762575764371714337578915`20.}, 
  {0.00004329676915289747713685083473203026`20., 
   -0.00001823021859069367458393719357138116`20.}, 
  {3.46975570155461947600826949331`20.*^-9, 
   -1.4609497690756292530561134708695647835058635538432`20.*^-9}, 
  {5.72040959212392053124003100477`20.*^-9, 
   -2.40859351247322969736422358096`20.*^-9}, 
  {9.43068028136644566339415277565`20.*^-9, 
   -3.97081275004902975300806432659`20.*^-9}, 
  {1.554671318275979061924798798226`20.*^-8, 
   -6.54598449800412236599915283463`20.*^-9}, 
  {2.562716931119976653495867438846`20.*^-8, 
   -1.079038707839990169892996816356`20.*^-8}, 
  {4.223839953887020262753048656356`20.*^-8, 
   -1.778458927952429584317073118465`20.*^-8}, 
  {6.96022452274879786036356953248`20.*^-8, 
   -2.930620851683704362258345066307`20.*^-8}, 
  {1.1465397298143167994318221579304`20.*^-7, 
   -4.82753570448133389234451434918`20.*^-8}, 
  {1.887591966743976643611135314832`20.*^-7, 
   -7.94775564944832270994162237824`20.*^-8}, 
  {3.104710530279963967605088613921`20.*^-7, 
   -1.3072465390652479863600373111245`20.*^-7}, 
  {5.0987921568567701117550197228847`20.*^-7, 
   -2.1468598555186400470547451464779`20.*^-7}, 
  {8.3525903091623073567564450313385`20.*^-7, 
   -3.5168801301736030975816610658268`20.*^-7}, 
  {1.36267733170495786703834726836599`20.*^-6, 
   -5.7375887650735068085825148141726`20.*^-7}, 
  {2.20839751449162357985812222615331`20.*^-6, 
   -9.2985158504910466520341988469615`20.*^-7}, 
  {3.54105993769507593386851164255236`20.*^-6, 
   -1.49097260534529513004989963896942`20.*^-6}, 
  {5.58342985823710108561934848538545`20.*^-6, 
   -2.35091783504720045710288357279387`20.*^-6}, 
  {8.58040783402248971041645584992096`20.*^-6, 
   -3.61280329853578514122798141049304`20.*^-6}, 
  {0.00001269834074844141915494604144172971`20., 
   -5.34666978881743964418780692283356`20.*^-6}, 
  {0.00001784373087922193060737779232851046`20., 
   -7.51314984388291815047485992779389`20.*^-6}, 
  {0.00002349709537713305723332747488191687`20., 
   -9.8935138430033925192957788976492`20.*^-6}, 
  {0.0000287910469975441857967638070569897`20., 
   -0.0000121225461042291308617952871818904`20.}, 
  {0.00003293517146454639481683316507713801`20., 
   -0.00001386744061665111360708764845353178`20.}, 
  {0.00003564705371443873633681657174580256`20., 
   -0.00001500928577450052056287013547191685`20.}, 
  {0.00003715997355317081715486402923093926`20., 
   -0.00001564630465396665985467959125513232`20.}, 
  {0.00003790312226837482937467062859050664`20., 
   -0.0000159592093761578228945981594065291`20.}, 
  {0.00003823616580944846466722358581809766`20., 
   -0.00001609943823555724828093624666025163`20.}, 
  {0.00003837682186987104267577541492774066`20., 
   -0.00001615866183994570217927385891694344`20.}, 
  {0.00003843433423907664011704224157929945`20., 
   -0.00001618287757434805899664936487549451`20.}, 
  {0.00003845761487585900771048077484387985`20., 
   -0.00001619267994773010850967611572373889`20.}, 
  {0.00003846712735229568430540342899845214`20., 
   -0.0000161966852009666039180646016835588`20.}, 
  {0.00003847112112634283486446386125035883`20., 
   -0.00001619836679003908836398478368436161`20.}, 
  {0.00003847287148086479277531171675015881`20., 
   -0.00001619910378141675485276282810533005`20.}, 
  {0.00003847368164210559460997904814007157`20., 
   -0.00001619944490193919773051749395371434`20.}, 
  {0.00003847407954807392100269952141680666`20., 
   -0.00001619961244129428252745243007023439`20.}, 
  {0.00003847428628276622236737095798042711`20., 
   -0.00001619969948748051468099829809702193`20.}, 
  {0.00003847439889352547414209673246875655`20., 
   -0.00001619974690253704174404072946052908`20.}, 
  {0.00003847446248292720173825944755191069`20., 
   -0.00001619977367702197967926713581133083`20.}, 
  {0.00003847449931578193115684976521411904`20., 
   -0.00001619978918559239206604200640594486`20.}, 
  {0.00003847452101682844432116215536843422`20., 
   -0.00001619979832287513445101564436565651`20.}, 
  {0.00003847453394390585496164966643651074`20., 
   -0.00001619980376585509682595775428905716`20.}, 
  {0.0000384745416979949503529022323781582`20., 
   -0.00001619980703073471593806409784343503`20.}, 
  {3.0856185370356323151403991037`20.*^-9, 
   -1.2992078050676346590064838331355334484964193337345`20.*^-9}, 
  {5.08710198099505811033279178565`20.*^-9, 
   -2.14193767620844552014012285711`20.*^-9}, 
  {8.38660730514934902867284022928`20.*^-9, 
   -3.5312030758523574857569853597`20.*^-9}, 
  {1.38255310247780304214096290096`20.*^-8, 
   -5.82127622095917070375142274089`20.*^-9}, 
  {2.278997178692881825840574118832`20.*^-8, 
   -9.59577759449634452985504892141`20.*^-9}, 
  {3.756215174079666070384197979333`20.*^-8, 
   -1.581564283823017292793346517614`20.*^-8}, 
  {6.189649068120570124952609082267`20.*^-8, 
   -2.606168028682345315769519613586`20.*^-8}, 
  {1.0196039397546004678143273464947`20.*^-7, 
   -4.293069220019370390797167774715`20.*^-8}, 
  {1.6786103263103891376576566053802`20.*^-7, 
   -7.067832952885849000663817285813`20.*^-8}, 
  {2.7609710731477138247094547265359`20.*^-7, 
   -1.1625141360621952946145072532784`20.*^-7}, 
  {4.5342594643579050508739560590159`20.*^-7, 
   -1.9091618797296442319469288669542`20.*^-7}, 
  {7.4277537605889329939729691259811`20.*^-7, 
   -3.1274752676163928395675659477814`20.*^-7}, 
  {1.21178317575833830186997050080023`20.*^-6, 
   -5.1022449505614244289261915823167`20.*^-7}, 
  {1.96382174345970908915716888980078`20.*^-6, 
   -8.2687231303566698490828163781087`20.*^-7}, 
  {3.14881416364039995211464781111103`20.*^-6, 
   -1.32581648995385261141669381520464`20.*^-6}, 
  {4.96475778321676041767318683311442`20.*^-6, 
   -2.09042432977547807059923656131133`20.*^-6}, 
  {7.62923182265692671420108958827452`20.*^-6, 
   -3.21230813585554809018993245822087`20.*^-6}, 
  {0.0000112898369587918116625834670465394`20., 
   -4.75361556159655227898251244064817`20.*^-6}, 
  {0.00001586309101193193800426771323771953`20., 
   -6.67919621555028968600745820535558`20.*^-6}, 
  {0.00002088700983554778149926919719989334`20., 
   -8.79453045707275010495545145258665`20.*^-6}, 
  {0.00002559080947995042291372749739561732`20., 
   -0.00001077507767576859912156947258762833`20.}, 
  {0.00002927243509546633945162144457263541`20., 
   -0.00001232523582967003766384060824110965`20.}, 
  {0.00003168122326024751635540482366205543`20., 
   -0.00001333946242536737530753887312086543`20.}, 
  {0.00003302460588478986663301148725304478`20., 
   -0.00001390509721464836489811009989601886`20.}, 
  {0.00003368405330341941664309465868494596`20., 
   -0.00001418275928565028069182932997260883`20.}, 
  {0.00003397924013602919917431647659258802`20., 
   -0.00001430704847832808386287009540740549`20.}, 
  {0.00003410365976617073072815863561811941`20., 
   -0.0000143594356910192550434352149971029`20.}, 
  {0.00003415436956752848954453987032840147`20., 
   -0.00001438078718632778507138520855932692`20.}, 
  {0.00003417479450809306430247978216512745`20., 
   -0.00001438938716130234286420201354321156`20.}, 
  {0.00003418307921625209428610345720920427`20., 
   -0.00001439287545947456601520145566703338`20.}, 
  {0.00003418652261156255821773325499963403`20., 
   -0.00001439432531013160346009821263142487`20.}, 
  {0.00003418801265773331731006569570933395`20., 
   -0.00001439495269799297570950134556182481`20.}, 
  {0.00003418869244240403160292793133995173`20., 
   -0.00001439523892311748699070649740629547`20.}, 
  {0.00003418902149585481620305149561847788`20., 
   -0.00001439537747193886998023220868146436`20.}, 
  {0.00003418919025455005690715132194590661`20., 
   -0.0000143954485282316029082742408193291`20.}, 
  {0.00003418928122949177527346296592058051`20., 
   -0.00001439548683347022116777388038761285`20.}, 
  {0.00003418933221151118557833319162503106`20., 
   -0.00001439550829958365708561397542106569`20.}, 
  {0.00003418936158747434888427630173419809`20., 
   -0.00001439552066841025216180054809860973`20.}, 
  {0.00003418937883559695765904882319378821`20., 
   -0.00001439552793077766638275739923948976`20.}, 
  {0.00003418938908757086925397466263220953`20., 
   -0.00001439553224739826073851564742408821`20.}, 
  {0.0000341893952285967296506737173704833`20., 
   -0.00001439553483309335985291524941915088`20.}, 
  {2.74378157865628198048828382487`20.*^-9, 
   -1.1552764541710660970476984525775316327802995736576`20.*^-9}, 
  {4.52353263763728238611187964531`20.*^-9, 
   -1.90464532111043468888921248224`20.*^-9}, 
  {7.4575051896761357927063175347`20.*^-9, 
   -3.14000218512679401798160738303`20.*^-9}, 
  {1.229388174313132648050156745929`20.*^-8, 
   -5.17637126026582167600065998286`20.*^-9}, 
  {2.026520128713590832094041067311`20.*^-8, 
   -8.53271633142564560881701502025`20.*^-9}, 
  {3.340084637880395707214404776242`20.*^-8, 
   -1.406351426475956087248170432102`20.*^-8}, 
  {5.50392908918990078618840546349`20.*^-8, 
   -2.317443827027326646816170721471`20.*^-8}, 
  {9.066464578340306287807387031234`20.*^-8, 
   -3.817458769827497384339952434204`20.*^-8}, 
  {1.4926424797937475322428182630872`20.*^-7, 
   -6.284810441236831714706603212999`20.*^-8}, 
  {2.4550867837074176778298741738166`20.*^-7, 
   -1.0337207510347021801388943889755`20.*^-7}, 
  {4.0319010257493494267926066649815`20.*^-7, 
   -1.69764253715762081128109754315`20.*^-7}, 
  {6.60478299459462824131645892408`20.*^-7, 
   -2.780961260881948733185877441718`20.*^-7}, 
  {1.07751179040025006158696053024235`20.*^-6, 
   -4.5368917490536844698398338115468`20.*^-7}, 
  {1.74619557615566552019486186094853`20.*^-6, 
   -7.3524024259185916639783657303096`20.*^-7}, 
  {2.79980643339312087404649039152604`20.*^-6, 
   -1.17886586669184036801957490169519`20.*^-6}, 
  {4.41432331570591001871386042270808`20.*^-6, 
   -1.85866244871827790261636228324551`20.*^-6}, 
  {6.7830564174076896940785613724175`20.*^-6, 
   -2.85602375469797460803307847259684`20.*^-6}, 
  {0.00001003699389849248911950961255714331`20., 
   -4.22610269410210068189878423458667`20.*^-6}, 
  {0.00001410163707876768171892897335069699`20., 
   -5.93753140158639230270693614766188`20.*^-6}, 
  {0.00001856617216753594428193744911977934`20., 
   -7.81733564948881864502629436622286`20.*^-6}, 
  {0.00002274566012874888391381241712486511`20., 
   -9.57712005421005638476312299994319`20.*^-6}, 
  {0.00002601649599558073280446337685627581`20., 
   -0.00001095431410340241381240563236053718`20.}, 
  {0.00002815616905141529668993440206243002`20., 
   -0.00001185522907428012492207764297365473`20.}, 
  {0.00002934911389734139846688822853722014`20., 
   -0.00001235752164098585198605820148935586`20.}, 
  {0.00002993437788893734315624616973575506`20., 
   -0.0000126039485848157234342089135729495`20.}, 
  {0.00003019608439994078366559489027802593`20., 
   -0.00001271414079997506680656626959074776`20.}, 
  {0.0000303061955006838567879701455636263`20., 
   -0.00001276050336870899233177690339521107`20.}, 
  {0.00003035094351892021190828297754790278`20., 
   -0.00001277934463954535238243493791490643`20.}, 
  {0.00003036888582942426459699797964209699`20., 
   -0.00001278689929659969035663072827035664`20.}, 
  {0.00003037611473837993376608278853092129`20., 
   -0.00001278994304773891948045591096038791`20.}, 
  {0.00003037909114591611421231757125884077`20., 
   -0.0000127911962719646796683442405300382`20.}, 
  {0.00003038036355276657873450127484621635`20., 
   -0.0000127917320222175068355794841457753`20.}, 
  {0.00003038093588156562546041836887291824`20., 
   -0.00001279197300276447387807089215701821`20.}, 
  {0.00003038120888473763735439875075840856`20., 
   -0.0000127920879514684788860626318982773`20.}, 
  {0.00003038134702525367459164722189585058`20., 
   -0.00001279214611589628403858830395614762`20.}, 
  {0.00003038142067678050149287971468466924`20., 
   -0.00001279217712706547431279145881459757`20.}, 
  {0.0000303814616115890906410028969729814`20., 
   -0.00001279219436277435395410648293599217`20.}, 
  {0.00003038148506306231893964900738412813`20., 
   -0.0000127922042370788711324837925827908`20.}, 
  {0.00003038149878019088470211286992614464`20., 
   -0.00001279221001271195145352120838995564`20.}, 
  {0.00003038150691347265047719982177732243`20., 
   -0.00001279221343725164230618939864308311`20.}, 
  {0.0000303815117778974429064856107483392`20., 
   -0.00001279221548543050227641499399930072`20.}, 
  {2.43963453189394325461656924677`20.*^-9, 
   -1.0272145397448182124701344196923161031837638197248`20.*^-9}, 
  {4.02210078661146607249494983267`20.*^-9, 
   -1.693516120678512030524189403229409481080621236224`20.*^-9}, 
  {6.63084323154210435496361462845`20.*^-9, 
   -2.79193399222825446524783773829`20.*^-9}, 
  {1.093110802906475332338800038881`20.*^-8, 
   -4.60257180171147508353178963739`20.*^-9}, 
  {1.801880599533475310766791641396`20.*^-8, 
   -7.58686568224621183480754375325`20.*^-9}, 
  {2.969835869235185097025696543581`20.*^-8, 
   -1.250457208099025304010819597297`20.*^-8}, 
  {4.893815847750959064419434138268`20.*^-8, 
   -2.060554041158298553439761742429`20.*^-8}, 
  {8.061436930112797517563744563349`20.*^-8, 
   -3.394289233731704217921576658253`20.*^-8}, 
  {1.3271798907609049070384376326345`20.*^-7, 
   -5.588125855835389082267105821619`20.*^-8}, 
  {2.1829311077454710073332408204829`20.*^-7, 
   -9.191288874717772662455750823087`20.*^-8}, 
  {3.5849385163943817830992153095487`20.*^-7, 
   -1.5094477963765818034101959198099`20.*^-7}, 
  {5.8725704025901057306841700896378`20.*^-7, 
   -2.4726612221432024129196505640579`20.*^-7}, 
  {9.5805005929269361579400989833536`20.*^-7, 
   -4.0338949864955520665010943087804`20.*^-7}, 
  {1.55257810019740936395798146127721`20.*^-6, 
   -6.5371709481996183745599219422197`20.*^-7}, 
  {2.48931481232317112742085662967772`20.*^-6, 
   -1.04813255255712468522983437039061`20.*^-6}, 
  {3.92466595160686795491264211938611`20.*^-6, 
   -1.65249092699236545470005983974153`20.*^-6}, 
  {6.03038311813166925662449567919315`20.*^-6, 
   -2.53910868131859758173662975966029`20.*^-6}, 
  {8.92272845112837938353981143809826`20.*^-6, 
   -3.75693829521194921412202586867293`20.*^-6}, 
  {0.00001253525219069136090021237333557957`20., 
   -5.27800092239636248429994666761243`20.*^-6}, 
  {0.00001650267145455870137097250108459092`20., 
   -6.9484932440247163667252636145646`20.*^-6}, 
  {0.00002021633168364794387727745111842096`20., 
   -8.51213965627281847464313731301936`20.*^-6}, 
  {0.00002312228627143994399273665370102197`20., 
   -9.73569948271155536536280155832504`20.*^-6}, 
  {0.00002502299227027729780090906997326249`20., 
   -0.00001053599674537991486354066104137367`20.}, 
  {0.00002608242603863049032419990490186119`20., 
   -0.00001098207412152862750492627574815208`20.}, 
  {0.00002660192344240492953647652620876911`20., 
   -0.00001120080987048628612062169524579753`20.}, 
  {0.00002683400509597052532878615283001212`20., 
   -0.00001129852846146127382264680119158406`20.}, 
  {0.0000269314958462108142993006893988179`20., 
   -0.00001133957719840455338917923764160754`20.}, 
  {0.00002697101184707557638752821766478593`20., 
   -0.00001135621551455813742632767059569936`20.}, 
  {0.00002698679155120389830657772479554498`20., 
   -0.00001136285960050690455013798938759787`20.}, 
  {0.00002699311012003958743524735043893476`20., 
   -0.00001136552005054298418326204229007778`20.}, 
  {0.00002699568902986685811751722235189526`20., 
   -0.00001136660590731236131263883046395591`20.}, 
  {0.0000269967788584612253252264256837188`20., 
   -0.00001136706478250998961062165291946055`20.}, 
  {0.00002699726234553732057533950492951743`20., 
   -0.00001136726835601571392645873891769156`20.}, 
  {0.00002699748960302542966943792080501066`20., 
   -0.0000113673640433791282818685982336887`20.}, 
  {0.00002699760301062706691122799257394795`20., 
   -0.00001136741179394823869946441792587282`20.}, 
  {0.00002699766277362798358603458178990317`20., 
   -0.00001136743695731704572043561338522238`20.}, 
  {0.00002699769569492287933476999348417302`20., 
   -0.00001136745081891489656200841830912548`20.}, 
  {0.00002699771443710850548578326571887734`20., 
   -0.00001136745871036147599401400661847469`20.}, 
  {0.00002699772535356362286685701382109285`20., 
   -0.00001136746330676363068078190055624962`20.}, 
  {0.00002699773180863545730099403014941278`20., 
   -0.00001136746602468861360041853901027908`20.}, 
  {0.00002699773566271267077671961107019388`20., 
   -0.00001136746764745796664282930992429214`20.}, 
  {2.16905957407948872414944383081`20.*^-9, 
   -9.13288241717679462799765823497718081499030355968`20.*^-10}, 
  {3.57601756968749199620564734752`20.*^-9, 
   -1.5056916082894703141918515147434691396006920060927`20.*^-9}, 
  {5.89542926659434499095663595774`20.*^-9, 
   -2.4822860069870926277712151401`20.*^-9}, 
  {9.718759218435357100673501448`20.*^-9, 
   -4.09210914460436088449410587284`20.*^-9}, 
  {1.602037160230928207117968853332`20.*^-8, 
   -6.74541962202496087207565832982`20.*^-9}, 
  {2.640455943203681922729056797525`20.*^-8, 
   -1.111770923454181862201708125273`20.*^-8}, 
  {4.351048629804656655173059472812`20.*^-8, 
   -1.83202047570722385480970925171`20.*^-8}, 
  {7.167348246860907326974032071045`20.*^-8, 
   -3.017830840783539927146960872019`20.*^-8}, 
  {1.1799820406570306586482751193449`20.*^-7, 
   -4.968345434345392246940105765662`20.*^-8}, 
  {1.940818442068361417676381312982`20.*^-7, 
   -8.171867124498363863900552896767`20.*^-8}, 
  {3.1873180850260838482518393716792`20.*^-7, 
   -1.3420286673794037255797218407071`20.*^-7}, 
  {5.2211960000812069792518717860697`20.*^-7, 
   -2.1983983158236660965271039099242`20.*^-7}, 
  {8.5177883848730784790211320357966`20.*^-7, 
   -3.5864372146834014648510029624407`20.*^-7}, 
  {1.38034332606953748992126644350879`20.*^-6, 
   -5.8119718992401578523000692358266`20.*^-7}, 
  {2.21312374853288846630685525511701`20.*^-6, 
   -9.3184157832963724897130747583874`20.*^-7}, 
  {3.48912702876114205372646310657587`20.*^-6, 
   -1.46910611737311244367430025540036`20.*^-6}, 
  {5.36095319379526600477952001032183`20.*^-6, 
   -2.25724345001905937043348210960919`20.*^-6}, 
  {7.93180718009646291012844583150583`20.*^-6, 
   -3.33970828635640543584355613958139`20.*^-6}, 
  {0.00001114244383310655827988321222027968`20., 
   -4.69155529815012980205608935590724`20.*^-6}, 
  {0.00001466808725945793092629344890008139`20., 
   -6.17603674082439196896566269477112`20.*^-6}, 
  {0.00001796787154815762482676551436097214`20., 
   -7.56541959922426308495390078356722`20.*^-6}, 
  {0.00002054970743196416508536368061892676`20., 
   -8.65250839240596424646891815533759`20.*^-6}, 
  {0.00002223819991574908995872098860202436`20., 
   -9.36345259610487998261936362190499`20.*^-6}, 
  {0.00002317912809598684784081596405313717`20., 
   -9.75963288252077803823830065395251`20.*^-6}, 
  {0.00002364030591755059834741202898443793`20., 
   -9.95381301791604140943664378292125`20.*^-6}, 
  {0.00002384616226944558189981455828405188`20., 
   -0.00001004048937660866606307981401433764`20.}, 
  {0.00002393251304035279532173247495237123`20., 
   -0.00001007684759593801908283472629573525`20.}, 
  {0.00002396743175690363065465747521105218`20., 
   -0.00001009155021343310764406630535202197`20.}, 
  {0.00002398132413726572416857595960965097`20., 
   -0.00001009739963674346280782145667774778`20.}, 
  {0.00002398685579947965526472987919217632`20., 
   -0.00001009972875767564432199152808091635`20.}, 
  {0.00002398909530931898741503931505328065`20., 
   -0.00001010067170918694206949023791717078`20.}, 
  {0.00002399003145448021609557283312470272`20., 
   -0.00001010106587557061730339908763145379`20.}, 
  {0.00002399044125206980377112885478893292`20., 
   -0.00001010123842192412790363320201639282`20.}, 
  {0.0000239906310720521395507566109400775`20., 
   -0.00001010131834612721665295015197476946`20.}, 
  {0.00002399072445936445753113595607806737`20., 
   -0.00001010135766710082422363619203287047`20.}, 
  {0.00002399077307160919300045612253940708`20., 
   -0.00001010137813541439705282363054290824`20.}, 
  {0.00002399079959547040946046643351953617`20., 
   -0.00001010138930335596187809112990296258`20.}, 
  {0.00002399081459219136730982106206510169`20., 
   -0.00001010139561776478623571413139583229`20.}, 
  {0.00002399082328653055104989408301734465`20., 
   -0.00001010139927853917938942908758625037`20.}, 
  {0.00002399082841208565931183069007430653`20., 
   -0.00001010140143666764602603397476812907`20.}, 
  {0.00002399083146649157902708046848885641`20., 
   -0.00001010140272273329643245493410057112`20.}, 
  {1.92838085578169328720570818581`20.*^-9, 
   -8.119498340133445419813508150794143138587105820672`20.*^-10}, 
  {3.17922279050584319969217548905`20.*^-9, 
   -1.3386201223182497682914423111789313235537142743041`20.*^-9}, 
  {5.24127241270405262432330081724`20.*^-9, 
   -2.20685154219118005234665297568`20.*^-9}, 
  {8.64036501351153342409079867144`20.*^-9, 
   -3.63804842674169828382770470376`20.*^-9}, 
  {1.424274829271834897417836051556`20.*^-8, 
   -5.99694664956562062070667811181`20.*^-9}, 
  {2.347470001743610288276457261943`20.*^-8, 
   -9.88408421786783279274297794502`20.*^-9}, 
  {3.868253416785960899739644354951`20.*^-8, 
   -1.628738280751983536732481833664`20.*^-8}, 
  {6.372051076983105216358854256732`20.*^-8, 
   -2.682968874519202196361622844939`20.*^-8}, 
  {1.0490489340530503793136638268152`20.*^-7, 
   -4.417048143381264755004900323431`20.*^-8}, 
  {1.725458886471249687690973628814`20.*^-7, 
   -7.265090048299998685014625805533`20.*^-8}, 
  {2.8336359776461125967942935606484`20.*^-7, 
   -1.1931098853246789881239130781676`20.*^-7}, 
  {4.6418054102997812773667950025969`20.*^-7, 
   -1.9544443832841184325754926326724`20.*^-7}, 
  {7.5725300341396055783851943478383`20.*^-7, 
   -3.188433698585097085635871304353`20.*^-7}, 
  {1.22714772959530608172503344816958`20.*^-6, 
   -5.1669378088223413967369829396613`20.*^-7}, 
  {1.96747172457942607790228088483864`20.*^-6, 
   -8.2840914719133729595885510940574`20.*^-7}, 
  {3.1017664574422832564712837644923`20.*^-6, 
   -1.30600692944938242377738263768096`20.*^-6}, 
  {4.76561809840744911367044960059091`20.*^-6, 
   -2.00657604143471541628229456866985`20.*^-6}, 
  {7.05065133938892558568857581475168`20.*^-6, 
   -2.96869530079533708871097929042174`20.*^-6}, 
  {9.90406442027691138475130149230099`20.*^-6, 
   -4.17013238748501531989528483886357`20.*^-6}, 
  {0.00001303711413785464676892385376459712`20., 
   -5.48931121593879863954688579561986`20.*^-6}, 
  {0.00001596917349610334891642496447577971`20., 
   -6.72386252467509428059998504243355`20.*^-6}, 
  {0.00001826308735655147735177442887029812`20., 
   -7.689720992232200990220812155915`20.*^-6}, 
  {0.00001976311112697082411976156140901654`20., 
   -8.32130994819824173463644690905961`20.*^-6}, 
  {0.00002059883951346519358312100238073759`20., 
   -8.67319558461692361394568521294215`20.*^-6}, 
  {0.00002100828972164989181061231993096232`20., 
   -8.84559567227363865709992418145781`20.*^-6}, 
  {0.00002119092073581134227831127034910645`20., 
   -8.92249294139424938034158751541325`20.*^-6}, 
  {0.00002126743136661171344491021145481597`20., 
   -8.95470794383651092417272061255409`20.*^-6}, 
  {0.00002129830595318270723069165845725452`20., 
   -8.96770776976113988660701408726507`20.*^-6}, 
  {0.00002131054843158834866150891077611552`20., 
   -8.97286249751088364695112032678549`20.*^-6}, 
  {0.00002131539826246264165478687596198664`20., 
   -8.9749045315632175388576319839944`20.*^-6}, 
  {0.00002131734710782008899460281689026066`20., 
   -8.97572509802951115562223869063608`20.*^-6}, 
  {0.00002131815345612048302471881192524151`20., 
   -8.97606461310336127356581554747011`20.*^-6}, 
  {0.00002131850192949362050121871254530894`20., 
   -8.97621133873415600051314212434061`20.*^-6}, 
  {0.00002131866102292583677639385141869336`20., 
   -8.97627832544245759006056901839719`20.*^-6}, 
  {0.00002131873816829048867140557903371078`20., 
   -8.9763108077012583879602438036677`20.*^-6}, 
  {0.00002131877781360924089248854047357737`20., 
   -8.97632750046704879683728019940099`20.*^-6}, 
  {0.00002131879922482988038809483564598678`20., 
   -8.97633651571784437393466764041549`20.*^-6}, 
  {0.00002131881124070273497214416031777469`20., 
   -8.97634157503273051458701487064196`20.*^-6}, 
  {0.0000213188181712954426856298266592149`20., 
   -8.97634449317702849921255859335363`20.*^-6}, 
  {0.00002131882224336362196478715044181341`20., 
   -8.9763462077320513535945896597109`20.*^-6}, 
  {0.00002131882466478818382265862833525979`20., 
   -8.97634722727923529375100140431993`20.*^-6}, 
  {1.7143187312112287314699827432238344785498873004033`20.*^-9, 
   -7.218184131415699921978874708315736421282080620544`20.*^-10}, 
  {2.82630945590785228309421316559`20.*^-9, 
   -1.190025034066464119197563438141938369307414670854`20.*^-9}, 
  {4.65945866661956758215677940444`20.*^-9, 
   -1.96187733331350213985548606503`20.*^-9}, 
  {7.68123039633815088999819084885`20.*^-9, 
   -3.23420227214237932210450141004`20.*^-9}, 
  {1.266171266733993777292496903456`20.*^-8, 
   -5.3312474388799737991263027514`20.*^-9}, 
  {2.086885528498793758244939993495`20.*^-8, 
   -8.78688643578439477155764207788`20.*^-9}, 
  {3.438851049309613651475134949312`20.*^-8, 
   -1.447937283919837326936898926026`20.*^-8}, 
  {5.664707417059412407403252234291`20.*^-8, 
   -2.385139965077647329432948309176`20.*^-8}, 
  {9.32596181288008892361158036848`20.*^-8, 
   -3.926720763317932178362770681466`20.*^-8}, 
  {1.5339172401308149009785771386795`20.*^-7, 
   -6.458598905813957477804535320754`20.*^-8}, 
  {2.5190711457247822918341764249148`20.*^-7, 
   -1.0606615350420135965617584947011`20.*^-7}, 
  {4.1264993259847755583155055109033`20.*^-7, 
   -1.737473400414642340343370741433`20.*^-7}, 
  {6.7318337818337235559404926009971`20.*^-7, 
   -2.8344563291931467603959968846302`20.*^-7}, 
  {1.09090087013785189997615754993033`20.*^-6, 
   -4.5932668216330606314785581049698`20.*^-7}, 
  {1.74900390436003332874449523984391`20.*^-6, 
   -7.364226965726456121029453641448`20.*^-7}, 
  {2.75728747910148877248719237729858`20.*^-6, 
   -1.16096314909536369367881784307308`20.*^-6}, 
  {4.23622256318487204882076065900503`20.*^-6, 
   -1.78367265818310402055610975116003`20.*^-6}, 
  {6.26716131929678847558320981066133`20.*^-6, 
   -2.63880476601970041077187781501531`20.*^-6}, 
  {8.80306030812085952956093181611594`20.*^-6, 
   -3.70655170868246717034144497520673`20.*^-6}, 
  {0.00001158722521401648203339067525549535`20., 
   -4.87883166905957138248028431810331`20.*^-6}, 
  {0.00001419255898790068627776923285305214`20., 
   -5.97581431069502580116599278023247`20.*^-6}, 
  {0.00001623069557578180227126205032132911`20., 
   -6.83397708453970621947875803003332`20.*^-6}, 
  {0.00001756332788574138236143710902222064`20., 
   -7.39508542557531888902615116725078`20.*^-6}, 
  {0.00001830565784540208730207370487779177`20., 
   -7.70764540859035254824155994854389`20.*^-6}, 
  {0.00001866921796743005012258229820077729`20., 
   -7.86072335470738952529780976874834`20.*^-6}, 
  {0.00001883127290551653287487106734549562`20., 
   -7.92895701284906647362992309284025`20.*^-6}, 
  {0.00001889908608158844603808157219760853`20., 
   -7.95750992908987201603434618846675`20.*^-6}, 
  {0.00001892639947268499988085802460160296`20., 
   -7.96901030428842100246653667435915`20.*^-6}, 
  {0.00001893719732996710745044864972721357`20., 
   -7.9735567705124662949257472535636`20.*^-6}, 
  {0.00001894145505332975111197661390018411`20., 
   -7.97534949613884257346383743165647`20.*^-6}, 
  {0.00001894315425347548825306254450048792`20., 
   -7.97606494883178452760528189494228`20.*^-6}, 
  {0.00001894385061444968367142144746714612`20., 
   -7.9763581534524983879669252493247`20.*^-6}, 
  {0.00001894414788162817946567197930301898`20., 
   -7.97648331858028609080925444337641`20.*^-6}, 
  {0.00001894428168027887415717701421105728`20., 
   -7.97653965485426280302190072044518`20.*^-6}, 
  {0.00001894434561720353511760350196189657`20., 
   -7.97656657566464636530673766816697`20.*^-6}, 
  {0.00001894437803912052109126971965706427`20., 
   -7.97658022699811414369251353981654`20.*^-6}, 
  {0.00001894439535965951165390739095097429`20., 
   -7.97658751985663648585574355830497`20.*^-6}, 
  {0.00001894440500144024678589743757690419`20., 
   -7.97659157955378812037786845343334`20.*^-6}, 
  {0.00001894441053148170675071692494063166`20., 
   -7.97659390799229757924923155395017`20.*^-6}, 
  {0.00001894441376857760443177871974337705`20., 
   -7.97659527098004397127525041826401`20.*^-6}, 
  {0.00001894441568890367890220271135314293`20., 
   -7.97659607953839111671693109606017`20.*^-6}, 
  {1.5239483734077767874702742602325523366803130023936`20.*^-9, 
   -6.416624730138007526190628464133178945164747472897`20.*^-10}, 
  {2.51245554637404930208618908595`20.*^-9, 
   -1.057876019525915495615237509874696952306030818968`20.*^-9}, 
  {4.14203841912234469597525639132`20.*^-9, 
   -1.7440161764725661877790553226613392819485587537919`20.*^-9}, 
  {6.82825019075256577514414251339`20.*^-9, 
   -2.87505271189581716848174421616`20.*^-9}, 
  {1.125566205690703050122412742614`20.*^-8, 
   -4.73922612922401284262068523206`20.*^-9}, 
  {1.85514196309080612179019488467`20.*^-8, 
   -7.81112405511918367069555740913`20.*^-9}, 
  {3.056974191640373645911385093404`20.*^-8, 
   -1.287147028059104693015320039327`20.*^-8}, 
  {5.035651908427590717781971872249`20.*^-8, 
   -2.120274487758985565381882893578`20.*^-8}, 
  {8.290324702753677530498157386749`20.*^-8, 
   -3.490663032738390539157118899685`20.*^-8}, 
  {1.3635759317812194992076108684361`20.*^-7, 
   -5.741372344341976838768887867098`20.*^-8}, 
  {2.2393243257498261519689265339109`20.*^-7, 
   -9.428734003157162745132322248048`20.*^-8}, 
  {3.668233601554257969844355270658`20.*^-7, 
   -1.5445194111807401978292022192246`20.*^-7}, 
  {5.9842040692425083393217858602822`20.*^-7, 
   -2.5196648712600035112933835201187`20.*^-7}, 
  {9.6973885207110940044292493569046`20.*^-7, 
   -4.0831109560888816860754734134336`20.*^-7}, 
  {1.5547293895224069927921434992229`20.*^-6, 
   -6.5462290085153978643879726283068`20.*^-7}, 
  {2.45096881427712208056555888261279`20.*^-6, 
   -1.03198686916931456023813005583696`20.*^-6}, 
  {3.76549931342299258699660522006494`20.*^-6, 
   -1.58547339512547056294593904002734`20.*^-6}, 
  {5.57055883184606044851686994134008`20.*^-6, 
   -2.34549845551413071516499787003792`20.*^-6}, 
  {7.82424664541779224782411731849725`20.*^-6, 
   -3.29441964017591252539962834463042`20.*^-6}, 
  {0.00001029837103974965715128914620012219`20., 
   -4.33615622726301353738490366320933`20.*^-6}, 
  {0.00001261340309770411381725282836348565`20., 
   -5.31090656745436371252750667936237`20.*^-6}, 
  {0.00001442431081785945837840208923438783`20., 
   -6.07339402857240352774824809868962`20.*^-6}, 
  {0.00001560826328666399229917331684169258`20., 
   -6.57190033122694412596771235439689`20.*^-6}, 
  {0.00001626766403036581939702217006314508`20., 
   -6.84954274962771343032512423711372`20.*^-6}, 
  {0.000016590505421898535537700166648538`20., 
   -6.98547596711517285797901753622652`20.*^-6}, 
  {0.00001673432537282515289274503702377275`20., 
   -7.04603173592638016536633137843064`20.*^-6}, 
  {0.00001679444671837216290338433386146416`20., 
   -7.07134598668301595931971952061649`20.*^-6}, 
  {0.00001681862124926202043637154318608426`20., 
   -7.08152473653137702584064976256179`20.*^-6}, 
  {0.00001682815239534397597297404461393914`20., 
   -7.08553785067114777809433457429017`20.*^-6}, 
  {0.00001683189485537446225458992919457031`20., 
   -7.08711362331556305456418071350328`20.*^-6}, 
  {0.00001683337905058125449196507336130261`20., 
   -7.08773854761315978609055720475898`20.*^-6}, 
  {0.00001683398190660316409994067425718182`20., 
   -7.08799238172764804208028389776078`20.*^-6}, 
  {0.00001683423627030406775515092220707193`20., 
   -7.08809948223329168637933566613556`20.*^-6}, 
  {0.0000168343491802420776072916926483555`20., 
   -7.08814702325982215043860743088652`20.*^-6}, 
  {0.00001683440234800269881255780035648917`20., 
   -7.08816940968534686844538962378492`20.*^-6}, 
  {0.00001683442893991976456749696528929683`20., 
   -7.08818060628200613368293275338812`20.*^-6}, 
  {0.00001683444298317287381221111984779878`20., 
   -7.08818651923068371040468204117842`20.*^-6}, 
  {0.00001683445073251622382299041666132516`20., 
   -7.08818978211209424125912280476848`20.*^-6}, 
  {0.00001683445514983888557136940780831831`20., 
   -7.08819164203742550373448749823929`20.*^-6}, 
  {0.00001683445772495683448422311036872145`20., 
   -7.08819272629761451967288857630375`20.*^-6}, 
  {0.00001683445924852755416319758638493758`20., 
   -7.0881933678010754371358258462895`20.*^-6}, 
  {1.3546624316556608138414125459608699003792768630784`20.*^-9, 
   -5.703841817497519216174368614575541666932164857943`20.*^-10}, 
  {2.23336245078986457446390794871`20.*^-9, 
   -9.40363137174679820826908609983273776329821669416`20.*^-10}, 
  {3.68192495730969605235857272939`20.*^-9, 
   -1.5502841925514509694141358860595736821583897952256`20.*^-9}, 
  {6.06974173777437982194192456302`20.*^-9, 
   -2.5556807316944757145018629739`20.*^-9}, 
  {1.000533869621662607157932496496`20.*^-8, 
   -4.21277418788068466171761051156`20.*^-9}, 
  {1.649065237550367078369294364354`20.*^-8, 
   -6.94343257915944032997597627096`20.*^-9}, 
  {2.717392408717115298370851510778`20.*^-8, 
   -1.14416522472299591510351642559`20.*^-8}, 
  {4.476268401808564409336657443571`20.*^-8, 
   -1.884744590235185014457539976239`20.*^-8}, 
  {7.369392403468109619033755159191`20.*^-8, 
   -3.102902064618151418540528488081`20.*^-8}, 
  {1.2121015750535825780589080675548`20.*^-7, 
   -5.103585579172979276037507652864`20.*^-8}, 
  {1.9905630810415565795151326136301`20.*^-7, 
   -8.381318235964448755853189952127`20.*^-8}, 
  {3.2607291357222642828195747243428`20.*^-7, 
   -1.3729385834620060138187683049864`20.*^-7}, 
  {5.3193942853944173194887168427819`20.*^-7, 
   -2.2397449622713336082057755127503`20.*^-7}, 
  {8.6200040076967192367867044543763`20.*^-7, 
   -3.6294753716617765207522966123691`20.*^-7}, 
  {1.38198270826892321478554814533034`20.*^-6, 
   -5.8188745611323082727812553487595`20.*^-7}, 
  {2.17860358017144325736919667886865`20.*^-6, 
   -9.1730677059850242415545123320786`20.*^-7}, 
  {3.3469744025843825826004707472769`20.*^-6, 
   -1.40925238003552950846335610411658`20.*^-6}, 
  {4.95124523400920589983571415843581`20.*^-6, 
   -2.08473483537229722098345859302561`20.*^-6}, 
  {6.95410562290148295402173057972553`20.*^-6, 
   -2.92804447280062440169336024409496`20.*^-6}, 
  {9.15271025931046312399019849117125`20.*^-6, 
   -3.85377274076230026273271515417737`20.*^-6}, 
  {0.00001120980050137654175441026390957083`20., 
   -4.71991600057959652817274269876666`20.*^-6}, 
  {0.00001281883535568182343546304177038331`20., 
   -5.39740436028708355177391232437193`20.*^-6}, 
  {0.00001387072124914564354295910207122027`20., 
   -5.840303683850797281245937714198`20.*^-6}, 
  {0.00001445648192890289995936870885439591`20., 
   -6.08693975953806314078682478079827`20.*^-6}, 
  {0.00001474318732542535734483537998865816`20., 
   -6.2076578212317294083517389425929`20.*^-6}, 
  {0.00001487084227346127239222295929935596`20., 
   -6.2614072730363252177780881260446`20.*^-6}, 
  {0.00001492415766616540302385446290709039`20., 
   -6.28385585943806443109661596088015`20.*^-6}, 
  {0.00001494556324684655002019547180332451`20., 
   -6.29286873551433685060861970666296`20.*^-6}, 
  {0.00001495398221159219820596750031851704`20., 
   -6.2964135627756624025126317130598`20.*^-6}, 
  {0.00001495727541065376976926922866468018`20., 
   -6.29780017290685042916599101670745`20.*^-6}, 
  {0.00001495857395102530169762767676611531`20., 
   -6.2983469267474954516327060067854`20.*^-6}, 
  {0.00001495909706209907490500165514178675`20., 
   -6.29856718404171574947438111233127`20.*^-6}, 
  {0.0000149593153557630798869424686586473`20., 
   -6.29865909716340205765998680364099`20.*^-6}, 
  {0.00001495941095950808328702708863006273`20., 
   -6.29869935137182454190614258107904`20.*^-6}, 
  {0.00001495945532290020898396090014074436`20., 
   -6.29871803069482483535195795399762`20.*^-6}, 
  {0.00001495947719967392629717797748813241`20., 
   -6.29872724196796896723283262658208`20.*^-6}, 
  {0.00001495948861349822006299576754355516`20., 
   -6.29873204778872423705084949202323`20.*^-6}, 
  {0.00001495949485290990739361515429488394`20., 
   -6.29873467490943469204848601889851`20.*^-6}, 
  {0.00001495949838567150414648800848760441`20., 
   -6.29873616238800174588968778425449`20.*^-6}, 
  {0.00001495950043578141852105637449645226`20., 
   -6.29873702559217621939215768271675`20.*^-6}, 
  {0.00001495950164515261717551777995490385`20., 
   -6.29873753480110196863906524417005`20.*^-6}, 
  {1.2041373972748748074460874768290805258648610144256`20.*^-9, 
   -5.070052199052104452404578849805901868438846866339`20.*^-10}, 
  {1.98519951510920664881968514082`20.*^-9, 
   -8.358734800459817468714463750821551189206417539072`20.*^-10}, 
  {3.27280304650312769149914865028`20.*^-9, 
   -1.3780223353697379753680625895930967926207995183105`20.*^-9}, 
  {5.39529418816212350184233920499`20.*^-9, 
   -2.27170281606826252709151124421`20.*^-9}, 
  {8.8935812917108469457789852219`20.*^-9, 
   -3.74466580703614608243325693554`20.*^-9}, 
  {1.465826828189066296191610422737`20.*^-8, 
   -6.17190243448027914185941230626`20.*^-9}, 
  {2.41544468521701007126961445768`20.*^-8, 
   -1.017029341144004240534574508497`20.*^-8}, 
  {3.978878784547331461069762752807`20.*^-8, 
   -1.675317382967297457292531685392`20.*^-8}, 
  {6.550523758943577792125643439908`20.*^-8, 
   -2.758115266923611701947639343118`20.*^-8}, 
  {1.0774148485637724725645151314343`20.*^-7, 
   -4.536483572900094621324274237618`20.*^-8}, 
  {1.7693723106728001920254909549579`20.*^-7, 
   -7.449988676517053440107330336664`20.*^-8}, 
  {2.8983907286112043348385702380875`20.*^-7, 
   -1.2203750436257702462478190476159`20.*^-7}, 
  {4.7282742049614332630952462642124`20.*^-7, 
   -1.990852296825866637092735269142`20.*^-7}, 
  {7.6620533204319702394146835803446`20.*^-7, 
   -3.2261277138660927323851299285662`20.*^-7}, 
  {1.22838917380008329479386940922084`20.*^-6, 
   -5.1721649423161401886057659335613`20.*^-7}, 
  {1.93644438605645719562575432327946`20.*^-6, 
   -8.15345004655350398158212346644`20.*^-7}, 
  {2.97488220978628003425536318884729`20.*^-6, 
   -1.25258198306790738284436344793572`20.*^-6}, 
  {4.40067448873064757822391492367386`20.*^-6, 
   -1.85291557420237792767322733628373`20.*^-6}, 
  {6.18060586184571126799367996381374`20.*^-6, 
   -2.60236036288240474441839156371104`20.*^-6}, 
  {8.13436889750412426090615319914708`20.*^-6, 
   -3.42499743052805232038153818911454`20.*^-6}, 
  {9.96226739578600138517445142414995`20.*^-6, 
   -4.19463890348884268849450586279999`20.*^-6}, 
  {0.00001139195122492637947433416079488072`20., 
   -4.79661104207426504182490980837084`20.*^-6}, 
  {0.00001232652216907846730103013319314901`20., 
   -5.19011459750672307411795081816801`20.*^-6}, 
  {0.00001284688625430365876811938636943972`20., 
   -5.40921526496996158657658373450095`20.*^-6}, 
  {0.0000131015179828095920340430470626619`20., 
   -5.51642862434088085643917771059448`20.*^-6}, 
  {0.00001321483917341956368853818298133588`20., 
   -5.56414280986086892148976125529932`20.*^-6}, 
  {0.00001326212970276348121996516740191009`20., 
   -5.58405461168988682945901785343585`20.*^-6}, 
  {0.00001328109078431085447981765740638847`20., 
   -5.59203822497299135992322417111093`20.*^-6}, 
  {0.00001328853206736992479526330417521124`20., 
   -5.59517139678733675590033860008893`20.*^-6}, 
  {0.00001329143285110268678786069818537533`20., 
   -5.59639277941165759488871502542118`20.*^-6}, 
  {0.00001329257068527551662052825881939318`20., 
   -5.59687186748442805074874055553397`20.*^-6}, 
  {0.00001329302557765684353506161808240885`20., 
   -5.59706340111867096213120761364581`20.*^-6}, 
  {0.0000132932134429634483030956019007803`20., 
   -5.5971425023003992855139376424338`20.*^-6}, 
  {0.00001329329466080417964848084958414053`20., 
   -5.59717669928597037830772614069077`20.*^-6}, 
  {0.00001329333180539542636591050808135663`20., 
   -5.59719233911386373301495077109754`20.*^-6}, 
  {0.00001329334986015365514220618331887452`20., 
   -5.59719994111732848092891929215769`20.*^-6}, 
  {0.00001329335916097566347875462096894588`20., 
   -5.59720385725291093842299830271406`20.*^-6}, 
  {0.00001329336419437009062964903735951686`20., 
   -5.59720597657688026511538415137552`20.*^-6}, 
  {0.0000132933670234746280843859560241778`20., 
   -5.59720716777879077237303411544328`20.*^-6}, 
  {0.00001329336865703808842922543932196717`20., 
   -5.59720785559498460177913234609144`20.*^-6}, 
  {0.00001329336961753053249312392844014151`20., 
   -5.59720826001285578657849618532274`20.*^-6}, 
  {1.070303357504273095647865192510354342014796998414`20.*^-9, 
   -4.506540452649570929043642915833070913746513677534`20.*^-10}, 
  {1.7645541768630857751952069404413767662872559616`20.*^-9, 
   -7.429701797318255895558766065007585295069320577024`20.*^-10}, 
  {2.90904672118362975846538354547`20.*^-9, 
   -1.2248617773404756877748983349356044422719534530559`20.*^-9}, 
  {4.79563297679867337458126609238`20.*^-9, 
   -2.01921388496786247350790151258`20.*^-9}, 
  {7.90510161615608415875783207003`20.*^-9, 
   -3.32846383838150911947698192423`20.*^-9}, 
  {1.302906932789158044192744195296`20.*^-8, 
   -5.48592392753329702817997555915`20.*^-9}, 
  {2.146978743530228020149969416599`20.*^-8, 
   -9.03991049907464429536829228042`20.*^-9}, 
  {3.536643010328093572506285609848`20.*^-8, 
   -1.489112846453934135792120256778`20.*^-8}, 
  {5.822457450778763702348509434617`20.*^-8, 
   -2.451561031906847874673056604049`20.*^-8}, 
  {9.576634128137426660142970547505`20.*^-8, 
   -4.032267001321021751639145493684`20.*^-8}, 
  {1.5727097511885300393048693270025`20.*^-7, 
   -6.621935794478021218125765587378`20.*^-8}, 
  {2.5762341325405560054503995481726`20.*^-7, 
   -1.0847301610697077917685892834411`20.*^-7}, 
  {4.2027108325115091465408174534089`20.*^-7, 
   -1.7695624557943196406487652435406`20.*^-7}, 
  {6.8103520430208410484902209457861`20.*^-7, 
   -2.8675166496929857046274614508574`20.*^-7}, 
  {1.09183376792479489622032759405584`20.*^-6, 
   -4.5971948123149258788224319749721`20.*^-7}, 
  {1.72115404751220754751469194974011`20.*^-6, 
   -7.2469644105777159895355450515371`20.*^-7}, 
  {2.6440892063539332997591510329694`20.*^-6, 
   -1.11330071846481402095122148756607`20.*^-6}, 
  {3.9112393698719374332269672353171`20.*^-6, 
   -1.64683762941976312977977567802825`20.*^-6}, 
  {5.49304086377414419246718639036961`20.*^-6, 
   -2.31285931106279755472302584857669`20.*^-6}, 
  {7.22922536850931877829296401788361`20.*^-6, 
   -3.04388436568813422243914274437204`20.*^-6}, 
  {8.85347561138290273174002080532624`20.*^-6, 
   -3.72777920479280115020632454961106`20.*^-6}, 
  {0.00001012381387431520146580481197571377`20., 
   -4.26265847339587430139149977924789`20.*^-6}, 
  {0.00001095416957411053249355349685739792`20., 
   -4.61228192594127683939094604522019`20.*^-6}, 
  {0.00001141645364402832627142222291240349`20., 
   -4.80692785011719000901988333153831`20.*^-6}, 
  {0.00001164261368190588162059543313152508`20., 
   -4.90215312922352910340860342380004`20.*^-6}, 
  {0.00001174322192865328605294704353887944`20., 
   -4.94451449627506781176717622689658`20.*^-6}, 
  {0.00001178517684941262716596115620654953`20., 
   -4.96217972606847459619417103433664`20.*^-6}, 
  {0.00001180197837900167717961802976960928`20., 
   -4.96925405431649565457601253457232`20.*^-6}, 
  {0.0000118085592708771009851180496233212`20., 
   -4.97202495615877936215496826245103`20.*^-6}, 
  {0.00001181111672595547078288400692619682`20., 
   -4.97310177934967190858273975839866`20.*^-6}, 
  {0.00001181211512833472765884844936781537`20., 
   -4.97352215929883269846250499697488`20.*^-6}, 
  {0.00001181251149005250200829345605356707`20., 
   -4.97368904844315874033408675939668`20.*^-6}, 
  {0.00001181267359977341330796281784124798`20., 
   -4.97375730516775297177381803842019`20.*^-6}, 
  {0.00001181274281860256843218487320419741`20., 
   -4.97378644993792355039363082281995`20.*^-6}, 
  {0.00001181277402653115882223321464112608`20., 
   -4.97379959011838266199293248047415`20.*^-6}, 
  {0.00001181278897578176494053348362570648`20., 
   -4.97380588453969050127725626345536`20.*^-6}, 
  {0.00001181279657563820312231463528438339`20., 
   -4.97380908447924341992195169868775`20.*^-6}, 
  {0.00001181280064462193415666041885293979`20., 
   -4.97381079773555122385701846439571`20.*^-6}, 
  {0.00001181280291355286615740955888131288`20., 
   -4.97381175307489101364613005528964`20.*^-6}, 
  {0.00001181280421647131483455687031208681`20., 
   -4.97381230167213256191868223666813`20.*^-6}, 
  {0.00001181280497977262080667807305823526`20., 
   -4.97381262306215612912760970873063`20.*^-6}}}


==> anc/Fbar_00_uugZ <==
{{{3.517006247975543664383206157108`20.*^-8, 
   -1.480844735989702595529771013519`20.*^-8}, 
  {5.798545215503254626723042412278`20.*^-8, 
   -2.441492722317159842830754699907`20.*^-8}, 
  {9.560121363820902461162953552292`20.*^-8, 
   -4.02531425845090629943703307465`20.*^-8}, 
  {1.5761809153037376185812686181347`20.*^-7, 
   -6.636551222331526815079025760569`20.*^-8}, 
  {2.598637921742118257778033477217`20.*^-7, 
   -1.094163335470365582222329885144`20.*^-7}, 
  {4.2843069674468372206211154491711`20.*^-7, 
   -1.8039187231355104086825749259669`20.*^-7}, 
  {7.0632936942364454414928326003672`20.*^-7, 
   -2.9740183975732401858917189896282`20.*^-7}, 
  {1.16444880112485562998088034559322`20.*^-6, 
   -4.9029423205257079157089698761819`20.*^-7}, 
  {1.91960065619236824244371834815794`20.*^-6, 
   -8.0825290787047083892367088343492`20.*^-7}, 
  {3.1641949768855553501133009636481`20.*^-6, 
   -1.33229262184654962110033724785183`20.*^-6}, 
  {5.21495250509053387157948828550561`20.*^-6, 
   -2.19576947582759320908610033073921`20.*^-6}, 
  {8.59258417710981654100171573531309`20.*^-6, 
   -3.6179301798357122277901960990792`20.*^-6}, 
  {0.00001415120918695586629820513051634836`20., 
   -5.95840386819194370450742337530456`20.*^-6}, 
  {0.0000232854870931141975541821072123401`20., 
   -9.80441561815334633860299251045898`20.*^-6}, 
  {0.00003825144019294385639046310224704698`20., 
   -0.00001610586955492372900651077989349348`20.}, 
  {0.00006262589635464304084483082201215115`20., 
   -0.00002636879846511285930308666189985311`20.}, 
  {0.00010183615254670793010629658474859834`20., 
   -0.00004287838001966649688686171989414668`20.}, 
  {0.00016335180846162085586710009136393298`20., 
   -0.00006877970882594562352298951215323494`20.}, 
  {0.00025534677540248364689725701712107617`20., 
   -0.00010751443174841416711463453352466364`20.}, 
  {0.00038200999123560987591246776445499614`20., 
   -0.00016084631209920415827893379555999839`20.}, 
  {0.00053622083636578739266893045692606515`20., 
   -0.00022577719425927890217639177133729057`20.}, 
  {0.00069740200138709805330293394760991479`20., 
   -0.00029364294795246233823281429373049045`20.}, 
  {0.00084163477891060235951375442804834918`20., 
   -0.0003543725384886746776900018644414102`20.}, 
  {0.00095482284108160508713910878502345165`20., 
   -0.00040203066992909687879541422527303228`20.}, 
  {0.00103555292557660376616548186723784472`20., 
   -0.00043602228445330684891178183883698724`20.}, 
  {0.00108962163250199251212358716287605799`20., 
   -0.00045878805579031263668361564752676126`20.}, 
  {0.00112444256385195531653502408520050716`20., 
   -0.00047344950056924434380422066745284512`20.}, 
  {0.00114634020699719048275921667757304352`20., 
   -0.00048266956084092230853019649582022885`20.}, 
  {0.00115991473824762057081062345068292161`20., 
   -0.00048838515294636655613078882134017752`20.}, 
  {0.00116825734058295415890867465634818412`20., 
   -0.00049189782761387543532996827635713014`20.}, 
  {0.00117335788659880197095211103788071394`20., 
   -0.00049404542593633767197983622647609008`20.}, 
  {0.00117646649329731084647045246586559845`20., 
   -0.00049535431296728877746124314352235724`20.}, 
  {0.00117835748067226576902205888961721719`20., 
   -0.00049615051817779611327244584825988092`20.}, 
  {0.00117950645733508412965023307326895822`20., 
   -0.00049663429782529858090536129400798241`20.}, 
  {0.00118020409623435664768508442911384577`20., 
   -0.00049692804051972911481477239120582981`20.}, 
  {0.00118062751144416135911965767634601471`20., 
   -0.00049710632060806794068196112688253251`20.}, 
  {0.00118088442725942199753095167177869931`20., 
   -0.00049721449568817768317092701969629446`20.}, 
  {0.00118104029192947564842583807017604406`20., 
   -0.00049728012291767395723193181902149224`20.}, 
  {0.00118113484237316658909093015819492553`20., 
   -0.00049731993363080698488039164555575814`20.}, 
  {0.00118119219517220831321224895759849931`20., 
   -0.00049734408217777192135252587688357867`20.}, 
  {0.00118122698326333208597664486542163624`20., 
   -0.00049735872979508719409542941701963632`20.}, 
  {3.279491344687650800853367188213`20.*^-8, 
   -1.380838460921116126675101973984`20.*^-8}, 
  {5.406933321707313510323176986525`20.*^-8, 
   -2.276603503876763583293969257483`20.*^-8}, 
  {8.914422134120548359683400685923`20.*^-8, 
   -3.753440898577072993550905551968`20.*^-8}, 
  {1.4697120055543081268536091724843`20.*^-7, 
   -6.18826107601813948148888072625`20.*^-8}, 
  {2.4230701592030159041942145681596`20.*^-7, 
   -1.0202400670328488017659850813302`20.*^-7}, 
  {3.9947625945178437448694059245776`20.*^-7, 
   -1.6820053029548815767871182840327`20.*^-7}, 
  {6.5856929210744273975880250690263`20.*^-7, 
   -2.7729233351892325884581158185374`20.*^-7}, 
  {1.0856453373786461182044839415902`20.*^-6, 
   -4.5711382626469310240188797540641`20.*^-7}, 
  {1.78951213846304465387112216413595`20.*^-6, 
   -7.5347879514233459110363038489934`20.*^-7}, 
  {2.94927338269507198395251638365394`20.*^-6, 
   -1.24179931902950399324316479311747`20.*^-6}, 
  {4.85941795506812666957031317806424`20.*^-6, 
   -2.04607071792342175560855291707968`20.*^-6}, 
  {8.00323053910915207748245840240077`20.*^-6, 
   -3.36978127962490613788735090627403`20.*^-6}, 
  {0.00001317113826048698280364984536381254`20., 
   -5.54574242546820328574730331107896`20.*^-6}, 
  {0.00002164787426112317610599049113444876`20., 
   -9.11489442573607414989073310924158`20.*^-6}, 
  {0.00003549689982538021195187067232263414`20., 
   -0.00001494606308437061555868238834637226`20.}, 
  {0.00005795501684757480861224535390384627`20., 
   -0.00002440211235687360362620857006477737`20.}, 
  {0.00009385845178807132962595955177331528`20., 
   -0.00003951934812129319142145665337823801`20.}, 
  {0.00014972012704588803194641846216029974`20., 
   -0.00006304005349300548713533408933065251`20.}, 
  {0.00023243487333294259011801514615032019`20., 
   -0.00009786731508755477478653269311592429`20.}, 
  {0.00034517865967631211125682669860713481`20., 
   -0.00014533838302160509947655860993984624`20.}, 
  {0.00048134059987723467212499026387334598`20., 
   -0.00020266972626409880931578537426246146`20.}, 
  {0.00062303952212534298959179875353356561`20., 
   -0.00026233243036856546930181000148781711`20.}, 
  {0.00074976311583435374089065160869727098`20., 
   -0.00031568973298288578563816909839885093`20.}, 
  {0.00084938397288653254000772012923065784`20., 
   -0.00035763535700485580631904005441290855`20.}, 
  {0.00092061324677929154007335166484246305`20., 
   -0.00038762663022285959582035859572314235`20.}, 
  {0.00096842590458375245570891765065044544`20., 
   -0.00040775827561421156029849164237913494`20.}, 
  {0.0009992701075330152164170265563960717`20., 
   -0.00042074530843495377533348486585097756`20.}, 
  {0.00101868957389968283764722383787135399`20., 
   -0.00042892192585249803690409424752478062`20.}, 
  {0.00103073704176824600202297236824963205`20., 
   -0.00043399454390241936927283047084195035`20.}, 
  {0.00103814472314274272479442772936840378`20., 
   -0.00043711356763904956833449588604985424`20.}, 
  {0.00104267503484147480645623481060417255`20., 
   -0.00043902106730167360271841465709649372`20.}, 
  {0.00104543661536831236850676956638013129`20., 
   -0.00044018383804981573410811350163373948`20.}, 
  {0.00104711669501393148118213007855529048`20., 
   -0.00044089124000586588681352845412854336`20.}, 
  {0.00104813759342822678557334186631755312`20., 
   -0.00044132109196977969918877552266002237`20.}, 
  {0.00104875749154741109255492234083116156`20., 
   -0.00044158210170417309160207256456048908`20.}, 
  {0.00104913373349482309493835964429320634`20., 
   -0.00044174051936624130313194090286029741`20.}, 
  {0.0010493620295236371010831579353451862`20., 
   -0.00044183664400995246361396123593481525`20.}, 
  {0.00104950053256323287227571665688378818`20., 
   -0.00044189496107925594622135438184580553`20.}, 
  {0.00104958455159660421683322184286589757`20., 
   -0.00044193033751435967024556709173300949`20.}, 
  {0.00104963551638646578361609294319602893`20., 
   -0.00044195179637324875099624966029306482`20.}, 
  {0.00104966642981221293034970368590357436`20., 
   -0.00044196481255251070751566470985413656`20.}, 
  {3.040568335893718029496603547075`20.*^-8, 
   -1.280239299323670749261727809294`20.*^-8}, 
  {5.013004523623033302391456039029`20.*^-8, 
   -2.110738746788645601006928858538`20.*^-8}, 
  {8.264914999057244068961037654573`20.*^-8, 
   -3.479964210129365923773068486134`20.*^-8}, 
  {1.3626185743640514565858902810925`20.*^-7, 
   -5.737341365743374554045853815125`20.*^-8}, 
  {2.2464816994488029377903644324449`20.*^-7, 
   -9.458870313468643948591008136609`20.*^-8}, 
  {3.7035597381802128063464286677785`20.*^-7, 
   -1.5593935739706159184616541759068`20.*^-7}, 
  {6.1054239446165471658307712118562`20.*^-7, 
   -2.5707048187859145961392720892027`20.*^-7}, 
  {1.00641992056126209373034470818379`20.*^-6, 
   -4.2375575602579456578119777186685`20.*^-7}, 
  {1.65877664192472163384900664938516`20.*^-6, 
   -6.9843227028409331951537122079376`20.*^-7}, 
  {2.73341700217901426281976601390573`20.*^-6, 
   -1.15091242197011126855569095322345`20.*^-6}, 
  {4.50269851472202553802450598060289`20.*^-6, 
   -1.89587305883032654232610778130648`20.*^-6}, 
  {7.41288196669135570642515813563298`20.*^-6, 
   -3.12121345965951819217901395184547`20.*^-6}, 
  {0.00001219198864278957395479064052727876`20., 
   -5.13346890222718903359605916938053`20.*^-6}, 
  {0.0000200185490991442896018860720052659`20., 
   -8.42886277858706930605729347590141`20.*^-6}, 
  {0.00003277357296263619315293612414848282`20., 
   -0.00001379939914216260764334152595725593`20.}, 
  {0.00005337966547705260805125031116321214`20., 
   -0.00002247564862191688760052644680556301`20.}, 
  {0.00008614298073805448951195171853507737`20., 
   -0.00003627072873181241663661124990950625`20.}, 
  {0.00013674696850556645901667723486875973`20., 
   -0.00005757767094971219327017988836579356`20.}, 
  {0.00021102014015981012249123507706005423`20., 
   -0.00008885058533044636736473055876212811`20.}, 
  {0.0003113510076142794006766588424904112`20., 
   -0.00013109516110074922133754056525912051`20.}, 
  {0.00043164566052405572826597922646316059`20., 
   -0.00018174554127328662242778072693185708`20.}, 
  {0.00055633592834017268225477000516082034`20., 
   -0.00023424670666954639252832421269929276`20.}, 
  {0.0006677814593717332273962860254059775`20., 
   -0.00028117114078809820100896253701304316`20.}, 
  {0.00075552689524585640582176370174547562`20., 
   -0.00031811658747193953929337419020862133`20.}, 
  {0.00081840606422992094962766786669260747`20., 
   -0.00034459202704417724194849173334425577`20.}, 
  {0.00086070073518008290345729280300444606`20., 
   -0.00036240030954950859092938644337029308`20.}, 
  {0.00088802811765258097053757369009008751`20., 
   -0.0003739065758537183033842415537221421`20.}, 
  {0.00090525209512264379604059819512236088`20., 
   -0.00038115877689374475622762029268309931`20.}, 
  {0.00091594513246992276107201592177190893`20., 
   -0.00038566110840838853097769091443027745`20.}, 
  {0.00092252298261428521803516364517033838`20., 
   -0.00038843072952180430233059521901908985`20.}, 
  {0.00092654692931299243611953878722043855`20., 
   -0.00039012502286862839415559527882965835`20.}, 
  {0.00092900026722523350303251155786662447`20., 
   -0.00039115800725272989601368907699647344`20.}, 
  {0.00093049297845533739809721327977962518`20., 
   -0.0003917865172443525886725108546440527`20.}, 
  {0.0009314000816489184544511706422055506`20., 
   -0.00039216845543112355976891395461286341`20.}, 
  {0.0009319509041530527250867739612934028`20., 
   -0.00039240038069602220003653640475511697`20.}, 
  {0.00093228522928121257685293256128412996`20., 
   -0.00039254114917103687446439265738279156`20.}, 
  {0.00093248809399367526283299501795472333`20., 
   -0.00039262656589207379487705053387567298`20.}, 
  {0.00093261116940896834028835546196919599`20., 
   -0.00039267838711956561696351808925018777`20.}, 
  {0.00093268583010319552938867729074335167`20., 
   -0.00039270982320134548605839043820772702`20.}, 
  {0.00093273111840118535803401002973678553`20., 
   -0.00039272889195839383496168843357338338`20.}, 
  {0.00093275858872363172671159206125296251`20., 
   -0.00039274045840995020072067034158019475`20.}, 
  {2.805064172099394864518257825462`20.*^-8, 
   -1.181079651410271521902424347562`20.*^-8}, 
  {4.624716210427898803123299749745`20.*^-8, 
   -1.947248930706483706578231473576`20.*^-8}, 
  {7.624717150929257583178048789836`20.*^-8, 
   -3.210407221443897929759178437827`20.*^-8}, 
  {1.257062643411386048649058039382`20.*^-7, 
   -5.292895340679520204838139113187`20.*^-8}, 
  {2.0724353787870398191382665478234`20.*^-7, 
   -8.726043700155957133213753885571`20.*^-8}, 
  {3.4165678068870297032827816215434`20.*^-7, 
   -1.4385548660576967171716975248604`20.*^-7}, 
  {5.6321509702349592172803184984871`20.*^-7, 
   -2.371431987467351249381186736205`20.*^-7}, 
  {9.2836242945096813897377360367075`20.*^-7, 
   -3.9088944397935500588369414891401`20.*^-7}, 
  {1.5300059893448723478432875171707`20.*^-6, 
   -6.4421304814520940961822632301925`20.*^-7}, 
  {2.52090638772299809774575196227688`20.*^-6, 
   -1.06143426851494656747189556306395`20.*^-6}, 
  {4.1517822553654670109098726358933`20.*^-6, 
   -1.7481188443644071624883674256393`20.*^-6}, 
  {6.83287246404880661123790742827657`20.*^-6, 
   -2.87699893223107646788964523295855`20.*^-6}, 
  {0.00001123194291411790811232529058751803`20., 
   -4.72923912173385604729485919474442`20.*^-6}, 
  {0.00001842614346217371401111202506909982`20., 
   -7.75837619459945853099453687119993`20.*^-6}, 
  {0.00003012511447857147447437738091278514`20., 
   -0.00001268425872781956819973784459485691`20.}, 
  {0.00004896265107280704620053348712855765`20., 
   -0.00002061585308328717734759304721202428`20.}, 
  {0.00007877054087735659974878516169115526`20., 
   -0.00003316654352730804199948848913311801`20.}, 
  {0.0001245129332477102676411498445716692`20., 
   -0.00005242649820956221795416835560912387`20.}, 
  {0.00019112835206400608050452278311626358`20., 
   -0.00008047509560589729705453590868053201`20.}, 
  {0.00028039531343018530257101783948112686`20., 
   -0.00011806118460218328529306014293942183`20.}, 
  {0.000386728676806217554138042637234925`20., 
   -0.00016283312707630212805812321567786316`20.}, 
  {0.00049654958280271593600530294221522501`20., 
   -0.00020907350854851197305486439672219999`20.}, 
  {0.00059464693946510667141452711963691804`20., 
   -0.0002503776587221501774376956293208076`20.}, 
  {0.00067198811037188780163764421321189389`20., 
   -0.00028294236226184749542637651082606058`20.}, 
  {0.00072752412918560637811097630094433822`20., 
   -0.00030632594913078163288883212671340556`20.}, 
  {0.00076495005237597746888498119227169071`20., 
   -0.00032208423257935893426736050200913294`20.}, 
  {0.00078916667572935952609060244081215989`20., 
   -0.00033228070557025664256446418560511997`20.}, 
  {0.00080444536372775744627144867874667861`20., 
   -0.00033871383735905576685113628578807519`20.}, 
  {0.00081393699907444690044132425695076392`20., 
   -0.00034271031539976711597529442397926903`20.}, 
  {0.00081977826283504798968476246072026627`20., 
   -0.00034516979487791494302516314135590156`20.}, 
  {0.00082335254833513056324751845616906114`20., 
   -0.00034667475719373918452527092891328891`20.}, 
  {0.00082553208842220967068475075829833454`20., 
   -0.00034759245828303565081463189823087771`20.}, 
  {0.00082685834175135909528894985932735053`20., 
   -0.0003481508807374143559111367828746739`20.}, 
  {0.00082766433935426588401404560460624156`20., 
   -0.00034849024814916458274275604404473328`20.}, 
  {0.00082815378535483502872303750893385334`20., 
   -0.00034869633067572001209391053007741194`20.}, 
  {0.00082845086431080417848632019409171048`20., 
   -0.0003488214165519175488363453448807202`20.}, 
  {0.00082863113092732936843041268364294741`20., 
   -0.00034889731828519131302333165627071468`20.}, 
  {0.00082874049727436099625897879846363072`20., 
   -0.00034894336727341515631957002040573925`20.}, 
  {0.0008288068420308419148950701582452215`20., 
   -0.00034897130190772291153476638241904062`20.}, 
  {0.00082884708610170159863862897500773114`20., 
   -0.0003489882467796638310057385157927289`20.}, 
  {0.00082887149681480648245915614789146235`20., 
   -0.00034899852497465536103543416753324732`20.}, 
  {2.57658310271614717362394603779`20.*^-8, 
   -1.084877095880483020473240436964`20.*^-8}, 
  {4.248010010369056920469837168722`20.*^-8, 
   -1.78863579383960291388203670262`20.*^-8}, 
  {7.003622684431146472464125504602`20.*^-8, 
   -2.948893761865745883142789686148`20.*^-8}, 
  {1.1546584392406311938844502048168`20.*^-7, 
   -4.861719744171078711092421915018`20.*^-8}, 
  {1.9035911198448343529108125431292`20.*^-7, 
   -8.01512050460982885436131597107`20.*^-8}, 
  {3.1381682299817822968787723535798`20.*^-7, 
   -1.3213339915712767565805357278231`20.*^-7}, 
  {5.1730867725993370323961243380995`20.*^-7, 
   -2.1781417989891945399562628791997`20.*^-7}, 
  {8.5265906808712069489692390398639`20.*^-7, 
   -3.590143444577350294302837490469`20.*^-7}, 
  {1.4051478095413830794606756082004`20.*^-6, 
   -5.9164118296479287556238972976859`20.*^-7}, 
  {2.31493069959071905911065801028365`20.*^-6, 
   -9.7470766298556591962554021485627`20.*^-7}, 
  {3.81186784501178957462293921399889`20.*^-6, 
   -1.60499698737338508405176387957846`20.*^-6}, 
  {6.27161297737933066566166958103525`20.*^-6, 
   -2.64067914837024449080491350780431`20.*^-6}, 
  {0.00001030443813838058066162044010449621`20., 
   -4.3387107951076129101559747808405`20.*^-6}, 
  {0.00001689166530358008479459934915725489`20., 
   -7.11228012782319359772604175042312`20.*^-6}, 
  {0.00002758315032519425401918933858995275`20., 
   -0.00001161395803166073853439551098524327`20.}, 
  {0.00004474839760472631855495064186952641`20., 
   -0.00001884143057041108149682132289243216`20.}, 
  {0.00007179540920548181931567973262801722`20., 
   -0.00003022964598125550286975988742232303`20.}, 
  {0.00011306429673320459925061360993983153`20., 
   -0.0000476060196771387786318373094483501`20.}, 
  {0.00017274966263688703902976276963701558`20., 
   -0.0000727367000576366480125316924787434`20.}, 
  {0.00025215935192670607342940157806894789`20., 
   -0.00010617235870598150460185329602903069`20.}, 
  {0.00034619844132418419002733417575607469`20., 
   -0.0001457677647680775536957196529499262`20.}, 
  {0.00044300318322725283496513808928745356`20., 
   -0.00018652765609568540419584761654208571`20.}, 
  {0.00052942393144145875731630209620415248`20., 
   -0.00022291533955429842413317982998069579`20.}, 
  {0.00059764117495505532845891276278661997`20., 
   -0.0002516383894547601382984895843312084`20.}, 
  {0.0006467155451054936748055664434518833`20., 
   -0.00027230128214968154728655429197974032`20.}, 
  {0.00067984390929616598104561681272032044`20., 
   -0.00028625006707206988675604918430329282`20.}, 
  {0.00070130830670096066712507686013446653`20., 
   -0.00029528770808461501773687446742503854`20.}, 
  {0.00071486315008470176481334996877490015`20., 
   -0.00030099501056197969044772630264206323`20.}, 
  {0.00072328903258922843131150076191385666`20., 
   -0.00030454275056388565528905295238478173`20.}, 
  {0.00072847644418249989085721631837454071`20., 
   -0.00030672692386631574351882792352612239`20.}, 
  {0.00073165141029469380626935933418004834`20., 
   -0.00030806375170302897106078287754949404`20.}, 
  {0.00073358774380565606915715935547602929`20., 
   -0.00030887905002343413438196183388464389`20.}, 
  {0.00073476611446311026819389467747900395`20., 
   -0.00030937520608973063923953460104379115`20.}, 
  {0.00073548228044184260313342785772764202`20., 
   -0.00030967674965972320131933804535900716`20.}, 
  {0.00073591719069047155013198751326970739`20., 
   -0.000309859869764409073739784216113561`20.}, 
  {0.00073618117360507103484515298286637246`20., 
   -0.00030997102046529306730322230857531473`20.}, 
  {0.00073634135967594666924417575000968033`20., 
   -0.00031003846723197754494491610526723382`20.}, 
  {0.00073643854406157066303977081976171014`20., 
   -0.00031007938697329291075358771358387797`20.}, 
  {0.00073649749916718864671749272884362258`20., 
   -0.0003101042101756583775652600963552095`20.}, 
  {0.00073653326085060357894304501666378935`20., 
   -0.00031011926772656992797601895438475342`20.}, 
  {0.00073655495273409337057120431864751275`20., 
   -0.0003101284011511972086615597131147422`20.}, 
  {2.357717078769085756919738821342`20.*^-8, 
   -9.92722980534351897650416345829`20.*^-9}, 
  {3.887158674922001621662733391574`20.*^-8, 
   -1.636698389440842788068519322769`20.*^-8}, 
  {6.408674487533712421297359895927`20.*^-8, 
   -2.698389257908931545809414693021`20.*^-8}, 
  {1.0565666752272118867488479202799`20.*^-7, 
   -4.448701790430365838942517559075`20.*^-8}, 
  {1.7418613574070174237256066606403`20.*^-7, 
   -7.334153083819020731476238571119`20.*^-8}, 
  {2.8715106602490696481841243125995`20.*^-7, 
   -1.2090571201048714308143681316207`20.*^-7}, 
  {4.7334149624110304256489887635749`20.*^-7, 
   -1.9930168262783286002732584267684`20.*^-7}, 
  {7.8016194768682941100216057345638`20.*^-7, 
   -3.2848924113129659410617287303428`20.*^-7}, 
  {1.28560015452468042397550290961344`20.*^-6, 
   -5.4130532822091807325284333036355`20.*^-7}, 
  {2.11777639248072232980015935432228`20.*^-6, 
   -8.9169532314977782307375130708306`20.*^-7}, 
  {3.48667485481012132424336538690082`20.*^-6, 
   -1.46807362307794582073404858395822`20.*^-6}, 
  {5.73510082570763018292364067080987`20.*^-6, 
   -2.41477929503479165596784870349888`20.*^-6}, 
  {9.41899966226955223757788608524297`20.*^-6, 
   -3.96589459463981146845384677273388`20.*^-6}, 
  {0.00001542985596535329107093047258224495`20., 
   -6.4967814590961225561812516135768`20.*^-6}, 
  {0.00002516946475221665606995507356845334`20., 
   -0.00001059766936935438150313897834461194`20.}, 
  {0.00004076640077069560257513845759581502`20., 
   -0.00001716480032450341161058461372455368`20.}, 
  {0.00006525059329591895593876347363916508`20., 
   -0.00002747393401933429723737409416385898`20.}, 
  {0.00010242039861957128567343156161850021`20., 
   -0.00004312437836613527817828697331305273`20.}, 
  {0.00015584748750386951549821945467237405`20., 
   -0.00006561999473847137494661871775678908`20.}, 
  {0.00022647815990557391047949331057381087`20., 
   -0.000095359225223399541254523499188973`20.}, 
  {0.00030968256044827426947719158750033667`20., 
   -0.00013039265703085232399039645789487861`20.}, 
  {0.00039507914228423646557070973851661694`20., 
   -0.00016634911254073114339819357411225978`20.}, 
  {0.00047127314682717009531282204286133455`20., 
   -0.00019843079866407161907908296541529877`20.}, 
  {0.00053148176119487879381293641837194909`20., 
   -0.0002237817941873173868686048077355575`20.}, 
  {0.00057486655069737518116679692581714387`20., 
   -0.0002420490739778421815439144950809027`20.}, 
  {0.00060420000141459437587508087403352732`20., 
   -0.00025440000059561868457898142064569571`20.}, 
  {0.00062322877678790849599140336676192828`20., 
   -0.00026241211654227726147006457547870664`20.}, 
  {0.00063525578053803321323673152387009301`20., 
   -0.00026747611812127714241546590478740758`20.}, 
  {0.00064273615657728182969486567136706921`20., 
   -0.00027062575013780287566099607215455547`20.}, 
  {0.00064734312516919844918618592251567388`20., 
   -0.00027256552638703092597313091474344163`20.}, 
  {0.00065016346575618870637711092117326946`20., 
   -0.00027375303821313208689562565102032399`20.}, 
  {0.00065188376159661686668796600208388294`20., 
   -0.00027447737330383868071072252719321386`20.}, 
  {0.00065293075035731343961089304268641648`20., 
   -0.000274918210676763553520376017973228`20.}, 
  {0.00065356710095597925318848742207505262`20., 
   -0.00027518614777093863292146838824212742`20.}, 
  {0.00065395355354460135088780647715396117`20., 
   -0.00027534886465035846353170799038061523`20.}, 
  {0.00065418812804197278631199691246180366`20., 
   -0.00027544763285977801528926185787865417`20.}, 
  {0.00065433047061895774008503058133688672`20., 
   -0.00027550756657640325898317077108921544`20.}, 
  {0.00065441683002863341427906345748748679`20., 
   -0.00027554392843310880601223724525788917`20.}, 
  {0.00065446921858997555828492013630539848`20., 
   -0.00027556598677472655085680847844437829`20.}, 
  {0.00065450099714492795498312078876225075`20., 
   -0.00027557936721891703367710349000515823`20.}, 
  {0.00065452027302188466236274234580479883`20., 
   -0.00027558748337763564731062835612833633`20.}, 
  {2.15023206205293417889740770446`20.*^-8, 
   -9.05360868232814391114697980825`20.*^-9}, 
  {3.545073238321510883923778053155`20.*^-8, 
   -1.492662416135373003757380232907`20.*^-8}, 
  {5.844670633295692124563369086968`20.*^-8, 
   -2.460913950861344052447734352409`20.*^-8}, 
  {9.635780334785541279850272550356`20.*^-8, 
   -4.057170667278122644147483179098`20.*^-8}, 
  {1.5885486550047755750720323393897`20.*^-7, 
   -6.688625915809581368724346692168`20.*^-8}, 
  {2.6187398059779474773680506319485`20.*^-7, 
   -1.1026272867275568325760213187152`20.*^-7}, 
  {4.3166638077384142454013378293526`20.*^-7, 
   -1.8175426558898586296426685597274`20.*^-7}, 
  {7.1145067540856615392359794990014`20.*^-7, 
   -2.9955817911939627533625176837901`20.*^-7}, 
  {1.17231292238996229986954004395444`20.*^-6, 
   -4.9360544100629991573454317640187`20.*^-7}, 
  {1.9309941063126404830355404273459`20.*^-6, 
   -8.130501500263749402254907062509`20.*^-7}, 
  {3.17871801896404914732791774819288`20.*^-6, 
   -1.33840758693223121992754431502857`20.*^-6}, 
  {5.22736941241874429590835336715135`20.*^-6, 
   -2.20099764733420812459299089143215`20.*^-6}, 
  {8.58197573174324229718579696741898`20.*^-6, 
   -3.61346346599715465144665135470273`20.*^-6}, 
  {0.00001405038225508522154494553084374847`20., 
   -5.91595042319377749260864456578882`20.*^-6}, 
  {0.00002289791172501613107390156496535606`20., 
   -9.64122598948047624164276419593939`20.*^-6}, 
  {0.00003703422549622267504424056877145204`20., 
   -0.00001559335810367270528178550264061139`20.}, 
  {0.00005915233645807157611283093173827977`20., 
   -0.0000249062469297143478369814449424336`20.}, 
  {0.00009257987648802816947483626885554354`20., 
   -0.00003898100062653817662098369214970254`20.}, 
  {0.00014036584165916128511270252319088827`20., 
   -0.00005910140701438369899482211502774242`20.}, 
  {0.00020318025074173253210703489545245674`20., 
   -0.00008554957925967685562401469282208704`20.}, 
  {0.00027682929883436363577509451534458764`20., 
   -0.00011655970477236363611582926961877373`20.}, 
  {0.00035221525380477289756918362040301729`20., 
   -0.00014830115949674648318702468227495466`20.}, 
  {0.00041944191135462883111692261179339467`20., 
   -0.00017660712057037003415449373128142932`20.}, 
  {0.00047261440872256823150767509844619593`20., 
   -0.00019899554051476557116112635724050357`20.}, 
  {0.0005109862439584652962082877618573617`20., 
   -0.00021515210271935380892980537341362598`20.}, 
  {0.00053696725476213917539814768661099161`20., 
   -0.00022609147568932175806237797330989118`20.}, 
  {0.00055384003548467087908193625777402667`20., 
   -0.00023319580441459826487660474011537964`20.}, 
  {0.00056451270365505079147900892507833125`20., 
   -0.0002376895594337055964122142842435079`20.}, 
  {0.00057115417130404571747377632334512577`20., 
   -0.00024048596686486135472580055719794771`20.}, 
  {0.00057524583394313059965445886049906361`20., 
   -0.00024220877218658130511766688863118469`20.}, 
  {0.00057775122923963639045578592095966944`20., 
   -0.00024326367546932058545506775619354503`20.}, 
  {0.00057927961707749582919232338824823456`20., 
   -0.00024390720719052455965992563715715139`20.}, 
  {0.00058020988201953804696595986719058312`20., 
   -0.00024429889769243707240671994408024553`20.}, 
  {0.00058077531610236833548874398744963189`20., 
   -0.00024453697520099719388999746839984502`20.}, 
  {0.00058111871150164874259945249141781022`20., 
   -0.00024468156273753631267345368059697272`20.}, 
  {0.00058132715424698412677837621435293643`20., 
   -0.00024476932810399331653826366920123639`20.}, 
  {0.00058145364113719138120998204329059374`20., 
   -0.00024482258574197531840420296559603946`20.}, 
  {0.00058153038138727316567438386670611018`20., 
   -0.00024485489742622028028395110177099377`20.}, 
  {0.00058157693482421793655149707642632736`20., 
   -0.00024487449887335492065326192691634838`20.}, 
  {0.00058160517389962279699694300879650175`20., 
   -0.00024488638901036749347239705633536917`20.}, 
  {0.00058162230286419648128485556933308574`20., 
   -0.00024489360120597746580414971340340453`20.}, 
  {1.955230368154499749345332365897`20.*^-8, 
   -8.23254891854526210250666259325`20.*^-9}, 
  {3.223570663248658007465135014298`20.*^-8, 
   -1.357292910841540213669530532335`20.*^-8}, 
  {5.314605622326119877937233231311`20.*^-8, 
   -2.237728683084682053868308728972`20.*^-8}, 
  {8.76185904914447158236603611118`20.*^-8, 
   -3.689203810166093297838330994181`20.*^-8}, 
  {1.4444656098691789342562205253516`20.*^-7, 
   -6.081960462607069196868296948847`20.*^-8}, 
  {2.3811930577833724426686605032904`20.*^-7, 
   -1.0026076032772094495446991592803`20.*^-7}, 
  {3.9250318940907478420515945231271`20.*^-7, 
   -1.6526450080382096177059345360534`20.*^-7}, 
  {6.4688599998400448469896144183314`20.*^-7, 
   -2.7237305262484399355745744919291`20.*^-7}, 
  {1.06587617704080964049181695202761`20.*^-6, 
   -4.4878996928034090125971240085373`20.*^-7}, 
  {1.75554393469914875696276267561408`20.*^-6, 
   -7.3917639355753631872116323183751`20.*^-7}, 
  {2.88954579695694850838579490639082`20.*^-6, 
   -1.21665086187660989826770311848035`20.*^-6}, 
  {4.75087896130962561055566956476898`20.*^-6, 
   -2.00037008897247394128659771148166`20.*^-6}, 
  {7.79717460101254133591175012561834`20.*^-6, 
   -3.28302088463685950985757900026035`20.*^-6}, 
  {0.00001275886724528173183363289871066001`20., 
   -5.37215462959230814047700998343578`20.*^-6}, 
  {0.00002077606000883866791163090334643653`20., 
   -8.74781474056364964700248561955222`20.*^-6}, 
  {0.00003356006706034023988893083000165511`20., 
   -0.00001413055455172220626902350736911795`20.}, 
  {0.00005350392531572072576045091854463652`20., 
   -0.00002252796855398767400440038675563642`20.}, 
  {0.00008352585280508999821217707442553512`20., 
   -0.00003516878012845894661565350502127794`20.}, 
  {0.00012623531285899981987667756609469855`20., 
   -0.00005315171067747360836912739625039939`20.}, 
  {0.00018209248937501740064321732442974965`20., 
   -0.00007667052184211258974451255765463142`20.}, 
  {0.00024730870402424946217093799480430168`20., 
   -0.00010412998064178924722986862939128493`20.}, 
  {0.00031390059506693692291671360125044251`20., 
   -0.00013216867160713133596493204263176525`20.}, 
  {0.00037325546591007764261614279083177741`20., 
   -0.00015716019617266427057521801719232734`20.}, 
  {0.00042024075629060490972065577157080359`20., 
   -0.00017694347633288627777711821960875941`20.}, 
  {0.00045419301955896045079705907529927564`20., 
   -0.0001912391661300886108619196106523266`20.}, 
  {0.00047721124949034318195916370261614053`20., 
   -0.00020093105241698660293017419057521705`20.}, 
  {0.00049217506094997083825661522143094151`20., 
   -0.00020723160461051403716068009323408065`20.}, 
  {0.00050164699966348793448026655155116565`20., 
   -0.00021121978933199491978116486381101711`20.}, 
  {0.00050754406492137384848278191417552745`20., 
   -0.00021370276417742056778222396386337997`20.}, 
  {0.00051117822123053697082854625433215042`20., 
   -0.00021523293525496293508570368603458966`20.}, 
  {0.00051340390117808057810965178361641681`20., 
   -0.00021617006365392866446722180362796496`20.}, 
  {0.00051476181176130126215277499829535417`20., 
   -0.00021674181547844263669590526244014913`20.}, 
  {0.00051558837416832129634432946361162757`20., 
   -0.00021708984175508265109234924783647475`20.}, 
  {0.00051609079791568310113162988960550387`20., 
   -0.00021730138859607709521331784825494899`20.}, 
  {0.00051639593453663391716273569889938121`20., 
   -0.00021742986717331954406852029427342369`20.}, 
  {0.00051658115704059158767440529291232217`20., 
   -0.00021750785559603856323132854438413566`20.}, 
  {0.00051669355457869385132991244421526755`20., 
   -0.00021755518087523951634943681861695477`20.}, 
  {0.00051676174715757875254157564286902425`20., 
   -0.00021758389354003315896487395489222075`20.}, 
  {0.00051680311541667934866290896191928618`20., 
   -0.00021760131175439130470017219449233103`20.}, 
  {0.00051682820924563971804718039752068771`20., 
   -0.00021761187757711146023039174632450007`20.}, 
  {0.00051684343041986842045713225523467197`20., 
   -0.0002176182864925761770345820022040724`20.}, 
  {1.773290002968923353640967150043`20.*^-8, 
   -7.46648422302704569954091431597`20.*^-9}, 
  {2.923603555397516847967650607069`20.*^-8, 
   -1.230990970693691304407431834555`20.*^-8}, 
  {4.820049087121505754155423021302`20.*^-8, 
   -2.029494352472212949118072851076`20.*^-8}, 
  {7.946488185125130095544015834451`20.*^-8, 
   -3.345889762157949513913269825031`20.*^-8}, 
  {1.3100377580920951860302532479898`20.*^-7, 
   -5.515948455124611309601066307325`20.*^-8}, 
  {2.1595700872564676672896607246343`20.*^-7, 
   -9.092926683185127020166992524777`20.*^-8}, 
  {3.559667573230373617108567842173`20.*^-7, 
   -1.4988073992548941545720285651255`20.*^-7}, 
  {5.866558382523123082814264334147`20.*^-7, 
   -2.4701298452728939296060060354303`20.*^-7}, 
  {9.6659590584689821146191396979212`20.*^-7, 
   -4.0698774983027293114185851359669`20.*^-7}, 
  {1.59191998176296675748234389231563`20.*^-6, 
   -6.7028209758440705578203953360657`20.*^-7}, 
  {2.61994478934960208962999543357429`20.*^-6, 
   -1.10313464814720087984420860361022`20.*^-6}, 
  {4.3068509678528127522595296742693`20.*^-6, 
   -1.81341093383276326410927565232392`20.*^-6}, 
  {7.06640892121195474311467969106565`20.*^-6, 
   -2.97533007208924410236407565939607`20.*^-6}, 
  {0.00001155776859365482393107671339030936`20., 
   -4.86642888153887323413756353276184`20.*^-6}, 
  {0.00001880658866858169957587733652935701`20., 
   -7.91856364992913666352729959130822`20.*^-6}, 
  {0.00003034490859850128135336143220813315`20., 
   -0.00001277680362042159214878376092974028`20.}, 
  {0.00004829886369994342502460327759687101`20., 
   -0.00002033636366313407369456980109341937`20.}, 
  {0.00007523019218216382027751109482671721`20., 
   -0.00003167587039249002959053098729545988`20.}, 
  {0.00011337785230569239152371848862962076`20., 
   -0.00004773804307608100695735515310720873`20.}, 
  {0.00016304382857746578491741067098728732`20., 
   -0.00006865003308524875154417291409991046`20.}, 
  {0.00022081312664683122340944569138933212`20., 
   -0.00009297394806182367301450344900603456`20.}, 
  {0.00027967163657410191101624026576507505`20., 
   -0.00011775647855751659411210116453266319`20.}, 
  {0.00033210915680946432134771499262490246`20., 
   -0.00013983543444609024056745894426311683`20.}, 
  {0.00037364907231655210969694708050566173`20., 
   -0.00015732592518591667776713561284448913`20.}, 
  {0.00040370252009034560901098470245726391`20., 
   -0.00016998000845909288800462513787674271`20.}, 
  {0.00042410127050089160394620906690781551`20., 
   -0.00017856895600037541218787750185592233`20.}, 
  {0.0004373743952093942462776140524345647`20., 
   -0.00018415764008816599843267960102507986`20.}, 
  {0.00044578161605044185098369464295009193`20., 
   -0.00018769752254755446357208195492635448`20.}, 
  {0.000451018072369953007302583983418203`20., 
   -0.00018990234626103284518003536143924337`20.}, 
  {0.00045424601394848941901888216597451489`20., 
   -0.00019126147955725870274479249093663784`20.}, 
  {0.00045622325836450562155378588630308787`20., 
   -0.00019209400352189710381212037318024752`20.}, 
  {0.00045742972578258646398006941606539674`20., 
   -0.00019260198980319430062318712255385125`20.}, 
  {0.0004581641530578000739586449794020567`20., 
   -0.00019291122234012634692995578080086599`20.}, 
  {0.00045861059075375854458696947305208119`20., 
   -0.00019309919610684570298398714654824471`20.}, 
  {0.00045888173208614779623106803265703103`20., 
   -0.00019321336087837801946571285585559201`20.}, 
  {0.00045904632140502272310500527094461523`20., 
   -0.00019328266164422009393894958776615379`20.}, 
  {0.0004591461991312854626612611269231096`20., 
   -0.00019332471542369914217316257975709879`20.}, 
  {0.0004592067961645002864597911404546643`20., 
   -0.00019335022996400012061464890124406917`20.}, 
  {0.00045924355679469509785165193573499392`20., 
   -0.00019336570812408214646385344662526058`20.}, 
  {0.00045926585569880717031781100750084943`20., 
   -0.00019337509713633986118644674000035764`20.}, 
  {0.00045927938157100386014257973932839986`20., 
   -0.00019338079224042267795477041655932626`20.}, 
  {1.604582546791156830401973111609`20.*^-8, 
   -6.75613703912066033853462362783`20.*^-9}, 
  {2.645454509587873211744316772225`20.*^-8, 
   -1.113875582984367668102870219884`20.*^-8}, 
  {4.361466184710740083035562008885`20.*^-8, 
   -1.836406814615048456014973477426`20.*^-8}, 
  {7.190432568885610103813364347741`20.*^-8, 
   -3.027550555320256885816153409576`20.*^-8}, 
  {1.1853906303788762276087578980435`20.*^-7, 
   -4.991118443700531484668454307552`20.*^-8}, 
  {1.9540763166729465949339291805003`20.*^-7, 
   -8.22768975441240671551128076`20.*^-8}, 
  {3.2209053389823478074918225325431`20.*^-7, 
   -1.3561706690451990768386621189655`20.*^-7}, 
  {5.3081420189548598836587589758455`20.*^-7, 
   -2.2350071658757304773300037793034`20.*^-7}, 
  {8.7455807651890994424317646009036`20.*^-7, 
   -3.6823497958690945020765324635383`20.*^-7}, 
  {1.44025564106957678869759065584631`20.*^-6, 
   -6.0642342781876917418845922351424`20.*^-7}, 
  {2.37011240791202688818876630233519`20.*^-6, 
   -9.9794206648927447923737528519377`20.*^-7}, 
  {3.89555042175385334821186634341414`20.*^-6, 
   -1.64023175652793825187868056564807`20.*^-6}, 
  {6.38995435173412994644452438365285`20.*^-6, 
   -2.69050709546700208271348395101172`20.*^-6}, 
  {0.00001044711647994897067421257591534321`20., 
   -4.39878588629430344177371617488135`20.*^-6}, 
  {0.00001698845448791704222307919138003854`20., 
   -7.15303346859664935708597531791097`20.*^-6}, 
  {0.00002738431381392175739519431425685208`20., 
   -0.00001153023739533547679797655337130614`20.}, 
  {0.00004352348259060957520640112921041641`20., 
   -0.00001832567688025666324480047545701744`20.}, 
  {0.00006765694730211131133459022825955279`20., 
   -0.00002848713570615213108824851716191696`20.}, 
  {0.0001017105552663326639734929055670392`20., 
   -0.00004282549695424533219936543392296388`20.}, 
  {0.00014586809195041758084546100057812877`20., 
   -0.00006141814397912319193493094761184369`20.}, 
  {0.00019705724656487872366535942045924525`20., 
   -0.00008297147223784367312225659808810327`20.}, 
  {0.00024910854502097009200477818369910403`20., 
   -0.00010488780842988214400201186682067538`20.}, 
  {0.00029546140650754589322287998495541855`20., 
   -0.00012440480274001932346226525682333411`20.}, 
  {0.00033220492898487994548869786965225714`20., 
   -0.00013987575957258102967945173459042406`20.}, 
  {0.00035881692627897813913509405307392917`20., 
   -0.00015108081106483290068846065392586491`20.}, 
  {0.00037689880101252104332964753425142085`20., 
   -0.00015869423200527201824406211968480876`20.}, 
  {0.00038867417975962193193898246488132755`20., 
   -0.00016365228621457765555325577468687475`20.}, 
  {0.00039613713657642543315252009771272603`20., 
   -0.00016679458382165281395895583061588465`20.}, 
  {0.00040078728716028717917116822196046677`20., 
   -0.00016875254196222618070364977766756494`20.}, 
  {0.0004036545333220585671449610205710792`20., 
   -0.00016995980350402465985050990339834915`20.}, 
  {0.00040541111589478689447416579494100632`20., 
   -0.00017069941721885763977859612418568687`20.}, 
  {0.00040648304600536550209756363543036765`20., 
   -0.00017115075621278547456739521491804954`20.}, 
  {0.00040713561415128856166029098301141206`20., 
   -0.00017142552174791097333064883495217349`20.}, 
  {0.0004075323066093267921793853377201957`20., 
   -0.00017159255015129549144395172114534555`20.}, 
  {0.000407773240874130716826233963467561`20., 
   -0.00017169399615752872287420377409160464`20.}, 
  {0.00040791949577391043544957917735325916`20., 
   -0.00017175557716796228861034912730663543`20.}, 
  {0.00040800824836255943572497395983863445`20., 
   -0.00017179294667897239398946271993205661`20.}, 
  {0.00040806209591067270166757452696058955`20., 
   -0.00017181561933080955859687348503603771`20.}, 
  {0.00040809476212803367763539003734322127`20., 
   -0.00017182937352759312742542738414451422`20.}, 
  {0.00040811457740858880951081888527004311`20., 
   -0.00017183771680361634084666058327159709`20.}, 
  {0.00040812659679989039671606286571779125`20., 
   -0.00017184277759995385124886857503907`20.}, 
  {1.448971518008419549030199294993`20.*^-8, 
   -6.10093270740387178539031282103`20.*^-9}, 
  {2.388898273079100988144838650754`20.*^-8, 
   -1.005851904454358310797826800317`20.*^-8}, 
  {3.938484930769864374784572707233`20.*^-8, 
   -1.658309444534679736751399034625`20.*^-8}, 
  {6.493077245519171678553456778621`20.*^-8, 
   -2.733927261271230180443560748893`20.*^-8}, 
  {1.0704223873964852091802274716289`20.*^-7, 
   -4.50704163114309561760095777528`20.*^-8}, 
  {1.7645426175523371799118336971479`20.*^-7, 
   -7.429653126536156546997194514308`20.*^-8}, 
  {2.9084630221665604274373830903862`20.*^-7, 
   -1.2246160093332886010262665643729`20.*^-7}, 
  {4.7931366737304611288917087462471`20.*^-7, 
   -2.018162809991773106901772103683`20.*^-7}, 
  {7.8968205682345396319017001805101`20.*^-7, 
   -3.32497708136191142395861060232`20.*^-7}, 
  {1.30041135969393091517123705235411`20.*^-6, 
   -5.4754162513428670112473139046488`20.*^-7}, 
  {2.13980073189155686490235016694308`20.*^-6, 
   -9.0096872921749762732730533344973`20.*^-7}, 
  {3.51652070059170928456511489598295`20.*^-6, 
   -1.48064029498598285665899574567703`20.*^-6}, 
  {5.76693064297689009685711469424892`20.*^-6, 
   -2.42818132335869056709773250284165`20.*^-6}, 
  {9.42512518138499227479054594723009`20.*^-6, 
   -3.9684737605831546420170719777811`20.*^-6}, 
  {0.00001531785539770999522394027370863008`20., 
   -6.4496233253515769363959047194232`20.*^-6}, 
  {0.00002466989652975388759102967744105797`20., 
   -0.00001038732485463321582780196944886652`20.}, 
  {0.00003915905715886313899755806077481731`20., 
   -0.00001648802406688974273581392032623888`20.}, 
  {0.00006076510795468997201164003606630097`20., 
   -0.00002558530861250104084700633097528462`20.}, 
  {0.00009114859121910657804168547540872733`20., 
   -0.00003837835419751855917544651596156942`20.}, 
  {0.00013040597087843005437811253069818207`20., 
   -0.00005490777721197054921183685503081352`20.}, 
  {0.00017577770664488092282175195453107227`20., 
   -0.00007401166595573933592494819138150411`20.}, 
  {0.00022183167400383623009621250919404973`20., 
   -0.00009340281010687841267208947755538935`20.}, 
  {0.00026282737506348012971019413736615399`20., 
   -0.00011066415792146531777271332099627539`20.}, 
  {0.00029534288630238146427902620101479975`20., 
   -0.00012435489949573956390695840042728409`20.}, 
  {0.00031891543291065726847036213461240703`20., 
   -0.00013428018227817148146120510931048716`20.}, 
  {0.00033494729628527581436246355544631839`20., 
   -0.00014103044054116876394208991808266038`20.}, 
  {0.00034539552356765571302501209404685396`20., 
   -0.00014542969413374977390526825012499113`20.}, 
  {0.00035202091256816823247550959497112147`20., 
   -0.00014821933160764978209495140840889325`20.}, 
  {0.00035615065294331391831737603931564266`20., 
   -0.00014995816966034270244942149023816533`20.}, 
  {0.00035869760320321647745719325439519248`20., 
   -0.00015103056976977535892934452816639684`20.}, 
  {0.00036025818555903869351788078849789551`20., 
   -0.00015168765707748997621805506884121914`20.}, 
  {0.00036121059434356357495826183599097693`20., 
   -0.00015208867130255308419295235199620082`20.}, 
  {0.00036179043228136789483270019557198063`20., 
   -0.00015233281359215490308745271392504447`20.}, 
  {0.0003621429242843403117300360291291886`20., 
   -0.00015248123127761697336001517015965835`20.}, 
  {0.00036235701743361558630200845530482421`20., 
   -0.00015257137576152235212716145486518913`20.}, 
  {0.00036248698052308903107845506741676542`20., 
   -0.0001526260970623532762435600283860065`20.}, 
  {0.00036256584726720134110835641101941282`20., 
   -0.00015265930411250582783509743621870012`20.}, 
  {0.00036261369714224569260160238143606343`20., 
   -0.0001526794514283139758322536342888688`20.}, 
  {0.00036264272499634282037440141820508622`20., 
   -0.00015269167368267066121027428134950997`20.}, 
  {0.00036266033328070662217890399873262784`20., 
   -0.00015269908769713963039111747315058014`20.}, 
  {0.00036267101398119930521320067325382794`20., 
   -0.00015270358483418918114240028347529599`20.}, 
  {1.306093343411225897706636245792`20.*^-8, 
   -5.49934039331042483244899471913`20.*^-9}, 
  {2.153335233110639978372365006714`20.*^-8, 
   -9.06667466572901043525206318617`20.*^-9}, 
  {3.550116257872628036722955657685`20.*^-8, 
   -1.494785792788474962830718171657`20.*^-8}, 
  {5.852790223834248530358889224534`20.*^-8, 
   -2.464332725824946749624795462962`20.*^-8}, 
  {9.648636072499262386968716828639`20.*^-8, 
   -4.062583609473373636618407085743`20.*^-8}, 
  {1.5905238318163217497725630302659`20.*^-7, 
   -6.696942449752933683252896969542`20.*^-8}, 
  {2.6216040839453636633288171762877`20.*^-7, 
   -1.1038332985033110161384493373844`20.*^-7}, 
  {4.3203209538295003952250556966285`20.*^-7, 
   -1.819082506875579113778970819633`20.*^-7}, 
  {7.1176456380473253194865044118807`20.*^-7, 
   -2.996903426546242239783791331318`20.*^-7}, 
  {1.17204681662966598875170153379025`20.*^-6, 
   -4.9349339647564883736913748791169`20.*^-7}, 
  {1.92843474624004180778260381561138`20.*^-6, 
   -8.1197252473264918222425423815218`20.*^-7}, 
  {3.16877644282110324029568951162354`20.*^-6, 
   -1.33422166013520136433502716278887`20.*^-6}, 
  {5.19561404120517571456919447870293`20.*^-6, 
   -2.18762696471796872192387135945388`20.*^-6}, 
  {8.48869311398817310862864153156756`20.*^-6, 
   -3.57418657431080972994890169750213`20.*^-6}, 
  {0.00001378901485526821480695841359440973`20., 
   -5.80590099169187991871933203975145`20.*^-6}, 
  {0.00002219050897051328733392525582814763`20., 
   -9.34337219811085782481063403290427`20.*^-6}, 
  {0.00003518349990522746490027019740160657`20., 
   -0.00001481410522325366943169271469541329`20.}, 
  {0.00005451076011779101429200550581326611`20., 
   -0.0000229518989969646375966338971845331`20.}, 
  {0.00008160742752036776714976723597992929`20., 
   -0.00003436102211383905985253357304418075`20.}, 
  {0.00011650638315498389407591262765944918`20., 
   -0.00004905531922315111329512110638292598`20.}, 
  {0.00015673244494384374299410249740171931`20., 
   -0.00006599260839740789178699052522177657`20.}, 
  {0.00019749824184527473656203328105710432`20., 
   -0.00008315715446116831013138243412930706`20.}, 
  {0.00023377323768069466008813257073747804`20., 
   -0.00009843083691818722530026634557367496`20.}, 
  {0.00026255907073641346848056066475393426`20., 
   -0.00011055118767848988146549922726481442`20.}, 
  {0.00028344577585368432433083713302303718`20., 
   -0.00011934558983313024182351037179917354`20.}, 
  {0.00029766309357756819252684602046089228`20., 
   -0.00012533182887476555474814569282563885`20.}, 
  {0.00030693505446371000758315863809425231`20., 
   -0.00012923581240577263477185626867126413`20.}, 
  {0.00031281740451128290928601666289620104`20., 
   -0.00013171259137317175127832280542997939`20.}, 
  {0.00031648518109384458093911669359396004`20., 
   -0.0001332569183553029814480491341448253`20.}, 
  {0.00031874769372004159744533846932863223`20., 
   -0.00013420955525054383050330040813837148`20.}, 
  {0.00032013417513683915889035580533559895`20., 
   -0.00013479333689972175111172876014130481`20.}, 
  {0.00032098040033855482584426384924479989`20., 
   -0.00013514964224781255825021635757675786`20.}, 
  {0.00032149561809089957228671182891328626`20., 
   -0.00013536657603827350412072077006875211`20.}, 
  {0.00032180883606915292572614623386557862`20., 
   -0.00013549845729227491609521946689076995`20.}, 
  {0.00032199907887459915963541378192972826`20., 
   -0.00013557855952614701458333211870725398`20.}, 
  {0.00032211456515645998321529426763983633`20., 
   -0.00013562718532903578240643969163782582`20.}, 
  {0.00032218464728155964610381846539327795`20., 
   -0.00013565669359223564046476566963927491`20.}, 
  {0.00032222716754695772462947369634541319`20., 
   -0.00013567459686187693668609418793491083`20.}, 
  {0.00032225296228890641612994157706544143`20., 
   -0.00013568545780585533310734382192229113`20.}, 
  {0.00032226860939276050439166507262892548`20., 
   -0.00013569204606010968605964845163323177`20.}, 
  {0.00032227810050398086175920504392588839`20., 
   -0.00013569604231746562600387580796879513`20.}, 
  {1.175423112436964639426184819342`20.*^-8, 
   -4.94914994710300900811025187091`20.*^-9}, 
  {1.937899818525426267148284631914`20.*^-8, 
   -8.15957818326495270378225108175`20.*^-9}, 
  {3.194932716830579589130477223768`20.*^-8, 
   -1.345234828139191405949674620534`20.*^-8}, 
  {5.26721704279311462098429243151`20.*^-8, 
   -2.217775596965521945677596813269`20.*^-8}, 
  {8.683258343415741468081818838131`20.*^-8, 
   -3.656108776175049039192344773951`20.*^-8}, 
  {1.4313787692896745902715647151085`20.*^-7, 
   -6.02685797595652459061711458993`20.*^-8}, 
  {2.3592693843040001267277357760102`20.*^-7, 
   -9.933765828648421586222045372676`20.*^-8}, 
  {3.8879432183458680440748466329481`20.*^-7, 
   -1.6370287235140497027683564770308`20.*^-7}, 
  {6.4051533390158443036046118773265`20.*^-7, 
   -2.696906669059302864675626053611`20.*^-7}, 
  {1.0546794825491509850405348997248`20.*^-6, 
   -4.4407557159964252001706732619994`20.*^-7}, 
  {1.73520821197953088826334502842635`20.*^-6, 
   -7.3061398399138142663719790670585`20.*^-7}, 
  {2.85095977673786447262760578296392`20.*^-6, 
   -1.20040411652120609373793927703743`20.*^-6}, 
  {4.67368992271392680418972904404315`20.*^-6, 
   -1.96786944114270602281672801854449`20.*^-6}, 
  {7.63380611446554963295439080905126`20.*^-6, 
   -3.21423415345917879282290139328474`20.*^-6}, 
  {0.00001239481166483477833006089850850918`20., 
   -5.21886806940411719160458884568809`20.*^-6}, 
  {0.00001993318906859658695328840090414992`20., 
   -8.39292171309329976980564248595786`20.*^-6}, 
  {0.00003157269454825841939736450567062165`20., 
   -0.00001329376612558249237783768659815649`20.}, 
  {0.00004884875232277209534981500355996865`20., 
   -0.000020567895714851408568343159393671`20.}, 
  {0.00007300447385890226574629947712490404`20., 
   -0.00003073872583532726978791556931574906`20.}, 
  {0.00010402732140921418249438256657665676`20., 
   -0.00004380097743545860315552950171648705`20.}, 
  {0.00013969980431045612354900169033048625`20., 
   -0.00005882097023598152570484281698125735`20.}, 
  {0.00017579919788858125668172568974960884`20., 
   -0.0000740207149004552659712529219998353`20.}, 
  {0.00020791101520855498776827661168221742`20., 
   -0.00008754148008781262642874804702409154`20.}, 
  {0.00023340454829545106741069155930089533`20., 
   -0.00009827559928229518627818591970564013`20.}, 
  {0.00025191669188516986578595902806370616`20., 
   -0.00010607018605691362769935116971103418`20.}, 
  {0.00026452733099021305115772570146942838`20., 
   -0.00011137992883798444259272661114502247`20.}, 
  {0.00027275652174234673346660588572177327`20., 
   -0.00011484485125993546672278142556706244`20.}, 
  {0.00027797959898398678999680066447282819`20., 
   -0.00011704404167746812210391606925171713`20.}, 
  {0.00028123725769555269406085902044524012`20., 
   -0.00011841568745075902907825642966115372`20.}, 
  {0.00028324716264402868288971297199096822`20., 
   -0.00011926196321853839279566861978567084`20.}, 
  {0.00028447899037938864803387149216082426`20., 
   -0.00011978062752816364127741957564666284`20.}, 
  {0.00028523087940937192652604930970222275`20., 
   -0.00012009721238289344274781023566409379`20.}, 
  {0.00028568868194766103775060576662595595`20., 
   -0.00012028997134638359484236032278987619`20.}, 
  {0.00028596700298396420343292853804664639`20., 
   -0.00012040715915114282249807517391437744`20.}, 
  {0.00028613605287287588358120556069608817`20., 
   -0.00012047833805173721413945497292466869`20.}, 
  {0.0002862386751119610311852178727369863`20., 
   -0.00012052154741556253944640752536294159`20.}, 
  {0.00028630095116021997742745645434164597`20., 
   -0.00012054776890956630628524482288069304`20.}, 
  {0.00028633873546087208051775589403439592`20., 
   -0.0001205636780887882444285287974881667`20.}, 
  {0.00028636165720198621170489820756719494`20., 
   -0.00012057332934820472071785187687039786`20.}, 
  {0.00028637556156135151146181784572015712`20., 
   -0.00012057918381530589956287067188217141`20.}, 
  {0.00028638399557786949244143885411388768`20., 
   -0.00012058273498015557576481635962690009`20.}, 
  {1.056327235893313808403772754042`20.*^-8, 
   -4.4476936248139528774895694907`20.*^-9}, 
  {1.741547311669242462416489041351`20.*^-8, 
   -7.33283078597575773649048017411`20.*^-9}, 
  {2.871211585440986391521261238663`20.*^-8, 
   -1.208931193869889006956320521542`20.*^-8}, 
  {4.733516663527065952114412043358`20.*^-8, 
   -1.993059647800869874574489281412`20.*^-8}, 
  {7.803404565879519443665210907595`20.*^-8, 
   -3.285644027738745028911667750565`20.*^-8}, 
  {1.2863342651638237707721287762455`20.*^-7, 
   -5.416144274373994824303700110509`20.*^-8}, 
  {2.1201826856414122253642495873107`20.*^-7, 
   -8.927084992174367264691577209731`20.*^-8}, 
  {3.4938952276640934368983646894754`20.*^-7, 
   -1.4711137800690919734308903955687`20.*^-7}, 
  {5.7558567228470696227658943699386`20.*^-7, 
   -2.42351862014613457800669236629`20.*^-7}, 
  {9.47731471181181971944150995588`20.*^-7, 
   -3.9904482997102398818701094551074`20.*^-7}, 
  {1.55916031935058904751035482321871`20.*^-6, 
   -6.5648855551603749368857045188157`20.*^-7}, 
  {2.56146510198433689733435304823368`20.*^-6, 
   -1.0785116218881418515092012834668`20.*^-6}, 
  {4.19845422582832105835326414045414`20.*^-6, 
   -1.76777020034876676141190069071754`20.*^-6}, 
  {6.85585807217234448987082879998834`20.*^-6, 
   -2.8866770830199345220508752842056`20.*^-6}, 
  {0.0000111272783724299266142268919240941`20., 
   -4.68516984102312699546395449435541`20.*^-6}, 
  {0.00001788390426812856279284167449023242`20., 
   -7.53006495500150012330175768009787`20.*^-6}, 
  {0.0000283015295590281127086655776478078`20., 
   -0.00001191643349853815271943813795697171`20.}, 
  {0.00004373395577063616856233846594015437`20., 
   -0.00001841429716658364992098461723795975`20.}, 
  {0.00006526025798859756472159503248431645`20., 
   -0.00002747800336362002725119790841444905`20.}, 
  {0.00009283630063012971377920193558296455`20., 
   -0.00003908896868637040580176923603493245`20.}, 
  {0.0001244774865420609130142265036732338`20., 
   -0.00005241157328086775284809536996767739`20.}, 
  {0.00015645627867397530004856234063716277`20., 
   -0.00006587632786272644212571045921564749`20.}, 
  {0.00018489390340548870482144314774489692`20., 
   -0.00007785006459178471781955500957679869`20.}, 
  {0.00020747940470265723308842747083593879`20., 
   -0.00008735974934848725603723261929934266`20.}, 
  {0.00022389120708007196272702530251983643`20., 
   -0.00009426998192845135272716854842940481`20.}, 
  {0.00023507876246125712359294409624045227`20., 
   -0.00009898053156263457835492382999597991`20.}, 
  {0.00024238333269141581964880894780009736`20., 
   -0.00010205614008059613458897218854740941`20.}, 
  {0.00024702138107181679721096130389570084`20., 
   -0.00010400900255655444093093107532450562`20.}, 
  {0.00024991491855477505053941362550882633`20., 
   -0.00010522733412832633706922678968792687`20.}, 
  {0.00025170047220157773774728426586433767`20., 
   -0.00010597914619013799484096179615340535`20.}, 
  {0.00025279491686002408376337949721812315`20., 
   -0.00010643996499369435105826505146026237`20.}, 
  {0.00025346299362798938332964630031990751`20., 
   -0.00010672126047494289824406160013469792`20.}, 
  {0.00025386978198562569578544479739771934`20., 
   -0.00010689253978342134559387149364114497`20.}, 
  {0.0002541170951145763993519967528897348`20., 
   -0.0001069966716271900628850512643746252`20.}, 
  {0.00025426731333896910950880429379499086`20., 
   -0.00010705992140588173031949654475578563`20.}, 
  {0.00025435850460239026109784000764793609`20., 
   -0.0001070983177273222151990905295359731`20.}, 
  {0.00025441384410238678374375486278874292`20., 
   -0.00010712161856942601420789678433210227`20.}, 
  {0.00025444741995523855405408756650907841`20., 
   -0.00010713575577062675960172108063540143`20.}, 
  {0.00025446778869531053808786315564106789`20., 
   -0.00010714433208223601603699501290150227`20.}, 
  {0.00025448014441627678510195864749612351`20., 
   -0.00010714953449106390951661416736678885`20.}, 
  {0.00025448763907542206215716499362832815`20., 
   -0.00010715269013701981564512210258034868`20.}, 
  {9.48104999620873207907628837118`20.*^-9, 
   -3.99202105103525561224264773523`20.*^-9}, 
  {1.563122352230401229260124500861`20.*^-8, 
   -6.58156779886484728109526105626`20.*^-9}, 
  {2.577047795113654541986518058979`20.*^-8, 
   -1.085072755837328228204849709043`20.*^-8}, 
  {4.24854760704944675991522806803`20.*^-8, 
   -1.788862150336609162069569712855`20.*^-8}, 
  {7.003893816079092034717583545704`20.*^-8, 
   -2.94900792255961769882845622977`20.*^-8}, 
  {1.1545357218764798712098489896679`20.*^-7, 
   -4.861203039479915247199364167023`20.*^-8}, 
  {1.9029338882272894729760323657996`20.*^-7, 
   -8.012353213588587254635925750735`20.*^-8}, 
  {3.1358491202663235891800326291061`20.*^-7, 
   -1.3203575243226625638652768964655`20.*^-7}, 
  {5.1659096724444649848854335122518`20.*^-7, 
   -2.1751198620818799936359720051587`20.*^-7}, 
  {8.5056647147271947384900031790191`20.*^-7, 
   -3.5813325114640819951536855490606`20.*^-7}, 
  {1.39923607050526051791903561870855`20.*^-6, 
   -5.8915202968642548122906762892992`20.*^-7}, 
  {2.29853727285630130112351607303225`20.*^-6, 
   -9.6780516751844265310463834653989`20.*^-7}, 
  {3.76697164768362642252979424794517`20.*^-6, 
   -1.58609332534047428317043968334534`20.*^-6}, 
  {6.14990195575413403805290073544787`20.*^-6, 
   -2.58943240242279327918016873071488`20.*^-6}, 
  {9.97798943857313163115443927089286`20.*^-6, 
   -4.20125871097816068680186916669173`20.*^-6}, 
  {0.00001602812574865947406077958556921504`20., 
   -6.74868452575135749927561497651159`20.*^-6}, 
  {0.00002534468377628053324475299287275953`20., 
   -0.00001067144580053917189252757594642504`20.}, 
  {0.00003912219364395689735060788146807022`20., 
   -0.00001647250258692921993709805535497692`20.}, 
  {0.00005829922717630336790570042039711896`20., 
   -0.00002454704302160141806555807174615536`20.}, 
  {0.00008281049666957002019803958258781574`20., 
   -0.00003486757754508211376759561372118557`20.}, 
  {0.00011088140684235304828031535856240695`20., 
   -0.00004668690814414865190750120360522398`20.}, 
  {0.00013921925444076168560117450283442478`20., 
   -0.00005861863344874176235838926435133675`20.}, 
  {0.00016441205369961274364215839423701814`20., 
   -0.00006922612787352115521775090283663922`20.}, 
  {0.00018442745606244606495012087375563657`20., 
   -0.00007765366571050360629478773631816276`20.}, 
  {0.00019898066177903506376283902586163968`20., 
   -0.00008378133127538318474224801088911145`20.}, 
  {0.00020890736903723630875178583188263059`20., 
   -0.00008796099748936265631654140289794972`20.}, 
  {0.0002153919189557263800389041900158128`20., 
   -0.00009069133429714794949006492211192118`20.}, 
  {0.00021951075580519797229013046406564839`20., 
   -0.00009242558139166230412216019539606248`20.}, 
  {0.00022208098441090248739357015312373037`20., 
   -0.00009350778290985367890255585394683385`20.}, 
  {0.00022366727268072922044846915521191904`20., 
   -0.00009417569376030704018882911798396591`20.}, 
  {0.00022463967255589846195987954881027037`20., 
   -0.00009458512528669408924626507318327174`20.}, 
  {0.00022523328558869417981665924023881148`20., 
   -0.0000948350676162922862385933643110785`20.}, 
  {0.0002255947466641357799759596228148335`20., 
   -0.00009498726175332032841093036750098252`20.}, 
  {0.00022581450732645743724171071459365988`20., 
   -0.00009507979255850839462808872193417258`20.}, 
  {0.0002259479919857980399659619612456721`20., 
   -0.00009513599662559917472251029947186192`20.}, 
  {0.0002260290256702060496178667668991621`20., 
   -0.000095170116071665705102259691325963`20.}, 
  {0.00022607820128331219349109611772417198`20., 
   -0.00009519082159297355515414573377859873`20.}, 
  {0.0002261080374442274482748887387815729`20., 
   -0.00009520338418704313611574262685539913`20.}, 
  {0.000226126137539655373340055309673241`20., 
   -0.00009521100527985489403791802512557517`20.}, 
  {0.00022613711710839872824577978675992866`20., 
   -0.00009521562825616788557717043653049628`20.}, 
  {0.00022614377703395488306393592892943945`20., 
   -0.00009521843243534942444797302270713241`20.}, 
  {8.50020828369698261194566888255`20.*^-9, 
   -3.5790350668197821523981763716`20.*^-9}, 
  {1.401412125821102714307768281427`20.*^-8, 
   -5.90068263503622195498007697443`20.*^-9}, 
  {2.310441609494119549021158862229`20.*^-8, 
   -9.72817519786997704851014257781`20.*^-9}, 
  {3.809012472150251373934719487372`20.*^-8, 
   -1.603794725115895315340934520999`20.*^-8}, 
  {6.279288528951191102767418320511`20.*^-8, 
   -2.643910959558396253796807713901`20.*^-8}, 
  {1.0350863459908612619234060421678`20.*^-7, 
   -4.358258298908889523888025440707`20.*^-8}, 
  {1.7060436411444265872334326154658`20.*^-7, 
   -7.183341646923901419930242591437`20.*^-8}, 
  {2.8113637217033648258486293017454`20.*^-7, 
   -1.1837320933487851898310018112612`20.*^-7}, 
  {4.6312815884927096091468541775372`20.*^-7, 
   -1.9500133004179829933249912326471`20.*^-7}, 
  {7.6251838938708094093496661498662`20.*^-7, 
   -3.2106037447877092249893331157332`20.*^-7}, 
  {1.25433307145658359778231341590721`20.*^-6, 
   -5.2814024061329835696097406985567`20.*^-7}, 
  {2.06034758517170295249109360934212`20.*^-6, 
   -8.6751477270387492736467099340721`20.*^-7}, 
  {3.37619781642140235098361182526762`20.*^-6, 
   -1.42155697533532730567731024221792`20.*^-6}, 
  {5.51084298673214382053412790002161`20.*^-6, 
   -2.32035494178195529285647490527225`20.*^-6}, 
  {8.93835815843540807374284701365844`20.*^-6, 
   -3.76351922460438234683909347943512`20.*^-6}, 
  {0.00001435126310788970524956350413995857`20., 
   -6.04263709805882326297410700629835`20.*^-6}, 
  {0.00002267720989138573019292492126770172`20., 
   -9.54829890163609692333680895482176`20.*^-6}, 
  {0.00003497090437546995784722026266113613`20., 
   -0.00001472459131598735067251379480468888`20.}, 
  {0.00005205025494154234790830902176673471`20., 
   -0.00002191589681749151490876169337546725`20.}, 
  {0.00007383665183624579429166333155744105`20., 
   -0.0000310891165626298081228056132873436`20.}, 
  {0.00009874449391721839141229712445615999`20., 
   -0.00004157662901777616480517773661311998`20.}, 
  {0.00012386336476788760743266596367744866`20., 
   -0.00005215299569174215049796461628524154`20.}, 
  {0.00014618876362013197810134244809820283`20., 
   -0.00006155316362952925393740734656766434`20.}, 
  {0.00016393152252543858755709229865605804`20., 
   -0.00006902379895807940528719675732886656`20.}, 
  {0.0001768393907947631300290699223478083`20., 
   -0.00007445869086095289685434523046223507`20.}, 
  {0.00018564867787201205931652742868287598`20., 
   -0.0000781678643671629723438010226033162`20.}, 
  {0.00019140584032885067523706196596691187`20., 
   -0.00008059193277004238957349977514396289`20.}, 
  {0.00019506382405681833128524589398378513`20., 
   -0.00008213213644497613948852458694054113`20.}, 
  {0.0001973469605343304852472120626810643`20., 
   -0.00008309345706708652010408928954992182`20.}, 
  {0.0001987562562910009917691736887939533`20., 
   -0.00008368684475410568074491523738692772`20.}, 
  {0.00019962023418196888124554070216193705`20., 
   -0.00008405062491872373947180661143660506`20.}, 
  {0.00020014768812931744731900215642213862`20., 
   -0.00008427271079129155676589564480932153`20.}, 
  {0.00020046887444447964755809456526736948`20., 
   -0.00008440794713451774634025034327047136`20.}, 
  {0.00020066415286059506988022703915956089`20., 
   -0.00008449016962551371363377980596192037`20.}, 
  {0.0002007827682408227100819055336385871`20., 
   -0.00008454011294350429898185496153203668`20.}, 
  {0.00020085477586697495195600928930471557`20., 
   -0.00008457043194398945345516180602303814`20.}, 
  {0.0002008984741801348449702225961860547`20., 
   -0.00008458883123374098735588319839412828`20.}, 
  {0.00020092498718998306513494728498420981`20., 
   -0.00008459999460630865900418833051966729`20.}, 
  {0.00020094107132414762487132148449599369`20., 
   -0.00008460676687332531573529325662989208`20.}, 
  {0.00020095082801507691302303128125175959`20., 
   -0.00008461087495371659495706580263231983`20.}, 
  {0.00020095674617789356114416137466461251`20., 
   -0.0000846133668117446573238574209114158`20.}, 
  {7.6132887713401118270239192729`20.*^-9, 
   -3.20559527214320497979954495701`20.*^-9}, 
  {1.255186903586737494729932592633`20.*^-8, 
   -5.2849974887862631357049793374`20.*^-9}, 
  {2.069365450810326088056882698727`20.*^-8, 
   -8.71311768762242563392371662621`20.*^-9}, 
  {3.411568080145761302181465295283`20.*^-8, 
   -1.436449717956110021971143282224`20.*^-8}, 
  {5.624076005707499099772953291029`20.*^-8, 
   -2.368032002403157515693875069906`20.*^-8}, 
  {9.270770491440889540265211730018`20.*^-8, 
   -3.903482312185637701164299675796`20.*^-8}, 
  {1.5280125738393939171513598010192`20.*^-7, 
   -6.433737153007974388005725477975`20.*^-8}, 
  {2.5179655324304468410064109033001`20.*^-7, 
   -1.060196013654924985686909854021`20.*^-7}, 
  {4.1478904241281704337402138014437`20.*^-7, 
   -1.74648017858028228789061633745`20.*^-7}, 
  {6.8291314840887955261621682360756`20.*^-7, 
   -2.8754237827742296952261760994005`20.*^-7}, 
  {1.12333711500346153602328371865484`20.*^-6, 
   -4.7298404842251012043085630259151`20.*^-7}, 
  {1.84505147308998436681130397008731`20.*^-6, 
   -7.7686377814315131234160167161571`20.*^-7}, 
  {3.02307182247670107399441482857863`20.*^-6, 
   -1.27287234630597939957659571729627`20.*^-6}, 
  {4.93358432476265569121224659276686`20.*^-6, 
   -2.07729866305796029103673540748077`20.*^-6}, 
  {7.99985896143685288353078890212513`20.*^-6, 
   -3.36836166797341174043401637984216`20.*^-6}, 
  {0.0000128389856146016272044001671111619`20., 
   -5.40588867983226408606322825733132`20.*^-6}, 
  {0.00002027495513105143728495599940314339`20., 
   -8.53682321307428938313936816974459`20.*^-6}, 
  {0.00003123959366236104729383910643723606`20., 
   -0.00001315351312099412517635330797357309`20.}, 
  {0.00004644691928865156020418148623629208`20., 
   -0.00001955659759522170955965536262580719`20.}, 
  {0.00006581080979739413049917314640731332`20., 
   -0.00002770981465153437073649395638202666`20.}, 
  {0.00008791547169582797421144620409680455`20., 
   -0.00003701704071403283124692471751444403`20.}, 
  {0.00011018694038708893503951726166432129`20., 
   -0.00004639450121561639370084937333234582`20.}, 
  {0.00012997703946197210962667387340212005`20., 
   -0.00005472717451030404615859952564299791`20.}, 
  {0.00014570920520119127741197964556270528`20., 
   -0.00006135124429523843259451774550008643`20.}, 
  {0.00015715998680080321070427707120162548`20., 
   -0.0000661726260213908255596956089270002`20.}, 
  {0.00016497871039812874136330366994627921`20., 
   -0.00006946472016763315425823312418790703`20.}, 
  {0.00017009054391607571902892752085351693`20., 
   -0.00007161707112255819748586421930674399`20.}, 
  {0.00017333942889098019239441429272352048`20., 
   -0.00007298502269093902837659549167306124`20.}, 
  {0.00017536761558366502751019626929035062`20., 
   -0.00007383899603522738000429316601698975`20.}, 
  {0.00017661969549094503932276496319555772`20., 
   -0.00007436618757513475339905893187181376`20.}, 
  {0.00017738735109967560438002289676248017`20., 
   -0.0000746894109893370965810622723210443`20.}, 
  {0.00017785602349311056088632250528194441`20., 
   -0.00007488674673394128879424105485555552`20.}, 
  {0.00017814142403155215184533982132162696`20., 
   -0.00007500691538170616919803781950384294`20.}, 
  {0.0001783149481738093485642941618591881`20., 
   -0.00007507997817844604150075543657228971`20.}, 
  {0.00017842035081362074364662528038938038`20., 
   -0.00007512435823731399732489485490079174`20.}, 
  {0.00017848433783720170592110254899685447`20., 
   -0.000075151300141979665650990546946044`20.}, 
  {0.0001785231689529696215461165845889598`20., 
   -0.00007516765008546089328257540403745674`20.}, 
  {0.00017854672895438193302462872938590544`20., 
   -0.00007517757008605555074721209658353914`20.}, 
  {0.00017856102166572711898743662047334601`20., 
   -0.00007518358806977983957365752440982991`20.}, 
  {0.00017856969168138730422813986569961238`20., 
   -0.00007518723860268939125395362766299469`20.}, 
  {0.00017857495069730099321466364729508014`20., 
   -0.00007518945292517936556406890412424428`20.}, 
  {6.81291362889010438266098381263`20.*^-9, 
   -2.86859521216425447690988792111`20.*^-9}, 
  {1.123230262287424907493759841508`20.*^-8, 
   -4.72939057805231539997372564846`20.*^-9}, 
  {1.851813714283815069872875654726`20.*^-8, 
   -7.79711037593185292578052907254`20.*^-9}, 
  {3.052907577408464149847611663765`20.*^-8, 
   -1.285434769435142799935836490006`20.*^-8}, 
  {5.032803703115217266155786580628`20.*^-8, 
   -2.119075243416933585749804876055`20.*^-8}, 
  {8.296087331238375501862397292757`20.*^-8, 
   -3.49308940262668442183679886011`20.*^-8}, 
  {1.3673579827147206762904285178202`20.*^-7, 
   -5.757296769325139689643909548717`20.*^-8}, 
  {2.2532090637105332488361582955551`20.*^-7, 
   -9.487196057728561047731192823389`20.*^-8}, 
  {3.7117017550544929002949506932465`20.*^-7, 
   -1.5628217916018917474926108182091`20.*^-7}, 
  {6.1108491322730759644303892642896`20.*^-7, 
   -2.57298910832550566923384811128`20.*^-7}, 
  {1.00514863130698096645907820120426`20.*^-6, 
   -4.2322047633978145956171713734918`20.*^-7}, 
  {1.65083131757384136671036996273442`20.*^-6, 
   -6.950868705574068912464715632566`20.*^-7}, 
  {2.70458465645780892805362698326994`20.*^-6, 
   -1.13877248692960375918047451927154`20.*^-6}, 
  {4.41313424235006953750998588845084`20.*^-6, 
   -1.85816178625266085789894142671615`20.*^-6}, 
  {7.15418942438994011062557389978866`20.*^-6, 
   -3.01229028395365899394761006306889`20.*^-6}, 
  {0.00001147745236753766296057837907899434`20., 
   -4.83261152317375282550668592799761`20.*^-6}, 
  {0.00001811485242923439840615570102600074`20., 
   -7.62730628599343090785503201094767`20.*^-6}, 
  {0.00002789012098145602039742404522818016`20., 
   -0.0000117432088342972717462838085171285`20.}, 
  {0.0000414276068342831336190700018059424`20., 
   -0.00001744320287759289836592421128671259`20.}, 
  {0.00005863792995693243519258683777325063`20., 
   -0.00002468965471870839376529972116768446`20.}, 
  {0.00007825765057936366914626091276304925`20., 
   -0.00003295058971762680806158354221602075`20.}, 
  {0.00009800920645868417355507246942300808`20., 
   -0.00004126703429839333623371472396758233`20.}, 
  {0.00011555649733382684887665769998896046`20., 
   -0.0000486553672984534100533295578900886`20.}, 
  {0.00012950911323606564738711846160423122`20., 
   -0.00005453015294150132521562882593862367`20.}, 
  {0.00013966908297925832943659565693702305`20., 
   -0.00005880803493863508607856659239453603`20.}, 
  {0.00014660948993300389672525666457075676`20., 
   -0.00006173031155073848283168701666137127`20.}, 
  {0.00015114870578668557999110325765129731`20., 
   -0.00006364156033123603368046452953738834`20.}, 
  {0.00015403439772911234087186943613385222`20., 
   -0.00006485658851752098563026081521425356`20.}, 
  {0.00015583616408155806582228858921730598`20., 
   -0.00006561522698170865929359519545991831`20.}, 
  {0.00015694858955384421707961610978975453`20., 
   -0.00006608361665425019666510151991147558`20.}, 
  {0.00015763067022291693800945667013712886`20., 
   -0.00006637080851491239495135017689984372`20.}, 
  {0.00015804711514466045849090880230652294`20., 
   -0.00006654615374512019304880370623432546`20.}, 
  {0.00015830071826822904812223784871532838`20., 
   -0.00006665293400767538868304751524855932`20.}, 
  {0.00015845491203534485004272305061097721`20., 
   -0.00006671785769909256843904128446777989`20.}, 
  {0.00015854857388499657932988748229999744`20., 
   -0.0000667572942673669807704789399157884`20.}, 
  {0.00015860543374489451375334212052354335`20., 
   -0.00006678123526100821631719668232570247`20.}, 
  {0.00015863993980278450724311819720168616`20., 
   -0.00006679576412748821357604976724281523`20.}, 
  {0.0001586608757088471278233984397616285`20., 
   -0.00006680457924583036960985197463647516`20.}, 
  {0.00015867357652593627192537622236250062`20., 
   -0.00006680992695828895660015840941578974`20.}, 
  {0.00015868128089854694862517855062032949`20., 
   -0.00006681317090465134678954886341908611`20.}, 
  {0.00015868595418173496648211206646827149`20., 
   -0.00006681513860283577536088929114453538`20.}, 
  {6.09191850716401743111078202947`20.*^-9, 
   -2.56501831880590207625717138083`20.*^-9}, 
  {1.00436098627098422778308637151`20.*^-8, 
   -4.22888836324624938013931103794`20.*^-9}, 
  {1.655838870119040124533043581032`20.*^-8, 
   -6.9719531373433268401391308675`20.*^-9}, 
  {2.729819934916247936688366123212`20.*^-8, 
   -1.149397867333157025974048893985`20.*^-8}, 
  {4.500177270308191786451680637008`20.*^-8, 
   -1.894811482235028120611233952423`20.*^-8}, 
  {7.418084367326900412761519542381`20.*^-8, 
   -3.123403944137642279057481912582`20.*^-8}, 
  {1.2226404075225858338407254243598`20.*^-7, 
   -5.147959610621414037224107049935`20.*^-8}, 
  {2.0147205317799756072698978713574`20.*^-7, 
   -8.483033818020949925346938405716`20.*^-8}, 
  {3.3188004857919790340613109339678`20.*^-7, 
   -1.3973896782282016985521309195654`20.*^-7}, 
  {5.4638782187037621638905111417157`20.*^-7, 
   -2.3005803026121103847960046912487`20.*^-7}, 
  {8.9870178727013444439151212767138`20.*^-7, 
   -3.7840075253479345027011036954585`20.*^-7}, 
  {1.47592728087528071807279228235212`20.*^-6, 
   -6.2144306563169714445170201362195`20.*^-7}, 
  {2.41782829789163626557248744766378`20.*^-6, 
   -1.01803296753332053287262629375317`20.*^-6}, 
  {3.94468244510883234583587163552396`20.*^-6, 
   -1.66091892425635046140457753074691`20.*^-6}, 
  {6.39338416816334242451329308176124`20.*^-6, 
   -2.69195122870035470505822866600473`20.*^-6}, 
  {0.00001025347019890172390852524693468588`20., 
   -4.31725061006388375095799870934141`20.*^-6}, 
  {0.00001617510990396235996180211999155952`20., 
   -6.8105725911420462997061557859198`20.*^-6}, 
  {0.00002488685836079681277270509902091561`20., 
   -0.00001047867720454602643061267327196449`20.}, 
  {0.00003693548702577110908142975224334154`20., 
   -0.00001555178401085099329744410620772276`20.}, 
  {0.00005223142120391860258410218084912062`20., 
   -0.00002199217734901835898277986562068237`20.}, 
  {0.00006964774920398848170129348944023081`20., 
   -0.00002932536808588988703212357450114984`20.}, 
  {0.00008716826104498638693936197276388408`20., 
   -0.00003670242570315216292183662011110907`20.}, 
  {0.00010273057178518937223603319105143047`20., 
   -0.00004325497759376394620464555412691809`20.}, 
  {0.00011510749374769229734782429626151709`20., 
   -0.00004846631315692307256750496684695456`20.}, 
  {0.00012412359813527260460694634397190317`20., 
   -0.00005226256763590425457134582904080136`20.}, 
  {0.00013028504677882260365986142747819886`20., 
   -0.00005485686180160951733046796946450477`20.}, 
  {0.00013431609036719205331561939287221003`20., 
   -0.00005655414331250191718552395489356211`20.}, 
  {0.00013687931401683099697851296744245983`20., 
   -0.00005763339537550778820147914418629885`20.}, 
  {0.00013847998529620953727230070947148789`20., 
   -0.00005830736222998296306202135135641594`20.}, 
  {0.00013946835163429281255713475927766546`20., 
   -0.00005872351647759697370826726706428021`20.}, 
  {0.0001400744038726263263050534389538695`20., 
   -0.00005897869636742161107581197429636611`20.}, 
  {0.00014044444400536759276426657374501226`20., 
   -0.00005913450273910214432179645210316305`20.}, 
  {0.00014066979333653199559889343603859585`20., 
   -0.0000592293866680134718311130257004614`20.}, 
  {0.0001408068104663382168421508178849221`20., 
   -0.00005928707809108977551248455489891457`20.}, 
  {0.00014089003946344564744384323409380103`20., 
   -0.00005932212187934553576582873014475831`20.}, 
  {0.00014094056606403625519268095150660811`20., 
   -0.00005934339623748894955481303221330867`20.}, 
  {0.00014097122881229932892813359140957805`20., 
   -0.00005935630686833655954868782796192758`20.}, 
  {0.00014098983289939408059167023023501039`20., 
   -0.00005936414016816592867017693904632018`20.}, 
  {0.00014100111912672845884145230487784184`20., 
   -0.00005936889226388566688061149679067023`20.}, 
  {0.00014100796540791220069993453183639727`20., 
   -0.0000593717749085946108210250660363778`20.}, 
  {0.00014101211819578051920787129737777915`20., 
   -0.00005937352345085495545594580942222281`20.}, 
  {5.44344522228189614119589571558`20.*^-9, 
   -2.29197693569764048050353503814`20.*^-9}, 
  {8.97448345972284706905505778388`20.*^-9, 
   -3.77872987777804087118107696163`20.*^-9}, 
  {1.479576646792128403913140719575`20.*^-8, 
   -6.22979640754580380595006618768`20.*^-9}, 
  {2.439231450176744176150236039832`20.*^-8, 
   -1.027044821127050179431678332561`20.*^-8}, 
  {4.021128924139867850224228012126`20.*^-8, 
   -1.693106915427312779041780215632`20.*^-8}, 
  {6.628405954596753539932246656371`20.*^-8, 
   -2.790907770356527806287261750052`20.*^-8}, 
  {1.0924821587108778184408847727631`20.*^-7, 
   -4.599924878782643446066883253741`20.*^-8}, 
  {1.8002283046488756010199355874329`20.*^-7, 
   -7.579908651153160425347097210243`20.*^-8}, 
  {2.9654407778553342480095946493715`20.*^-7, 
   -1.2486066433075091570566714313142`20.*^-7}, 
  {4.8820414435748803397932042853434`20.*^-7, 
   -2.0555963972946864588602965411972`20.*^-7}, 
  {8.029777405427915376584641126195`20.*^-7, 
   -3.380958907548595948035638368924`20.*^-7}, 
  {1.31865862849297747179921745431805`20.*^-6, 
   -5.5522468568125367233651261234445`20.*^-7}, 
  {2.16002945542377068788623914034231`20.*^-6, 
   -9.0948608649421923700473226961782`20.*^-7}, 
  {3.52365197719975435204949432520561`20.*^-6, 
   -1.48364293776831762191557655798132`20.*^-6}, 
  {5.70989083387265754363108680800231`20.*^-6, 
   -2.40416456163059264994993128757991`20.*^-6}, 
  {9.15459501143550678947077249391922`20.*^-6, 
   -3.85456632060442391135611473428179`20.*^-6}, 
  {0.00001443532160528642720950704065510229`20., 
   -6.07803014959428514084506974951673`20.*^-6}, 
  {0.00002219675221219184354426663315870839`20., 
   -9.34600093144919728179647711945616`20.*^-6}, 
  {0.00003291839194347286104918743908647982`20., 
   -0.00001386037555514646781018418487851783`20.}, 
  {0.00004651262630553323134623618439285182`20., 
   -0.00001958426370759293951420470921804288`20.}, 
  {0.00006197476195450755157112490835926739`20., 
   -0.00002609463661242423224047364562495468`20.}, 
  {0.0000775192212597494856404825831782903`20., 
   -0.00003263967210936820448020319291717487`20.}, 
  {0.00009132400384263395368796673223477443`20., 
   -0.00003845221214426692786861757146727344`20.}, 
  {0.00010230522234678971811322851172442391`20., 
   -0.00004307588309338514446872779441028375`20.}, 
  {0.00011030739377486050208301926524780963`20., 
   -0.00004644521843152021140337653273591985`20.}, 
  {0.00011577786577508640733707894233398825`20., 
   -0.00004874857506319427677350692308799506`20.}, 
  {0.00011935787004503796042135414620443301`20., 
   -0.00005025594528212124649320174577028757`20.}, 
  {0.00012163475946642095204947297961086868`20., 
   -0.00005121463556480882191556757036247102`20.}, 
  {0.00012305681880306222785704274068052736`20., 
   -0.000051813397390763043308228522391801`20.}, 
  {0.00012393497614296890883083735832800304`20., 
   -0.00005218314784967111950772099298021179`20.}, 
  {0.00012447348011066195876093866471747373`20., 
   -0.00005240988636238398263618470093367314`20.}, 
  {0.00012480228847405909600261388023786766`20., 
   -0.00005254833198907751410636373904752324`20.}, 
  {0.00012500253253163232327159741894269904`20., 
   -0.00005263264527647676769330417639692592`20.}, 
  {0.00012512428672839079522481402081631337`20., 
   -0.00005268391020142770325255327192265827`20.}, 
  {0.00012519824507899014063555976595402509`20., 
   -0.00005271505055957479605707779619116845`20.}, 
  {0.00012524314388105380780928028509800962`20., 
   -0.00005273395531833844539338117267284616`20.}, 
  {0.00012527039140472009382854011690586179`20., 
   -0.00005274542795988214476991162817088916`20.}, 
  {0.0001252869233936782119790914764625768`20., 
   -0.0000527523887973381945175122006158218`20.}, 
  {0.00012529695258718462698806675798990299`20., 
   -0.00005275661161565668504760705599574863`20.}, 
  {0.00012530303634947894292000572019396149`20., 
   -0.00005275917319978060754526556639745746`20.}, 
  {0.00012530672661339460207438083690824812`20., 
   -0.00005276072699511351666289719448768343`20.}, 
  {4.86100285362020842950066402005`20.*^-9, 
   -2.04673804362956144400027958739`20.*^-9}, 
  {8.01422169218160630027661826243`20.*^-9, 
   -3.37440913355015002116910242629`20.*^-9}, 
  {1.321262630447986047259705218234`20.*^-8, 
   -5.56321107557046756740928512941`20.*^-9}, 
  {2.178233100316219727756184233752`20.*^-8, 
   -9.17150779080513569581551256316`20.*^-9}, 
  {3.590862506864470724953852532888`20.*^-8, 
   -1.511942108153461357875306329637`20.*^-8}, 
  {5.919144593846994296453977927614`20.*^-8, 
   -2.492271407935576545875359127417`20.*^-8}, 
  {9.755795180110404773841296158601`20.*^-8, 
   -4.10770323373069674688054575099`20.*^-8}, 
  {1.6075829375081343715834911010298`20.*^-7, 
   -6.768770263192144722456804635915`20.*^-8}, 
  {2.648078865802576988006095722229`20.*^-7, 
   -1.1149805750747692581078297777806`20.*^-7}, 
  {4.3594963449617466416442362259721`20.*^-7, 
   -1.8355774084049459543765205161986`20.*^-7}, 
  {7.1701330489213566355567758151026`20.*^-7, 
   -3.0190033890195185833923266589904`20.*^-7}, 
  {1.17743759106192004527232410261785`20.*^-6, 
   -4.9576319623659791379887330636541`20.*^-7}, 
  {1.92857128952917822900349764825707`20.*^-6, 
   -8.1203001664386451747515690452929`20.*^-7}, 
  {3.14573206149045060705038689890042`20.*^-6, 
   -1.32451876273282130823174185216861`20.*^-6}, 
  {5.09661657798351992682445849479122`20.*^-6, 
   -2.14594382230885049550503515570158`20.*^-6}, 
  {8.16918946356478446176288499483066`20.*^-6, 
   -3.43965872150096187863700420834976`20.*^-6}, 
  {0.00001287651828551390925507683258083336`20., 
   -5.42169190969006705476919266561404`20.*^-6}, 
  {0.00001978931308791407695178463293059497`20., 
   -8.33234235280592713759352965498735`20.*^-6}, 
  {0.00002932862986514193081841396669762125`20., 
   -0.00001234889678532291823933219650426158`20.}, 
  {0.00004141028105880063747481006116827806`20., 
   -0.0000174359078142318473578147625971697`20.}, 
  {0.00005513888274195739181817618597256923`20., 
   -0.00002321637168082416497607418356739758`20.}, 
  {0.00006893252859276905114776650630342973`20., 
   -0.00002902422256537644258853326581197042`20.}, 
  {0.00008118058263292840820163748011531026`20., 
   -0.0000341812979507066981901631495222359`20.}, 
  {0.00009092511641802956986997341613378519`20., 
   -0.00003828425954443350310314670153001482`20.}, 
  {0.00009802829818800864884039441891537147`20., 
   -0.00004127507292126679951174501849068271`20.}, 
  {0.00010288572737440695990318363805530248`20., 
   -0.00004332030626290819364344574233907474`20.}, 
  {0.0001060653538540915317882007786376322`20., 
   -0.00004465909635961748706871611732110828`20.}, 
  {0.00010808797451083404165353016163473283`20., 
   -0.00004551072610982485964359164700409803`20.}, 
  {0.00010935138365309689584944238132003586`20., 
   -0.00004604268785393553509450205529264667`20.}, 
  {0.00011013163294098838700963266717659447`20., 
   -0.00004637121386988984716195059670593453`20.}, 
  {0.00011061012181875556091913147902664496`20., 
   -0.00004657268287105497301858167537963998`20.}, 
  {0.00011090229435144506888022375941485189`20., 
   -0.00004669570288481897637062053027993763`20.}, 
  {0.00011108023063916384831835695026369567`20., 
   -0.00004677062342701635718667661063734555`20.}, 
  {0.00011118842233844348230464822141212265`20., 
   -0.0000468161778267130451809045142787885`20.}, 
  {0.00011125414275939762790005340638764358`20., 
   -0.00004684384958290426437896985532111308`20.}, 
  {0.0001112940406348243215188777327142771`20., 
   -0.00004686064868834708274479062430074824`20.}, 
  {0.00011131825333405288881779037260033318`20., 
   -0.00004687084350907490055485910425277187`20.}, 
  {0.00011133294401663650146947999846886864`20., 
   -0.00004687702905963642167135999935531312`20.}, 
  {0.00011134185618339759217178929394693315`20., 
   -0.00004688078155090424933549022903028763`20.}, 
  {0.00011134726235451667698948754000844716`20., 
   -0.00004688305783348070610083685895092512`20.}, 
  {0.0001113505416090998480276920515648633`20., 
   -0.00004688443857225256759060717960625823`20.}, 
  {4.33850435031079347966338106293`20.*^-9, 
   -1.8267386738150709388056341317603972074771968950272`20.*^-9}, 
  {7.15278874994045475569339368104`20.*^-9, 
   -3.01170052629071779187090260254`20.*^-9}, 
  {1.17924220862574083673002029803`20.*^-8, 
   -4.96523035210838247044219072855`20.*^-9}, 
  {1.944096924836290433153501664315`20.*^-8, 
   -8.18567126246859129748842806027`20.*^-9}, 
  {3.204880464996482416954051022772`20.*^-8, 
   -1.349423353682729438717495167483`20.*^-8}, 
  {5.282885326169947813453368208182`20.*^-8, 
   -2.224372768913662237243523456077`20.*^-8}, 
  {8.707100344171499127898132470263`20.*^-8, 
   -3.666147513335368053851845250636`20.*^-8}, 
  {1.4347691382298442614690835507398`20.*^-7, 
   -6.041133213599344258817193897853`20.*^-8}, 
  {2.3633926128090821223515006325963`20.*^-7, 
   -9.951126790775082620427371084616`20.*^-8}, 
  {3.8907670746415658523834823802309`20.*^-7, 
   -1.6382177156385540431088346864132`20.*^-7}, 
  {6.3990606351106164311531820015682`20.*^-7, 
   -2.6943413200465753394329187375026`20.*^-7}, 
  {1.05077745767495133177218222558359`20.*^-6, 
   -4.4243261375787424495670830550887`20.*^-7}, 
  {1.7210058592995487788139911317581`20.*^-6, 
   -7.2463404602086264371115416074023`20.*^-7}, 
  {2.80689626786152229135898729570178`20.*^-6, 
   -1.18185106015221991215115254555863`20.*^-6}, 
  {4.54695199397146228790982790363698`20.*^-6, 
   -1.91450610272482622648834859100505`20.*^-6}, 
  {7.2864475178185484274684198219467`20.*^-6, 
   -3.06797790223938881156565045134596`20.*^-6}, 
  {0.00001148117333963766048640928072925207`20., 
   -4.83417824826848862585653925442194`20.*^-6}, 
  {0.00001763655321420741139971745435748331`20., 
   -7.42591714282417322093366499262457`20.*^-6}, 
  {0.00002612275469312787577159234038324075`20., 
   -0.00001099905460763278979856519595083822`20.}, 
  {0.00003685996646419142259933818117146491`20., 
   -0.00001551998587965954635761607628272205`20.}, 
  {0.00004905049176146318323025308883432353`20., 
   -0.00002065283863640555083379077424603097`20.}, 
  {0.00006129240425052928224372449424585058`20., 
   -0.00002580732810548601357630505020877918`20.}, 
  {0.00007216111689224497634336007210744216`20., 
   -0.00003038362816515577951299371457155459`20.}, 
  {0.00008080953726114525332379227167632798`20., 
   -0.00003402506832048221192580727228476969`20.}, 
  {0.00008711545749668444329088437523646752`20., 
   -0.00003668019263018292349089868431009161`20.}, 
  {0.00009142889873448419476354915166695457`20., 
   -0.00003849637841451966095307332701766507`20.}, 
  {0.00009425307980142532128514105079412226`20., 
   -0.00003968550728481066159374360033436726`20.}, 
  {0.00009604989043518519687262970377583159`20., 
   -0.00004044205913060429342005461211613962`20.}, 
  {0.00009717237398464265365536832688937241`20., 
   -0.0000409146837830074331180498218481568`20.}, 
  {0.00009786564082243567396857865234164867`20., 
   -0.00004120658560944659956571732730174681`20.}, 
  {0.00009829080677267872934648828520337103`20., 
   -0.00004138560285165420183010033061194569`20.}, 
  {0.00009855042678813705734971349883481664`20., 
   -0.00004149491654237349783145831529887016`20.}, 
  {0.00009870854095718261599671723513657408`20., 
   -0.00004156149092934004884072304637329435`20.}, 
  {0.0000988046811039790132480721606895669`20., 
   -0.00004160197099114905820971459397455446`20.}, 
  {0.00009886308125423905663618670898189694`20., 
   -0.00004162656052810065542576282483448293`20.}, 
  {0.00009889853524236917829765780281028715`20., 
   -0.00004164148852310281191480328539380512`20.}, 
  {0.0000989200511446622258924210497875639`20., 
   -0.00004165054785038409511259833675265849`20.}, 
  {0.0000989331056060360473767818978774392`20., 
   -0.00004165604446569938836917132542207967`20.}, 
  {0.00009894102515898368092779743110893176`20., 
   -0.00004165937901430891828538839204586601`20.}, 
  {0.00009894582920746088626463639872119453`20., 
   -0.00004166140177156247842721532577734506`20.}, 
  {0.00009894874322973560098282676155313088`20., 
   -0.0000416626287283097267296112680223709`20.}, 
  {3.87028444113017220971073869319`20.*^-9, 
   -1.629593448896914614615047870816870324260657608552`20.*^-9}, 
  {6.38084425007450575547907528391`20.*^-9, 
   -2.68667126318926558125434748796`20.*^-9}, 
  {1.051975433202597117291720184829`20.*^-8, 
   -4.42937024506356680964934814665`20.*^-9}, 
  {1.734284034070029252268525930437`20.*^-8, 
   -7.30224856450538632534116181237`20.*^-9}, 
  {2.858997028058188606776902782257`20.*^-8, 
   -1.203788222340289939695538013581`20.*^-8}, 
  {4.712727393208589391620380253076`20.*^-8, 
   -1.984306270824669217524370632875`20.*^-8}, 
  {7.767360769417662777667032882814`20.*^-8, 
   -3.270467692386384327438750687501`20.*^-8}, 
  {1.2799115749082336940158694267714`20.*^-7, 
   -5.389101368034668185329976533775`20.*^-8}, 
  {2.1082909502901140801758012675435`20.*^-7, 
   -8.877014527537322442845479021236`20.*^-8}, 
  {3.47075959520178626560410761974`20.*^-7, 
   -1.4613724611375942170964663662062`20.*^-7}, 
  {5.7081677588153463234007705543854`20.*^-7, 
   -2.4034390563433037151161139176362`20.*^-7}, 
  {9.3729627945206999084618381569109`20.*^-7, 
   -3.9465106503245052246155108029098`20.*^-7}, 
  {1.53505952524232414312448296229092`20.*^-6, 
   -6.4634085273361016552609808938564`20.*^-7}, 
  {2.50340957908486183847665782586895`20.*^-6, 
   -1.05406719119362603725332961089219`20.*^-6}, 
  {4.05477805429072611955648012360425`20.*^-6, 
   -1.70727497022767415560272847309653`20.*^-6}, 
  {6.49639432427476554900455624132747`20.*^-6, 
   -2.73532392601042759958086578582208`20.*^-6}, 
  {0.00001023317602468565445389064669378994`20., 
   -4.30870569460448608584869334475366`20.*^-6}, 
  {0.00001571288748040999508172448816543579`20., 
   -6.61595262333052424493662659597296`20.*^-6}, 
  {0.00002326130835244695807674318555991142`20., 
   -9.79423509576714024283923602522587`20.*^-6}, 
  {0.00003280356743903493496293664319986131`20., 
   -0.00001381202839538313051071016555783633`20.}, 
  {0.00004362920894870140141940088636907578`20., 
   -0.00001837019324155848480816879426066348`20.}, 
  {0.00005449544494969061979697686004156338`20., 
   -0.00002294545050513289254609552001750038`20.}, 
  {0.00006414161461147999532787068807033443`20., 
   -0.00002700699562588631382226134234540397`20.}, 
  {0.00007181825069107652101307308799000913`20., 
   -0.00003023926344887432463708340546947751`20.}, 
  {0.00007741697798649282029404613095184182`20., 
   -0.00003259662231010224012380889724288076`20.}, 
  {0.00008124763612919363661295832758153362`20., 
   -0.00003420953100176574173177192740275101`20.}, 
  {0.00008375623044318350678819893646230286`20., 
   -0.00003526578123923516075292586798412754`20.}, 
  {0.00008535249183080102562207445779616385`20., 
   -0.00003593789129717937920929450854575319`20.}, 
  {0.00008634978916689497953554775102206831`20., 
   -0.00003635780596500841243602010569350243`20.}, 
  {0.00008696577804695939257435604113542038`20., 
   -0.00003661716970398290213657096468859805`20.}, 
  {0.00008734356627993900884383115600347536`20., 
   -0.00003677623843365853003950785515935803`20.}, 
  {0.00008757426170871157879631142172917631`20., 
   -0.00003687337335103645423002586178070581`20.}, 
  {0.0000877147623455610618197423230796214`20., 
   -0.00003693253151392044708199676761247218`20.}, 
  {0.00008780019351933582846968552943016267`20., 
   -0.000036968502534457190934604433444279`20.}, 
  {0.00008785208882214484344075249792749634`20., 
   -0.00003699035318827151302768526228526163`20.}, 
  {0.00008788359391021257142770678328729024`20., 
   -0.00003700361848851055639061338243675379`20.}, 
  {0.0000879027133907379343575274710406949`20., 
   -0.00003701166879610018288737998780660838`20.}, 
  {0.0000879143138729464683814652659904584`20., 
   -0.00003701655320966167089745905936440355`20.}, 
  {0.00008792135136781645846453767242747784`20., 
   -0.00003701951636539640356401586207472752`20.}, 
  {0.00008792562035658232189673854238568622`20., 
   -0.00003702131383435045132494254416239419`20.}, 
  {0.00008792820982502680420727588394741087`20., 
   -0.00003702240413685339124516879324101509`20.}, 
  {3.45110353102505150060710857909`20.*^-9, 
   -1.4530962235894953686766772964606564664599841341441`20.*^-9}, 
  {5.68974965121787271000147329191`20.*^-9, 
   -2.39568406367068324631640980712`20.*^-9}, 
  {9.38038075324620990633339461953`20.*^-9, 
   -3.94963400136682522371932405033`20.*^-9}, 
  {1.546446341325555676393366877091`20.*^-8, 
   -6.51135301610760284797207106144`20.*^-9}, 
  {2.549341044982414760001815573657`20.*^-8, 
   -1.073406755782069372632343399435`20.*^-8}, 
  {4.202288860837270936695646388916`20.*^-8, 
   -1.769384783510429868082377426912`20.*^-8}, 
  {6.926055826073090332861910185165`20.*^-8, 
   -2.916234032030774876994488499018`20.*^-8}, 
  {1.1412760702315326793315825924583`20.*^-7, 
   -4.805372927290663912975084599825`20.*^-8}, 
  {1.8799157418059336897693209046756`20.*^-7, 
   -7.915434702340773430607666967056`20.*^-8}, 
  {3.0947644684257104648709014418139`20.*^-7, 
   -1.3030587235476675641561690281322`20.*^-7}, 
  {5.0896976079663435459398752846759`20.*^-7, 
   -2.1430305717753025456588948567055`20.*^-7}, 
  {8.3571729553041093137337214758991`20.*^-7, 
   -3.5188096653912039215720932530101`20.*^-7}, 
  {1.36863310617762648839568937719091`20.*^-6, 
   -5.762665710221585214297639482909`20.*^-7}, 
  {2.23182722408801515495196762656092`20.*^-6, 
   -9.3971672593179585471661794802565`20.*^-7}, 
  {3.61446055564183643785287542307403`20.*^-6, 
   -1.52187812869129955278015807287327`20.*^-6}, 
  {5.78986819397190381505862440549736`20.*^-6, 
   -2.43783923956711739581415764441996`20.*^-6}, 
  {9.11778153473968512962481870679077`20.*^-6, 
   -3.83906590936407794931571313970138`20.*^-6}, 
  {0.00001399501012383513176259898997357245`20., 
   -5.89263584161479232109431156781998`20.*^-6}, 
  {0.00002070854920931618570078485613464124`20., 
   -8.71938914076470976875151837248052`20.*^-6}, 
  {0.00002918874779949915425047782629235398`20., 
   -0.00001228999907347332810546434791257009`20.}, 
  {0.00003880301552550944852285949551680899`20., 
   -0.00001633811180021450464120399811234062`20.}, 
  {0.00004844934944684939672731199042558508`20., 
   -0.00002039972608288395651676294333708845`20.}, 
  {0.00005701165087340020639180626866821699`20., 
   -0.00002400490563090535005970790259714398`20.}, 
  {0.00006382651882316142207155597943067222`20., 
   -0.00002687432371501533560907620186554621`20.}, 
  {0.00006879782791629645988380563818929954`20., 
   -0.0000289675064910721936352865845007577`20.}, 
  {0.00007219996425916231774672876669322438`20., 
   -0.00003039998495122623905125421755504184`20.}, 
  {0.00007442833580417639188921049208739274`20., 
   -0.0000313382466543900597428254703525864`20.}, 
  {0.00007584647261780450485681701310688965`20., 
   -0.00003193535689170715993971242657132197`20.}, 
  {0.0000767325612298554966306472527033753`20., 
   -0.00003230844683362336700237779061194747`20.}, 
  {0.00007727989238814306398388598056461517`20., 
   -0.00003253890205816550062479409707983796`20.}, 
  {0.00007761558467491616558027619762365963`20., 
   -0.00003268024617891206971801103057838301`20.}, 
  {0.00007782057890292770868566017613829388`20., 
   -0.00003276655953807482470975165311086058`20.}, 
  {0.00007794542843210693796570697563020758`20., 
   -0.00003281912776088713177503451605482423`20.}, 
  {0.00007802134361509500456407830684569704`20., 
   -0.00003285109204846105455329612919818823`20.}, 
  {0.00007806745865066132806009619983835332`20., 
   -0.00003287050890554161181477734730035928`20.}, 
  {0.00007809545468715247155733308018011716`20., 
   -0.00003288229671037998802414024428636512`20.}, 
  {0.00007811244466313780897866808926698215`20., 
   -0.00003288945038447907746470235337557143`20.}, 
  {0.00007812275310958704161235247729340287`20., 
   -0.00003289379078298401752099051675511699`20.}, 
  {0.00007812900678839215765796375997479099`20., 
   -0.00003289642391090196111914263577885936`20.}, 
  {0.0000781328003109994949094053412862377`20., 
   -0.00003289802118357873469869698580473166`20.}, 
  {0.0000781351013734177074672285709368728`20., 
   -0.0000328989900519653505125172930260517`20.}, 
  {3.07614133008064109451826176676`20.*^-9, 
   -1.2952174021392173029550575860056213178920158101504`20.*^-9}, 
  {5.07155774185914703790868540133`20.*^-9, 
   -2.13539273341437770017207806372`20.*^-9}, 
  {8.36119890310603688866423327716`20.*^-9, 
   -3.52050480130780500575336137986`20.*^-9}, 
  {1.378423696707009168418706353969`20.*^-8, 
   -5.80388924929267018281560570092`20.*^-9}, 
  {2.272351243659903130207814053507`20.*^-8, 
   -9.56779471014696054824342759371`20.*^-9}, 
  {3.745698762938245980262777399494`20.*^-8, 
   -1.577136321237156202215906273471`20.*^-8}, 
  {6.173507501674326024780566027391`20.*^-8, 
   -2.599371579652347799907606748375`20.*^-8}, 
  {1.0172674179399359564762562828508`20.*^-7, 
   -4.283231233431309290426342243581`20.*^-8}, 
  {1.6756381021411618344635127874282`20.*^-7, 
   -7.055318324804891934583211736541`20.*^-8}, 
  {2.7584505678832059215997806935548`20.*^-7, 
   -1.161452870687665651199907660444`20.*^-7}, 
  {4.5365180087081799336492140066454`20.*^-7, 
   -1.9101128457718652352207216870087`20.*^-7}, 
  {7.4486696931043511029551215967839`20.*^-7, 
   -3.1362819760439373065074196196983`20.*^-7}, 
  {1.21979822384731265226210227996511`20.*^-6, 
   -5.1359925214623690621562201261688`20.*^-7}, 
  {1.9889875620952048157255779297908`20.*^-6, 
   -8.3746844719798097504234860201718`20.*^-7}, 
  {3.22083562286806117372716837854604`20.*^-6, 
   -1.35614131489181523104301826465096`20.*^-6}, 
  {5.15848999095967121056676933885116`20.*^-6, 
   -2.17199578566722998339653445846365`20.*^-6}, 
  {8.121545421911159981918737870184`20.*^-6, 
   -3.41959807238364630817631068218272`20.*^-6}, 
  {0.00001246175654553674692092779547665239`20., 
   -5.24705538759441975618012441122205`20.*^-6}, 
  {0.00001843217629128862089140781037736674`20., 
   -7.76091633317415616480328857994389`20.*^-6}, 
  {0.00002596844823996830610091371454466325`20., 
   -0.00001093408346946033941091103770301611`20.}, 
  {0.00003450744327097212489869996837577296`20., 
   -0.00001452944979830405258892630247400966`20.}, 
  {0.00004307176612439105166811827819770287`20., 
   -0.00001813548047342781122868138029376964`20.}, 
  {0.00005067290561939452660412450638358749`20., 
   -0.00002133596026079769541226295005624738`20.}, 
  {0.00005672339857133155415436185776363407`20., 
   -0.00002388353624056065438078394011100381`20.}, 
  {0.00006113797045123529805322788723720076`20., 
   -0.00002574230334788854654872753146829507`20.}, 
  {0.00006415970183866423290953359527390391`20., 
   -0.00002701461130049020333032993485217007`20.}, 
  {0.00006613923172202028915015343345892974`20., 
   -0.00002784809756716643753690670882481253`20.}, 
  {0.00006739915297181105998277882182562961`20., 
   -0.00002837859072497307788748581971605457`20.}, 
  {0.00006818644648208353948136051578252015`20., 
   -0.00002871008272929833241320442769790323`20.}, 
  {0.00006867277734312085479554253904305922`20., 
   -0.00002891485361815614938759685854444599`20.}, 
  {0.00006897106616476004750745102716172119`20., 
   -0.00002904044891147791473997937985756682`20.}, 
  {0.00006915322318619249659895441964402839`20., 
   -0.00002911714660471263014692817669222247`20.}, 
  {0.00006926416532256532541006509147806838`20., 
   -0.00002916385908318540017265898588550249`20.}, 
  {0.00006933162457455159906443907603835453`20., 
   -0.00002919226297875856802713224254246506`20.}, 
  {0.00006937260320267431510244040402942265`20., 
   -0.00002920951713796813267471174906502008`20.}, 
  {0.00006939748104026616557705978189544049`20., 
   -0.00002921999201695417497981464500860652`20.}, 
  {0.00006941257869807874564786099371857988`20., 
   -0.00002922634892550684027278357630255996`20.}, 
  {0.00006942173901456493035399686793385687`20., 
   -0.00002923020590086944435957762860372921`20.}, 
  {0.00006942729617713990516369296755085684`20., 
   -0.00002923254575879574954260756528457131`20.}, 
  {0.00006943066718970744130740190440268901`20., 
   -0.00002923396513250839633995869659060591`20.}, 
  {0.00006943271196785055327242467102459026`20., 
   -0.00002923482609172654874628407201035379`20.}, 
  {2.7409831796978926583289000151`20.*^-9, 
   -1.1540981809254284877174315853062810928783516762113`20.*^-9}, 
  {4.5189900902159028617755334098`20.*^-9, 
   -1.90273266956459067864232985675`20.*^-9}, 
  {7.4502089824290567023787157955`20.*^-9, 
   -3.13693009786486597994893296653`20.*^-9}, 
  {1.228237750686259522583220512937`20.*^-8, 
   -5.1715273713105664108767179492`20.*^-9}, 
  {2.024766102372402934036765937407`20.*^-8, 
   -8.52533095735748603804954078908`20.*^-9}, 
  {3.337580371502072656530127842232`20.*^-8, 
   -1.405296998527188486960053828308`20.*^-8}, 
  {5.500852734739915817358440162217`20.*^-8, 
   -2.316148519890490870466711647249`20.*^-8}, 
  {9.064247988042378343518782844721`20.*^-8, 
   -3.816525468649422460428961197778`20.*^-8}, 
  {1.493050778283001873769143645482`20.*^-7, 
   -6.286529592770534205343762717818`20.*^-8}, 
  {2.4578523517827575283938512507951`20.*^-7, 
   -1.0348852007506347487974110529663`20.*^-7}, 
  {4.0420999964116592972712587072792`20.*^-7, 
   -1.7019368405943828620089510346439`20.*^-7}, 
  {6.6367133627624712194252151461304`20.*^-7, 
   -2.7944056264263036713369326931075`20.*^-7}, 
  {1.08679096621415145254818153587191`20.*^-6, 
   -4.5759619630069534844133959405134`20.*^-7}, 
  {1.77200081528906804747289777788101`20.*^-6, 
   -7.4610560643750233577806222226569`20.*^-7}, 
  {2.86918906074020504495516171671202`20.*^-6, 
   -1.20807960452219159787585756493137`20.*^-6}, 
  {4.59462409988760654712106103584566`20.*^-6, 
   -1.93457856837372907247202569930344`20.*^-6}, 
  {7.23224815086265072572382611747928`20.*^-6, 
   -3.04515711615269504241003204946498`20.*^-6}, 
  {0.00001109395742593730130262483640438203`20., 
   -4.67113996881570581163151006500297`20.*^-6}, 
  {0.00001640305648508716404451094911291451`20., 
   -6.90655009898406907137303120543768`20.*^-6}, 
  {0.00002310041169790221105983902277150884`20., 
   -9.72648913595882570940590432484583`20.*^-6}, 
  {0.00003068482985339818442694522310512571`20., 
   -0.00001291992835932555133766114657057925`20.}, 
  {0.00003828925215082696657324444584030006`20., 
   -0.00001612179037929556487294502982749478`20.}, 
  {0.0000450378546520964729177052146247836`20., 
   -0.00001896330722193535701798114299990889`20.}, 
  {0.00005041022490472406320359991117639376`20., 
   -0.00002122535785462065819098943628479738`20.}, 
  {0.00005433070243738639072281186445154185`20., 
   -0.00002287608523679426977802604819012288`20.}, 
  {0.00005701470621609660590725263082761454`20., 
   -0.00002400619209098804459252742350636403`20.}, 
  {0.00005877324523995459293647609167576909`20., 
   -0.00002474662957471772334167414386348173`20.}, 
  {0.00005989262812352055972661767595661645`20., 
   -0.0000252179486835876040954179688238385`20.}, 
  {0.00006059215190217972631895449251454569`20., 
   -0.0000255124850114440952921913652692824`20.}, 
  {0.00006102428486326954985374760581161295`20., 
   -0.00002569443573190296835947267613120546`20.}, 
  {0.00006128933925092968791559170379397825`20., 
   -0.00002580603757933881596445966475535925`20.}, 
  {0.00006145120377323908973847208532239356`20., 
   -0.00002587419106241645883725140434627098`20.}, 
  {0.00006154978790976247283760451636353388`20., 
   -0.00002591570017253156751057032267938267`20.}, 
  {0.0000616097331830938449144383660343754`20., 
   -0.00002594094028761846101660562780394753`20.}, 
  {0.00006164614753741224024829466300407348`20., 
   -0.00002595627264733146957822933179118884`20.}, 
  {0.00006166825449138370300802149570725013`20., 
   -0.00002596558083847734863495641924515793`20.}, 
  {0.00006168167059837205898420565211038741`20., 
   -0.00002597122972563034062492869562542629`20.}, 
  {0.00006168981066223753189985083174239523`20., 
   -0.00002597465712094211869467403441785062`20.}, 
  {0.00006169474888500937711557007728980546`20., 
   -0.00002597673637263552720655582201676018`20.}, 
  {0.0000616977444455003916459724654886936`20., 
   -0.00002597799766126332279830419599523942`20.}, 
  {0.00006169956148348284426072849294611361`20., 
   -0.00002597876272988751337293831281941624`20.}, 
  {2.44160139702616402610296405774`20.*^-9, 
   -1.0280426934847006425696690769435541327189148434433`20.*^-9}, 
  {4.02540628207213796841699482699`20.*^-9, 
   -1.694907908240900197228208348207455129563386186757`20.*^-9}, 
  {6.63646311010521609071273546827`20.*^-9, 
   -2.7943002568864067750369412498`20.*^-9}, 
  {1.094083587111627503127772398212`20.*^-8, 
   -4.6066677352068526447485153609`20.*^-9}, 
  {1.803610046530761314428178737224`20.*^-8, 
   -7.59414756434004763969759468305`20.*^-9}, 
  {2.973028416009366676717744118059`20.*^-8, 
   -1.251801438319733337565365944446`20.*^-8}, 
  {4.900005793752139706922839425285`20.*^-8, 
   -2.063160334211427245020142915909`20.*^-8}, 
  {8.074155611223035599050108656175`20.*^-8, 
   -3.399644467883383410126361539441`20.*^-8}, 
  {1.3299578495798707454022415553507`20.*^-7, 
   -5.599822524546824191167332864635`20.*^-8}, 
  {2.1893527581986700360449133952424`20.*^-7, 
   -9.218327402941768572820687979968`20.*^-8}, 
  {3.6004892832822011029514447751213`20.*^-7, 
   -1.5159954876977688854532399053144`20.*^-7}, 
  {5.9115121127394567491764404686094`20.*^-7, 
   -2.4890577316797712628111328288884`20.*^-7}, 
  {9.680037517807124032143604915987`20.*^-7, 
   -4.0758052706556311714288862804155`20.*^-7}, 
  {1.57823504922962841385525805810292`20.*^-6, 
   -6.6452002072826459530747707709596`20.*^-7}, 
  {2.55523171651769133794348983197399`20.*^-6, 
   -1.07588703853376477387094308714694`20.*^-6}, 
  {4.09133417218547039502411380709662`20.*^-6, 
   -1.72266701986756648211541633983017`20.*^-6}, 
  {6.43881419837547476162213878186378`20.*^-6, 
   -2.71107966247388411015669001341632`20.*^-6}, 
  {9.8742904952417736928795511572883`20.*^-6, 
   -4.15759599799653629173875838201615`20.*^-6}, 
  {0.00001459495983209993516715204676119142`20., 
   -6.14524624509470954406401968892271`20.*^-6}, 
  {0.00002054673868926009820979185670303445`20., 
   -8.65125839547793608833341334864608`20.*^-6}, 
  {0.00002728363764041034967192264174754723`20., 
   -0.00001148784742754119986186216494633567`20.}, 
  {0.00003403633505452295089821366049540852`20., 
   -0.00001433108844400966353608996231385622`20.}, 
  {0.00004002859864500857652740790271050333`20., 
   -0.00001685414679789834801154016956231718`20.}, 
  {0.00004479925917278477494465766344600747`20., 
   -0.00001886284596748832629248743724042418`20.}, 
  {0.00004828117647848328536905262498248307`20., 
   -0.0000203289164119929622606537368347297`20.}, 
  {0.00005066531278951929204417680057730088`20., 
   -0.00002133276327979759665017970550623195`20.}, 
  {0.0000522275818217125705052949447394533`20., 
   -0.00002199056076703687179170313462713821`20.}, 
  {0.00005322212322946502325621849824710988`20., 
   -0.00002240931504398527294998673610404627`20.}, 
  {0.00005384367016465268022424210446873546`20., 
   -0.00002267101901669586535757562293420441`20.}, 
  {0.00005422764826641035529809388550245802`20., 
   -0.00002283269400690962328340795179050864`20.}, 
  {0.00005446317226732972441964251407009786`20., 
   -0.00002293186200729672607142842697688332`20.}, 
  {0.00005460700533421592283127591695175974`20., 
   -0.00002299242329861723066580038608495147`20.}, 
  {0.00005469460820779363792046555140481463`20., 
   -0.00002302930871907100544019602164413248`20.}, 
  {0.00005474787651024933887292056455099925`20., 
   -0.00002305173747799972163070339560042075`20.}, 
  {0.00005478023498997215205236226187980805`20., 
   -0.000023065362101040906127310426054656`20.}, 
  {0.00005479987968839213751287338972957661`20., 
   -0.00002307363355300721579489405883350595`20.}, 
  {0.00005481180153576229037090321723803015`20., 
   -0.000023078653278215701208801354626539`20.}, 
  {0.00005481903498124063643039985131735499`20., 
   -0.0000230816989394697416549052005546758`20.}, 
  {0.00005482342320024232359246584517466787`20., 
   -0.00002308354661062834677577509270512331`20.}, 
  {0.00005482608512540002555948407111480823`20., 
   -0.00002308466742122106339346697731149819`20.}, 
  {0.00005482769978817089092403722035972175`20., 
   -0.0000230853472792298488101209348883039`20.}, 
  {2.17433343338688109265566767608`20.*^-9, 
   -9.155088140576341442760706004528498243092919353344`20.*^-10}, 
  {3.58476790693752862696888046565`20.*^-9, 
   -1.5093759608158015271447917750116766239669224472576`20.*^-9}, 
  {5.91000593803629840563841992329`20.*^-9, 
   -2.48842355285738880237407154665`20.*^-9}, 
  {9.74319930006067962674266933109`20.*^-9, 
   -4.1023997052887072112600712973`20.*^-9}, 
  {1.606177296266670310879731140215`20.*^-8, 
   -6.76285177375440130896728901143`20.*^-9}, 
  {2.647582435911970058041809522906`20.*^-8, 
   -1.114771551962934761280761904381`20.*^-8}, 
  {4.363614297497632187850833823375`20.*^-8, 
   -1.837311283156897763305614241421`20.*^-8}, 
  {7.190279574108317217166249821116`20.*^-8, 
   -3.027486136466659880912105187839`20.*^-8}, 
  {1.1843627193088657865081189609939`20.*^-7, 
   -4.986790397089961206349974572607`20.*^-8}, 
  {1.9496633167178653161162623177866`20.*^-7, 
   -8.209108701969959225752683443311`20.*^-8}, 
  {3.2062732266976350275986199634282`20.*^-7, 
   -1.3500097796621621168836294582854`20.*^-7}, 
  {5.2641667814201098886745107657967`20.*^-7, 
   -2.2164912763874146899682150592828`20.*^-7}, 
  {8.6197607492377910129820154087207`20.*^-7, 
   -3.6293729470474909528345328036721`20.*^-7}, 
  {1.40530047665341804570358838771883`20.*^-6, 
   -5.9170546385407075608572142640794`20.*^-7}, 
  {2.27507250885004958366748973676729`20.*^-6, 
   -9.5792526688423140364946936284938`20.*^-7}, 
  {3.64233608477713580501705708874051`20.*^-6, 
   -1.53361519359037297053349772157494`20.*^-6}, 
  {5.73122900684609481792153687564153`20.*^-6, 
   -2.41314905551414518649327868448064`20.*^-6}, 
  {8.78713387434985763722785589255705`20.*^-6, 
   -3.69984584183151900514857090212929`20.*^-6}, 
  {0.00001298430643454562075079391852961094`20., 
   -5.46707639349289294770270253878355`20.*^-6}, 
  {0.00001827347383118990537741846397882961`20., 
   -7.69409424471153910628145851740193`20.*^-6}, 
  {0.00002425783277947021740395062456694543`20., 
   -0.0000102138243281979862753476313966086`20.}, 
  {0.00003025466795799050620205541759459329`20., 
   -0.00001273880756125916050612859688193401`20.}, 
  {0.00003557581629228177139443904090321346`20., 
   -0.00001497929107043443006081643827503724`20.}, 
  {0.00003981248484625350352262043494647937`20., 
   -0.00001676315151421200148320860418799132`20.}, 
  {0.00004290508621948539994616203434404428`20., 
   -0.00001806529946083595787206822498696602`20.}, 
  {0.00004502294765285281082341742615731003`20., 
   -0.00001895703059067486771512312680307791`20.}, 
  {0.00004641089196163430053748081972395704`20., 
   -0.00001954142819437233706841297672587665`20.}, 
  {0.00004729453138217447956379293355195552`20., 
   -0.00001991348689775767560580755096924444`20.}, 
  {0.00004784680007062821285663617602438277`20., 
   -0.00002014602108236977383437312674710853`20.}, 
  {0.0000481879919240680617917356747699952`20., 
   -0.00002028968081013392075441502095578744`20.}, 
  {0.00004839727652270968727472462879352999`20., 
   -0.00002037780064114092095777879107096001`20.}, 
  {0.00004852508715716167132154127688634815`20., 
   -0.00002043161564512070371433316921530448`20.}, 
  {0.00004860293209685176884655338796648342`20., 
   -0.00002046439246183232372486458440694038`20.}, 
  {0.0000486502671867892427936565332646017`20., 
   -0.0000204843230260165232815395929535165`20.}, 
  {0.00004867902155770885070860737090449856`20., 
   -0.00002049643012956162135099257722294676`20.}, 
  {0.00004869647825119781634254188945761228`20., 
   -0.00002050378031629381740738605871899463`20.}, 
  {0.00004870707226903806191006920976400476`20., 
   -0.00002050824095538444712002914095326515`20.}, 
  {0.00004871350007372315383839108268710311`20., 
   -0.00002051094739946238056353308744720129`20.}, 
  {0.0000487173995469740734990125022692515`20., 
   -0.0000205125892829364519995842114817901`20.}, 
  {0.00004871976499608567520466251703672191`20., 
   -0.00002051358526150975798091053348914606`20.}, 
  {0.00004872119982351829473677977100341042`20., 
   -0.0000205141893993761240996967456856465`20.}, 
  {1.93585821769767859869160666171`20.*^-9, 
   -8.15098196925338357343834383878172371245210761764`20.*^-10}, 
  {3.19159955268922653468181684214`20.*^-9, 
   -1.3438313906059901198660281440589924838425506086911`20.*^-9}, 
  {5.26181033630617331092678071204`20.*^-9, 
   -2.21549908897102034144285503665`20.*^-9}, 
  {8.67458538238979615078736441727`20.*^-9, 
   -3.65245700311149311612099554411`20.*^-9}, 
  {1.430014376838082179545092532843`20.*^-8, 
   -6.0211131656340302296635475067`20.*^-9}, 
  {2.357197933312443701811938583376`20.*^-8, 
   -9.92504392973660506026079403527`20.*^-9}, 
  {3.885011621706133596835681648221`20.*^-8, 
   -1.63579436703416151445712911504`20.*^-8}, 
  {6.401632888677840067442177314159`20.*^-8, 
   -2.695424374180143186291443079645`20.*^-8}, 
  {1.0544551394941774167391769395086`20.*^-7, 
   -4.439811113659694386270218692668`20.*^-8}, 
  {1.7358026923426135922223074153323`20.*^-7, 
   -7.308642915126794072514978590874`20.*^-8}, 
  {2.8545452832630375463263215688735`20.*^-7, 
   -1.2019138034791737037163459237363`20.*^-7}, 
  {4.6866118369916660837526395303617`20.*^-7, 
   -1.9733102471543857194747955917313`20.*^-7}, 
  {7.6738464909884691942260132969229`20.*^-7, 
   -3.2310932593635659765162161250202`20.*^-7}, 
  {1.25103289978762449562176834085057`20.*^-6, 
   -5.2675069464742084026179719614761`20.*^-7}, 
  {2.02519037134899875837466425419617`20.*^-6, 
   -8.5271173530484158247354284387207`20.*^-7}, 
  {3.24194993052764960082434158790516`20.*^-6, 
   -1.36503154969585246350498593174954`20.*^-6}, 
  {5.10045622532721733654714054634436`20.*^-6, 
   -2.14756051592724940486195391425027`20.*^-6}, 
  {7.81842377119078410273945765325131`20.*^-6, 
   -3.29196790365927751694292953821108`20.*^-6}, 
  {0.00001154992724426625948011583775487571`20., 
   -4.86312726074368820215403694942133`20.*^-6}, 
  {0.0000162502237509076059912200211464294`20., 
   -6.84219947406636041735579837744397`20.*^-6}, 
  {0.0000215663209532149338336716919051517`20., 
   -9.08055619082734056154597553901123`20.*^-6}, 
  {0.00002689227019161941030573377173843245`20., 
   -0.00001132306113331343591820369336355051`20.}, 
  {0.00003161782899822339452114409585849639`20., 
   -0.00001331277010451511348258698772989321`20.}, 
  {0.00003538053485663789724266066418066968`20., 
   -0.00001489706730805806199690975333922934`20.}, 
  {0.00003812749692470733398400692984994678`20., 
   -0.00001605368291566624588800291783155653`20.}, 
  {0.00004000889428789112280026421730221781`20., 
   -0.00001684585022648047275800598623251276`20.}, 
  {0.00004124199725258163475075952983818482`20., 
   -0.00001736505147477121463189874940555151`20.}, 
  {0.00004202711437873868954997444044705725`20., 
   -0.00001769562710683734296841029071455041`20.}, 
  {0.00004251783173993403075115513606939054`20., 
   -0.00001790224494313011821101268887132234`20.}, 
  {0.00004282100692381069396835573000037929`20., 
   -0.00001802989765213081851299188631594917`20.}, 
  {0.00004300697615352777845190793927431622`20., 
   -0.00001810820048569590671659281653655421`20.}, 
  {0.00004312054946662774913860030462306094`20., 
   -0.00001815602082805378911098960194655198`20.}, 
  {0.00004318972349436138532217662707299536`20., 
   -0.00001818514673446795171460068508336647`20.}, 
  {0.00004323178627193176793716730356081078`20., 
   -0.00001820285737765548123670202255192034`20.}, 
  {0.00004325733797605070345239512180336102`20., 
   -0.00001821361598991608566416636707509937`20.}, 
  {0.00004327285036735122853390797956148488`20., 
   -0.00001822014752309525411954020192062522`20.}, 
  {0.00004328226444833727628669799652333659`20., 
   -0.00001822411134666832685755705116772068`20.}, 
  {0.00004328797634293187841175553888977995`20., 
   -0.00001822651635491868564705496374306524`20.}, 
  {0.00004329144150562280250972372418688665`20., 
   -0.00001822797537078854842514683123658385`20.}, 
  {0.00004329354349926282327069691410644632`20., 
   -0.0000182288604207422413771355427816616`20.}, 
  {0.00004329481852080587977829425954611512`20., 
   -0.00001822939727191826516980810928257478`20.}, 
  {1.7231717155488376156841991721453884247494923124736`20.*^-9, 
   -7.25545985494247417130189125113836644720024050915`20.*^-10}, 
  {2.84094850774992456342671168439`20.*^-9, 
   -1.1961888453683892898638786039543181973211775500288`20.*^-9}, 
  {4.68371094930297562212621737733`20.*^-9, 
   -1.97208882075914763036893363256`20.*^-9}, 
  {7.72153249686396864060408640221`20.*^-9, 
   -3.25117157762693416446487848514`20.*^-9}, 
  {1.2729020525225049662445725632`20.*^-8, 
   -5.35958758956844196313504237137`20.*^-9}, 
  {2.098216578895146199003844775266`20.*^-8, 
   -8.83459612166377346948987273796`20.*^-9}, 
  {3.458167754972247190521714109915`20.*^-8, 
   -1.45607063367252513285124804628`20.*^-8}, 
  {5.698277969336295205830964496475`20.*^-8, 
   -2.399274934457387455086721893252`20.*^-8}, 
  {9.385978262631241660539080600568`20.*^-8, 
   -3.951990847423680699174349726555`20.*^-8}, 
  {1.5450745745847724375402780267048`20.*^-7, 
   -6.50557715614641026332748642823`20.*^-8}, 
  {2.5408684379058362785444464587228`20.*^-7, 
   -1.0698393422761415909660827194622`20.*^-7}, 
  {4.1715547737902272235305669382361`20.*^-7, 
   -1.7564441152800956730655018687308`20.*^-7}, 
  {6.8303333438198101534094912778697`20.*^-7, 
   -2.8759298289767621698566279064715`20.*^-7}, 
  {1.11347689848696324147526912417795`20.*^-6, 
   -4.6883237831030031220011331544334`20.*^-7}, 
  {1.8024060351163396798063511688111`20.*^-6, 
   -7.5890780425951144412898996581519`20.*^-7}, 
  {2.88505237258016892485657458492088`20.*^-6, 
   -1.21475889371796586309750508838774`20.*^-6}, 
  {4.53835698297002530022360835669942`20.*^-6, 
   -1.91088715072422117904151930808397`20.*^-6}, 
  {6.955518437455121064570304695284`20.*^-6, 
   -2.92863934208636676402960197696167`20.*^-6}, 
  {0.00001027284005961653183115905821475378`20., 
   -4.32540634089117129733012977463318`20.*^-6}, 
  {0.00001444980583849038935480812334021856`20., 
   -6.08412877410121657044552561693415`20.*^-6}, 
  {0.00001917243600625048244146304011501263`20., 
   -8.07260463421072944903706952211059`20.*^-6}, 
  {0.00002390284551398287073684345157241484`20., 
   -0.00001006435600588752452077619013575361`20.}, 
  {0.00002809976567959520270649750663704676`20., 
   -0.00001183148028614534850799895016296706`20.}, 
  {0.00003144173636825345125162811729615448`20., 
   -0.00001323862583926461105331710201943345`20.}, 
  {0.00003388180538566162621377123947584832`20., 
   -0.00001426602332027857945842999556877824`20.}, 
  {0.00003555319723477887239629426822317803`20., 
   -0.00001496976725674899890370284977818022`20.}, 
  {0.00003664875818723187468923492974504205`20., 
   -0.00001543105607883447355336207568212296`20.}, 
  {0.00003734634813403613274549379978471966`20., 
   -0.00001572477816169942431389212622514511`20.}, 
  {0.00003778237821916843092192803102316375`20., 
   -0.00001590836977649197091449601306238473`20.}, 
  {0.00003805177422292149311273776408189102`20., 
   -0.00001602179967280904973167905856079623`20.}, 
  {0.00003821702612042393612882284490963188`20., 
   -0.00001609137941912586784371488206721344`20.}, 
  {0.00003831794828149138040817111634128809`20., 
   -0.00001613387296062794964554573319633184`20.}, 
  {0.00003837941730520574750717490841374188`20., 
   -0.00001615975465482347263459996143736498`20.}, 
  {0.00003841679504513821868009850453683321`20., 
   -0.00001617549265058451312846252822603504`20.}, 
  {0.00003843950080714719235453020117183487`20., 
   -0.00001618505297143039678085482154603572`20.}, 
  {0.00003845328545402245586985877286295666`20., 
   -0.00001619085703327261299783527278440282`20.}, 
  {0.00003846165101826167926150645860625066`20., 
   -0.00001619437937611018074168692993947396`20.}, 
  {0.00003846672673929373254990877140459795`20., 
   -0.00001619651652180788738943527217035703`20.}, 
  {0.00003846980596371690070273954255598823`20., 
   -0.00001619781303735448450641664949725819`20.}, 
  {0.00003847167384471208644536969704243578`20., 
   -0.00001619859951356298376647145138628876`20.}, 
  {0.00003847280685899523731436183384453566`20., 
   -0.00001619907657220852097446814056612028`20.}, 
  {1.5335624642205629346729949333146656467630556184577`20.*^-9, 
   -6.457105112507633409149452350803446603232263012351`20.*^-10}, 
  {2.52834442414218227920665777121`20.*^-9, 
   -1.0645660733230241175606980089281462780860410363904`20.*^-9}, 
  {4.16833768876823635059280855274`20.*^-9, 
   -1.7550895531655732002496036011543698986096452960256`20.*^-9}, 
  {6.87189015382992229861696951802`20.*^-9, 
   -2.89342743319154623099661874443`20.*^-9}, 
  {1.132837245071920354585704707176`20.*^-8, 
   -4.76984103188176991404507245126`20.*^-9}, 
  {1.867336395289652688424031742894`20.*^-8, 
   -7.8624690327985376354696073385`20.*^-9}, 
  {3.077640125304664204250962699086`20.*^-8, 
   -1.295848473812490191263563241721`20.*^-8}, 
  {5.071245521349795173949757126514`20.*^-8, 
   -2.135261272147282178505160895375`20.*^-8}, 
  {8.353130764782869960925583449139`20.*^-8, 
   -3.517107690434892615126561452269`20.*^-8}, 
  {1.3750455842235686290271508428298`20.*^-7, 
   -5.789665617783446859061687759284`20.*^-8}, 
  {2.2612387039928404922609094713661`20.*^-7, 
   -9.521005069443538914782776721541`20.*^-8}, 
  {3.7124157378870604603201005736128`20.*^-7, 
   -1.563122415952446509608463399416`20.*^-7}, 
  {6.0784313252389515166383795005617`20.*^-7, 
   -2.5593395053637690596372124212891`20.*^-7}, 
  {9.9086920713285947167889080362659`20.*^-7, 
   -4.1720808721383556702269086468488`20.*^-7}, 
  {1.60385431896625266290783326831539`20.*^-6, 
   -6.7530708167000112122435084981699`20.*^-7}, 
  {2.56703031240133020247048446359474`20.*^-6, 
   -1.08085486837950745367178293203987`20.*^-6}, 
  {4.03761240299044285013893456628162`20.*^-6, 
   -1.70004732757492330532165665948701`20.*^-6}, 
  {6.18706961343157955540334712433235`20.*^-6, 
   -2.6050819424975071812224619470873`20.*^-6}, 
  {9.13604134410011184393048828612034`20.*^-6, 
   -3.84675425014741551323388980468226`20.*^-6}, 
  {0.00001284792677875283279701402059480511`20., 
   -5.40965338052750854611116656623372`20.*^-6}, 
  {0.00001704347756983404064847565889643639`20., 
   -7.17620108203538553620027743007847`20.*^-6}, 
  {0.00002124517069400866417914960360773096`20., 
   -8.94533502905627965437878046641303`20.*^-6}, 
  {0.00002497281733593601194379247029729841`20., 
   -0.00001051487045723621555528104012517828`20.}, 
  {0.00002794126030297545688130759592795556`20., 
   -0.00001176474118020019237107688249598128`20.}, 
  {0.00003010881493211972473447096264778417`20., 
   -0.00001267739576089251567767198427275121`20.}, 
  {0.00003159368755858084102290714682937244`20., 
   -0.0000133026052878235120096451144544726`20.}, 
  {0.00003256706793617294167593067117355378`20., 
   -0.00001371244965733597544249712470465422`20.}, 
  {0.00003318689663979689400278496073393036`20., 
   -0.00001397343016412500800117261504586542`20.}, 
  {0.00003357433720276455371633128224617676`20., 
   -0.0000141365630327429699858236977878639`20.}, 
  {0.00003381371886795015030582392284611347`20., 
   -0.00001423735531282111591824165172467936`20.}, 
  {0.00003396056184921735213511485462303157`20., 
   -0.00001429918393651256932004835984127646`20.}, 
  {0.00003405024226845203318776631687837192`20., 
   -0.00001433694411303243502642792289615659`20.}, 
  {0.00003410486458068629738826140511418454`20., 
   -0.00001435994298134159890032059162702505`20.}, 
  {0.00003413807913587642091301233452168311`20., 
   -0.00001437392805721112459495256190386656`20.}, 
  {0.00003415825594487917466290389170812557`20., 
   -0.00001438242355573859985806479650868445`20.}, 
  {0.00003417050528388947826251737924366493`20., 
   -0.00001438758117216399084737573862891154`20.}, 
  {0.00003417793911374676396993730975436582`20., 
   -0.00001439071120578811114523676200183823`20.}, 
  {0.00003418244951674643813551615618304392`20., 
   -0.00001439261032284060553074364470865008`20.}, 
  {0.00003418518578758165695126965202577013`20., 
   -0.00001439376243687648713737669558979794`20.}, 
  {0.0000341868456306331474322260118507778`20., 
   -0.0000143944613181613252346214786740117`20.}, 
  {0.00003418785245393021460670043030458878`20., 
   -0.00001439488524376009036071597065456368`20.}, 
  {1.3645876310750917115816965526817345536128563806207`20.*^-9, 
   -5.745632130842491417186090748133193641497927582516`20.*^-10}, 
  {2.24975984385441394566943451992`20.*^-9, 
   -9.4726730267554271396607769259673395534594294067`20.*^-10}, 
  {3.70905065129148674025412087064`20.*^-9, 
   -1.5617055373858891537912087876358154729476711251969`20.*^-9}, 
  {6.1147116882184098403798774911`20.*^-9, 
   -2.57461544767090940647573789099`20.*^-9}, 
  {1.0080153406665543935829285668`20.*^-8, 
   -4.24427511859601849929654133389`20.*^-9}, 
  {1.661582583149260791485614931481`20.*^-8, 
   -6.9961371922074138588867997115`20.*^-9}, 
  {2.738525492275476492350983798494`20.*^-8, 
   -1.153063365168621680989887915156`20.*^-8}, 
  {4.512455202274549750422270299533`20.*^-8, 
   -1.899981137799810421230429599804`20.*^-8}, 
  {7.432696810509450016796840104855`20.*^-8, 
   -3.129556551793452638651301096782`20.*^-8}, 
  {1.2235236810012305986687337063467`20.*^-7, 
   -5.151678656847286731236773500408`20.*^-8}, 
  {2.0120494810955417876143352687603`20.*^-7, 
   -8.471787288823333842586674815832`20.*^-8}, 
  {3.303268651585405242292477166027`20.*^-7, 
   -1.390849958562275891491569333064`20.*^-7}, 
  {5.4084245159526514885641698739939`20.*^-7, 
   -2.2772313751379585215007031048395`20.*^-7}, 
  {8.8162259443014162193471477783582`20.*^-7, 
   -3.7120951344427015660409043277297`20.*^-7}, 
  {1.42695739640402867708372220763232`20.*^-6, 
   -6.0082416690695944298261987689782`20.*^-7}, 
  {2.28373652402373540946862791050346`20.*^-6, 
   -9.6157327327315175135521175179093`20.*^-7}, 
  {3.5916501513280259731895106782486`20.*^-6, 
   -1.51227374792758988344821502242047`20.*^-6}, 
  {5.50290217385803549438911181245391`20.*^-6, 
   -2.31701144162443599763752076313847`20.*^-6}, 
  {8.12431395530570172728733064405479`20.*^-6, 
   -3.42076377065503230622624448170729`20.*^-6}, 
  {0.00001142288944466059843913136899622127`20., 
   -4.80963766090972565858162905104053`20.*^-6}, 
  {0.00001515029384252683524150441209680116`20., 
   -6.37907109159024641747554193549522`20.*^-6}, 
  {0.00001888254774281855867953005458179468`20., 
   -7.95054641802886681243370719233462`20.*^-6}, 
  {0.00002219357204020141371758511554926219`20., 
   -9.3446619116637531442463644417946`20.*^-6}, 
  {0.00002483036427464876437287163268111719`20., 
   -0.00001045489022090474289384068744468091`20.}, 
  {0.00002675591287125452164034111130725005`20., 
   -0.00001126564752473874595382783633989474`20.}, 
  {0.00002807511660670038642000368667001664`20., 
   -0.00001182110172913700480842260491369122`20.}, 
  {0.00002893995809582241305604430751943334`20., 
   -0.00001218524551403048970780812948186668`20.}, 
  {0.00002949070016177741510572396794192615`20., 
   -0.00001241713691022206951819956544923207`20.}, 
  {0.00002983496837901658310935039301322861`20., 
   -0.00001256209194905961394077911284767521`20.}, 
  {0.00003004768068384109254435214149195481`20., 
   -0.00001265165502477519686077984904924415`20.}, 
  {0.00003017816585484841369412975124380124`20., 
   -0.00001270659614940985839752831631317946`20.}, 
  {0.00003025785689021000378370247492968036`20., 
   -0.00001274015026956210685629577891776016`20.}, 
  {0.00003030639516137070925805979542085588`20., 
   -0.00001276058743636661442444622965088668`20.}, 
  {0.0000303359102520797307889340128274101`20., 
   -0.00001277301484298093927955116329575164`20.}, 
  {0.00003035383978821157224845775080955056`20., 
   -0.00001278056412135224094671905297244233`20.}, 
  {0.00003036472482161801123687118213031777`20., 
   -0.00001278514729331284683657733984434433`20.}, 
  {0.00003037133069215015944013288300518191`20., 
   -0.0000127879287124842776590033191600766`20.}, 
  {0.00003037533874083247351690086807513197`20., 
   -0.00001278961631192946253343194445268714`20.}, 
  {0.00003037777025521760404675055211941878`20., 
   -0.00001279064010746004380915812720817633`20.}, 
  {0.00003037924523089921992791557226894718`20., 
   -0.00001279126114985230312754339885008302`20.}, 
  {0.00003038013991791803422694730559375759`20., 
   -0.00001279163786017601441134623393421372`20.}, 
  {1.2140499767414521375136048359544844259977234219007`20.*^-9, 
   -5.111789375753482684267809835598454925537722750943`20.*^-10}, 
  {2.00157221726652733822541592533`20.*^-9, 
   -8.42767249375379931884385652771914396780665033281`20.*^-10}, 
  {3.29987749660650809085323044012`20.*^-9, 
   -1.3894221038343191961487286063639281116844855918592`20.*^-9}, 
  {5.44015101193390089717557581719`20.*^-9, 
   -2.29058989976164248302129508092`20.*^-9}, 
  {8.96813166751646949808327966599`20.*^-9, 
   -3.776055438954302946561380912`20.*^-9}, 
  {1.478279453316160498835311098597`20.*^-8, 
   -6.22433454027857052141183620462`20.*^-9}, 
  {2.436413667240156531004738407932`20.*^-8, 
   -1.025858386206381697265153013866`20.*^-8}, 
  {4.014639309409386264388153364686`20.*^-8, 
   -1.690374446067110006058169837762`20.*^-8}, 
  {6.612703404229972407367402072521`20.*^-8, 
   -2.784296170202093645207327188428`20.*^-8}, 
  {1.0885374080642795316259834874944`20.*^-7, 
   -4.583315402375913817372562052608`20.*^-8}, 
  {1.7900573160131662340088866665852`20.*^-7, 
   -7.53708343584491045898478596457`20.*^-8}, 
  {2.9387847148105110644316491510213`20.*^-7, 
   -1.2373830378149520271291154320089`20.*^-7}, 
  {4.8115777924215549279049833487821`20.*^-7, 
   -2.0259274915459178643810456205399`20.*^-7}, 
  {7.843104602675646762468482818527`20.*^-7, 
   -3.3023598327055354789340980288537`20.*^-7}, 
  {1.26939935395745067808309074778853`20.*^-6, 
   -5.3448393850840028550866978854255`20.*^-7}, 
  {2.03144767825708447448615522609201`20.*^-6, 
   -8.5534639084508819978364430572296`20.*^-7}, 
  {3.19457549866370425096576183170484`20.*^-6, 
   -1.34508442048998073724874182387572`20.*^-6}, 
  {4.89390230190857692746580650665408`20.*^-6, 
   -2.06059044290887449577507642385434`20.*^-6}, 
  {7.22405049372228844548049789327239`20.*^-6, 
   -3.04170547104096355599178858664101`20.*^-6}, 
  {0.00001015532651224143256163528672553467`20., 
   -4.27592695252270844700433125285669`20.*^-6}, 
  {0.00001346690579007902738899920693299654`20., 
   -5.6702761221385378479996660770512`20.*^-6}, 
  {0.00001678231360774435615025527745480292`20., 
   -7.0662373085239394316864326125486`20.*^-6}, 
  {0.00001972342191614877124459852719134031`20., 
   -8.30459870153632473456780092266961`20.*^-6}, 
  {0.00002206571879107290243246713241429012`20., 
   -9.29082896466227470840721364812216`20.*^-6}, 
  {0.00002377633906426078228439064915587399`20., 
   -0.000010011090132320329382901325960368`20.}, 
  {0.00002494838604514532563159050099426003`20., 
   -0.00001050458359795592658172231620810948`20.}, 
  {0.00002571680395482101499613098615852354`20., 
   -0.00001082812798097726947205515206674676`20.}, 
  {0.0000262061649591167771569181659593617`20., 
   -0.00001103417471962811669764975408815229`20.}, 
  {0.00002651207352604363482603259983750537`20., 
   -0.00001116297832675521466359267361579173`20.}, 
  {0.00002670108846175660884887575110412562`20., 
   -0.00001124256356284488793636873730700027`20.}, 
  {0.00002681703831954470792062872577525656`20., 
   -0.00001129138455559777175605420032642381`20.}, 
  {0.00002688785278464567423490595848296243`20., 
   -0.00001132120117248238915153935094019469`20.}, 
  {0.000026930984718980873986615808859564`20., 
   -0.00001133936198693931536278560373034273`20.}, 
  {0.00002695721240962631518219912791014337`20., 
   -0.00001135040522510581691882068543584982`20.}, 
  {0.00002697314497744431409926925740009897`20., 
   -0.0000113571136747133954102186346947785`20.}, 
  {0.00002698281766077860994967387176466503`20., 
   -0.00001136118638348573050512584074301684`20.}, 
  {0.00002698868778854898620306002065187947`20., 
   -0.00001136365801623115208549895606394926`20.}, 
  {0.00002699224943381471666737466934615508`20., 
   -0.00001136515765634303859678933446153899`20.}, 
  {0.00002699441013457877519351179327062229`20., 
   -0.00001136606742508580008147864979815674`20.}, 
  {0.00002699572083279312086536202674142947`20., 
   -0.00001136661929801815615383664283849661`20.}, 
  {0.00002699651587287402003231568909642511`20., 
   -0.00001136695405173642948729081646165266`20.}, 
  {1.0799759763345611964078107387426638057609571074048`20.*^-9, 
   -4.54726726877709977434867679470427409183195704753`20.*^-10}, 
  {1.7805278310787303646070074481943043240457849012224`20.*^-9, 
   -7.496959288752548903608452413455527704637107863552`20.*^-10}, 
  {2.93545397472156707430446870194`20.*^-9, 
   -1.2359806209353966628650394534491688703708413034496`20.*^-9}, 
  {4.83936455942150027880025461146`20.*^-9, 
   -2.03762718291431590686326509956`20.*^-9}, 
  {7.97772825526852699571238130059`20.*^-9, 
   -3.3590434759025376824052131792`20.*^-9}, 
  {1.315023772569854435613767222743`20.*^-8, 
   -5.53694220029412393942638830628`20.*^-9}, 
  {2.167343567424398571798825644999`20.*^-8, 
   -9.12565712599746767073189745262`20.*^-9}, 
  {3.571270323988317299728796389537`20.*^-8, 
   -1.5036927679950809683068616377`20.*^-8}, 
  {5.882397183118866352649430150638`20.*^-8, 
   -2.476798813944785832694496905531`20.*^-8}, 
  {9.683161951864969184008078747862`20.*^-8, 
   -4.077120821837881761687612104364`20.*^-8}, 
  {1.5923494268062912623293156667174`20.*^-7, 
   -6.704629165500173736123434386179`20.*^-8}, 
  {2.6141788595757015419314001395642`20.*^-7, 
   -1.1007068882424006492342737429743`20.*^-7}, 
  {4.2800485504504466274629961824951`20.*^-7, 
   -1.8021257054528196326159983926296`20.*^-7}, 
  {6.976522870526143215057533828625`20.*^-7, 
   -2.9374833139057445116031721383685`20.*^-7}, 
  {1.12910223729085436928450570771738`20.*^-6, 
   -4.754114683329913133829497716705`20.*^-7}, 
  {1.80682500672544945863784924634133`20.*^-6, 
   -7.6076842388439977205804178793318`20.*^-7}, 
  {2.84110713720021727279568193847732`20.*^-6, 
   -1.19625563671588095696660292146413`20.*^-6}, 
  {4.35191423461520841156593048212416`20.*^-6, 
   -1.83238494089061406802776020299963`20.*^-6}, 
  {6.42309171603430546154929820982543`20.*^-6, 
   -2.70445966990918124696812556203176`20.*^-6}, 
  {9.02795903402919988653530902189878`20.*^-6, 
   -3.80124590906492626801486695658896`20.*^-6}, 
  {0.00001197016918427486780784698650144195`20., 
   -5.04007123548415486646188905323873`20.*^-6}, 
  {0.00001491540165077774777201899006908526`20., 
   -6.28016911611694643032378529224641`20.*^-6}, 
  {0.00001752803450513544238481153499200573`20., 
   -7.38022505479387047781538315452873`20.*^-6}, 
  {0.00001960880766046634135378158673573517`20., 
   -8.25634006756477530685540494136217`20.*^-6}, 
  {0.00002112853558461769274966997988069134`20., 
   -8.89622550931271273670314942344898`20.*^-6}, 
  {0.00002216986349001329294828482996067079`20., 
   -9.33467936421612334664624419396665`20.*^-6}, 
  {0.00002285261821068104121647883688054076`20., 
   -9.62215503607622788062266816022769`20.*^-6}, 
  {0.00002328744322480804715390087660823412`20., 
   -9.80523925255075669637931646662488`20.*^-6}, 
  {0.00002355926791610329253961267980560362`20., 
   -9.91969175414875475352112833920152`20.*^-6}, 
  {0.00002372722611916765812623591132372294`20., 
   -9.9904109975442771057835416099886`20.*^-6}, 
  {0.00002383026004750921270032118425698966`20., 
   -0.0000100337937042144053475036565292588`20.}, 
  {0.00002389318676626231528903723400758469`20., 
   -0.00001006028916474202749012094063477248`20.}, 
  {0.00002393151456979530067584133809340875`20., 
   -0.00001007642718728223186351214235511946`20.}, 
  {0.0000239548210239308228549608222172434`20., 
   -0.00001008624043112876751787824093357617`20.}, 
  {0.00002396897904755171295788847855192651`20., 
   -0.00001009220170423230019279514886396905`20.}, 
  {0.00002397757441120627704250971195603139`20., 
   -0.00001009582080471843243895145766569741`20.}, 
  {0.00002398279074171336982843965188548421`20., 
   -0.00001009801715440562940144827447809863`20.}, 
  {0.00002398595570274179609544647630270363`20., 
   -0.00001009934976957549309281956896955942`20.}, 
  {0.0000239878757522455044694399944842313`20., 
   -0.00001010015821147179135555368188809739`20.}, 
  {0.00002398904046965366227759833216116291`20., 
   -0.00001010064861880154201162035038364754`20.}, 
  {0.00002398974696111574875876932844130962`20., 
   -0.00001010094608889084158263971723844617`20.}, 
  {9.605952541119022770658617133321151135881631891456`20.*^-10, 
   -4.04461159626064116659310195087014243176880412211`20.*^-10}, 
  {1.5837079018964661418094214989394667379931612184575`20.*^-9, 
   -6.668243797458804807618616837640830830711926685695`20.*^-10}, 
  {2.61096802404023865959057015521`20.*^-9, 
   -1.099354957490626804038134802193216388259119104`20.*^-9}, 
  {4.30441912197032537007712459787`20.*^-9, 
   -1.8123869987243475242429998306794917803199947603968`20.*^-9}, 
  {7.09586498641749871200271763177`20.*^-9, 
   -2.98773262585999945768535479232`20.*^-9}, 
  {1.169659711486347762504417039715`20.*^-8, 
   -4.92488299573199057896596648301`20.*^-9}, 
  {1.927761913786272603024691581961`20.*^-8, 
   -8.11689226857377938115659613458`20.*^-9}, 
  {3.176492820567439176987980584647`20.*^-8, 
   -1.337470661291553337679149719852`20.*^-8}, 
  {5.232132168715577480397179146484`20.*^-8, 
   -2.203003018406558939114601745889`20.*^-8}, 
  {8.612718560395204071469608114514`20.*^-8, 
   -3.62640781490324381956615078506`20.*^-8}, 
  {1.4163132079250794872195228753896`20.*^-7, 
   -5.963424033368755735661148949009`20.*^-8}, 
  {2.3251595038705325272284684961273`20.*^-7, 
   -9.79014527945487379885670945738`20.*^-8}, 
  {3.8068039557648046309095085633315`20.*^-7, 
   -1.602864823479917739330319395087`20.*^-7}, 
  {6.2050002471470145940863519794567`20.*^-7, 
   -2.6126316830092693027732008334555`20.*^-7}, 
  {1.00420369229286286130628585828322`20.*^-6, 
   -4.2282260728120541528685720348765`20.*^-7}, 
  {1.60687772524901317174970835198401`20.*^-6, 
   -6.7658009484168975652619299030908`20.*^-7}, 
  {2.52651781823517481731349265949864`20.*^-6, 
   -1.06379697609902097571094427768364`20.*^-6}, 
  {3.86964541884022195931338462485228`20.*^-6, 
   -1.62932438688009345655300405256938`20.*^-6}, 
  {5.71057928042705463810003316472072`20.*^-6, 
   -2.40445443386402300551580343777716`20.*^-6}, 
  {8.02537815873083146379434558184966`20.*^-6, 
   -3.37910659314982377422919813972616`20.*^-6}, 
  {0.00001063947109054652209597783147751579`20., 
   -4.47977730128274614567487641158558`20.*^-6}, 
  {0.00001325594972087147807368627441703901`20., 
   -5.5814525140511486626047471229638`20.*^-6}, 
  {0.00001557688168783684726792505748646228`20., 
   -6.55868702645761990228423473114201`20.*^-6}, 
  {0.00001742539450721815905824674883759729`20., 
   -7.3370082135655406561038942474094`20.*^-6}, 
  {0.00001877556850394509386535082448201419`20., 
   -7.90550252797688162751613662400597`20.*^-6}, 
  {0.00001970077423291740675337452615244961`20., 
   -8.29506283491259231721032680103142`20.*^-6}, 
  {0.00002030742329817689906505464472208005`20., 
   -8.55049402028501013265458725140211`20.*^-6}, 
  {0.00002069379320373737092531161183754564`20., 
   -8.71317608578415617907857340528237`20.*^-6}, 
  {0.0000209353328605440208105062091726702`20., 
   -8.81487699391327192021314070428218`20.*^-6}, 
  {0.00002108458058939712676771302400226582`20., 
   -8.87771814290405337587916800095401`20.*^-6}, 
  {0.00002117613750784541894757252242740865`20., 
   -8.91626842435596587266211470627733`20.*^-6}, 
  {0.00002123205513407628664499750375941149`20., 
   -8.93981268803212069263052789869956`20.*^-6}, 
  {0.00002126611392706568231129296386221887`20., 
   -8.9541532324487083415970374156711`20.*^-6}, 
  {0.00002128682452103374778304025724297587`20., 
   -8.96287348254052538233273989177932`20.*^-6}, 
  {0.0000212994056498638641757097634134326`20., 
   -8.96817079994267965293042670039267`20.*^-6}, 
  {0.00002130704368433834021391693671797551`20., 
   -8.97138681445824851112292072335811`20.*^-6}, 
  {0.0000213116790360374589041024173962117`20., 
   -8.97333854148945638067470206156281`20.*^-6}, 
  {0.00002131449149437736372523871313004062`20., 
   -8.97452273447467946325840552843814`20.*^-6}, 
  {0.00002131619769557672958441902903056397`20., 
   -8.97524113497967561449222274971114`20.*^-6}, 
  {0.00002131723269101420325945989197184067`20., 
   -8.97567692253229610924627030393289`20.*^-6}, 
  {0.00002131786049608325441522186481054325`20., 
   -8.97594126150873870114604834128137`20.*^-6}, 
  {8.543214132750864069714165350004319716952906924032`20.*^-10, 
   -3.597142792737205924090174884214938036750693469241`20.*^-10}, 
  {1.4084969701347608900189898122964316393484035555327`20.*^-9, 
   -5.930513558462151115869430788614612508406571859968`20.*^-10}, 
  {2.32210766236471474723654111685`20.*^-9, 
   -9.77729542048300946204859417621236781644551028736`20.*^-10}, 
  {3.82820593623568693208214356655`20.*^-9, 
   -1.611876183678183971403007817497141938297090957094`20.*^-9}, 
  {6.31082283258640599918988904975`20.*^-9, 
   -2.6571885610890130522904795999`20.*^-9}, 
  {1.04025549333458054574196198652`20.*^-8, 
   -4.38002312982981282417668204851`20.*^-9}, 
  {1.71448473504289595670292604348`20.*^-8, 
   -7.21888309491745665980179386728`20.*^-9}, 
  {2.825060007406870956821742734522`20.*^-8, 
   -1.18949895048710356076704957243`20.*^-8}, 
  {4.653265165687276738994840445744`20.*^-8, 
   -1.959269543447274416418880187682`20.*^-8}, 
  {7.659813494831861918167870532613`20.*^-8, 
   -3.225184629402889228702261276889`20.*^-8}, 
  {1.2596078279814450929437991850338`20.*^-7, 
   -5.303611907290295128184417621194`20.*^-8}, 
  {2.0678817786683541335779425185322`20.*^-7, 
   -8.706870647024648983486073762241`20.*^-8}, 
  {3.385543980859027510074023572406`20.*^-7, 
   -1.4254922024669589516101151883814`20.*^-7}, 
  {5.5182544505342404006359313792369`20.*^-7, 
   -2.3234755581196801686888132123103`20.*^-7}, 
  {8.9303624197519453938170177156867`20.*^-7, 
   -3.7601525977902927973966390381838`20.*^-7}, 
  {1.42892924006961506975349016343301`20.*^-6, 
   -6.0165441687141687147515375302442`20.*^-7}, 
  {2.24657974958383550492654943975905`20.*^-6, 
   -9.4592831561424652839012607989854`20.*^-7}, 
  {3.44057977468113354149917267640788`20.*^-6, 
   -1.44866516828679307010491481111912`20.*^-6}, 
  {5.07682198132662478778880930725445`20.*^-6, 
   -2.13760925529542096327949865568607`20.*^-6}, 
  {7.13384819011922857752458884328198`20.*^-6, 
   -3.00372555373441203264193214453977`20.*^-6}, 
  {9.45645762445662758028212678053201`20.*^-6, 
   -3.98166636819226424432931653917137`20.*^-6}, 
  {0.0000117809500914262290378875218542025`20., 
   -4.96040003849525433174211446492735`20.*^-6}, 
  {0.00001384282002021361221660867484293906`20., 
   -5.82855579798467882804575782860592`20.*^-6}, 
  {0.00001548504817001268052151724364367344`20., 
   -6.52002028211060232484936574470462`20.*^-6}, 
  {0.00001668461383362463665399341455421882`20., 
   -7.02510056152616280168143770703952`20.*^-6}, 
  {0.00001750666061108167093918150015223291`20., 
   -7.37122552045544039544484216936124`20.*^-6}, 
  {0.00001804569358429185550639361483907484`20., 
   -7.59818677233341284479731151118942`20.*^-6}, 
  {0.00001838901056238574911482815883845245`20., 
   -7.74274128942557857466448793197997`20.*^-6}, 
  {0.00001860364035977269369079275230665975`20., 
   -7.83311173043060786980747465543567`20.*^-6}, 
  {0.00001873626233846309966904943526838989`20., 
   -7.888952563563410386968183270901`20.*^-6}, 
  {0.00001881762082325553584246040939997546`20., 
   -7.92320876768654140735175132630547`20.*^-6}, 
  {0.00001886731011905532729208063887544291`20., 
   -7.94413057644434833350763742123913`20.*^-6}, 
  {0.00001889757541073314304747811233149192`20., 
   -7.95687385715079707262236308694396`20.*^-6}, 
  {0.00001891597927749214607836648525924174`20., 
   -7.96462285368090361194378326704916`20.*^-6}, 
  {0.00001892715914594748083593112358054608`20., 
   -7.96933016671472877302363098128254`20.*^-6}, 
  {0.00001893394647708475475237962926518527`20., 
   -7.97218799035147568521247548007801`20.*^-6}, 
  {0.0000189380655579785166768277467325488`20., 
   -7.97392234020148070603273546633634`20.*^-6}, 
  {0.00001894056477432868674370326205918151`20., 
   -7.97497464182260494471716297228694`20.*^-6}, 
  {0.00001894208094494017156749062902727726`20., 
   -7.9756130294484932915750016956957`20.*^-6}, 
  {0.0000189430006663849133602455175241969`20., 
   -7.97600028058312141484021790492502`20.*^-6}, 
  {0.00001894355854886579685378028552465174`20., 
   -7.97623517846980920159169916827442`20.*^-6}, 
  {7.597342879983715369596987281834670388780239683585`20.*^-10, 
   -3.198881212624722260882942013402969931909190482955`20.*^-10}, 
  {1.2525536388549369588065118983968023215230637047808`20.*^-9, 
   -5.273910058336576668658997466932751196744985296469`20.*^-10}, 
  {2.06501274423603238014280514058`20.*^-9, 
   -8.694790502046452126917074276120724244763496153088`20.*^-10}, 
  {3.40436114781311400345120985612`20.*^-9, 
   -1.4334152201318374751373515183677983175040569442304`20.*^-9}, 
  {5.61211079330509497387587289501`20.*^-9, 
   -2.36299401823372419952668332421`20.*^-9}, 
  {9.25081776532256649888414246071`20.*^-9, 
   -3.89508116434634378900384945714`20.*^-9}, 
  {1.524661730934724913137693140153`20.*^-8, 
   -6.41962834077778910794818164275`20.*^-9}, 
  {2.512274983867328564494637695758`20.*^-8, 
   -1.057799993207296237681952714003`20.*^-8}, 
  {4.138058945548944615826753660398`20.*^-8, 
   -1.742340608652187206663896278062`20.*^-8}, 
  {6.81170826509807104770371377068`20.*^-8, 
   -2.868087690567608862191037377128`20.*^-8}, 
  {1.1201379529101665492859784160795`20.*^-7, 
   -4.716370328042806523309382804545`20.*^-8}, 
  {1.8389042742158437586248372094821`20.*^-7, 
   -7.742754838803552667894051408347`20.*^-8}, 
  {3.0106302834953652725922481989594`20.*^-7, 
   -1.2676338035769959042493676627199`20.*^-7}, 
  {4.9070846916055043156166306427901`20.*^-7, 
   -2.0661409227812649749964760601221`20.*^-7}, 
  {7.9410819163089150290298730541305`20.*^-7, 
   -3.343613438445858959591525496476`20.*^-7}, 
  {1.27058609124195106162597626392633`20.*^-6, 
   -5.3498361736503202594777947954793`20.*^-7}, 
  {1.99751460258414639735611488620598`20.*^-6, 
   -8.4105878003543006204467995208673`20.*^-7}, 
  {3.05889866843610848230120681955345`20.*^-6, 
   -1.28795733407836146623208708191725`20.*^-6}, 
  {4.51317457138989510239718857347837`20.*^-6, 
   -1.90028403005890320100934255725408`20.*^-6}, 
  {6.34112922204474680363575490685569`20.*^-6, 
   -2.6699491461241039173203178555182`20.*^-6}, 
  {8.40479001741943896492500423543806`20.*^-6, 
   -3.53885895470292166944210704650023`20.*^-6}, 
  {0.0000104699369674812140091236655095992`20., 
   -4.40839451262366905647312231983122`20.*^-6}, 
  {0.00001230171697279562690607522284954178`20., 
   -5.17967030433500080255798856822811`20.*^-6}, 
  {0.00001376072053308199250498232048243908`20., 
   -5.79398759287662842315045072944803`20.*^-6}, 
  {0.0000148265005260497563089960124832693`20., 
   -6.24273706359989739326147894032393`20.*^-6}, 
  {0.00001555690150881507300079037581929257`20., 
   -6.55027431950108336875384245022846`20.*^-6}, 
  {0.00001603585965652842400452348430126672`20., 
   -6.75194090801196800190462496895441`20.*^-6}, 
  {0.00001634092307766765866223111518068601`20., 
   -6.88038866428111943672889060239411`20.*^-6}, 
  {0.00001653164182866918726832137276537834`20., 
   -6.96069129628176306034584116436983`20.*^-6}, 
  {0.00001664949042072731294836101138259796`20., 
   -7.01031175609571071509937321372545`20.*^-6}, 
  {0.0000167217865802598062356990926841849`20., 
   -7.04075224431991841503119691965679`20.*^-6}, 
  {0.0000167659413251630835459281665181275`20., 
   -7.05934371585814044039080695500103`20.*^-6}, 
  {0.00001679283565534912693212448082141255`20., 
   -7.07066764435752712931557087217369`20.*^-6}, 
  {0.00001680918972199857995639102722171676`20., 
   -7.0775535671572968237435904091439`20.*^-6}, 
  {0.00001681912440177346287314577192402446`20., 
   -7.08173659022040542027190396801029`20.*^-6}, 
  {0.00001682515577938325319232958672113202`20., 
   -7.08427611763505397571772072468715`20.*^-6}, 
  {0.00001682881609037677129390350777161436`20., 
   -7.08581730121127212374884537752183`20.*^-6}, 
  {0.00001683103695266768475264317381971379`20., 
   -7.08675240112323568532344160830055`20.*^-6}, 
  {0.00001683238425765874181286809811016163`20., 
   -7.08731968743525971068130446743648`20.*^-6}, 
  {0.00001683320154391970384404151563547402`20., 
   -7.08766380796619109222800658335748`20.*^-6}, 
  {0.00001683369729153504670945130069204763`20., 
   -7.08787254380423019345317923875692`20.*^-6}, 
  {6.75563605091173864255586788625715532101882411509`20.*^-10, 
   -2.84447833722599521791826016263459171411318910109`20.*^-10}, 
  {1.1137836367426616953514332232163056667299453861888`20.*^-9, 
   -4.689615312600680822532350413544503491031225160387`20.*^-10}, 
  {1.836230550256747534833588759410229414005921808384`20.*^-9, 
   -7.731497053712621199299321092256510176457624911872`20.*^-10}, 
  {3.02719259301628017893932647645`20.*^-9, 
   -1.274607407585802180606032200609549178632797159424`20.*^-9}, 
  {4.99034518665200562240212962901`20.*^-9, 
   -2.10119797332716026206405458064`20.*^-9}, 
  {8.22591754962498106013193674961`20.*^-9, 
   -3.46354423142104465689765757878`20.*^-9}, 
  {1.35574346842986090901188404609`20.*^-8, 
   -5.7083935512836248800500380888`20.*^-9}, 
  {2.233936670338221385476960497105`20.*^-8, 
   -9.40604913826619530727141261939`20.*^-9}, 
  {3.67959313895222148859593884799`20.*^-8, 
   -1.549302374295672205724605830733`20.*^-8}, 
  {6.057009494242762682419262663518`20.*^-8, 
   -2.550319787049584287334426384641`20.*^-8}, 
  {9.960295701790049997819624150181`20.*^-8, 
   -4.193808716543178946450368063235`20.*^-8}, 
  {1.6351492595455895497831217615035`20.*^-7, 
   -6.884838987560377051718407416856`20.*^-8}, 
  {2.6770208352246698313713445987254`20.*^-7, 
   -1.1271666674630188763668819363056`20.*^-7}, 
  {4.3632644872809255167338771159896`20.*^-7, 
   -1.8371639946446002175721587856799`20.*^-7}, 
  {7.0608612030361179770907019729996`20.*^-7, 
   -2.9729941907520496745645060938946`20.*^-7}, 
  {1.12970953915367441971512966196431`20.*^-6, 
   -4.756671743804944925116335418797`20.*^-7}, 
  {1.7759479180978213953208261523972`20.*^-6, 
   -7.4776754446224058750350574837778`20.*^-7}, 
  {2.71940913872516277483167515447083`20.*^-6, 
   -1.14501437420006853677123164398773`20.*^-6}, 
  {4.01192824637668411419378275460974`20.*^-6, 
   -1.68923294584281436387106642299356`20.*^-6}, 
  {5.63631765718324443683378476909696`20.*^-6, 
   -2.37318638197189239445633042909347`20.*^-6}, 
  {7.46992625474144091088350641026576`20.*^-6, 
   -3.14523210725955406774042375169084`20.*^-6}, 
  {9.30470767076895007697952082461884`20.*^-6, 
   -3.91777165085008424293874561036583`20.*^-6}, 
  {0.00001093211813261318859931135784590947`20., 
   -4.60299710846871098918372961933031`20.*^-6}, 
  {0.00001222837103787412390762858283125309`20., 
   -5.14878780542068375058045592894866`20.*^-6}, 
  {0.00001317530421998431166712438961425933`20., 
   -5.54749651367760491247342720600395`20.*^-6}, 
  {0.0000138242853097643734078593165648477`20., 
   -5.82075170937447301383550171151482`20.*^-6}, 
  {0.00001424986779550034869881821639069186`20., 
   -5.99994433494751524160767005923869`20.*^-6}, 
  {0.00001452094159522991552265906057385433`20., 
   -6.1140806716757539042774991889913`20.*^-6}, 
  {0.00001469041376195216985218180045350601`20., 
   -6.18543737345354520091865282252885`20.*^-6}, 
  {0.00001479513488563023119631445853474754`20., 
   -6.22953047816009734581661411989368`20.*^-6}, 
  {0.00001485937824149947357023367975157281`20., 
   -6.25658031221030466115102305329379`20.*^-6}, 
  {0.0000148986149253209277390902550052057`20., 
   -6.27310102118775904803800210745503`20.*^-6}, 
  {0.00001492251376582989171784653089588272`20., 
   -6.28316369087574388119853932458219`20.*^-6}, 
  {0.0000149370463412701897908348687393714`20., 
   -6.28928267000850096456204999552479`20.*^-6}, 
  {0.00001494587452041490595510194848265531`20., 
   -6.29299979806943408635871515059171`20.*^-6}, 
  {0.00001495123414107549807259117180736981`20., 
   -6.29525648045284129372259865573467`20.*^-6}, 
  {0.00001495448677871018557880567940913709`20., 
   -6.2966260120884991910760755406893`20.*^-6}, 
  {0.00001495646028913903076222933765876586`20., 
   -6.29745696384801295251761585632247`20.*^-6}, 
  {0.00001495765753618588006403422821965962`20., 
   -6.29796106786773897433020135564618`20.*^-6}, 
  {0.00001495838379612788294961915305108821`20., 
   -6.29826686152752966299753812677397`20.*^-6}, 
  {0.00001495882432923107831768971787091319`20., 
   -6.29845234914992771271146015617397`20.*^-6}, 
  {6.006740146525136951142652101930547224697680953344`20.*^-10, 
   -2.529153745905320821533748253442624281965242207085`20.*^-10}, 
  {9.903151381983007304753288805377048802218343399425`20.*^-10, 
   -4.169747950308634654632963707525513199991727857047`20.*^-10}, 
  {1.6326750978270437331369571789685337394826847453185`20.*^-9, 
   -6.874421464534920981629293385134551901837348306945`20.*^-10}, 
  {2.69161271640609171367121511907`20.*^-9, 
   -1.1333106174341438794405116290840107256663817322496`20.*^-9}, 
  {4.43713905652260768952009515769`20.*^-9, 
   -1.86826907643057165874530322429`20.*^-9}, 
  {7.31402926371370610237860584917`20.*^-9, 
   -3.07959126893208677994888667334`20.*^-9}, 
  {1.205451328483955343960681549056`20.*^-8, 
   -5.07558454098507513246602757497`20.*^-9}, 
  {1.98629027402470306450596589048`20.*^-8, 
   -8.36332746957769711370933006519`20.*^-9}, 
  {3.271682608923561002732600391518`20.*^-8, 
   -1.377550572178341474834779112218`20.*^-8}, 
  {5.385534451148009996418731400859`20.*^-8, 
   -2.267593453114951577439465852994`20.*^-8}, 
  {8.856078494970719188818283465659`20.*^-8, 
   -3.72887515577714492160769830133`20.*^-8}, 
  {1.4538662643497637400108488135092`20.*^-7, 
   -6.121542165683215747414100267407`20.*^-8}, 
  {2.3802101054275392163762564009521`20.*^-7, 
   -1.0021937286010691437373711161902`20.*^-7}, 
  {3.8794436613380272883934194967079`20.*^-7, 
   -1.6334499626686430687972292617719`20.*^-7}, 
  {6.2777889302780009414228244956069`20.*^-7, 
   -2.6432795495907372384938208402555`20.*^-7}, 
  {1.00438966778091753155775067300897`20.*^-6, 
   -4.2290091274986001328747396758273`20.*^-7}, 
  {1.57886766267265755133931486413823`20.*^-6, 
   -6.6478638428322423214286941647927`20.*^-7}, 
  {2.41747888796918443731990123887439`20.*^-6, 
   -1.0178858475659723946610110479471`20.*^-6}, 
  {3.56621187356700580734363780203831`20.*^-6, 
   -1.50156289413347612940784749559509`20.*^-6}, 
  {5.00970300540006549370228774874466`20.*^-6, 
   -2.10934863385265915524306852578722`20.*^-6}, 
  {6.63892576844678265381635736924176`20.*^-6, 
   -2.79533716566180322265951889231231`20.*^-6}, 
  {8.26907398446322108768032396959767`20.*^-6, 
   -3.48171536187925098428645219772535`20.*^-6}, 
  {9.71495094247913151218783653021743`20.*^-6, 
   -4.09050565999121326828961538114418`20.*^-6}, 
  {0.00001086663274556401254845374834203324`20., 
   -4.57542431392168949408578877559294`20.*^-6}, 
  {0.000011707986109893981840195948999328`20., 
   -4.92967836206062393271408378919074`20.*^-6}, 
  {0.00001228463036010717781869943317188857`20., 
   -5.17247594109775908155765607237412`20.*^-6}, 
  {0.00001266278849091582047113799261550519`20., 
   -5.3317004172277138825844179433706`20.*^-6}, 
  {0.00001290366099220327175129320101731514`20., 
   -5.43312041776979863212345305992218`20.*^-6}, 
  {0.00001305425399851838688125619503680757`20., 
   -5.49652799937616289737102948918213`20.*^-6}, 
  {0.00001314731014826110435313373017783719`20., 
   -5.53570953610993867500367586435251`20.*^-6}, 
  {0.00001320439774473318929379352170049197`20., 
   -5.55974641883502707107095650547032`20.*^-6}, 
  {0.0000132392641798054035738767365137809`20., 
   -5.5744270230759593995270469531709`20.*^-6}, 
  {0.00001326050117818867879949998020479613`20., 
   -5.58336891713207528399999166517733`20.*^-6}, 
  {0.0000132734151410571374102381894861882`20., 
   -5.58880637518195259378450083628977`20.*^-6}, 
  {0.0000132812600603049529176036761631784`20., 
   -5.59210949907576964951733733186459`20.*^-6}, 
  {0.00001328602274281672023812580139439351`20., 
   -5.59411483908072431078981111342885`20.*^-6}, 
  {0.00001328891311259147822792090241286029`20., 
   -5.59533183688062241175616943699381`20.*^-6}, 
  {0.00001329066682041048282202850638830637`20., 
   -5.59607024017283487243305532139215`20.*^-6}, 
  {0.00001329173072244794271633822635889968`20., 
   -5.5965181989254495647739900458525`20.*^-6}, 
  {0.00001329237609425475588306227275844008`20., 
   -5.59678993442305510865779905618529`20.*^-6}, 
  {0.00001329276756243471365808482484253611`20., 
   -5.59695476313040575077255782843626`20.*^-6}, 
  {5.34051429987952265275718783824871049613682681813`20.*^-10, 
   -2.248637599949272695897763300315246524689190239204`20.*^-10}, 
  {8.804762420464363708024266130006120773282007351295`20.*^-10, 
   -3.707268387563942613904954160001499050953872378589`20.*^-10}, 
  {1.4515900108645770583975602529041394912386829254656`20.*^-9, 
   -6.111957940482429719568674749067148371940710809601`20.*^-10}, 
  {2.39307735615507380293788713389`20.*^-9, 
   -1.0076115183810837065001630037412085267066871873536`20.*^-9}, 
  {3.94500125449438297542600882214`20.*^-9, 
   -1.6610531597871086212320037145857653402094675165184`20.*^-9}, 
  {6.50280455883225492670230107361`20.*^-9, 
   -2.73802297213989681124307413626`20.*^-9}, 
  {1.071750082830337697519599240874`20.*^-8, 
   -4.51263192770668504218778627737`20.*^-9}, 
  {1.765982091258263314924626867455`20.*^-8, 
   -7.43571406845584553652474470507`20.*^-9}, 
  {2.908802974717494092434949896264`20.*^-8, 
   -1.224759147249471196814715745796`20.*^-8}, 
  {4.788188374962222805521201785263`20.*^-8, 
   -2.016079315773567497061558646426`20.*^-8}, 
  {7.873769482531737898691980714629`20.*^-8, 
   -3.315271361065994904712412932476`20.*^-8}, 
  {1.292598868648481563543188698463`20.*^-7, 
   -5.442521552204132899129215572475`20.*^-8}, 
  {2.116174537423572184974360193045`20.*^-7, 
   -8.910208578625567094628885023348`20.*^-8}, 
  {3.4490590763922906677662597183492`20.*^-7, 
   -1.4522354005862276495857935656208`20.*^-7}, 
  {5.5812311296946693818819918647808`20.*^-7, 
   -2.3499920546082818450029439430654`20.*^-7}, 
  {8.9292185809569891252351540296816`20.*^-7, 
   -3.7596709814555743685200648546028`20.*^-7}, 
  {1.40358666445146921746288047443394`20.*^-6, 
   -5.9098385871640809156331809449851`20.*^-7}, 
  {2.14897754012815863282525499767489`20.*^-6, 
   -9.0483264847501416118958105165259`20.*^-7}, 
  {3.16990306870438050705907190344212`20.*^-6, 
   -1.33469602892816021349855659092299`20.*^-6}, 
  {4.45263945642192324886156220995767`20.*^-6, 
   -1.87479556059870452583644724629797`20.*^-6}, 
  {5.90027487975395317355855069903786`20.*^-6, 
   -2.48432626515955923097202134696331`20.*^-6}, 
  {7.34864048357567670482883268195618`20.*^-6, 
   -3.09416441413712703361214007661314`20.*^-6}, 
  {8.63326101725973759483963919692713`20.*^-6, 
   -3.63505727042515267151142703028512`20.*^-6}, 
  {9.6565153780646041425156260553894`20.*^-6, 
   -4.06590121181667542842763202332183`20.*^-6}, 
  {0.00001040407193876415748416215987418281`20., 
   -4.3806618689533294670156462628138`20.*^-6}, 
  {0.00001091644766172813229077894241302993`20., 
   -4.5963990154644767540121862791705`20.*^-6}, 
  {0.00001125246854294413177045029865106068`20., 
   -4.73788149176595021913696785307819`20.*^-6}, 
  {0.00001146650557674530299956947273423606`20., 
   -4.82800234810328547350293588809938`20.*^-6}, 
  {0.00001160032294986714673623632997322351`20., 
   -4.88434650520721967841529683083093`20.*^-6}, 
  {0.00001168301364784054262427319370844901`20., 
   -4.91916364119601794706239735092588`20.*^-6}, 
  {0.00001173374258763512586963943222598606`20., 
   -4.94052319479373720826923462146782`20.*^-6}, 
  {0.00001176472556101662476084102328834515`20., 
   -4.95356865727015779403832559509271`20.*^-6}, 
  {0.0000117835971999672662954211987123052`20., 
   -4.96151461051253317701945208939165`20.*^-6}, 
  {0.00001179507283139976104526593214490073`20., 
   -4.96634645532621517695407669258977`20.*^-6}, 
  {0.00001180204400479111017612653986655446`20., 
   -4.96928168622783586363222731223344`20.*^-6}, 
  {0.00001180627623469697093352220822472075`20., 
   -4.97106367776714565621987714725086`20.*^-6}, 
  {0.00001180884468493662323290326040973858`20., 
   -4.97214513049963083490663596199518`20.*^-6}, 
  {0.00001181040307103691890199562854224803`20., 
   -4.97280129306817637978763307042024`20.*^-6}, 
  {0.00001181134847956568174477779601719956`20., 
   -4.97319935981712915569591411250507`20.*^-6}, 
  {0.00001181192197226472735143674131948879`20., 
   -4.97344083042725362165757529241634`20.*^-6}, 
  {0.00001181226984019110163056227685611249`20., 
   -4.97358730113309542339464288678422`20.*^-6}}, 
 {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, 
  {0, 0}, {0, 0}}, {{-0.00118122919881159807307681764754776184`20., 
   0.00049735966265751497813760743054642604`20.}, 
  {-0.00118119085567246955350806015343581821`20., 
   0.00049734351817788191726655164355192346`20.}, 
  {-0.00118113473776315068477350880011126729`20., 
   0.00049731988958448449885200370531000727`20.}, 
  {-0.00118104040523977107708695396240932221`20., 
   0.00049728017062727203245766482627760933`20.}, 
  {-0.00118088459289222715058489211236165352`20., 
   0.00049721456542830616866732299467859096`20.}, 
  {-0.0011806276207980137016567300926631058`20., 
   0.00049710636665179524280283372322657087`20.}, 
  {-0.00118020401195477740164653869278325399`20., 
   0.00049692800503359048490380576538242273`20.}, 
  {-0.00117950637154250029633716079011433859`20., 
   0.00049663426170210538793143612215340573`20.}, 
  {-0.00117835753151959215820587633079064135`20., 
   0.00049615053958719669819194792875395427`20.}, 
  {-0.00117646648911326614873970643477619139`20., 
   0.00049535431120558574683777113043208059`20.}, 
  {-0.00117335787515492955139506798782855813`20., 
   0.0004940454211178650742716075738225508`20.}, 
  {-0.0011682573300660040251723814887529401`20., 
   0.00049189782318568590533573957421176425`20.}, 
  {-0.0011599147387047025984853732062218334`20., 
   0.00048838515313882214673068345525129828`20.}, 
  {-0.00114634020443063470747013302213588543`20., 
   0.00048266955976026724525058232510984649`20.}, 
  {-0.00112444256269625592528085801694543113`20., 
   0.00047344950008263407380246653345070786`20.}, 
  {-0.00108962163244595562791733265734057276`20., 
   0.00045878805576671815912308743466971484`20.}, 
  {-0.00103555292631312404014467167384449336`20., 
   0.00043602228476342064848196702056610246`20.}, 
  {-0.00095482284112054504097851519424249187`20., 
   0.00040203066994549264883305902915473341`20.}, 
  {-0.00084163477900542497452410124786614158`20., 
   0.0003543725385285999892733057885752175`20.}, 
  {-0.00069740200131952793878493893462605096`20., 
   0.00029364294792401176369892165668465303`20.}, 
  {-0.00053622018867636821557488855143596046`20., 
   0.00022577692154794451182100570586777281`20.}, 
  {-0.00038200999121043551964169159841818938`20., 
   0.00016084631208860442932281751512344815`20.}, 
  {-0.00025534677541657883824557519552363695`20., 
   0.00010751443175434898452445271390468925`20.}, 
  {-0.00016335180846418751889299267642565465`20., 
   0.00006877970882702632374441796902132826`20.}, 
  {-0.0001018361525705756007420786182767931`20., 
   0.00004287838002971604241771731295864971`20.}, 
  {-0.00006262589635367724780379650269575411`20., 
   0.00002636879846470620960159852745084382`20.}, 
  {-0.00003825144018178644786340200078066932`20., 
   0.00001610586955022587278459031611817656`20.}, 
  {-0.00002328548707878451432276794543550369`20., 
   9.80441561211979550432334544652787`20.*^-6}, 
  {-0.00001415120918846022852217931489399584`20., 
   5.95840386882535937775971153431403`20.*^-6}, 
  {-8.59258415647170340805063802010282`20.*^-6, 
   3.61793017114598038233711074530645`20.*^-6}, 
  {-5.21495249160923323662965071903101`20.*^-6, 
   2.19576947015125609963353714485517`20.*^-6}, 
  {-3.16419497391452413020760432153319`20.*^-6, 
   1.33229262059558910745583339854029`20.*^-6}, 
  {-1.91960067800955686669138328692969`20.*^-6, 
   8.0825291705665552281742454186514`20.*^-7}, 
  {-1.16444877884847646558318372344436`20.*^-6, 
   4.90294222673042722350814199345`20.*^-7}, 
  {-7.0632935616890843951688949604676`20.*^-7, 
   2.9740183417638250084921662991441`20.*^-7}, 
  {-4.2843070716720027725622273737824`20.*^-7, 
   1.8039187670197906410788325784346`20.*^-7}, 
  {-2.5986380174433576786359151524003`20.*^-7, 
   1.0941633757656242857414379589054`20.*^-7}, 
  {-1.5761809550009397615626229625571`20.*^-7, 
   6.636551389477641101316307210766`20.*^-8}, 
  {-9.560121141574042580287859411542`20.*^-8, 
   4.025314164873281086436993436436`20.*^-8}, 
  {-5.798543489630861320891929906647`20.*^-8, 
   2.441491995634046871954496802797`20.*^-8}, 
  {-3.517007979267290779229522757481`20.*^-8, 
   1.480845464954648749149272739992`20.*^-8}, 
  {-0.00104966836086446505041442009011736726`20., 
   0.00044196562562714317912186109057573359`20.}, 
  {-0.00104963434888972973127504267039942105`20., 
   0.00044195130479567567632633375595765096`20.}, 
  {-0.00104958446041932205228734443374220807`20., 
   0.00044193029912392507464730291947040341`20.}, 
  {-0.00104950063132373909067217429434144133`20., 
   0.00044189500266262698554617865024902794`20.}, 
  {-0.00104936217388840599243622417826178688`20., 
   0.00044183670479511831260472596979443657`20.}, 
  {-0.00104913382880745895986537067271587031`20., 
   0.00044174055949787745678541923061720854`20.}, 
  {-0.0010487574180890429934627368091318117`20., 
   0.00044158207077433389198431023542392071`20.}, 
  {-0.00104813751865040219459987077029121896`20., 
   0.00044132106048437987141047190328051324`20.}, 
  {-0.00104711673933375965012901175549968247`20., 
   0.0004408912586668461684753733707367084`20.}, 
  {-0.00104543661172129698735973265386999793`20., 
   0.00044018383651423031046725585426105175`20.}, 
  {-0.00104267502486601295584336620232965402`20., 
   0.00043902106310147913930246997992827538`20.}, 
  {-0.00103814471397461216565458039861438001`20., 
   0.00043711356377878406974929700994289684`20.}, 
  {-0.00103073704216675343954993751355324739`20., 
   0.00043399454407021197454734211096978839`20.}, 
  {-0.00101868957166158943386481986801020549`20., 
   0.00042892192491014291952202941810956021`20.}, 
  {-0.00099927010652489047587412245307060614`20., 
   0.00042074530801048020036805155918762364`20.}, 
  {-0.00096842590453484445833802500555947622`20., 
   0.00040775827559361871930022105497241105`20.}, 
  {-0.00092061324742269384817445864483411543`20., 
   0.00038762663049376583081029837677225912`20.}, 
  {-0.0008493839729205989562582667508804036`20., 
   0.00035763535701919956052979652668648572`20.}, 
  {-0.00074976311591748974554177856298116738`20., 
   0.00031568973301789041917548571072891258`20.}, 
  {-0.00062303952206594382410838738103669076`20., 
   0.00026233243034355529436142626569965928`20.}, 
  {-0.00048134002962082652546340987726521552`20., 
   0.0002026694861561374844056462641116697`20.}, 
  {-0.00034517865965421244143849150662319719`20., 
   0.00014533838301229997534252273963081988`20.}, 
  {-0.00023243487334518363408454595002078661`20., 
   0.00009786731509270889856191408421927855`20.}, 
  {-0.00014972012704807738879350244428015751`20., 
   0.0000630400534939273215972641870653295`20.}, 
  {-0.00009385845180802121661996861436713108`20., 
   0.00003951934812969314383998678499668677`20.}, 
  {-0.00005795501684678187045260521026289753`20., 
   0.0000244021123565397349274127201106937`20.}, 
  {-0.00003549689981634274196294761491218808`20., 
   0.00001494606308056536503703057469986867`20.}, 
  {-0.00002164787424962376744710756156896599`20., 
   9.11489442089421787246634171324883`20.*^-6}, 
  {-0.00001317113826168689481064473734924505`20., 
   5.54574242597342939395567888389265`20.*^-6}, 
  {-8.0032305227110650627400012855179`20.*^-6, 
   3.36978127272044844746947422548121`20.*^-6}, 
  {-4.85941794438217499597995053485141`20.*^-6, 
   2.04607071342407368251787390941113`20.*^-6}, 
  {-2.94927338034356152721021336669816`20.*^-6, 
   1.24179931803939432724640562808345`20.*^-6}, 
  {-1.78951215571529030121404757183383`20.*^-6, 
   7.5347880240643802156380950393001`20.*^-7}, 
  {-1.08564531977300518584075663458486`20.*^-6, 
   4.5711381885179165719610805666729`20.*^-7}, 
  {-6.5856928163537362479039390016191`20.*^-7, 
   2.7729232910963099991174480006818`20.*^-7}, 
  {-3.9947626768454291862230573423402`20.*^-7, 
   1.6820053376191280784097083546696`20.*^-7}, 
  {-2.423070234788173722063895398808`20.*^-7, 
   1.0202400988581784092900612205507`20.*^-7}, 
  {-1.4697120369049322802445841143949`20.*^-7, 
   6.188261208020767495766669955347`20.*^-8}, 
  {-8.914421958610452359274289065435`20.*^-8, 
   3.753440824678085203904963817026`20.*^-8}, 
  {-5.406931958810005790420219672349`20.*^-8, 
   2.276602930025265595966408283094`20.*^-8}, 
  {-3.279492711841499252875975992896`20.*^-8, 
   1.380839036564841790684621470693`20.*^-8}, 
  {-0.00093276027490378151869871370909160362`20., 
   0.000392741168380539586820511035406991`20.}, 
  {-0.00093273009895140869861916365897427702`20., 
   0.00039272846271638260994491101430495874`20.}, 
  {-0.0009326857504877904072109551056668075`20., 
   0.00039270978967906964514145478133339263`20.}, 
  {-0.00093261125564609773265616219402756746`20., 
   0.0003926784234299358874341735553800284`20.}, 
  {-0.00093248822005244350166494320249474137`20., 
   0.00039262661896944989543787082210304899`20.}, 
  {-0.00093228531250811479924949859330453498`20., 
   0.0003925411842139430733682099340229621`20.}, 
  {-0.0009319508400089324332269830757838793`20., 
   0.00039240035368797155083241392664584392`20.}, 
  {-0.00093140001635206701872283463456835343`20., 
   0.00039216842793771242893593037244983303`20.}, 
  {-0.000930493017156482078892876312382758`20., 
   0.00039178653353957140163910581574010865`20.}, 
  {-0.00092900026404049494959213847581728533`20., 
   0.00039115800591178734719668988455464646`20.}, 
  {-0.00092654692060162247044593871005469526`20., 
   0.00039012501920068314545092156212829274`20.}, 
  {-0.000922522974607415426274824250344033`20., 
   0.00038843072615049070579992600014485601`20.}, 
  {-0.00091594513281799200689065721948258909`20., 
   0.00038566110855494400290132935557161648`20.}, 
  {-0.00090525209316746797190845493718174482`20., 
   0.00038115877607051283027724418407652413`20.}, 
  {-0.0008880281167716290269978334710750004`20., 
   0.00037390657548279116926224567203157911`20.}, 
  {-0.00086070073513732321204209432890986944`20., 
   0.00036240030953150451033351340164626083`20.}, 
  {-0.00081840606479290381234758798301391131`20., 
   0.00034459202728122265783056336126901529`20.}, 
  {-0.00075552689527570430154162568066387814`20., 
   0.00031811658748450707433331607606900133`20.}, 
  {-0.00066778145944471740504079192969443852`20., 
   0.00028117114081882838106980712829239517`20.}, 
  {-0.00055633592828790352691149129278019471`20., 
   0.00023424670664753832712062791274955566`20.}, 
  {-0.00043164515802322860675434929942045163`20., 
   0.00018174532969399099231762075765071648`20.}, 
  {-0.00031135100759485639764475539432123149`20., 
   0.00013109516109257111479779174497736063`20.}, 
  {-0.00021102014017046404824670327374954516`20., 
   0.00008885058533493223084071716789454533`20.}, 
  {-0.00013674696850744017245447264108628007`20., 
   0.00005757767095050112524398848045738109`20.}, 
  {-0.00008614298075479267584258726139262544`20., 
   0.00003627072873886007403898411006005281`20.}, 
  {-0.0000533796654763993609485614630094861`20., 
   0.00002247564862164183618886798442504676`20.}, 
  {-0.00003277357295529642558593436540246906`20., 
   0.00001379939913907217919407762753788172`20.}, 
  {-0.00002001854908989886795210742843500723`20., 
   8.42886277469426019036102249895041`20.*^-6}, 
  {-0.00001219198864374784020513782218635613`20., 
   5.1334689026306695600580303942552`20.*^-6}, 
  {-7.41288195365181115762738258338821`20.*^-6, 
   3.12121345416918364531679266668978`20.*^-6}, 
  {-4.50269850624757299364411023616462`20.*^-6, 
   1.89587305526213599732383588891141`20.*^-6}, 
  {-2.73341700031726602878166594432616`20.*^-6, 
   1.1509124211862172752764909239268`20.*^-6}, 
  {-1.65877665556976661098879458249993`20.*^-6, 
   6.9843227602937541515317666631575`20.*^-7}, 
  {-1.00641990664542022042260223104287`20.*^-6, 
   4.2375575016649272438846409728122`20.*^-7}, 
  {-6.1054238618748117205791368790668`20.*^-7, 
   2.5707047839472891455070050017124`20.*^-7}, 
  {-3.7035598032136699879574485899823`20.*^-7, 
   1.559393601353124205455767827361`20.*^-7}, 
  {-2.2464817591477723891030333786965`20.*^-7, 
   9.458870564832725848854877383985`20.*^-8}, 
  {-1.362618599123409162074572693634`20.*^-7, 
   5.73734146999330173505083239425`20.*^-8}, 
  {-8.264914860454204207736874554774`20.*^-8, 
   3.479964151770191245362894549377`20.*^-8}, 
  {-5.013003447355792723688668780307`20.*^-8, 
   2.110738293623491673132071065393`20.*^-8}, 
  {-3.04056941550163524537656891763`20.*^-8, 
   1.280239753895425366474344807423`20.*^-8}, 
  {-0.00082887297166390018426465668947892518`20., 
   0.00034899914596374744600617123767533691`20.}, 
  {-0.00082884619442043174154551835538166723`20., 
   0.00034898787133491862801916562331859673`20.}, 
  {-0.00082880677239365804398589157406741512`20., 
   0.00034897127258680338694142803118628004`20.}, 
  {-0.00082874057270344912512253860442551332`20., 
   0.00034894339903303121057791099133705825`20.}, 
  {-0.00082863124118743663983565573613261214`20., 
   0.00034889736471049963782553925731899459`20.}, 
  {-0.00082845093710728380303026825072273977`20., 
   0.00034882144720306686443379715819904831`20.}, 
  {-0.00082815372924930895033996063392302303`20., 
   0.00034869630705234061066945710902022023`20.}, 
  {-0.00082766428224000637811055890043326252`20., 
   0.00034849022410105531709918269491926843`20.}, 
  {-0.00082685837560317218351046988665534317`20., 
   0.0003481508949908093404254610049075129`20.}, 
  {-0.00082553208563646373621445376825908165`20., 
   0.0003475924571100899941955594813722449`20.}, 
  {-0.0008233525407148664339349229931894871`20., 
   0.00034667475398520691955154652344820508`20.}, 
  {-0.00081977825583062241340175920617602`20., 
   0.00034516979192868312143231966575832421`20.}, 
  {-0.00081393699937896896286638431061382185`20., 
   0.0003427103155279869317332144465742408`20.}, 
  {-0.00080444536201691191250386809339655136`20., 
   0.00033871383663869975263320761827223216`20.}, 
  {-0.00078916667495828468130182805592635239`20., 
   0.00033228070524559355002182233933741153`20.}, 
  {-0.00076495005233853392950502593264295907`20., 
   0.00032208423256359323347580039269177223`20.}, 
  {-0.00072752412967896570507187149450935043`20., 
   0.00030632594933851187581973536610920019`20.}, 
  {-0.000671988110398075807791984756736002`20., 
   0.0002829423622728740243334672659941061`20.}, 
  {-0.00059464693952925480316769785625695557`20., 
   0.00025037765874915991712324120263450761`20.}, 
  {-0.00049654958275667797931776708445313035`20., 
   0.00020907350852912757023905982503289698`20.}, 
  {-0.00038672823366597648981432513384473329`20., 
   0.0001628329404909374693955053195135719`20.}, 
  {-0.00028039531341309657933839235430123821`20., 
   0.00011806118459498803340563888602157399`20.}, 
  {-0.00019112835207329724194455814120406859`20., 
   0.00008047509560980936502928763840171308`20.}, 
  {-0.00012451293324931889037171128052763578`20., 
   0.00005242649821023953278808896022216244`20.}, 
  {-0.00007877054089145249447506296753320302`20., 
   0.00003316654353324315556844756527713812`20.}, 
  {-0.00004896265107226699390295184436261259`20., 
   0.00002061585308305978690650603973162633`20.}, 
  {-0.00003012511447259377236893684324838601`20., 
   0.00001268425872530264099744709189405725`20.}, 
  {-0.00001842614345472546672656476871429691`20., 
   7.75837619146335441118516577444081`20.*^-6}, 
  {-0.0000112319429148842339408137051649261`20., 
   4.72923912205651955402682322733732`20.*^-6}, 
  {-6.83287245367080832595765353403324`20.*^-6, 
   2.87699892786139297935059096169821`20.*^-6}, 
  {-4.15178224864110627517217667169488`20.*^-6, 
   1.74811884153309737901986386176625`20.*^-6}, 
  {-2.52090638624849862544595468523631`20.*^-6, 
   1.06143426789410468439829670957318`20.*^-6}, 
  {-1.53000600013921968715553006114186`20.*^-6, 
   6.4421305269019776301285476258605`20.*^-7}, 
  {-9.283624184501883631779448434521`20.*^-7, 
   3.9088943934744773186439782882194`20.*^-7}, 
  {-5.6321509048540273972891029179834`20.*^-7, 
   2.3714319599385378514901485970458`20.*^-7}, 
  {-3.416567858261719155550167459378`20.*^-7, 
   1.4385548876891449076000705092119`20.*^-7}, 
  {-2.0724354259400962206007584224513`20.*^-7, 
   8.726043898695141981476877568217`20.*^-8}, 
  {-1.2570626629655958986994274402735`20.*^-7, 
   5.292895423013035362944957643257`20.*^-8}, 
  {-7.624717041471111175268329526435`20.*^-8, 
   3.210407175356257336955086116394`20.*^-8}, 
  {-4.6247153605041852969073826532`20.*^-8, 
   1.947248572843867493434687432927`20.*^-8}, 
  {-2.805065024642718129067344397943`20.*^-8, 
   1.181080010375881317502039746503`20.*^-8}, 
  {-0.00073655624473901710318940300977398528`20., 
   0.00031012894515327035923764337253641484`20.}, 
  {-0.00073653247971505180271727496371351717`20., 
   0.00031011893882739023272306314261621773`20.}, 
  {-0.00073649743816320166519939371220793262`20., 
   0.00031010418448976912218921840514018213`20.}, 
  {-0.00073643861013948304126452555550762548`20., 
   0.0003100794147955718068482212865295265`20.}, 
  {-0.00073634145626692952208980761367128483`20., 
   0.00031003850790186506193255057417738307`20.}, 
  {-0.00073618123737702723845786943359706314`20., 
   0.00030997104731664304777173449835665817`20.}, 
  {-0.00073591714154009122903484203345687512`20., 
   0.00030985984906951209643572296145552636`20.}, 
  {-0.00073548223040739641809658031552011217`20., 
   0.00030967672859258796551434960653478407`20.}, 
  {-0.00073476614411905776554737102775563288`20., 
   0.00030937521857644537496731411694974017`20.}, 
  {-0.0007335877413651484876855947691367782`20., 
   0.00030887904899585199481498727121548555`20.}, 
  {-0.0007316514036185883766452907277823524`20., 
   0.00030806374889203721121906978011888523`20.}, 
  {-0.00072847643804559126941405260378045434`20., 
   0.00030672692128235421870065372790755973`20.}, 
  {-0.00072328903285605897941296566871845184`20., 
   0.00030454275067623535975282764998671656`20.}, 
  {-0.00071486314858538540574206363491714571`20., 
   0.00030099500993068859189139521470195609`20.}, 
  {-0.0007013083060250520909526418212907839`20., 
   0.00029528770780002193303269129317506689`20.}, 
  {-0.00067984390926333009609016700848706966`20., 
   0.00028625006705824425098533347725771354`20.}, 
  {-0.00064671554553843705819811108349834774`20., 
   0.00027230128233197349818867835094667274`20.}, 
  {-0.00059764117497806130902544410075880954`20., 
   0.00025163838946444686695808172663528824`20.}, 
  {-0.00052942393149790186179394321189345889`20., 
   0.00022291533957806394180797608921829847`20.}, 
  {-0.00044300318318666841815875357293232414`20., 
   0.00018652765607859722869842255702413649`20.}, 
  {-0.00034619805025074377909285769877470705`20., 
   0.00014576760010557632803909797843145559`20.}, 
  {-0.00025215935191165640641052146222090675`20., 
   0.00010617235869964480269916693146143441`20.}, 
  {-0.00017274966264500464517991636543817969`20., 
   0.00007273670006105458744417531176344408`20.}, 
  {-0.00011306429673458973338509427139210811`20., 
   0.00004760601967772199300425021953351922`20.}, 
  {-0.00007179540921739592579802162587502513`20., 
   0.0000302296459862719687570617372105369`20.}, 
  {-0.00004474839760427825196740999924085911`20., 
   0.00001884143057022242188101473652246701`20.}, 
  {-0.00002758315032031150336077190361495155`20., 
   0.00001161395802960484352032501204840066`20.}, 
  {-0.00001689166529756664218709857360045699`20., 
   7.11228012529121776298887309492928`20.*^-6}, 
  {-0.00001030443813899432175670056510547579`20., 
   4.33871079536603021334760636020033`20.*^-6}, 
  {-6.2716129691116100159969191715141`20.*^-6, 
   2.64067914488909895410396596695333`20.*^-6}, 
  {-3.81186783967281820871742278108387`20.*^-6, 
   1.60499698512539714051259906571954`20.*^-6}, 
  {-2.31493069842247136521386591235221`20.*^-6, 
   9.7470766249367215377425933151673`20.*^-7}, 
  {-1.40514781808261660548317955518046`20.*^-6, 
   5.916411865611017286244966548128`20.*^-7}, 
  {-8.526590593895004138590275964393`20.*^-7, 
   3.5901434079557912162485372481654`20.*^-7}, 
  {-5.1730867209319617258858350197046`20.*^-7, 
   2.1781417772345102003729831661913`20.*^-7}, 
  {-3.1381682705685982573001137987926`20.*^-7, 
   1.3213340086604624241263637047547`20.*^-7}, 
  {-1.9035911570897582143297344053921`20.*^-7, 
   8.015120661430560902440986970072`20.*^-8}, 
  {-1.1546584546842760392646745995062`20.*^-7, 
   4.861719809196951744272314103185`20.*^-8}, 
  {-7.00362259798837762680717104842`20.*^-8, 
   2.948893725468790579708282546704`20.*^-8}, 
  {-4.248009339182943886343942186835`20.*^-8, 
   1.788635511234923741618501973404`20.*^-8}, 
  {-2.576583775954404520227582590901`20.*^-8, 
   1.084877379349222955885297933011`20.*^-8}, 
  {-0.00065452140645561821858859764464163496`20., 
   0.00027558796061289188151098848195437261`20.}, 
  {-0.00065450031187995653973487043352332333`20., 
   0.00027557907868629749041468228779929403`20.}, 
  {-0.00065446916507312055371967659971991566`20., 
   0.00027556596424131391735565330514522764`20.}, 
  {-0.00065441688799673450659707753031289883`20., 
   0.0002755439528407303185671905390791153`20.}, 
  {-0.00065433055535535661863625976587885623`20., 
   0.00027550760225488699732053042773846576`20.}, 
  {-0.0006541881839873544630495715709832774`20., 
   0.00027544765641572819496824066146664312`20.}, 
  {-0.00065395351042614073726186353559971526`20., 
   0.00027534884649521715253131096235777483`20.}, 
  {-0.00065356705706165848311659068484329294`20., 
   0.0002751861292891193613122487094077023`20.}, 
  {-0.000652930776374234544821523284589233`20., 
   0.0002749182216312566504511676987744139`20.}, 
  {-0.00065188375945553991099096338395621991`20., 
   0.0002744773724023325941014582669289347`20.}, 
  {-0.00065016345989900909031183890553381358`20., 
   0.0002737530357469511959207742760142373`20.}, 
  {-0.00064734311978480379091062394850478187`20., 
   0.00027256552411991738564657850463359238`20.}, 
  {-0.00064273615681141284329401354514650344`20., 
   0.00027062575023638435507116359795642251`20.}, 
  {-0.00063525577922227359087890438732783828`20., 
   0.00026747611756727309089638079466435296`20.}, 
  {-0.00062322877619461386328936980882437205`20., 
   0.00026241211629246899506920834055763035`20.}, 
  {-0.0006042000013857610232149458212272604`20., 
   0.00025440000058347832556418771420095174`20.}, 
  {-0.00057486655107777972661744934295906349`20., 
   0.00024204907413801251647050498650907937`20.}, 
  {-0.00053148176121511270921996506155117757`20., 
   0.00022378179419583693019788002591628529`20.}, 
  {-0.00047127314687688285081902625141651032`20., 
   0.00019843079868500330560801105322800434`20.}, 
  {-0.00039507914224843142987931526806092431`20., 
   0.00016634911252565533889655379707828391`20.}, 
  {-0.00030968221509485008502878649868555481`20., 
   0.00013039251161888424632791010470970729`20.}, 
  {-0.00022647815989230816428235754840816735`20., 
   0.00009535922521781396390836107301396519`20.}, 
  {-0.00015584748751097372259388102169143276`20., 
   0.00006561999474146262003952885123849801`20.}, 
  {-0.00010242039862076730004368221504559532`20., 
   0.00004312437836663886317628724844025066`20.}, 
  {-0.00006525059330602482320859081074107442`20., 
   0.00002747393402358939924572244662782082`20.}, 
  {-0.00004076640077032251025900996214277144`20., 
   0.00001716480032434632010905682616537745`20.}, 
  {-0.00002516946474821600223047808434493697`20., 
   0.00001059766936766989567599077235576294`20.}, 
  {-0.00001542985596048697156145890221652356`20., 
   6.49678145704714592061427461748362`20.*^-6}, 
  {-9.41899966276188487502453401513177`20.*^-6, 
   3.9658945948471094210629616905818`20.*^-6}, 
  {-5.73510081911404758999780556818075`20.*^-6, 
   2.41477929225854635368328655502346`20.*^-6}, 
  {-3.48667485056822148394577652903728`20.*^-6, 
   1.46807362129188273008243222275255`20.*^-6}, 
  {-2.11777639155472278846861732163259`20.*^-6, 
   8.9169532275988327935520729331898`20.*^-7}, 
  {-1.28560016128488057150615180522854`20.*^-6, 
   5.41305331067318135371011286412`20.*^-7}, 
  {-7.8016194080905623571279751928794`20.*^-7, 
   3.2848923823539209924749369233176`20.*^-7}, 
  {-4.7334149215768371302441768332903`20.*^-7, 
   1.9930168090849840548396534034906`20.*^-7}, 
  {-2.871510692315230625795637657874`20.*^-7, 
   1.2090571336064128950718474348944`20.*^-7}, 
  {-1.7418613868268552983044508418348`20.*^-7, 
   7.33415320769202230865031933404`20.*^-8}, 
  {-1.0565666874246615607254457282893`20.*^-7, 
   4.448701841788048676738718855953`20.*^-8}, 
  {-6.408674419266034782926241120304`20.*^-8, 
   2.698389229164646224389996261179`20.*^-8}, 
  {-3.887158144880913785609052762888`20.*^-8, 
   1.63669816626564790973012747911`20.*^-8}, 
  {-2.357717610415982446340130631527`20.*^-8, 
   9.92723204385676819511633950117`20.*^-9}, 
  {-0.00058162329847414482957449220570097329`20., 
   0.00024489402041016624403136513924251507`20.}, 
  {-0.00058160457196160578529241171392205365`20., 
   0.00024488613556278138328101545849349629`20.}, 
  {-0.00058157688781489029836737724004721321`20., 
   0.00024487447907995380983889568001987924`20.}, 
  {-0.00058153043230662902472510694770465904`20., 
   0.00024485491886594906304215029377038276`20.}, 
  {-0.00058145371557000220184223843175498485`20., 
   0.00024482261708210619024936355021262521`20.}, 
  {-0.00058132720338975312851668506539841893`20., 
   0.00024476934879568552779649897490459744`20.}, 
  {-0.00058111867362598274296450748420418254`20., 
   0.00024468154678988747072189788808597159`20.}, 
  {-0.00058077527754494119830718170910519314`20., 
   0.00024453695896629103086618177225481817`20.}, 
  {-0.00058020990487342308111210534320985667`20., 
   0.00024429890731512550783667593398309754`20.}, 
  {-0.00057927961519669106050410907005009139`20., 
   0.00024390720639860676231751960844214375`20.}, 
  {-0.00057775122409432060320043015060795813`20., 
   0.00024326367330287183292649690551914027`20.}, 
  {-0.00057524582921292212463736890925142685`20., 
   0.00024220877019491457879468164600060079`20.}, 
  {-0.00057115417150974616953830039547856392`20., 
   0.00024048596695147207138454753493834271`20.}, 
  {-0.00056451270249891913182689573226517647`20., 
   0.00023768955894691331866395609779586379`20.}, 
  {-0.00055384003496324660751755514473190603`20., 
   0.00023319580419505120316528637672922361`20.}, 
  {-0.00053696725473678995370006651911514037`20., 
   0.00022609147567864840155792274489058541`20.}, 
  {-0.00051098624429308977525788414565363766`20., 
   0.00021515210286024832642437227185416324`20.}, 
  {-0.00047261440874038276440156556285129877`20., 
   0.00019899554052226642711644865804265211`20.}, 
  {-0.00041944191139845323321303988405832708`20., 
   0.00017660712058882241398443784591929562`20.}, 
  {-0.00035221525377316170071849718901091262`20., 
   0.0001483011594834365055656830269519632`20.}, 
  {-0.00027682899366985660007009137581492319`20., 
   0.0001165595762820448842400384740273361`20.}, 
  {-0.0002031802507300297351847071518938455`20., 
   0.00008554957925474936218303459027109282`20.}, 
  {-0.00014036584166538814074880313559160665`20., 
   0.00005910140701700553294686447814383438`20.}, 
  {-0.00009257987648906356834463848363037662`20., 
   0.00003898100062697413403984778258121122`20.}, 
  {-0.00005915233646667317439584467509649162`20., 
   0.00002490624693333607342982933688273332`20.}, 
  {-0.00003703422549591088268968380791654437`20., 
   0.00001559335810354142429039318228065025`20.}, 
  {-0.0000228979117217277189752726250623214`20., 
   9.64122598809588167379900002624059`20.*^-6}, 
  {-0.00001405038225113743759688378115072613`20., 
   5.91595042153155267237211837925311`20.*^-6}, 
  {-8.5819757321388766097128863977714`20.*^-6, 
   3.61346346616373751987911006221952`20.*^-6}, 
  {-5.22736940715413149138254576575451`20.*^-6, 
   2.20099764511752904900317716452821`20.*^-6}, 
  {-3.17871801559124354364715267833756`20.*^-6, 
   1.33840758551210254469353796982633`20.*^-6}, 
  {-1.93099410557830740358007232985061`20.*^-6, 
   8.1305014971718206466529361256867`20.*^-7}, 
  {-1.17231292774209175402246369614393`20.*^-6, 
   4.93605443259828106956826819429`20.*^-7}, 
  {-7.1145066996887772099628850087713`20.*^-7, 
   2.99558176829001145682647789843`20.*^-7}, 
  {-4.3166637754623842294379455073873`20.*^-7, 
   1.8175426422999512545001875820577`20.*^-7}, 
  {-2.6187398313139717959652727356855`20.*^-7, 
   1.1026272973953565456695885202886`20.*^-7}, 
  {-1.5885486782445189890025734813824`20.*^-7, 
   6.68862601366113258527399360582`20.*^-8}, 
  {-9.635780431123858404198016047938`20.*^-8, 
   4.057170707841624591241269914922`20.*^-8}, 
  {-5.844670579380869303195324381553`20.*^-8, 
   2.460913928160366022398031318548`20.*^-8}, 
  {-3.545072819739926564140464871338`20.*^-8, 
   1.492662239890495395427564156353`20.*^-8}, 
  {-2.150232481889449392265841763129`20.*^-8, 
   9.05361045006083954638249163423`20.*^-9}, 
  {-0.00051684430599346272952392820298616557`20., 
   0.00021761865515514220190481187494154342`20.}, 
  {-0.00051682767988050443821938865436863092`20., 
   0.00021761165468652818451342680183942355`20.}, 
  {-0.00051680307407503020554461704563419206`20., 
   0.00021760129434738113917668086131965982`20.}, 
  {-0.00051676179193787813270592341455270218`20., 
   0.00021758391239489605587617827981166407`20.}, 
  {-0.00051669362003764601968198054415295641`20., 
   0.00021755520843690358723451812385387641`20.}, 
  {-0.0005165812002586418081734635625032898`20., 
   0.00021750787379311234028356360526454308`20.}, 
  {-0.00051639590122719768474051194275098687`20., 
   0.00021742985314829376199600502852673131`20.}, 
  {-0.00051609076400648749508087738147107092`20., 
   0.000217301374318521050560369423777293`20.}, 
  {-0.00051558839426727723980798004359066942`20., 
   0.00021708985021780094307704422888028185`20.}, 
  {-0.00051476181010719346673550730114963685`20., 
   0.00021674181478197619652021360048405762`20.}, 
  {-0.00051340389665282545001074608035485689`20., 
   0.000216170061748558084215050981202045`20.}, 
  {-0.00051117821707019156844039248651675713`20., 
   0.00021523293350323855513279683642810826`20.}, 
  {-0.00050754406510230536142211510708653356`20., 
   0.00021370276425360225744089057140485624`20.}, 
  {-0.00050164699864645353862297713956851737`20., 
   0.00021121978890376991099914826929200731`20.}, 
  {-0.00049217506049119427432249224364970459`20., 
   0.00020723160441734495760947041837882297`20.}, 
  {-0.00047721124946803269105058967726004824`20., 
   0.00020093105240759271202130091674107293`20.}, 
  {-0.0004541930198536204160255825350476168`20., 
   0.00019123916625415596464235054107268077`20.}, 
  {-0.00042024075630630426952814113814566337`20., 
   0.00017694347633949653453816468974554248`20.}, 
  {-0.00037325546594874275132394022203293026`20., 
   0.00015716019618894431634692219875070748`20.}, 
  {-0.00031390059503901006606517668475349787`20., 
   0.00013216867159537265939586386726463067`20.}, 
  {-0.00024730843422131310902944811144331446`20., 
   0.00010412986704055288801239920481823765`20.}, 
  {-0.00018209248936468577255273636585260474`20., 
   0.00007667052183776243054852057509583357`20.}, 
  {-0.00012623531286446528885724008040435991`20., 
   0.00005315171067977485846620634964394102`20.}, 
  {-0.0000835258528059885147714225492471592`20., 
   0.00003516878012883726937744107336722493`20.}, 
  {-0.00005350392532306621984469776845464268`20., 
   0.00002252796855708051361882011303353375`20.}, 
  {-0.00003356006706007873007008815132276615`20., 
   0.00001413055455161209687161606371484892`20.}, 
  {-0.00002077606000612674904376317984249135`20., 
   8.74781473942178907105818098631215`20.*^-6}, 
  {-0.00001275886724207067679866197472389265`20., 
   5.37215462824028496785767356795481`20.*^-6}, 
  {-7.79717460133107406682299668295428`20.*^-6, 
   3.28302088477097855445178807703338`20.*^-6}, 
  {-4.75087895710071100283871216371697`20.*^-6, 
   2.00037008720029936961629985840717`20.*^-6}, 
  {-2.8895457942729319379736663734386`20.*^-6, 
   1.21665086074649765809417531513203`20.*^-6}, 
  {-1.75554393411650231100648529256377`20.*^-6, 
   7.3917639331221149937115170213211`20.*^-7}, 
  {-1.06587618127954830563831803573714`20.*^-6, 
   4.4878997106507297079508127820512`20.*^-7}, 
  {-6.4688599568083643704931460863355`20.*^-7, 
   2.7237305081298376296813246679305`20.*^-7}, 
  {-3.9250318685760636617835736353176`20.*^-7, 
   1.652644997295184699698346793818`20.*^-7}, 
  {-2.3811930778033045716773035666243`20.*^-7, 
   1.0026076117066545564957067648945`20.*^-7}, 
  {-1.4444656282278998442561723133822`20.*^-7, 
   6.081960539906946712657567635292`20.*^-8}, 
  {-8.761859125236868078466397487532`20.*^-8, 
   3.689203842204997085670062100013`20.*^-8}, 
  {-5.314605579745828157788183839171`20.*^-8, 
   2.237728665156138171700287932283`20.*^-8}, 
  {-3.223570332684937350581786840444`20.*^-8, 
   1.357292771656815726560752353871`20.*^-8}, 
  {-1.955230699697497229110293935029`20.*^-8, 
   8.2325503145157778067801849896`20.*^-9}, 
  {-0.00045928015240193106103827122069379348`20., 
   0.00019338111680081307833190367187107094`20.}, 
  {-0.00045926538966016186619863095273966555`20., 
   0.00019337490090954183839942355904828022`20.}, 
  {-0.0004592435203986187403140959068064073`20., 
   0.00019336569279941841697435617128690833`20.}, 
  {-0.00045920683558789790222398381989907841`20., 
   0.00019335024656332543251536160837855935`20.}, 
  {-0.00045914625675969229117062874690261702`20., 
   0.00019332473968829149101921210395899664`20.}, 
  {-0.00045904635945317284658031060565477747`20., 
   0.00019328267766449383013907814974937997`20.}, 
  {-0.00045888170276121680833493835616166316`20., 
   0.00019321334853103865614102667627859501`20.}, 
  {-0.00045861056090066013946659729223612319`20., 
   0.00019309918353712005872277780725731502`20.}, 
  {-0.00045816417075273888640352539038599557`20., 
   0.00019291122979062689953832648016252446`20.}, 
  {-0.00045742972432630478989131947984979191`20., 
   0.00019260198919002306942792399151570185`20.}, 
  {-0.0004562232543803658953019525135695196`20., 
   0.00019209400184436458749555895308190299`20.}, 
  {-0.00045424601028548661716049842870792524`20., 
   0.00019126147801494173354126249629807378`20.}, 
  {-0.00045101807252926523866962849300074632`20., 
   0.00018990234632811167943984357600031425`20.}, 
  {-0.00044578161515483946768018143783201611`20., 
   0.00018769752217045872323376060540295415`20.}, 
  {-0.00043737439480532606572018402989460231`20., 
   0.00018415763991803202767165643363983256`20.}, 
  {-0.00042410127048123610644658394406482428`20., 
   0.00017856895599209941324066692381676811`20.}, 
  {-0.000403702520350058406039387065036253`20., 
   0.00016998000856844564464816297475210651`20.}, 
  {-0.00037364907233039935135023788144656079`20., 
   0.00015732592519174709530536331850381509`20.}, 
  {-0.00033210915684360279203508685894555423`20., 
   0.00013983543446046433348845762481918071`20.}, 
  {-0.00027967163654941529551390658472546035`20., 
   0.00011775647854712222969006593041072015`20.}, 
  {-0.00022081288798634331914048997022669844`20., 
   0.00009297384757319718700652209272703093`20.}, 
  {-0.00016304382856833855179559008522238512`20., 
   0.00006865003308140570601919582535679375`20.}, 
  {-0.00011337785231049564526885335769402134`20., 
   0.00004773804307810342958688562429221952`20.}, 
  {-0.0000752301921829452925121868473454814`20., 
   0.00003167587039281907053144709361915006`20.}, 
  {-0.00004829886370623610955741693165847968`20., 
   0.00002033636366578362507680712911935986`20.}, 
  {-0.00003034490859828115529457691788330483`20., 
   0.00001277680362032890749245343910875992`20.}, 
  {-0.0000188065886663376044933389882288253`20., 
   7.91856364898425452351115293845277`20.*^-6}, 
  {-0.00001155776859103574635934677775262166`20., 
   4.86642888043610373025127484320913`20.*^-6}, 
  {-7.06640892146893755304786309134311`20.*^-6, 
   2.97533007219744739075699498582868`20.*^-6}, 
  {-4.30685096448315859173235103274643`20.*^-6, 
   1.81341093241396151230835832957743`20.*^-6}, 
  {-2.61994478721173763343785999532632`20.*^-6, 
   1.10313464724704742460541473487425`20.*^-6}, 
  {-1.59191998130040209367969863055147`20.*^-6, 
   6.7028209738964298681250468654798`20.*^-7}, 
  {-9.66595909205095609607756717433`20.*^-7, 
   4.0698775124425078299273967049809`20.*^-7}, 
  {-5.8665583484743762070087625018468`20.*^-7, 
   2.4701298309365794555826368428828`20.*^-7}, 
  {-3.5596675530578273671068479983991`20.*^-7, 
   1.498807390761190470360778104589`20.*^-7}, 
  {-2.1595701030770979196139345627329`20.*^-7, 
   9.092926749798307029953408685194`20.*^-8}, 
  {-1.3100377725957009483102353880176`20.*^-7, 
   5.515948516192425045516780581125`20.*^-8}, 
  {-7.946488245228290388144650316811`20.*^-8, 
   3.34588978746454332132406329129`20.*^-8}, 
  {-4.820049053492237676434140550048`20.*^-8, 
   2.029494338312521126919638126338`20.*^-8}, 
  {-2.923603294340544746826768294825`20.*^-8, 
   1.230990860774966209190218229401`20.*^-8}, 
  {-1.773290264788774357188564428976`20.*^-8, 
   7.46648532542641834605711338516`20.*^-9}, 
  {-0.00040812727607367229304766313198740743`20., 
   0.0001718430636099672812832265818894347`20.}, 
  {-0.00040811416672460936642511078160479628`20., 
   0.00017183754388404604902109927646517739`20.}, 
  {-0.00040809473005496129612072726315779098`20., 
   0.00017182936002314159836662200554012253`20.}, 
  {-0.00040806213065151234575267251112205566`20., 
   0.00017181563395853151400112526784086555`20.}, 
  {-0.00040800829914614012007465534372442226`20., 
   0.00017179296806153268213669698683133568`20.}, 
  {-0.00040791952930294024747977530052335702`20., 
   0.00017175559128544852525464223179930821`20.}, 
  {-0.00040777321503215875219083033612067773`20., 
   0.00017169398527669842197508645731396957`20.}, 
  {-0.00040753228030179752636454188359043258`20., 
   0.00017159253907444106373243868782755055`20.}, 
  {-0.0004071356297447671669264846053585031`20., 
   0.00017142552831358617554799351804568551`20.}, 
  {-0.00040648304472201654486316367903397645`20., 
   0.00017115075567242801888975312801430589`20.}, 
  {-0.00040541111238368926980050639372625423`20., 
   0.00017069941574050074517916058683210704`20.}, 
  {-0.00040365453009385884733562661465146882`20., 
   0.00016995980214478267256236910090588162`20.}, 
  {-0.00040078728730069674864576369925814895`20., 
   0.00016875254202134599942979524179290483`20.}, 
  {-0.00039613713578701437660489930423092958`20., 
   0.00016679458348926921120206286493933877`20.}, 
  {-0.0003886741794034093440606374311657251`20., 
   0.00016365228606459340802553154996451582`20.}, 
  {-0.00037689880099518906310095196971690927`20., 
   0.00015869423199797434235829556619659339`20.}, 
  {-0.00035881692650808338901682090308476678`20., 
   0.00015108081116129826905971406445674391`20.}, 
  {-0.00033220492899710307282669287330444329`20., 
   0.00013987575957772760961123910454923927`20.}, 
  {-0.00029546140653770785591522827548897897`20., 
   0.00012440480275271909722746453704799114`20.}, 
  {-0.00024910854499913599011693542389729067`20., 
   0.00010488780842068883794397281006201713`20.}, 
  {-0.0001970570353542962330875056708981345`20., 
   0.00008297138330707209814210765090447769`20.}, 
  {-0.00014586809194234944499293754167681386`20., 
   0.0000614181439757260821022894912323427`20.}, 
  {-0.00010171055527055877775525359765852943`20., 
   0.00004282549695602474852852783059306502`20.}, 
  {-0.0000676569473027923855111970627848637`20., 
   0.00002848713570643889916260928959362681`20.}, 
  {-0.00004352348259601657171319613280148864`20., 
   0.00001832567688253329335292468749536364`20.}, 
  {-0.00002738431381373580866240485448560937`20., 
   0.00001153023739525718259469678083604604`20.}, 
  {-0.00001698845448605362380501408818166447`20., 
   7.15303346781205212842698449754294`20.*^-6}, 
  {-0.00001044711647780648956730425742996329`20., 
   4.3987858853922061336017926020898`20.*^-6}, 
  {-6.3899543519419132684948109294672`20.*^-6, 
   2.69050709555448979726097302293355`20.*^-6}, 
  {-3.89555041905195936548110397031218`20.*^-6, 
   1.64023175539029868020257009276302`20.*^-6}, 
  {-2.3701124062074456707664711668367`20.*^-6, 
   9.9794206577155607190167207024704`20.*^-7}, 
  {-1.44025564070210547700492175388102`20.*^-6, 
   6.0642342766404441137049337005517`20.*^-7}, 
  {-8.7455807918057727899383522692295`20.*^-7, 
   3.6823498070761148589214114817809`20.*^-7}, 
  {-5.3081419920070066110301416015399`20.*^-7, 
   2.2350071545292659414863754111747`20.*^-7}, 
  {-3.2209053230309426985730070134439`20.*^-7, 
   1.3561706623288179783465292688186`20.*^-7}, 
  {-1.9540763291762952662937715347038`20.*^-7, 
   8.227689807058085331763248567173`20.*^-8}, 
  {-1.1853906418375609454772503530517`20.*^-7, 
   4.991118491947625033588422539165`20.*^-8}, 
  {-7.190432616361003859534348822767`20.*^-8, 
   3.027550575309896361909199504322`20.*^-8}, 
  {-4.361466158150290389929319625669`20.*^-8, 
   1.836406803431701216812345105544`20.*^-8}, 
  {-2.645454303419966587832958444484`20.*^-8, 
   1.113875496176828036982298292415`20.*^-8}, 
  {-1.60458275355220025097291038025`20.*^-8, 
   6.7561379096934747409385700221`20.*^-9}, 
  {-0.00036267161309514214832553744138549516`20., 
   0.00015270383709269143087391050163599795`20.}, 
  {-0.00036265997106069999964126063812069204`20., 
   0.00015269893518345263142789921605081768`20.}, 
  {-0.00036264269670813856084600093917104714`20., 
   0.00015269166177184781509305302701938829`20.}, 
  {-0.00036261372778341820331838514752719165`20., 
   0.00015267946432986029613405690422197543`20.}, 
  {-0.00036256589205799752314004046846709654`20., 
   0.00015265932297178843079580651303877748`20.}, 
  {-0.00036248701009552732153611281277760781`20., 
   0.00015262610951390624064678434222215068`20.}, 
  {-0.00036235699464106793228595645627001054`20., 
   0.00015257136616466018201513956053474128`20.}, 
  {-0.00036214290108107606683658000081307897`20., 
   0.00015248122150782150182592842139498062`20.}, 
  {-0.00036179044603492408114152415863795673`20., 
   0.00015233281938312592890169438258440283`20.}, 
  {-0.00036121059321162811635635105645634212`20., 
   0.00015208867082594868057109518166582825`20.}, 
  {-0.00036025818246213356876983768133273109`20., 
   0.00015168765577352992369256323424536045`20.}, 
  {-0.00035869760035574915861447937739251697`20., 
   0.00015103056857084175099557026416527031`20.}, 
  {-0.00035615065306716993639129533336665767`20., 
   0.00014995816971249260479633487720701376`20.}, 
  {-0.00035202091187176620806051160779711471`20., 
   0.00014821933131442787707811015065141672`20.}, 
  {-0.00034539552325336890910767093589976923`20., 
   0.00014542969400141848804533513090516598`20.}, 
  {-0.00033494729626998031447887906451181454`20., 
   0.00014103044053472855346479118505760614`20.}, 
  {-0.00031891543311291730816803672194378298`20., 
   0.00013428018236333360343917335660790862`20.}, 
  {-0.00029534288631317853671447508138131274`20., 
   0.00012435489950028569966925266584476327`20.}, 
  {-0.00026282737509014487706935888256568057`20., 
   0.00011066415793269257981867742423818128`20.}, 
  {-0.00022183167398451560754642745734166276`20., 
   0.0000934028100987434137037589294070159`20.}, 
  {-0.00017577751964834882822122198930853057`20., 
   0.00007401158722035740135630399549832866`20.}, 
  {-0.00013040597087129420776346298512417218`20., 
   0.0000549077772089659822161949411049146`20.}, 
  {-0.00009114859122282875071473097677528382`20., 
   0.00003837835419908578977462356916854057`20.}, 
  {-0.00006076510795528466934761741259853833`20., 
   0.00002558530861275143972531259477833192`20.}, 
  {-0.00003915905716352232567778786483773404`20., 
   0.0000164880240688515055485422588790459`20.}, 
  {-0.00002466989652959626405263346613776903`20., 
   0.00001038732485456684802216145942642907`20.}, 
  {-0.00001531785539615723192460609189150917`20., 
   6.44962332469778186299203869116177`20.*^-6}, 
  {-9.42512517962702253966985182476611`20.*^-6, 
   3.9684737598429568588083586630594`20.*^-6}, 
  {-5.76693064314528985886403584257267`20.*^-6, 
   2.42818132342959573004801509160953`20.*^-6}, 
  {-3.51652069842161578241174258744566`20.*^-6, 
   1.48064029407225927680494424734553`20.*^-6}, 
  {-2.13980073053091849589140695228993`20.*^-6, 
   9.0096872864459726142796082201681`20.*^-7}, 
  {-1.30041135940179215364894697744026`20.*^-6, 
   5.4754162501128090679955662208013`20.*^-7}, 
  {-7.8968205893402397194418015656983`20.*^-7, 
   3.3249770902485219871333901329256`20.*^-7}, 
  {-4.7931366523965510686929281493821`20.*^-7, 
   2.0181628010090741341864960628979`20.*^-7}, 
  {-2.9084630095508122333278966454987`20.*^-7, 
   1.2246160040213946245591143770521`20.*^-7}, 
  {-1.7645426274350243642976666570836`20.*^-7, 
   7.429653168147471007569122766668`20.*^-8}, 
  {-1.0704223964500966925904147065894`20.*^-7, 
   4.507041669263565021433325080377`20.*^-8}, 
  {-6.493077283021390060422877033616`20.*^-8, 
   2.733927277061637920178053487837`20.*^-8}, 
  {-3.938484909791868704557978408979`20.*^-8, 
   1.658309435701839454550727751149`20.*^-8}, 
  {-2.388898110257063739587067052484`20.*^-8, 
   1.005851835897711048247186127363`20.*^-8}, 
  {-1.448971681290572141105864875519`20.*^-8, 
   6.10093339490767217307732579166`20.*^-9}, 
  {-0.00032227862933358070502032265595579725`20., 
   0.00013569626498256029685066217092875675`20.}, 
  {-0.00032226828966609999083098445990370191`20., 
   0.00013569191143835789087620398311734819`20.}, 
  {-0.00032225293731928689383559750913518804`20., 
   0.00013568544729233132372025158279376337`20.}, 
  {-0.00032222719459352468243857219994268954`20., 
   0.00013567460824990512944781987366007981`20.}, 
  {-0.00032218468681784951861084352233764592`20., 
   0.00013565671023909453415193411466848248`20.}, 
  {-0.00032211459125972551613680862344655623`20., 
   0.0001356271963198844278470773151353921`20.}, 
  {-0.00032199905875582177208759368414488732`20., 
   0.00013557855105508285140530260385047888`20.}, 
  {-0.00032180881558776304175460233339113829`20., 
   0.00013549844866853180705456940353311087`20.}, 
  {-0.00032149563023116060689009871745841904`20., 
   0.00013536658114996236079583103892986065`20.}, 
  {-0.00032098039933938547361423265516273391`20., 
   0.00013514964182710967310072953901588796`20.}, 
  {-0.00032013417240312795093551495342319108`20., 
   0.00013479333574868545302547998038871205`20.}, 
  {-0.00031874769120644537111949959481236714`20., 
   0.00013420955419218752468189456623678615`20.}, 
  {-0.00031648518120318324071842965724432692`20., 
   0.00013325691840134031188144406620813765`20.}, 
  {-0.00031281740389646084165388859608400352`20., 
   0.00013171259111429930174900572466694885`20.}, 
  {-0.00030693505418620576956233542866935123`20., 
   0.00012923581228892874507887807522920051`20.}, 
  {-0.00029766309356406004499558010845874427`20., 
   0.00012533182886907791368234951935105022`20.}, 
  {-0.00028344577603236822544469020850785308`20., 
   0.00011934558990836556860829061410856971`20.}, 
  {-0.00026255907074595688790313787169727982`20., 
   0.00011055118768250816332763699860938099`20.}, 
  {-0.00023377323770428051976276593609304641`20., 
   0.0000984308369281181135843224994075985`20.}, 
  {-0.00019749824182817070924037665447434461`20., 
   0.00008315715445396661441700069662077666`20.}, 
  {-0.00015673227932226173289691822356461655`20., 
   0.00006599253866200494016712346255352275`20.}, 
  {-0.00011650638314866948512108843268468265`20., 
   0.00004905531922049241478782670849881374`20.}, 
  {-0.00008160742752364915469659751322122948`20., 
   0.00003436102211522069671435684767209663`20.}, 
  {-0.00005451076011831118881662925861399014`20., 
   0.00002295189899718365844910705625852216`20.}, 
  {-0.00003518349990925300937968697237444074`20., 
   0.00001481410522494863552828925152608032`20.}, 
  {-0.00002219050897037922278549111500550102`20., 
   9.34337219805440959389099579178992`20.*^-6}, 
  {-0.0000137890148539697291764911250223604`20., 
   5.80590099114514912694363158836227`20.*^-6}, 
  {-8.48869311254112169484829714636026`20.*^-6, 
   3.57418657370152492414665143004644`20.*^-6}, 
  {-5.19561404134200025095582877801066`20.*^-6, 
   2.18762696477557905303403316968871`20.*^-6}, 
  {-3.1687764410749673026885285039681`20.*^-6, 
   1.33422165939998623271095937009183`20.*^-6}, 
  {-1.92843474515260593954646384755911`20.*^-6, 
   8.1197252427478144823009004107752`20.*^-7}, 
  {-1.17204681639722976018397802813727`20.*^-6, 
   4.9349339637778095165641180132096`20.*^-7}, 
  {-7.1176456547916199562992377597928`20.*^-7, 
   2.9969034335964715605470474778075`20.*^-7}, 
  {-4.3203209369346433166124635434295`20.*^-7, 
   1.8190824997619550806789320182861`20.*^-7}, 
  {-2.6216040739657889036122126977615`20.*^-7, 
   1.1038332943013848015209316622154`20.*^-7}, 
  {-1.5905238396285753424318686379281`20.*^-7, 
   6.696942482646633020765762686015`20.*^-8}, 
  {-9.648636144037905937724612660446`20.*^-8, 
   4.062583639594907763252468488608`20.*^-8}, 
  {-5.852790253459685521854812739171`20.*^-8, 
   2.464332738298814956570447469123`20.*^-8}, 
  {-3.550116241303321961139240613698`20.*^-8, 
   1.49478578581192503626915394261`20.*^-8}, 
  {-2.153335104519085831303619416478`20.*^-8, 
   9.06667412429088771075208175359`20.*^-9}, 
  {-1.306093472358763929342429524742`20.*^-8, 
   5.49934093624742707091549273576`20.*^-9}, 
  {-0.00028638446269940190698400285437206581`20., 
   0.0001205829316629060660985275176303435`20.}, 
  {-0.00028637527914290312937207216654477627`20., 
   0.00012057906490227500184087249117674789`20.}, 
  {-0.00028636163514601177849285366869765413`20., 
   0.00012057332006147864357593838682006488`20.}, 
  {-0.00028633875935145054000433754887920978`20., 
   0.00012056368814797917473866844163335148`20.}, 
  {-0.00028630098608315692273728530732487851`20., 
   0.00012054778361396080957359381361047517`20.}, 
  {-0.00028623869816935601416679914478183995`20., 
   0.00012052155712393937438602069253972209`20.}, 
  {-0.00028613603510163052505243672442986127`20., 
   0.00012047833056910758949576283133888896`20.}, 
  {-0.00028596698489235636356803516318802276`20., 
   0.00012040715153362373202864638450022012`20.}, 
  {-0.00028568869267144797957386558292411676`20., 
   0.00012028997586166230718899603491541759`20.}, 
  {-0.00028523087852677332582175913929352852`20., 
   0.00012009721201127297929337226917622255`20.}, 
  {-0.00028447898796457664545071728827533362`20., 
   0.00011978062651140069282135464769487731`20.}, 
  {-0.00028324716042359894175405314577639793`20., 
   0.00011926196228362060705433816664269386`20.}, 
  {-0.00028123725779214290961097380266084318`20., 
   0.00011841568749142859352041002217298659`20.}, 
  {-0.00027797959844081360691490960339625042`20., 
   0.00011704404144876362396417246458789492`20.}, 
  {-0.00027275652149715429722154776376315589`20., 
   0.00011484485115669654619854642684764458`20.}, 
  {-0.0002645273309782755661656193133354676`20., 
   0.00011137992883295813312236602666756531`20.}, 
  {-0.00025191669204312395782542993822532446`20., 
   0.00010607018612342061382123365820013661`20.}, 
  {-0.00023340454830389118889142605499641269`20., 
   0.00009827559928584892163849518105112114`20.}, 
  {-0.00020791101522942768635849760904285351`20., 
   0.0000875414800966011310983147827548857`20.}, 
  {-0.00017579919787343350069320446814459997`20., 
   0.00007402071489407726344977030237667368`20.}, 
  {-0.0001396996575699900263724901521281841`20., 
   0.00005882090845052211636736427458028803`20.}, 
  {-0.00010402732140362416148626582816465777`20., 
   0.00004380097743310491009948034870090855`20.}, 
  {-0.00007300447386179750152170671917439667`20., 
   0.0000307387258365463164301923028102723`20.}, 
  {-0.0000488487523232278050332014192072034`20., 
   0.00002056789571504328632976901861355933`20.}, 
  {-0.00003157269455174520556385551321834578`20., 
   0.0000132937661270506128689917950393035`20.}, 
  {-0.00001993318906848218776648576527114775`20., 
   8.39292171304513169115190116679904`20.*^-6}, 
  {-0.00001239481166374507805579750409556127`20., 
   5.21886806894529602349368593497317`20.*^-6}, 
  {-7.63380611327051470648620126773824`20.*^-6, 
   3.21423415295600619220471632325821`20.*^-6}, 
  {-4.67368992282539339723776490690835`20.*^-6, 
   1.96786944118963932515274311869827`20.*^-6}, 
  {-2.85095977533009394801724190343886`20.*^-6, 
   1.20040411592846060969147027513216`20.*^-6}, 
  {-1.7352082111092639687810343868984`20.*^-6, 
   7.3061398362495325001306711027301`20.*^-7}, 
  {-1.05467948236405173403594324711477`20.*^-6, 
   4.44075571521705993278291893522`20.*^-7}, 
  {-6.4051533523075321700125472895041`20.*^-7, 
   2.6969066746558030189526514903174`20.*^-7}, 
  {-3.8879432049616640585138405836219`20.*^-7, 
   1.6370287178785953930584591931038`20.*^-7}, 
  {-2.3592693764080169925348179405487`20.*^-7, 
   9.933765795402176810672917644413`20.*^-8}, 
  {-1.4313787754660772542800160871167`20.*^-7, 
   6.026858001962430544336909840492`20.*^-8}, 
  {-8.683258399947863097253228513246`20.*^-8, 
   3.656108799978047619896096216103`20.*^-8}, 
  {-5.267217066197348650107194306982`20.*^-8, 
   2.217775606819936273729344971362`20.*^-8}, 
  {-3.194932703743043581626979782283`20.*^-8, 
   1.345234822628649929106096750435`20.*^-8}, 
  {-1.937899716966119338750818030176`20.*^-8, 
   8.15957775564681826842449696916`20.*^-9}, 
  {-1.175423214270838744809858729856`20.*^-8, 
   4.94915037587721576762045780992`20.*^-9}, 
  {-0.00025448805195257240792548845177943085`20., 
   0.00010715286398003048754757408495976035`20.}, 
  {-0.00025447989479356560945166171381867541`20., 
   0.00010714942938676446713754177423944229`20.}, 
  {-0.00025446776920057289329495947452475491`20., 
   0.00010714432387392542875577241032621258`20.}, 
  {-0.00025444744107154625307342756585382588`20., 
   0.00010713576466170368550460108035950563`20.}, 
  {-0.00025441387496995197925223804346378682`20., 
   0.00010712163156629557021146864987948918`20.}, 
  {-0.0002543585249823032135088412341101215`20., 
   0.00010709832630833819516161736173057747`20.}, 
  {-0.00025426729763133582332196732305265887`20., 
   0.00010705991479214139929345992549585638`20.}, 
  {-0.00025411707912373299474418065034406154`20., 
   0.00010699666489420336620807606330276277`20.}, 
  {-0.00025386979146423340300642405043444049`20., 
   0.0001068925437744140644237574949197644`20.}, 
  {-0.00025346299284786620378736251667907779`20., 
   0.00010672126014646998054204737544382223`20.}, 
  {-0.00025279491472555843275324629906778068`20., 
   0.00010643996409497197168557738908117081`20.}, 
  {-0.00025170047023888367368171122759121346`20., 
   0.00010597914536374049418177314845945831`20.}, 
  {-0.00024991491864015674331917980985405167`20., 
   0.00010522733416427652350281255151749543`20.}, 
  {-0.00024702138059164524718313060056724399`20., 
   0.00010400900235437694618237077918620799`20.}, 
  {-0.00024238333247464102902600479281079181`20., 
   0.00010205613998932253853726517592033337`20.}, 
  {-0.00023507876245070145047601088895204809`20., 
   0.00009898053155819008441095195324296761`20.}, 
  {-0.00022389120721977923145507025164655267`20., 
   0.00009426998198727546587581905332486429`20.}, 
  {-0.00020747940471012541610518316448569703`20., 
   0.00008735974935163175414955080609924086`20.}, 
  {-0.00018489390342396847519729883305795873`20., 
   0.00007785006459956567376728371918229841`20.}, 
  {-0.00015645627866055526475124199278711473`20., 
   0.0000658763278570759009478913653840483`20.}, 
  {-0.00012447735648982476988070777979511381`20., 
   0.00005241151852203148205503485465057426`20.}, 
  {-0.0000928363006251789953280809873183204`20., 
   0.00003908896868428589276971831044981912`20.}, 
  {-0.00006526025799115402470193905468866411`20., 
   0.00002747800336469643145344802302680594`20.}, 
  {-0.00004373395577103597714455599119826445`20., 
   0.00001841429716675199037665515418874293`20.}, 
  {-0.00002830152956205529078992618522091073`20., 
   0.00001191643349981275401681102535617293`20.}, 
  {-0.00001788390426803063806388629254137609`20., 
   7.53006495496026865847843896478993`20.*^-6}, 
  {-0.0000111272783715122162241736697936665`20., 
   4.68516984063672262070470307101748`20.*^-6}, 
  {-6.85585807118210661993894531700178`20.*^-6, 
   2.88667708260299226102692434400075`20.*^-6}, 
  {-4.19845422591938533327288599485088`20.*^-6, 
   1.76777020038710961400963620835827`20.*^-6}, 
  {-2.56146510084695438254248451920104`20.*^-6, 
   1.07851162140924395054420400808465`20.*^-6}, 
  {-1.55916031865308847027811550481306`20.*^-6, 
   6.5648855522235304011710126518445`20.*^-7}, 
  {-9.4773147103363430608072100187221`20.*^-7, 
   3.9904482990889865519188252710408`20.*^-7}, 
  {-5.7558567334047195755876502267294`20.*^-7, 
   2.4235186245914608739316422007281`20.*^-7}, 
  {-3.4938952170568500062393929407205`20.*^-7, 
   1.471113775602884213153428606619`20.*^-7}, 
  {-2.1201826793924638737094272170599`20.*^-7, 
   8.927084965863005784039693545516`20.*^-8}, 
  {-1.2863342700476544469488331685355`20.*^-7, 
   5.416144294937492408205613341203`20.*^-8}, 
  {-7.803404610557108925021421235649`20.*^-8, 
   3.285644046550361652640598415012`20.*^-8}, 
  {-4.733516682017553814841608776227`20.*^-8, 
   1.993059655586338448354361589991`20.*^-8}, 
  {-2.871211575103234152290255167104`20.*^-8, 
   1.208931189517151222016949544043`20.*^-8}, 
  {-1.741547231457855132905837282469`20.*^-8, 
   7.33283044824360055960352539987`20.*^-9}, 
  {-1.056327316315699223796649566037`20.*^-8, 
   4.44769396343452304756484027805`20.*^-9}, 
  {-0.00022614414217484211357041387652069998`20., 
   0.00009521858617888088992438479011397895`20.}, 
  {-0.00022613689634667429250522628494009681`20., 
   0.00009521553530386286000220054102740916`20.}, 
  {-0.00022612612029886497970959380724584033`20., 
   0.00009521099802057472829877633989298539`20.}, 
  {-0.00022610805611911186228970872779905949`20., 
   0.00009520339205015236306935104328381452`20.}, 
  {-0.000226078228582050390484121747751697`20., 
   0.00009519083308717911178278810431650399`20.}, 
  {-0.00022602904369386488779293096922222682`20., 
   0.00009517012366057468959702356598830604`20.}, 
  {-0.00022594797809420270632507745702068034`20., 
   0.00009513599077650640266319050821923381`20.}, 
  {-0.00022581449318435757198960865460888778`20., 
   0.00009507978660394003031141417036163697`20.}, 
  {-0.00022559475504693422869094871792257584`20., 
   0.00009498726528291967523829419702003193`20.}, 
  {-0.00022523328489875490790476240270910971`20., 
   0.00009483506732579154017042627482488827`20.}, 
  {-0.00022463967066815859848527182881219945`20., 
   0.00009458512449185625199379866476303135`20.}, 
  {-0.00022366727094487073518882747106594241`20., 
   0.00009417569302941925692161156676460734`20.}, 
  {-0.00022208098448641881683672770303245436`20., 
   0.0000935077829416500281417800854873492`20.}, 
  {-0.0002195107553804842539181618795998686`20., 
   0.00009242558121283547533396289667362889`20.}, 
  {-0.00021539191876397092147185798781274716`20., 
   0.00009069133421640880904078231065799879`20.}, 
  {-0.00020890736902789755646225749408512395`20., 
   0.0000879609974854305500893715764568943`20.}, 
  {-0.00019898066190266534940482456171263273`20., 
   0.00008378133132743804185466297335268747`20.}, 
  {-0.00018442745606905726024796145274634135`20., 
   0.00007765366571328726747282587484056476`20.}, 
  {-0.000164412053715980382307210727977901`20., 
   0.00006922612788041279255040451704332676`20.}, 
  {-0.00013921925442886848448197195290678738`20., 
   0.00005861863344373409872925134859233154`20.}, 
  {-0.00011088129154818916449899966581024167`20., 
   0.00004668685959923754294694722770957544`20.}, 
  {-0.00008281049666518391186419194999010698`20., 
   0.00003486757754323533131123871578530819`20.}, 
  {-0.0000582992271785622277006113386336316`20., 
   0.00002454704302255251692657319521416067`20.}, 
  {-0.00003912219364430812065804338593641174`20., 
   0.00001647250258707710343496563618375232`20.}, 
  {-0.00002534468377891437368754590325129037`20., 
   0.00001067144580164815734212459084264856`20.}, 
  {-0.00001602812574857540018062646124041404`20., 
   6.74868452571595797079008894333222`20.*^-6}, 
  {-9.97798943779757517767762481810569`20.*^-6, 
   4.2012587106516106011274209760445`20.*^-6}, 
  {-6.14990195493077298472425920795838`20.*^-6, 
   2.58943240207611494093653019282458`20.*^-6}, 
  {-3.7669716477582429195415147570483`20.*^-6, 
   1.58609332537189175559642726612559`20.*^-6}, 
  {-2.29853727193527944065118214052673`20.*^-6, 
   9.6780516713064397501102405916916`20.*^-7}, 
  {-1.3992360699453242425697121105872`20.*^-6, 
   5.891520294506628389767208886683`20.*^-7}, 
  {-8.5056647135497760156598762205557`20.*^-7, 
   3.5813325109683267434357373560234`20.*^-7}, 
  {-5.1659096808363336133125287061289`20.*^-7, 
   2.1751198656152983635000120867911`20.*^-7}, 
  {-3.1358491118561593481517911973526`20.*^-7, 
   1.3203575207815407781691752409904`20.*^-7}, 
  {-1.9029338832804652671507752668135`20.*^-7, 
   8.012353192759853756424316912899`20.*^-8}, 
  {-1.154535725738894406941071422889`20.*^-7, 
   4.86120305574271329238345862269`20.*^-8}, 
  {-7.003893851391651297257155082518`20.*^-8, 
   2.949007937428063704108275824217`20.*^-8}, 
  {-4.248547621658753637654360977912`20.*^-8, 
   1.788862156487896268486046727543`20.*^-8}, 
  {-2.577047786947621504476704972928`20.*^-8, 
   1.085072752398998528200717883339`20.*^-8}, 
  {-1.563122288878090242943061964656`20.*^-8, 
   6.58156753211827470712868195645`20.*^-9}, 
  {-9.48105063134628296365281758207`20.*^-9, 
   3.99202131846159282680118635035`20.*^-9}, 
  {-0.00020095706926764172577898736031070338`20., 
   0.00008461350284953335822273152013082249`20.}, 
  {-0.00020095063267716255833214974219121907`20., 
   0.00008461079270617370877143147039630277`20.}, 
  {-0.0002009410560688731525953460365096071`20., 
   0.00008460676045005185372435622589878194`20.}, 
  {-0.00020092500371420102604637321333380746`20., 
   0.00008460000156387411623005187929844524`20.}, 
  {-0.00020089849833506612702515003087800446`20., 
   0.00008458884140423836927374738142231768`20.}, 
  {-0.00020085479181498792412894219591109938`20., 
   0.00008457043865894228384376513512046287`20.}, 
  {-0.00020078275594899775448844047843905117`20., 
   0.00008454010776799905452144862250065313`20.}, 
  {-0.00020066414034708285975665482147209042`20., 
   0.00008449016435666646726595992483035385`20.}, 
  {-0.00020046888186195464109821877649410263`20., 
   0.00008440795025766511204135527431330636`20.}, 
  {-0.00020014768751882427694744496400727242`20., 
   0.00008427271053424180081997682695043049`20.}, 
  {-0.00019962023251158290166167995793548116`20., 
   0.00008405062421540332701544419281493945`20.}, 
  {-0.00019875625475498112361856168991171321`20., 
   0.00008368684410736047310255229048914241`20.}, 
  {-0.00019734696060115507482131631437990488`20., 
   0.00008309345709522318939844897447574941`20.}, 
  {-0.0001950638236809696744133270096380288`20., 
   0.00008213213628672407343719031984759108`20.}, 
  {-0.00019140584015914378697253221143643471`20., 
   0.00008059193269858685767264514165744619`20.}, 
  {-0.00018564867786374601269822804267805723`20., 
   0.0000781678643636825316624118074433925`20.}, 
  {-0.00017683939090421569208524385131616335`20., 
   0.00007445869090703818614115530581733195`20.}, 
  {-0.0001639315225312935373424081866978883`20., 
   0.00006902379896054464730206660492542667`20.}, 
  {-0.0001461887636346340226827403476950115`20., 
   0.00006155316363563537797168014639789958`20.}, 
  {-0.00012386336475734448250739289774574696`20., 
   0.00005215299568730294000311279905084081`20.}, 
  {-0.0000987443916806720144511536223903707`20., 
   0.00004157658597080926924259099890120871`20.}, 
  {-0.00007383665183235864926583357538996896`20., 
   0.00003108911656099311548035097911156586`20.}, 
  {-0.00005205025494353946912898651860750308`20., 
   0.00002191589681833240805431011309789604`20.}, 
  {-0.00003497090437577886552053909131801501`20., 
   0.00001472459131611741706127961739705894`20.}, 
  {-0.00002267720989368192376826411103607218`20., 
   9.54829890260291527084804675203039`20.*^-6}, 
  {-0.00001435126310781731774085626551492488`20., 
   6.04263709802834431193948021681048`20.*^-6}, 
  {-8.93835815777774843840613234348237`20.*^-6, 
   3.76351922432747302669731888146627`20.*^-6}, 
  {-5.51084298604514966149783079960569`20.*^-6, 
   2.32035494149269459431487612614976`20.*^-6}, 
  {-3.37619781648273073274784283124017`20.*^-6, 
   1.4215569753611497822096180342064`20.*^-6}, 
  {-2.06034758442406687747008868743314`20.*^-6, 
   8.6751477238908079051372155260344`20.*^-7}, 
  {-1.2543330710062895190560545965856`20.*^-6, 
   5.2814024042370085012886509329921`20.*^-7}, 
  {-7.6251838929301161796156239929103`20.*^-7, 
   3.2106037443916278651013153654358`20.*^-7}, 
  {-4.6312815951682710217740256340074`20.*^-7, 
   1.9500133032287456933785371090557`20.*^-7}, 
  {-2.811363715031910372560287838503`20.*^-7, 
   1.1837320905397517358148580372642`20.*^-7}, 
  {-1.7060436372271848198781387288007`20.*^-7, 
   7.183341630430251873171110437055`20.*^-8}, 
  {-1.0350863490460600814442080142713`20.*^-7, 
   4.358258311772884553449296902194`20.*^-8}, 
  {-6.279288556864999318981643978125`20.*^-8, 
   2.643910971311578660623850096052`20.*^-8}, 
  {-3.809012483693866297422885013997`20.*^-8, 
   1.603794729976364756809635795366`20.*^-8}, 
  {-2.310441603043300106497250632024`20.*^-8, 
   9.72817517070863202735684476641`20.*^-9}, 
  {-1.401412075783062341056110317066`20.*^-8, 
   5.90068242434973617286783291396`20.*^-9}, 
  {-8.50020878530624755380278478078`20.*^-9, 
   3.57903527802368318054854096033`20.*^-9}, 
  {-0.00017857523671034586114903141364138123`20., 
   0.00007518957335172457311538164784900263`20.}, 
  {-0.00017856951875978072681032616789057014`20., 
   0.00007518716579359188497276891279602953`20.}, 
  {-0.00017856100816109315411593221932188831`20., 
   0.0000751835823836181701540767239250056`20.}, 
  {-0.00017854674358234430015651865392383403`20., 
   0.00007517757624519760006590259112582484`20.}, 
  {-0.00017852319033598445413843469409029354`20., 
   0.00007516765908883555963723566066959728`20.}, 
  {-0.00017848435195510056313611260907301961`20., 
   0.00007515130608635813184678425645179773`20.}, 
  {-0.00017842033993232982482681942099250948`20., 
   0.00007512435365571782097971344041789873`20.}, 
  {-0.00017831493709624646178829750433953755`20., 
   0.00007507997351420903654244105445875264`20.}, 
  {-0.00017814143059788141143612052727704585`20., 
   0.00007500691814647638376257706411665089`20.}, 
  {-0.00017785602295266749084182998052940232`20., 
   0.0000748867465063863119334020970650115`20.}, 
  {-0.00017738734962094102351867316805463741`20., 
   0.00007468941036671200990259922865458418`20.}, 
  {-0.00017661969413113815065269824951506563`20., 
   0.00007436618700258448448534663137476447`20.}, 
  {-0.00017536761564282504122470233855725791`20., 
   0.00007383899606013685946303256360305598`20.}, 
  {-0.00017333942855822562416149859171617444`20., 
   0.0000729850225508318417522099333541787`20.}, 
  {-0.00017009054376581625398498170809432942`20., 
   0.00007161707105929105430946598235550711`20.}, 
  {-0.0001649787103908090724717024156969077`20., 
   0.00006946472016455118840913785924080326`20.}, 
  {-0.00015715998689774293800883175436877682`20., 
   0.00006617262606220755284582389657632709`20.}, 
  {-0.00014570920520637839251856700207862038`20., 
   0.00006135124429742248106044926403310333`20.}, 
  {-0.00012997703947482527678269892208703344`20., 
   0.00005472717451571590601376796719454038`20.}, 
  {-0.00011018694037774020769434680190728584`20., 
   0.00004639450121168008745025128501359403`20.}, 
  {-0.0000879153810175553582953878240784226`20., 
   0.00003701700253370751928226855750670425`20.}, 
  {-0.00006581080979394818940635873432628519`20., 
   0.00002770981465008344817109841445317271`20.}, 
  {-0.00004644691929041823649790679141062182`20., 
   0.00001955659759596557326227654375184077`20.}, 
  {-0.0000312395936626330286004769019081442`20., 
   0.00001315351312110864362125343238237652`20.}, 
  {-0.00002027495513305695389740146514935106`20., 
   8.5368232139187174304848274313057`20.*^-6}, 
  {-0.00001283898561453913418166940690120634`20., 
   5.40588867980595123438711869524477`20.*^-6}, 
  {-7.9998589608773132773647427333022`20.*^-6, 
   3.3683616677378161167851548350746`20.*^-6}, 
  {-4.93358432418743072586384369108967`20.*^-6, 
   2.07729866281576030562688155414302`20.*^-6}, 
  {-3.02307182252726937879145344090948`20.*^-6, 
   1.27287234632727131738587513301453`20.*^-6}, 
  {-1.84505147248152010638235464799989`20.*^-6, 
   7.7686377788695583426625458863154`20.*^-7}, 
  {-1.12333711464064945296512331808362`20.*^-6, 
   4.729840482697471380905782391931`20.*^-7}, 
  {-6.8291314833362467065988173540187`20.*^-7, 
   2.8754237824573670343573967806396`20.*^-7}, 
  {-4.1478904294430221859278580197919`20.*^-7, 
   1.7464801808181146046012033767545`20.*^-7}, 
  {-2.5179655271353344124473534970999`20.*^-7, 
   1.0601960114254039631357277882526`20.*^-7}, 
  {-1.5280125707363845701711860621569`20.*^-7, 
   6.433737139942671874404993945922`20.*^-8}, 
  {-9.270770515612865260826862022746`20.*^-8, 
   3.903482322363311688769205062209`20.*^-8}, 
  {-5.624076027775632173814595642663`20.*^-8, 
   2.368032011695003020553513954807`20.*^-8}, 
  {-3.411568089267728971861330455325`20.*^-8, 
   1.436449721796938514467928612769`20.*^-8}, 
  {-2.069365445714205436481052046916`20.*^-8, 
   8.71311766616507552202548230281`20.*^-9}, 
  {-1.255186864063644681284867979931`20.*^-8, 
   5.28499732237324076330470728392`20.*^-9}, 
  {-7.61328916750054094009150048942`20.*^-9, 
   3.2055954389475961853016844166`20.*^-9}, 
  {-0.00015868620747728018053342478861394609`20., 
   0.00006681524525359165496144201625850363`20.}, 
  {-0.0001586811277577093356419985846726422`20., 
   0.00006681310642429866763873624617795462`20.}, 
  {-0.00015867356456611631188060747121087664`20., 
   0.00006680992192257528921288735629931647`20.}, 
  {-0.00015866088866349979704083729329356573`20., 
   0.0000668045847004209671750893866499224`20.}, 
  {-0.00015863995873977955165408861084951941`20., 
   0.00006679577210095981122277415193663976`20.}, 
  {-0.00015860544624784468210431538425251314`20., 
   0.00006678124052540828720181700389579499`20.}, 
  {-0.00015854856424840669201641685002653038`20., 
   0.00006675729020985544927007025264274963`20.}, 
  {-0.00015845490222491648872060682293885884`20., 
   0.00006671785356838588998762392544794057`20.}, 
  {-0.0001583007240834719268859937111217544`20., 
   0.00006665293645619870605726050994600185`20.}, 
  {-0.00015804711466603353501931989661531053`20., 
   0.00006654615354359306737655574594328863`20.}, 
  {-0.00015763066891330826669058796813193671`20., 
   0.0000663708079634982175539317760555523`20.}, 
  {-0.00015694858834954383678704532687483396`20., 
   0.00006608361614717635233138750605256166`20.}, 
  {-0.00015583616413395383234087584134572425`20., 
   0.00006561522700377003466984245951398915`20.}, 
  {-0.00015403439743439274851325408751279421`20., 
   0.00006485658839342852568979119474222914`20.}, 
  {-0.00015114870565359269132070801883585835`20., 
   0.00006364156027519692266135074477299299`20.}, 
  {-0.00014660948992651978887925679918769524`20., 
   0.00006173031154800833215968707334218747`20.}, 
  {-0.00013966908306514664188659401056383852`20., 
   0.00005880803497479858605751326760582675`20.}, 
  {-0.00012950911324066261368009823066819582`20., 
   0.00005453015294343688997056767607081929`20.}, 
  {-0.0001155564973452218486330835053147113`20., 
   0.00004865536730325130468761410750093109`20.}, 
  {-0.0000980092064503926089997591152008288`20., 
   0.00004126703429490215115779331166350688`20.}, 
  {-0.00007825757013633137846809717080062469`20., 
   0.00003295055584687636988130407191605252`20.}, 
  {-0.00005863792995387682798272673789181748`20., 
   0.00002468965471742182230851652121760737`20.}, 
  {-0.00004142760683584672087675378032723421`20., 
   0.0000174432028782512508954752759272565`20.}, 
  {-0.00002789012098169572102855377977487905`20., 
   0.00001174320883439819832781211779994909`20.}, 
  {-0.00001811485243098899355086858672852248`20., 
   7.62730628673220781089203651727262`20.*^-6}, 
  {-0.00001147745236748357575890876259320689`20., 
   4.83261152315097926690895267082395`20.*^-6}, 
  {-7.15418942391234903926982171650239`20.*^-6, 
   3.01229028375256801653466177536942`20.*^-6}, 
  {-4.41313424186673923798919037606624`20.*^-6, 
   1.85816178604915336336386963202787`20.*^-6}, 
  {-2.70458465649964287522382593078131`20.*^-6, 
   1.13877248694721805272582144453949`20.*^-6}, 
  {-1.65083131707728300076218982732945`20.*^-6, 
   6.9508687034832968453144834834924`20.*^-7}, 
  {-1.00514863101405255690991254852043`20.*^-6, 
   4.2322047621644318185680528358754`20.*^-7}, 
  {-6.1108491316701621567417320879052`20.*^-7, 
   2.5729891080716472238912556159601`20.*^-7}, 
  {-3.7117017592900308426982750651288`20.*^-7, 
   1.5628217933852761442940105537383`20.*^-7}, 
  {-2.2532090595052303437564405582038`20.*^-7, 
   9.487196040022022500027118139805`20.*^-8}, 
  {-1.3673579802557541087681652526685`20.*^-7, 
   5.757296758971596247444906327024`20.*^-8}, 
  {-8.29608735036721215155216529869`20.*^-8, 
   3.493089410680931432232490652079`20.*^-8}, 
  {-5.032803720564421364924593025542`20.*^-8, 
   2.119075250763966890494565484439`20.*^-8}, 
  {-3.052907584617448187633462908116`20.*^-8, 
   1.28543477247050450005619490868`20.*^-8}, 
  {-1.851813710257681422809943472126`20.*^-8, 
   7.79711035897971125393660409317`20.*^-9}, 
  {-1.12323023106864311449308041386`20.*^-8, 
   4.72939044660481311365507542678`20.*^-9}, 
  {-6.81291394177556395325056436532`20.*^-9, 
   2.86859534390550061189497446961`20.*^-9}, 
  {-0.00014101234259919239682083122233018723`20., 
   0.00005937361793650206181929735677060514`20.}, 
  {-0.00014100782973505747508601307632462507`20., 
   0.00005937171778318209477305813739984215`20.}, 
  {-0.0001410011085311017801901289911228772`20., 
   0.00005936888780256917060637010152542196`20.}, 
  {-0.00014098984437638088096167757417216253`20., 
   0.00005936414500058142356281161017775263`20.}, 
  {-0.00014097124558926220040519100554037974`20., 
   0.00005935631393232092648639621285910727`20.}, 
  {-0.00014094057714085520573932994351051171`20., 
   0.0000593434009014127182060336604254786`20.}, 
  {-0.00014089003092603037565225267071188912`20., 
   0.00005932211828464436869568533503658489`20.}, 
  {-0.00014080680177489591345759247078697993`20., 
   0.0000592870744315351214558284087524126`20.}, 
  {-0.00014066979848849677054575910337294791`20., 
   0.00005922938883726179812453014878860966`20.}, 
  {-0.00014044444358132981392410777945277143`20., 
   0.00005913450256055992165225590713800903`20.}, 
  {-0.00014007440271237510673709584831053811`20., 
   0.00005897869587889478178404035718338446`20.}, 
  {-0.00013946835056732596579293841906054709`20., 
   0.0000587235160283477750707109132886514`20.}, 
  {-0.00013847998534263129171025215380812667`20., 
   0.00005830736224952896493063248581394806`20.}, 
  {-0.00013687931375570530692009577158642059`20., 
   0.00005763339526556012922951400908901919`20.}, 
  {-0.00013431609024926308601785577873797129`20., 
   0.0000565541432628476151654129594686195`20.}, 
  {-0.00013028504677307672079001367387359164`20., 
   0.0000548568617991901982273741784730912`20.}, 
  {-0.0001241235982113939054348561533011007`20., 
   0.000052262567667955328604149959284674`20.}, 
  {-0.00011510749375176745441550152322590502`20., 
   0.00004846631315863892817494800977932843`20.}, 
  {-0.00010273057179529419494260791340684461`20., 
   0.00004325497759801860839688754248709246`20.}, 
  {-0.00008716826103763091124096578408162608`20., 
   0.00003670242570005512052251190908700046`20.}, 
  {-0.0000696476778279215488866365254713026`20., 
   0.00002932533803280907321542590546160108`20.}, 
  {-0.00005223142120120848631566034072813448`20., 
   0.00002199217734787725739606751188553031`20.}, 
  {-0.0000369354870271555596929210632886378`20., 
   0.00001555178401143391987070360559521592`20.}, 
  {-0.00002488685836100824812627139242656799`20., 
   0.00001047867720463505184264058628487075`20.}, 
  {-0.00001617510990549979926034920906256815`20., 
   6.81057259178938916225229855266026`20.*^-6}, 
  {-0.00001025347019885480136130444544913488`20., 
   4.31725061004412688897029282068836`20.*^-6}, 
  {-6.39338416775443574968026375027107`20.*^-6, 
   2.69195122852818347354958473695624`20.*^-6}, 
  {-3.94468244470130083445461698161948`20.*^-6, 
   1.66091892408475824608615451857661`20.*^-6}, 
  {-2.41782829792636172357162600451039`20.*^-6, 
   1.01803296754794177834594779137281`20.*^-6}, 
  {-1.475927280468875819588922531951`20.*^-6, 
   6.2144306546057929245849369766359`20.*^-7}, 
  {-8.9870178703310445144474847777299`20.*^-7, 
   3.7840075243499134797673620116757`20.*^-7}, 
  {-5.4638782182199928933646472198593`20.*^-7, 
   2.3005803024084180603640619873092`20.*^-7}, 
  {-3.3188004891709408475430971699436`20.*^-7, 
   1.397389679650922462123409334713`20.*^-7}, 
  {-2.014720528437951679354505664575`20.*^-7, 
   8.483033803949270228861076482421`20.*^-8}, 
  {-1.2226404055731539741707319384456`20.*^-7, 
   5.147959602413279891245187109244`20.*^-8}, 
  {-7.418084382468807330594569059227`20.*^-8, 
   3.123403950513182033934555393358`20.*^-8}, 
  {-4.500177284107487534555991826969`20.*^-8, 
   1.894811488045257909286733400831`20.*^-8}, 
  {-2.72981994061399568930792579402`20.*^-8, 
   1.149397869732208711287547702746`20.*^-8}, 
  {-1.655838866938043013926996681115`20.*^-8, 
   6.97195312394965479548209128891`20.*^-9}, 
  {-1.004360961610751170088967029232`20.*^-8, 
   4.22888825941368913721670328098`20.*^-9}, 
  {-6.09191875428493703803190379271`20.*^-9, 
   2.56501842285681559496080159693`20.*^-9}, 
  {-0.00012530692548582437600699464475024335`20., 
   0.00005276081073087342147662932410536561`20.}, 
  {-0.00012530291611248102423277710232899265`20., 
   0.00005275912257367622072959035887536533`20.}, 
  {-0.00012529694319704903076603904359062401`20., 
   0.00005275660766191538137517433414342064`20.}, 
  {-0.00012528693356490151783499477822396924`20., 
   0.00005275239307995853382526095925219759`20.}, 
  {-0.0001252704062729340378598174289285792`20., 
   0.00005274543422018275278308102270677017`20.}, 
  {-0.00012524315369764634830699884026856623`20., 
   0.00005273395945164056770821003800781737`20.}, 
  {-0.00012519823751288254152367465009311545`20., 
   0.00005271504737384528064154722109183808`20.}, 
  {-0.00012512427902576852804107604436144524`20., 
   0.00005268390695821832759624254499429274`20.}, 
  {-0.00012500253709747349611501304919001937`20., 
   0.00005263264719893620889053181018527131`20.}, 
  {-0.00012480228809826122999282938020447256`20., 
   0.00005254833183084683368119131798083056`20.}, 
  {-0.00012447347908239748275269486756233071`20., 
   0.00005240988592943051905376626002624449`20.}, 
  {-0.00012393497519736613652322359273764725`20., 
   0.00005218314745152258379925203904743041`20.}, 
  {-0.00012305681884420443881965891967920801`20., 
   0.00005181339740808607950301428197019285`20.}, 
  {-0.00012163475923498581595766429169119239`20., 
   0.00005121463546736244882427970176471259`20.}, 
  {-0.00011935786994052389115376378366575558`20., 
   0.00005025594523811532259105843522768655`20.}, 
  {-0.00011577786576999315321616695856548302`20., 
   0.00004874857506104974872259661413283494`20.}, 
  {-0.00011030739384234488776152125458578029`20., 
   0.00004644521845993468958379842298348644`20.}, 
  {-0.00010230522235040324581307129963740082`20., 
   0.00004307588309490662981603002089995825`20.}, 
  {-0.00009132400385163328855682949883725772`20., 
   0.00003845221214805612149761242056305589`20.}, 
  {-0.00007751922125322320407999330786476927`20., 
   0.00003263967210662029645473402436411338`20.}, 
  {-0.00006197469861312764286969484707332942`20., 
   0.00002609460994236953383987151455719133`20.}, 
  {-0.00004651262630312904365205206026952155`20., 
   0.00001958426370658064995875876221874591`20.}, 
  {-0.00003291839194468626280989923163185833`20., 
   0.0000138603755556573738146944133186772`20.}, 
  {-0.0000221967522123784928910158080720742`20., 
   9.34600093152778648042770866192599`20.*^-6}, 
  {-0.00001443532160663548487860967598628838`20., 
   6.07803015016230942257249515212142`20.*^-6}, 
  {-9.1545950113947103723223025453174`20.*^-6, 
   3.85456632058724647255675896644942`20.*^-6}, 
  {-5.70989083352099261022075030630852`20.*^-6, 
   2.40416456148252320430347381318254`20.*^-6}, 
  {-3.52365197685495345393564258853551`20.*^-6, 
   1.48364293762313829639395477412023`20.*^-6}, 
  {-2.16002945545269491945950325574965`20.*^-6, 
   9.094860865063978608250540024209`20.*^-7}, 
  {-1.31865862815935152050452683526451`20.*^-6, 
   5.5522468554077958758085340432189`20.*^-7}, 
  {-8.0297774035053742651403114251169`20.*^-7, 
   3.3809589067391049537432890211017`20.*^-7}, 
  {-4.8820414431860375477708745312245`20.*^-7, 
   2.0555963971309631780087892763051`20.*^-7}, 
  {-2.9654407805540800825781538469167`20.*^-7, 
   1.2486066444438231926644858302808`20.*^-7}, 
  {-1.8002283019908747829369487107107`20.*^-7, 
   7.57990863996157803341873141352`20.*^-8}, 
  {-1.0924821571646539022069285946797`20.*^-7, 
   4.5999248722722269566607519776`20.*^-8}, 
  {-6.628405966586284994431572078459`20.*^-8, 
   2.790907775404751576602767190931`20.*^-8}, 
  {-4.021128935054727749652000395978`20.*^-8, 
   1.69310692002304326301136858778`20.*^-8}, 
  {-2.439231454680567612240003352284`20.*^-8, 
   1.027044823023396889364211937803`20.*^-8}, 
  {-1.479576644278689942379362047196`20.*^-8, 
   6.22979639696290502054468230398`20.*^-9}, 
  {-8.97448326491942085604647330571`20.*^-9, 
   3.77872979575554562359851507609`20.*^-9}, 
  {-5.44344541746611680318694025434`20.*^-9, 
   2.2919770178804702329208169492`20.*^-9}, 
  {-0.00011135071790721305968815412543639878`20., 
   0.00004688451280303707776343331597322052`20.}, 
  {-0.00011134715576579804756016854179789395`20., 
   0.00004688301295402023055164991233595536`20.}, 
  {-0.00011134184785914922351624255695352612`20., 
   0.0000468807780459575677963126555593794`20.}, 
  {-0.00011133295303331188361174230912904862`20., 
   0.0000468770328561313194154704459490731`20.}, 
  {-0.00011131826651456196685063357026804581`20., 
   0.00004687084905876293341079308221812457`20.}, 
  {-0.00011129404933713072923438282950830345`20., 
   0.00004686065235247609651974013874033828`20.}, 
  {-0.00011125413605211687109508193568512273`20., 
   0.00004684384675878605098740292028847272`20.}, 
  {-0.00011118841551013426828378851493988497`20., 
   0.00004681617495163548138264779576416211`20.}, 
  {-0.00011108023468675257131634140751129241`20., 
   0.00004677062513126424055424901368896522`20.}, 
  {-0.00011090229401830057866321886126295659`20., 
   0.000046695702744547612068723731058087`20.}, 
  {-0.00011061012090719658662064606366843614`20., 
   0.00004657268248724066805079834259723628`20.}, 
  {-0.00011013163210270057385467401476223383`20., 
   0.00004637121351692655741249432200515109`20.}, 
  {-0.0001093513836895705623710549690713953`20., 
   0.00004604268786929286836675998697742959`20.}, 
  {-0.0001080879743056548819999669887976685`20., 
   0.00004551072602343363452630189002007095`20.}, 
  {-0.00010606535376141996871881090037207489`20., 
   0.00004465909632059788156581511594613681`20.}, 
  {-0.00010288572736989098158006403036273989`20., 
   0.00004332030626100672908634274962641679`20.}, 
  {-0.00009802829824785146058579882500375719`20., 
   0.00004127507294646377287823108421210831`20.}, 
  {-0.00009092511642123451220396864936233514`20., 
   0.00003828425954578295250693416815256216`20.}, 
  {-0.00008118058264087978624246875101894041`20., 
   0.00003418129795405464683893421095534334`20.}, 
  {-0.00006893252858697752474991344038909172`20., 
   0.00002902422256293790515785829069014389`20.}, 
  {-0.00005513882652262210331258633641564811`20., 
   0.00002321634800952509613161529954343079`20.}, 
  {-0.00004141028105666744878244415266809569`20., 
   0.00001743590781333366264523964322867188`20.}, 
  {-0.0000293286298662285570748225016634322`20., 
   0.00001234889678578044508413579017407672`20.}, 
  {-0.00001978931308807896200706805681371084`20., 
   8.33234235287535242402865550050982`20.*^-6}, 
  {-0.00001287651828669918487232681074831941`20., 
   5.42169191018913047255865715718714`20.*^-6}, 
  {-8.16918946352924210002418523640381`20.*^-6, 
   3.43965872148599667369439378374896`20.*^-6}, 
  {-5.09661657768114321865791160278091`20.*^-6, 
   2.14594382218153398680333120117091`20.*^-6}, 
  {-3.145732061197742228416176913105`20.*^-6, 
   1.32451876260957567512260080551788`20.*^-6}, 
  {-1.92857128955335434775442486376049`20.*^-6, 
   8.1203001665404393589659994263598`20.*^-7}, 
  {-1.17743759078717717360765162544832`20.*^-6, 
   4.9576319612091670467690594755717`20.*^-7}, 
  {-7.1701330473580409959110665632601`20.*^-7, 
   3.0190033883612804193309753950568`20.*^-7}, 
  {-4.3594963446486544729480436583511`20.*^-7, 
   1.8355774082731176728202289087793`20.*^-7}, 
  {-2.6480788679607929617287713420449`20.*^-7, 
   1.1149805759834917733594826703349`20.*^-7}, 
  {-1.6075829353923916487712043574558`20.*^-7, 
   6.768770254283754310615597294551`20.*^-8}, 
  {-9.755795167839736626779021093274`20.*^-8, 
   4.10770322856409963232800888138`20.*^-8}, 
  {-5.919144603343610615772013265775`20.*^-8, 
   2.492271411934151838219795059273`20.*^-8}, 
  {-3.590862515499604090497708077812`20.*^-8, 
   1.511942111789306985472719190658`20.*^-8}, 
  {-2.178233103876749419927980035367`20.*^-8, 
   9.17150780579683966285465278049`20.*^-9}, 
  {-1.321262628461859893855208324036`20.*^-8, 
   5.56321106720783113202192978542`20.*^-9}, 
  {-8.01422153828945136221688952655`20.*^-9, 
   3.37440906875345320514395348486`20.*^-9}, 
  {-4.86100300778753370986839377183`20.*^-9, 
   2.04673810854211945678669211445`20.*^-9}, 
  {-0.00009894889955710061847976417399491334`20., 
   0.00004166269455035815514937438905048984`20.}, 
  {-0.00009894573469292330264921749050933912`20., 
   0.00004166136197596770637861789074077435`20.}, 
  {-0.00009894101777769067943414102607861034`20., 
   0.00004165937590639607555121727413836225`20.}, 
  {-0.00009893311360132062248798913824137548`20., 
   0.00004165604783213499894231121610163176`20.}, 
  {-0.00009892006283211298855205048632750414`20., 
   0.0000416505527714159951798107310852649`20.}, 
  {-0.00009889854295890149425155108778530882`20., 
   0.00004164149177216905021117940538328792`20.}, 
  {-0.00009886307530673669827243219406949291`20., 
   0.00004162655802388913611470829223978647`20.}, 
  {-0.00009880467504915037042993832997192865`20., 
   0.00004160196844174752439155298104081205`20.}, 
  {-0.00009870854454628581278887058421902738`20., 
   0.00004156149244054139485847182493432732`20.}, 
  {-0.00009855042649272838114086449568581776`20., 
   0.00004149491641799089732246926134139694`20.}, 
  {-0.00009829080596436820623811531572537693`20., 
   0.00004138560251131292894236434346331659`20.}, 
  {-0.00009786564007909035620081191833645589`20., 
   0.00004120658529645909734771028140482354`20.}, 
  {-0.00009717237401698588951775994989773782`20., 
   0.00004091468379662563769168839995694224`20.}, 
  {-0.00009604989025323683900213425521886423`20., 
   0.0000404420590539944585272144232500481`20.}, 
  {-0.00009425307971924284915302024073680509`20., 
   0.00003968550725020751543285062767865478`20.}, 
  {-0.00009142889873047909242325169550691296`20., 
   0.00003849637841283330207294808231870019`20.}, 
  {-0.00008711545754976314402268176623160293`20., 
   0.00003668019265253185011481337525541175`20.}, 
  {-0.00008080953726398840414924488195676024`20., 
   0.00003402506832167932806283995029758327`20.}, 
  {-0.0000721611168993003781904256033763229`20., 
   0.00003038362816812647502754762247424122`20.}, 
  {-0.0000612924042453890260644764806801716`20., 
   0.00002580732810332169518504272870744066`20.}, 
  {-0.00004905044185687623848076840403284207`20., 
   0.00002065281762394788988663932801382823`20.}, 
  {-0.00003685996646229837288811325844064254`20., 
   0.00001551998587886247279499505618553372`20.}, 
  {-0.00002612275469409102413545412014676433`20., 
   0.0000109990546080383259517701558512692`20.}, 
  {-0.00001763655321435316213083614590588862`20., 
   7.42591714288554194982574564458468`20.*^-6}, 
  {-0.00001148117334068024934951858040654895`20., 
   4.83417824870747341032361280275746`20.*^-6}, 
  {-7.28644751778752522206506375839861`20.*^-6, 
   3.067977902226326409290553161431`20.*^-6}, 
  {-4.54695199371038168063860442884278`20.*^-6, 
   1.91450610261489754974257028582854`20.*^-6}, 
  {-2.80689626761222231584003452055789`20.*^-6, 
   1.18185106004725150140633032444544`20.*^-6}, 
  {-1.72100585931982692010078342209135`20.*^-6, 
   7.2463404602940080846348775667003`20.*^-7}, 
  {-1.05077745744796192944658081773262`20.*^-6, 
   4.4243261366229975976698139694004`20.*^-7}, 
  {-6.3990606338359889876986520316883`20.*^-7, 
   2.6943413195098901000836429607107`20.*^-7}, 
  {-3.8907670743889262346374884985234`20.*^-7, 
   1.6382177155321794672157846309573`20.*^-7}, 
  {-2.3633926145374482116629948399882`20.*^-7, 
   9.951126798052413522791557221003`20.*^-8}, 
  {-1.4347691365441706136017258238219`20.*^-7, 
   6.041133206501771004638845573985`20.*^-8}, 
  {-8.707100334427834689407902204114`20.*^-8, 
   3.666147509232772500803327243838`20.*^-8}, 
  {-5.282885333694796334058189295125`20.*^-8, 
   2.22437277208201950907713233479`20.*^-8}, 
  {-3.204880471829623875282031936186`20.*^-8, 
   1.349423356559841631697697657342`20.*^-8}, 
  {-1.944096927651491155027716937924`20.*^-8, 
   8.18567127432206802116933447547`20.*^-9}, 
  {-1.179242207056161812868870150713`20.*^-8, 
   4.96523034549962868576366379247`20.*^-9}, 
  {-7.15278862836123109813198165878`20.*^-9, 
   3.01170047509946572552925543527`20.*^-9}, 
  {-4.33850447208462362354232739998`20.*^-9, 
   1.8267387250882625783336115368336167209402040844289`20.*^-9}, 
  {-0.00008792834847644673678480316864399219`20., 
   0.00003702246251639862601465396574483882`20.}, 
  {-0.00008792553652880447145804567627095257`20., 
   0.00003702127853844398798233502158776951`20.}, 
  {-0.00008792134482112570413724348582569108`20., 
   0.00003701951360889503332094462561081728`20.}, 
  {-0.00008791432096420581264427881919237401`20., 
   0.00003701655619545507900811739755468379`20.}, 
  {-0.00008790272375669355369299356540918775`20., 
   0.00003701167316071307523915518543544747`20.}, 
  {-0.00008788360075424263171132676796282192`20., 
   0.00003700362137020742387845337598434609`20.}, 
  {-0.00008785208354711835659779146153043028`20., 
   0.00003699035096720772909380693117070749`20.}, 
  {-0.00008780018814911232763236229902883616`20., 
   0.00003696850027331045373994202064372048`20.}, 
  {-0.00008771476552885868468703324228320254`20., 
   0.00003693253285425628828927715464555895`20.}, 
  {-0.00008757426144670319864813921333936601`20., 
   0.00003687337324071713627290072140604883`20.}, 
  {-0.000087343565563015196574542468356439`20., 
   0.00003677623813179587224191261825534275`20.}, 
  {-0.00008696577738765047802193563142999836`20., 
   0.00003661716942637914864081500270736775`20.}, 
  {-0.00008634978919558214786542068791911906`20., 
   0.00003635780597708722015386134228173434`20.}, 
  {-0.00008535249166941644759254184813868878`20., 
   0.00003593789122922797793370183079523737`20.}, 
  {-0.00008375623037028661966052242142133295`20., 
   0.00003526578120854173459390417744056124`20.}, 
  {-0.00008124763612564084851683242616894501`20., 
   0.0000342095310002698309544557583869242`20.}, 
  {-0.00007741697803358159929991512593204292`20., 
   0.0000325966223299290944420695267082286`20.}, 
  {-0.00007181825069359919203049642908673117`20., 
   0.00003023926344993650190757744382599207`20.}, 
  {-0.00006414161461774139115606516666481093`20., 
   0.00002700699562852269101308007017465722`20.}, 
  {-0.00005449544494512779215746643231392978`20., 
   0.00002294545050321170196103849781639151`20.}, 
  {-0.0000436291646444127216866719795593408`20., 
   0.00001837017458712114597333557034077508`20.}, 
  {-0.00003280356743735474308207313533909577`20., 
   0.00001381202839467568129771500435330346`20.}, 
  {-0.00002326130835330089789205508285671783`20., 
   9.79423509612669384928635067651279`20.*^-6}, 
  {-0.00001571288748053890503011660376662538`20., 
   6.61595262338480211794383316489489`20.*^-6}, 
  {-0.00001023317602560369966569470255094454`20., 
   4.30870569499103143818724317934508`20.*^-6}, 
  {-6.49639432424764003653656744951389`20.*^-6, 
   2.73532392599900633117329155769007`20.*^-6}, 
  {-4.05477805406473765637792639663556`20.*^-6, 
   1.70727497013252111847491637753077`20.*^-6}, 
  {-2.50340957887186039538827696520857`20.*^-6, 
   1.05406719110394121911085345903518`20.*^-6}, 
  {-1.53505952525939211714912044189434`20.*^-6, 
   6.4634085274079668090489281763972`20.*^-7}, 
  {-9.3729627926390608674755090917348`20.*^-7, 
   3.9465106495322361547265301438883`20.*^-7}, 
  {-5.708167757773149437799499788623`20.*^-7, 
   2.4034390559044839738103157004729`20.*^-7}, 
  {-3.4707595949974776042146257103996`20.*^-7, 
   1.4613724610515695175640529306945`20.*^-7}, 
  {-2.108290951676364054812876668357`20.*^-7, 
   8.877014533374164441317375445713`20.*^-8}, 
  {-1.2799115735638308638121188667973`20.*^-7, 
   5.389101362374024689735237333883`20.*^-8}, 
  {-7.767360761675471266329960872216`20.*^-8, 
   3.270467689126514217402088788301`20.*^-8}, 
  {-4.712727399173553932134322414113`20.*^-8, 
   1.984306273336233234582872595416`20.*^-8}, 
  {-2.858997033466782795987135479498`20.*^-8, 
   1.203788224617592756205109675578`20.*^-8}, 
  {-1.734284036296277573402419015549`20.*^-8, 
   7.30224857387906346695755374968`20.*^-9}, 
  {-1.051975431962082914507996682515`20.*^-8, 
   4.42937023984034911371788076848`20.*^-9}, 
  {-6.38084415401770613867899165217`20.*^-9, 
   2.6866712227442973215490491167`20.*^-9}, 
  {-3.87028453732048388198348207045`20.*^-9, 
   1.6295934893980984766246240296617503756434018402303`20.*^-9}, 
  {-0.00007813522437327188288569855189156184`20., 
   0.00003289904184137763489924149553328918`20.}, 
  {-0.00007813272594605599269724734547460972`20., 
   0.00003289798987202357587252519809457251`20.}, 
  {-0.00007812900098071912876319187492351257`20., 
   0.00003289642146556594895292289470463687`20.}, 
  {-0.00007812275940035639155015933904279703`20., 
   0.00003289379343172900696848814275486191`20.}, 
  {-0.00007811245385894449394445615440569291`20., 
   0.00003288945425639768166082364396029173`20.}, 
  {-0.00007809546075860430062406204355007312`20., 
   0.0000328822992667807581574998078105571`20.}, 
  {-0.00007806745397109555516834665838668124`20., 
   0.00003287050693519812849193543511018158`20.}, 
  {-0.00007802133885107367534660168836921834`20., 
   0.00003285109004255733698804281615546036`20.}, 
  {-0.00007794543125607181277160339028100668`20., 
   0.00003281912894992497379856984853937123`20.}, 
  {-0.00007782057867049438247047719752390917`20., 
   0.00003276655944020816104020092527322492`20.}, 
  {-0.00007761558403891465267937568977823969`20., 
   0.00003268024591112195902289502727504831`20.}, 
  {-0.00007727989180324892404463758009554322`20., 
   0.00003253890181189428380826845477707082`20.}, 
  {-0.00007673256125530511321805725547171206`20., 
   0.00003230844684433899503918200230387875`20.}, 
  {-0.00007584647247463048424769731478615124`20., 
   0.00003193535683142336178850413254153737`20.}, 
  {-0.00007442833573950304451562023077761864`20., 
   0.00003133824662715917663815588664320784`20.}, 
  {-0.00007219996425601015415371131962639664`20., 
   0.00003039998494989901227524687142164068`20.}, 
  {-0.00006879782795807890073218021855005149`20., 
   0.000028967506508664800308286407810548`20.}, 
  {-0.00006382651882540011019794535365464802`20., 
   0.00002687432371595794113597699101248337`20.}, 
  {-0.0000570116508789577520233484236293883`20., 
   0.00002400490563324536927298880994921613`20.}, 
  {-0.0000484493494427986532549699723367753`20., 
   0.00002039972608117838031788209361548432`20.}, 
  {-0.00003880297618896540439736229503681197`20., 
   0.00001633809523745911764099465054181558`20.}, 
  {-0.00002918874779800768968176996751939951`20., 
   0.00001228999907284534302390314421869451`20.}, 
  {-0.00002070854921007348811016010931070122`20., 
   8.71938914108357394112004602555841`20.*^-6}, 
  {-0.00001399501012394920472204077944855559`20., 
   5.89263584166282304085927555728656`20.*^-6}, 
  {-9.11778153554883387310462180391519`20.*^-6, 
   3.83906590970477215709668286480638`20.*^-6}, 
  {-5.78986819394814866294360187543686`20.*^-6, 
   2.43783923955711522650256921071026`20.*^-6}, 
  {-3.61446055544576524258978796319679`20.*^-6, 
   1.52187812860874326003780545818811`20.*^-6}, 
  {-2.2318272239054733711834169873543`20.*^-6, 
   9.3971672585493615628775452099129`20.*^-7}, 
  {-1.36863310619204210309470155514052`20.*^-6, 
   5.7626657102822825393461118111179`20.*^-7}, 
  {-8.3571729537389847628322116704604`20.*^-7, 
   3.5188096647322041106661943875621`20.*^-7}, 
  {-5.0896976071116570750676312165229`20.*^-7, 
   2.143030571415434557923213143799`20.*^-7}, 
  {-3.0947644682601141356181037751291`20.*^-7, 
   1.3030587234779427939444647474226`20.*^-7}, 
  {-1.8799157429196448263899342287481`20.*^-7, 
   7.915434707030083479536565173675`20.*^-8}, 
  {-1.1412760691580959198309033297246`20.*^-7, 
   4.80537292277093018876169823042`20.*^-8}, 
  {-6.926055819916721910747909649171`20.*^-8, 
   2.916234029438619751893856694387`20.*^-8}, 
  {-4.202288865567915565471719076622`20.*^-8, 
   1.769384785502280238093355400684`20.*^-8}, 
  {-2.549341049264687881818461700814`20.*^-8, 
   1.073406757585131739713036505606`20.*^-8}, 
  {-1.546446343086377278027162904749`20.*^-8, 
   6.51135302352158853906173854631`20.*^-9}, 
  {-9.38038074344074471200246475004`20.*^-9, 
   3.9496339972382082997905114737`20.*^-9}, 
  {-5.68974957532064639795739861252`20.*^-9, 
   2.39568403171395637808732573158`20.*^-9}, 
  {-3.45110360700979334129440134993`20.*^-9, 
   1.4530962555830708805450110947088143472496379691009`20.*^-9}, 
  {-0.00006943282110333431417866150250226775`20., 
   0.00002923487204350918491733115894832327`20.}, 
  {-0.00006943060120707257114155773264626679`20., 
   0.00002923393735034634574381378216684917`20.}, 
  {-0.00006942729102409901635599834266309204`20., 
   0.00002923254358909432267620982848972295`20.}, 
  {-0.00006942174459624893213786507127370098`20., 
   0.00002923020825105218195278529316787409`20.}, 
  {-0.00006941258685735059529209503111354087`20., 
   0.00002922635236098972433351369731096457`20.}, 
  {-0.00006939748642735658472818695984847208`20., 
   0.00002921999428520277251713135151514611`20.}, 
  {-0.00006937259905057735399525638766044303`20., 
   0.00002920951538971678062958163690966024`20.}, 
  {-0.00006933162034751483886385458487781696`20., 
   0.00002919226119895361636372824626434398`20.}, 
  {-0.00006926416782822596102360754145248834`20., 
   0.00002916386013820040464151896482210035`20.}, 
  {-0.00006915322297995748315229322966330723`20., 
   0.0000291171465178768350114918861740241`20.}, 
  {-0.0000689710656004420909103950930549441`20., 
   0.00002904044867387035406753477602313436`20.}, 
  {-0.00006867277682414658679861651507215245`20., 
   0.00002891485339964066812573326950406418`20.}, 
  {-0.0000681864465046651269471549395625993`20., 
   0.00002871008273880636924090734297372601`20.}, 
  {-0.00006739915284476969944279318180530487`20., 
   0.0000283785906714819787127550239180231`20.}, 
  {-0.00006613923166463258120260622633495642`20., 
   0.00002784809754300319208530788477261323`20.}, 
  {-0.00006415970183586703717358498688446448`20., 
   0.00002701461129931243670466736289872189`20.}, 
  {-0.0000611379704883153906130414804998695`20., 
   0.00002574230336350121710022799178941875`20.}, 
  {-0.00005672339857331852264850713712695378`20., 
   0.00002388353624139727269410826826398054`20.}, 
  {-0.0000506729056243279751833998322072147`20., 
   0.00002133596026287493691932624513987987`20.}, 
  {-0.00004307176612079454190975660563423523`20., 
   0.00001813548047191349133042383395125695`20.}, 
  {-0.00003450740834191105757202305008486964`20., 
   0.00001452943509133097160927286319362932`20.}, 
  {-0.00002596844823864421459475953374968157`20., 
   0.00001093408346890282719779348789460276`20.}, 
  {-0.00001843217629196037095452111344928831`20., 
   7.76091633345699829664046882075298`20.*^-6}, 
  {-0.0000124617565456377364634483109118023`20., 
   5.24705538763694166882034143654835`20.*^-6}, 
  {-8.12154542262494195932101938123366`20.*^-6, 
   3.41959807268418608813516605525628`20.*^-6}, 
  {-5.15848999093883747334062992819089`20.*^-6, 
   2.1719957856584578835118441802909`20.*^-6}, 
  {-3.22083562269757554134528374652795`20.*^-6, 
   1.3561413148200318068822247353802`20.*^-6}, 
  {-1.98898756193831231432188024593753`20.*^-6, 
   8.3746844713192097445131799828948`20.*^-7}, 
  {-1.21979822385952943547251867708801`20.*^-6, 
   5.1359925215138081493579733772127`20.*^-7}, 
  {-7.448669691797987619772032687593`20.*^-7, 
   3.1362819754938895241145400789865`20.*^-7}, 
  {-4.5365180080050912713115244437136`20.*^-7, 
   1.9101128454758279037101155552477`20.*^-7}, 
  {-2.7584505677486534115338657360389`20.*^-7, 
   1.1614528706310119627511013625426`20.*^-7}, 
  {-1.6756381030375411402936443226186`20.*^-7, 
   7.055318328579120590710081358395`20.*^-8}, 
  {-1.0172674170817844128683567112919`20.*^-7, 
   4.283231229818039633129922994913`20.*^-8}, 
  {-6.173507496774947803625775377176`20.*^-8, 
   2.599371577589451706789800158809`20.*^-8}, 
  {-3.74569876669193690988097279579`20.*^-8, 
   1.577136322817657646265672756122`20.*^-8}, 
  {-2.272351247051509796169415731252`20.*^-8, 
   9.56779472442740966808175044738`20.*^-9}, 
  {-1.378423698099987933017382150368`20.*^-8, 
   5.80388925515784392849424063313`20.*^-9}, 
  {-8.36119889535449351368118656663`20.*^-9, 
   3.52050479804399726891839434384`20.*^-9}, 
  {-5.07155768188606266970610849167`20.*^-9, 
   2.13539270816255270303415094386`20.*^-9}, 
  {-3.07614139010690855137988403993`20.*^-9, 
   1.2952174274134351795283722273373187262409812738049`20.*^-9}, 
  {-0.00006169965833348862859780977061839697`20., 
   0.00002597880350883731730434095604985137`20.}, 
  {-0.0000616976858905866075256010106923928`20., 
   0.0000259779730065627821160425308178496`20.}, 
  {-0.00006169474431205036523199744719585053`20., 
   0.00002597673444717910115031471460877916`20.}, 
  {-0.00006168981561558747806432640090062651`20., 
   0.00002597465920656314865866374774763223`20.}, 
  {-0.00006168167783915029215405715334787014`20., 
   0.00002597123277437907038065564351489267`20.}, 
  {-0.00006166825927204785330499917161224105`20., 
   0.00002596558285138856981263123015252257`20.}, 
  {-0.00006164614385271618395352023496687592`20., 
   0.00002595627109588049850674536209131619`20.}, 
  {-0.0000616097294318911536151773387738069`20., 
   0.000025940938708164696259022037378445`20.}, 
  {-0.00006154979013336593983937719372496811`20., 
   0.00002591570110878565887973776577893395`20.}, 
  {-0.00006145120359021914997068546109381214`20., 
   0.0000258741909853554315666044046710788`20.}, 
  {-0.0000612893387501330343184711295185424`20., 
   0.00002580603736847706708146152821833363`20.}, 
  {-0.00006102428440270989531362551704009756`20., 
   0.00002569443553798311381626337559583054`20.}, 
  {-0.00006059215192221977151063272694324664`20., 
   0.00002551248501988200905710851660768279`20.}, 
  {-0.00005989262801077583903552086692474323`20., 
   0.00002521794863611614275179825975778662`20.}, 
  {-0.00005877324518902371000722421697913931`20., 
   0.00002474662955327314105567335451753235`20.}, 
  {-0.00005701470621361402447015179664270607`20., 
   0.00002400619208994274714532707227061308`20.}, 
  {-0.00005433070247029812318888654982753799`20., 
   0.00002287608525065184134268907361159494`20.}, 
  {-0.00005041022490648784864841161234632307`20., 
   0.00002122535785536330469406804730371497`20.}, 
  {-0.00004503785465647640930452935989173858`20., 
   0.00001896330722377954075980183574388993`20.}, 
  {-0.00003828925214763345421442345289903344`20., 
   0.0000161217903779509280902835591153825`20.}, 
  {-0.00003068479883541560997765620726826434`20., 
   0.00001291991529912236209585524516558498`20.}, 
  {-0.00002310041169672658686133209762289519`20., 
   9.72648913546382604687667268332429`20.*^-6}, 
  {-0.00001640305648568314437881998285885919`20., 
   6.9065500992350081595031506774144`20.*^-6}, 
  {-0.00001109395742602674436445558453517801`20., 
   4.67113996885336604819182506744337`20.*^-6}, 
  {-7.23224815149279317358385803090172`20.*^-6, 
   3.04515711641801817835109811827442`20.*^-6}, 
  {-4.59462409986931078816987890455278`20.*^-6, 
   1.93457856836602559501889638086433`20.*^-6}, 
  {-2.86918906059166628556247207796633`20.*^-6, 
   1.20807960445964896234209350651213`20.*^-6}, 
  {-1.77200081515384873467395309379123`20.*^-6, 
   7.4610560638056788828376972370156`20.*^-7}, 
  {-1.08679096622453914113574026862739`20.*^-6, 
   4.5759619630506911205715379731678`20.*^-7}, 
  {-6.636713361668282496817969116021`20.*^-7, 
   2.7944056259655926302391448909561`20.*^-7}, 
  {-4.0420999958314181193245276881367`20.*^-7, 
   1.7019368403500707870840116581628`20.*^-7}, 
  {-2.4578523516731406203451667750936`20.*^-7, 
   1.0348852007044802611979649579343`20.*^-7}, 
  {-1.4930507790058779548950043261834`20.*^-7, 
   6.28652959581422296797896558393`20.*^-8}, 
  {-9.064247981172554531994137741479`20.*^-8, 
   3.816525465756865066102794838518`20.*^-8}, 
  {-5.500852730837365997094618181924`20.*^-8, 
   2.316148518247311998776681339759`20.*^-8}, 
  {-3.337580374482290578932988589851`20.*^-8, 
   1.405296999782017085866521511517`20.*^-8}, 
  {-2.024766105059567633061661752821`20.*^-8, 
   8.52533096867186371815436527503`20.*^-9}, 
  {-1.228237751788487218145003823192`20.*^-8, 
   5.17152737595152512903159504502`20.*^-9}, 
  {-7.45020897630036213676295040949`20.*^-9, 
   3.13693009528436300495282122505`20.*^-9}, 
  {-4.5189900428218828619378260979`20.*^-9, 
   1.90273264960921383660540046227`20.*^-9}, 
  {-2.74098322711976076131837458745`20.*^-9, 
   1.15409820089253084687089456313761714740115013632`20.*^-9}, 
  {-0.00005482778574843440050553906301855508`20., 
   0.00002308538347302501073917434232360211`20.}, 
  {-0.00005482603315435501465125813806809008`20., 
   0.00002308464553867579564263500550235371`20.}, 
  {-0.00005482341914146301385895664436366509`20., 
   0.00002308354490166863741429753446891163`20.}, 
  {-0.00005481903937764044701090868148026754`20., 
   0.00002308170079058545137301418167590212`20.}, 
  {-0.00005481180796239500758614001086806639`20., 
   0.00002307865598416631898363789931287005`20.}, 
  {-0.00005479988393152455560435467763746489`20., 
   0.00002307363533958928657025460111051152`20.}, 
  {-0.00005478023171957719645679629188436466`20., 
   0.00002306536072403250377128264921446934`20.}, 
  {-0.00005474787318082324210120777465380691`20., 
   0.00002305173607613610193735064195949763`20.}, 
  {-0.00005469461018138242986237633028649288`20., 
   0.00002302930955005575994205319169957597`20.}, 
  {-0.00005460700517177383007324488152872712`20., 
   0.00002299242323022056003083995011735879`20.}, 
  {-0.00005446317182283875440227360312961189`20., 
   0.00002293186182014263343253625394931029`20.}, 
  {-0.00005422764785763032400534424457493831`20., 
   0.00002283269383479171537067126087365822`20.}, 
  {-0.00005384367018243982277501305977817201`20., 
   0.00002267101902418518853684760411712505`20.}, 
  {-0.00005322212312939366212785410062752145`20., 
   0.00002240931500184996300120172658000904`20.}, 
  {-0.00005222758177650566148862047446744246`20., 
   0.00002199056074800238378468230503892314`20.}, 
  {-0.00005066531278731563794428622631648843`20., 
   0.00002133276327886974229233104265957408`20.}, 
  {-0.00004828117650769901510919520090611256`20., 
   0.0000203289164242943221512400845920474`20.}, 
  {-0.00004479925917435063031994500920248129`20., 
   0.00001886284596814763381892421440104474`20.}, 
  {-0.00004002859864889749834148619741501262`20., 
   0.00001685414679953578877536260943790006`20.}, 
  {-0.00003403633505168704136843809663616674`20., 
   0.0000143310884428155963656581459520702`20.}, 
  {-0.00002728361009354303054221015579472895`20., 
   0.00001148783582886022338619374980830693`20.}, 
  {-0.00002054673868821619666785987054772378`20., 
   8.65125839503839859699362970430476`20.*^-6}, 
  {-0.00001459495983262878530905708325229373`20., 
   6.14524624531738328802403505359737`20.*^-6}, 
  {-9.87429049532101920888567823454482`20.*^-6, 
   4.15759599802990282479396978296625`20.*^-6}, 
  {-6.43881419893216562312410832824301`20.*^-6, 
   2.71107966270828026236804561189179`20.*^-6}, 
  {-4.09133417216938411908238236434131`20.*^-6, 
   1.72266701986079331329784520603844`20.*^-6}, 
  {-2.55523171638803221212311172970995`20.*^-6, 
   1.0758870384791714577360470440884`20.*^-6}, 
  {-1.57823504911278468677092110993645`20.*^-6, 
   6.6452002067906723653512467786798`20.*^-7}, 
  {-9.680037517895732810922017261509`20.*^-7, 
   4.0758052706929401309145335837933`20.*^-7}, 
  {-5.9115121118197834060553895487988`20.*^-7, 
   2.48905773129254038149700612581`20.*^-7}, 
  {-3.6004892828017540534966198664758`20.*^-7, 
   1.5159954874954753909459452069372`20.*^-7}, 
  {-2.1893527581091184523968190295118`20.*^-7, 
   9.218327402564709273249764334787`20.*^-8}, 
  {-1.3299578501640668861911101596656`20.*^-7, 
   5.59982252700659741554151646175`20.*^-8}, 
  {-8.074155605715272489222758779244`20.*^-8, 
   3.399644465564325258620108959681`20.*^-8}, 
  {-4.900005790640490255855707825023`20.*^-8, 
   2.063160332901259055097140136851`20.*^-8}, 
  {-2.97302841837701718653557297907`20.*^-8, 
   1.251801439316638815383399149081`20.*^-8}, 
  {-1.803610048660664702621795622921`20.*^-8, 
   7.59414757330806190577598157019`20.*^-9}, 
  {-1.094083587984011480786582561667`20.*^-8, 
   4.6066677388800483401540318386`20.*^-9}, 
  {-6.63646310525886182351524457175`20.*^-9, 
   2.79430025484583655726957666179`20.*^-9}, 
  {-4.02540624461522803315793088656`20.*^-9, 
   1.6949078924695696981717603732877417289039799648256`20.*^-9}, 
  {-2.44160143449249085475890892299`20.*^-9, 
   1.0280427092599961493721721781027514470845365878784`20.*^-9}, 
  {-0.00004872127612855447561130488216516046`20., 
   0.00002051422152781241078370731880638335`20.}, 
  {-0.00004871971886252998716978747096882601`20., 
   0.00002051356583685473143991051409213728`20.}, 
  {-0.00004871739594408460940038788665758089`20., 
   0.00002051258776593036185279489964529723`20.}, 
  {-0.00004871350397631126414783999858951572`20., 
   0.00002051094904265737437803789414295399`20.}, 
  {-0.00004870707797382041422773894351041183`20., 
   0.00002050824335739806914852166042543657`20.}, 
  {-0.00004869648201773517447651816635068877`20., 
   0.00002050378190220428399011291214765844`20.}, 
  {-0.00004867901865464849001111892169383242`20., 
   0.00002049642890722041684678691439740311`20.}, 
  {-0.0000486502642313263368585096024156028`20., 
   0.00002048432178161108920358299049078013`20.}, 
  {-0.0000486029338487676547129428781324888`20., 
   0.00002046439319948111777387068552946896`20.}, 
  {-0.000048525087012964781368008270276692`20., 
   0.00002043161558440622373389821906387032`20.}, 
  {-0.0000483972761281420370380231216382876`20., 
   0.00002037780047500717348969394595296321`20.}, 
  {-0.000048187991561198776866436976303367`20., 
   0.00002028968065734685341744714791720717`20.}, 
  {-0.0000478468000864177726922319055641631`20., 
   0.00002014602108901800955462396023754236`20.}, 
  {-0.00004729453129334050793673447622139045`20., 
   0.00001991348686035389807862504261953283`20.}, 
  {-0.00004641089192150302121941892267425804`20., 
   0.0000195414281774749563029132305996876`20.}, 
  {-0.00004502294765089650773740940124671115`20., 
   0.00001895703058985116115259343210387838`20.}, 
  {-0.00004290508624542317130178879465782353`20., 
   0.00001806529947175712475864791354013624`20.}, 
  {-0.00003981248484764378604806447323724911`20., 
   0.00001676315151479738359918504136305228`20.}, 
  {-0.00003557581629573503710626789119157819`20., 
   0.00001497929107188843667632332260698029`20.}, 
  {-0.00003025466795547196775648969676202888`20., 
   0.00001273880756019872326589039863664375`20.}, 
  {-0.00002425780831366926055513602482317885`20., 
   0.00001021381402680810970742569466239108`20.}, 
  {-0.00001827347383026289063205306340620645`20., 
   7.69409424432121710823286880261324`20.*^-6}, 
  {-0.00001298430643501497575025273375276354`20., 
   5.46707639369051610536957210642674`20.*^-6}, 
  {-8.7871338744200910324217373267775`20.*^-6, 
   3.69984584186109096101967887443263`20.*^-6}, 
  {-5.73122900733820340157558808770629`20.*^-6, 
   2.41314905572134880066340551061317`20.*^-6}, 
  {-3.64233608476297675855713678720371`20.*^-6, 
   1.53361519358441126676089969987526`20.*^-6}, 
  {-2.27507250873667563789548427003967`20.*^-6, 
   9.5792526683649500542967758738512`20.*^-7}, 
  {-1.40530047655220560013259606316277`20.*^-6, 
   5.91705463811454989529514131858`20.*^-7}, 
  {-8.6197607493136104250729446160087`20.*^-7, 
   3.6293729470794149158201872067405`20.*^-7}, 
  {-5.2641667806444385276188804216629`20.*^-7, 
   2.216491276060816222155318072279`20.*^-7}, 
  {-3.2062732262984692847495455873654`20.*^-7, 
   1.3500097794940923304208612999432`20.*^-7}, 
  {-1.9496633166444915261928577867659`20.*^-7, 
   8.209108701661016952390980154804`20.*^-8}, 
  {-1.1843627197820627236625856592782`20.*^-7, 
   4.986790399082369362789834354857`20.*^-8}, 
  {-7.190279569685340088336561460461`20.*^-8, 
   3.027486134604353721404867983351`20.*^-8}, 
  {-4.363614295013857335144529813504`20.*^-8, 
   1.837311282111097825324012553054`20.*^-8}, 
  {-2.647582437794313875562956370094`20.*^-8, 
   1.114771552755500579184402682146`20.*^-8}, 
  {-1.60617729795564126141149573863`20.*^-8, 
   6.76285178086585794278524521528`20.*^-9}, 
  {-9.74319930696732016134484641714`20.*^-9, 
   4.10239970819676638372414585985`20.*^-9}, 
  {-5.91000593420330457648179651942`20.*^-9, 
   2.48842355124349666378180906081`20.*^-9}, 
  {-3.58476787733105454547381086998`20.*^-9, 
   1.509375948349917703357394050519179847974432238597`20.*^-9}, 
  {-2.17433346298961730947172896033`20.*^-9, 
   9.155088265219441303038858780357134150801538678784`20.*^-10}, 
  {-0.00004329488626307867541142016074814936`20., 
   0.00001822942579498049491007164663079973`20.}, 
  {-0.00004329350254270000869599619356677091`20., 
   0.00001822884317587368787199839729127198`20.}, 
  {-0.00004329143830704048557004088602787817`20., 
   0.00001822797402401704655580668885384344`20.}, 
  {-0.00004328797980758167309004723380686324`20., 
   0.00001822651781371859919580936160288978`20.}, 
  {-0.00004328226951294436278628332750553121`20., 
   0.00001822411347913446854159298000232893`20.}, 
  {-0.00004327285371121863151566328317200108`20., 
   0.00001822014893103942379606875080926361`20.}, 
  {-0.00004325733539876253123485906008152753`20., 
   0.00001821361490474211841467749898169582`20.}, 
  {-0.00004323178364812003862709454408216097`20., 
   0.00001820285627289264784298717645564673`20.}, 
  {-0.00004318972504968513971120293841434328`20., 
   0.00001818514738934111145734860564814454`20.}, 
  {-0.00004312054933861179301428825284545652`20., 
   0.000018156020774152333900752948566508`20.}, 
  {-0.00004300697580323533549415627142293676`20., 
   0.00001810820033820435178701316691492075`20.}, 
  {-0.00004282100660165835763703957068980532`20., 
   0.0000180298975164877295313850823957075`20.}, 
  {-0.00004251783175395196566430604935344791`20., 
   0.00001790224494903240659549728393829384`20.}, 
  {-0.00004202711429987121520077352276559245`20., 
   0.0000176956270736299853476941148486705`20.}, 
  {-0.00004124199721695212898589573701539615`20., 
   0.00001736505145976931746774557348016681`20.}, 
  {-0.00004000889428615421862061238123908039`20., 
   0.00001684585022574914468236310789013912`20.}, 
  {-0.00003812749694773728568262980332759339`20., 
   0.00001605368292536306765584412771688143`20.}, 
  {-0.00003538053485787240837668078903601979`20., 
   0.00001489706730857785615860243748885043`20.}, 
  {-0.00003161782900129005602190193320966725`20., 
   0.00001331277010580633937764291924617568`20.}, 
  {-0.00002689227018938257662503742117533922`20., 
   0.00001132306113237161121054207207382705`20.}, 
  {-0.00002156629922259587662599347011453337`20., 
   9.0805470410930006846288295219088`20.*^-6}, 
  {-0.00001625022375008432919206811023581359`20., 
   6.84219947371971755455499378350046`20.*^-6}, 
  {-0.00001154992724468287067914775041068912`20., 
   4.86312726091910344385168438344805`20.*^-6}, 
  {-7.81842377125304830462577450190837`20.*^-6, 
   3.29196790368549402300032610606667`20.*^-6}, 
  {-5.10045622576247999460716566530374`20.*^-6, 
   2.14756051611051789246617501697`20.*^-6}, 
  {-3.2419499305151745861450941831056`20.*^-6, 
   1.3650315496905998257453028139392`20.*^-6}, 
  {-2.02519037124970803351420712275952`20.*^-6, 
   8.5271173526303496147966615695139`20.*^-7}, 
  {-1.25103289969975153224139509225824`20.*^-6, 
   5.2675069461042169778585056516135`20.*^-7}, 
  {-7.6738464910535381405044252716188`20.*^-7, 
   3.2310932593909634275808106406816`20.*^-7}, 
  {-4.6866118363352122850903961304845`20.*^-7, 
   1.9733102468779841200380615286252`20.*^-7}, 
  {-2.8545452829302581800804947838924`20.*^-7, 
   1.2019138033390560758233662247967`20.*^-7}, 
  {-1.7358026922823107248617203946438`20.*^-7, 
   7.308642914872887262575664819553`20.*^-8}, 
  {-1.05445513987840021282855407878`20.*^-7, 
   4.439811115277474580330754015915`20.*^-8}, 
  {-6.401632885119679505160337207298`20.*^-8, 
   2.695424372681970317962247245178`20.*^-8}, 
  {-3.885011619721129548523662264714`20.*^-8, 
   1.635794366198370336220489374617`20.*^-8}, 
  {-2.357197934810145886221273599136`20.*^-8, 
   9.92504393604271952093167831215`20.*^-9}, 
  {-1.430014378178081451786582233056`20.*^-8, 
   6.02111317127613242857508308655`20.*^-9}, 
  {-8.67458538785949306064278319809`20.*^-9, 
   3.6524570054145233939548560834`20.*^-9}, 
  {-5.26181033327405754101043210398`20.*^-9, 
   2.21549908769434001726755035957`20.*^-9}, 
  {-3.19159952928504595816007084572`20.*^-9, 
   1.343831380751598298172661408721839662067678707712`20.*^-9}, 
  {-1.93585824108897702937648382271`20.*^-9, 
   8.15098206774306117632203714826817408041029206016`20.*^-10}, 
  {-0.00003847286700569674930135832362823681`20., 
   0.00001619910189713547339004560994873128`20.}, 
  {-0.00003847163748038411821002863296693308`20., 
   0.00001619858420226699714106468756502447`20.}, 
  {-0.0000384698031237739691009275778690316`20., 
   0.00001619781184158903962144319068169752`20.}, 
  {-0.00003846672981547167636956694970160627`20., 
   0.00001619651781704070583981766303225527`20.}, 
  {-0.00003846165551500312129672044409255315`20., 
   0.00001619438126947499844072439751265396`20.}, 
  {-0.00003845328842296154478305645510500215`20., 
   0.00001619085828335222938233956004421144`20.}, 
  {-0.000038439498518834612022582124823978`20., 
   0.0000161850520079303629568766841364118`20.}, 
  {-0.00003841679271551733087774634848937339`20., 
   0.00001617549166969150773799846252184143`20.}, 
  {-0.00003837941868614235248641620122305703`20., 
   0.00001615975523627046420480682156760295`20.}, 
  {-0.0000383179481678287701917055734694643`20., 
   0.00001613387291277000850177076777661653`20.}, 
  {-0.00003821702580940597223465726364070863`20., 
   0.00001609137928817093567775042679608785`20.}, 
  {-0.00003805177393688769207360728490017007`20., 
   0.00001602179955237376508362411995796635`20.}, 
  {-0.000037782378231614801505971692310208`20., 
   0.00001590836978173254800251439676219284`20.}, 
  {-0.00003734634806400987333250887455897649`20., 
   0.00001572477813221468350842478928799013`20.}, 
  {-0.00003664875815559599905961057618578473`20., 
   0.00001543105606551410486720445313085674`20.}, 
  {-0.00003555319723323661299850791810593385`20., 
   0.00001496976725609962652568754446565635`20.}, 
  {-0.00003388180540611160983197085844360753`20., 
   0.00001426602332888909887661930881836108`20.}, 
  {-0.00003144173636934973515043015298281263`20., 
   0.00001323862583972620427386532757171059`20.}, 
  {-0.00002809976568231873730033979370644185`20., 
   0.00001183148028729209991593254471850182`20.}, 
  {-0.00002390284551199611473828459328167986`20., 
   0.00001006435600505099567927772348702309`20.}, 
  {-0.00001917241670402347329651317769961408`20., 
   8.07259650695725191432133797878488`20.*^-6}, 
  {-0.00001444980583775919350368194695636425`20., 
   6.08412877379334463312924082373232`20.*^-6}, 
  {-0.0000102728400599863723131349665765093`20., 
   4.32540634104689360553051224274075`20.*^-6}, 
  {-6.95551843751033458308457730126275`20.*^-6, 
   2.92863934210961456129876939000539`20.*^-6}, 
  {-4.53835698335520222636539347714335`20.*^-6, 
   1.91088715088640093741700777984983`20.*^-6}, 
  {-2.88505237256916784410963326068465`20.*^-6, 
   1.21475889371333382909879295186723`20.*^-6}, 
  {-1.80240603502925718779857733299918`20.*^-6, 
   7.5890780422284513170466414021017`20.*^-7}, 
  {-1.11347689841050914898197922404279`20.*^-6, 
   4.6883237827810911536083335749168`20.*^-7}, 
  {-6.8303333438758111505201570049922`20.*^-7, 
   2.8759298290003415370611187389439`20.*^-7}, 
  {-4.1715547732328070823083785997615`20.*^-7, 
   1.7564441150453924557087909893734`20.*^-7}, 
  {-2.5408684376274467534003939903452`20.*^-7, 
   1.0698393421589249488001658906717`20.*^-7}, 
  {-1.5450745745350541905516482636135`20.*^-7, 
   6.505577155937070276006940057321`20.*^-8}, 
  {-9.385978265759122489496659817842`20.*^-8, 
   3.951990848740683153472277818039`20.*^-8}, 
  {-5.698277966468337797621619607609`20.*^-8, 
   2.399274933249826441103839834783`20.*^-8}, 
  {-3.458167753383736092951075199368`20.*^-8, 
   1.456070633003678354926768504997`20.*^-8}, 
  {-2.098216580087855340127343210607`20.*^-8, 
   8.83459612668570669527302404466`20.*^-9}, 
  {-1.272902053586235990404754437454`20.*^-8, 
   5.35958759404730943328317657875`20.*^-9}, 
  {-7.72153250119721325067106152448`20.*^-9, 
   3.25117157945145821080886801031`20.*^-9}, 
  {-4.68371094690387407595397744771`20.*^-9, 
   1.9720888197489996109279905043`20.*^-9}, 
  {-2.84094848924622225631777256896`20.*^-9, 
   1.1961888375773567395022200290377006680631920295936`20.*^-9}, 
  {-1.723171734033544354641298968391648547301203841257`20.*^-9, 
   7.255459932772818335331785130071776840738293153792`20.*^-10}, 
  {-0.00003418790586168989356688713044288338`20., 
   0.00001439490773123784992289984439700353`20.}, 
  {-0.00003418681334062743730392353946729305`20., 
   0.00001439444772236944728586254293359707`20.}, 
  {-0.00003418518326583076438778028319861539`20., 
   0.00001439376137508663763696011924152227`20.}, 
  {-0.00003418245224826433876743625186364359`20., 
   0.0000143926114729534057968152639425868`20.}, 
  {-0.00003417794310666628792062076759147179`20., 
   0.00001439071288701738438762979688061971`20.}, 
  {-0.00003417050792018443148322169707575426`20., 
   0.00001438758228218291851925124087400178`20.}, 
  {-0.00003415825391295186265500876348577295`20., 
   0.00001438242270019025796000368988874649`20.}, 
  {-0.00003413807706726809174786978483814127`20., 
   0.00001437392718621814389383990940553317`20.}, 
  {-0.00003410486580690256816895377918002343`20., 
   0.00001435994349764318659745422281264145`20.}, 
  {-0.00003405024216752407718805214366000355`20., 
   0.00001433694407053645355286406048842254`20.}, 
  {-0.00003396056157304515031447484414669427`20., 
   0.0000142991838202295369745157238512397`20.}, 
  {-0.0000338137186139619851917063126738205`20., 
   0.00001423735520587873060703423691529283`20.}, 
  {-0.00003357433721381656143519529732968485`20., 
   0.00001413656303739644692008223045460413`20.}, 
  {-0.00003318689657761510501355204931056063`20., 
   0.00001397343013794320211096928392023605`20.}, 
  {-0.00003256706790808056829487233828340317`20., 
   0.00001371244964550760770310414243511711`20.}, 
  {-0.00003159368755721129625412164399666479`20., 
   0.00001330260528724686158068279747227989`20.}, 
  {-0.00003010881495028023791314225840774765`20., 
   0.00001267739576853904754237568775063057`20.}, 
  {-0.00002794126030394906271563035569734603`20., 
   0.00001176474118061013166973909713572466`20.}, 
  {-0.0000249728173383549666078696143062616`20., 
   0.00001051487045825472278226089023421543`20.}, 
  {-0.00002124517069224393413421953614025631`20., 
   8.9453350283132354249345415327395`20.*^-6}, 
  {-0.00001704346042383014054265034103631673`20., 
   7.17619386266532233374751201529125`20.*^-6}, 
  {-0.00001284792677810338084750734914675103`20., 
   5.40965338025405509368730490389516`20.*^-6}, 
  {-9.13604134442846865725367437800055`20.*^-6, 
   3.8467542502856710135804944749476`20.*^-6}, 
  {-6.18706961348055208245264188168028`20.*^-6, 
   2.60508194251812719261163868702326`20.*^-6}, 
  {-4.03761240333145094865191473125724`20.*^-6, 
   1.70004732771850566259027988684516`20.*^-6}, 
  {-2.5670303123916211038625600208318`20.*^-6, 
   1.08085486837541941215265685087655`20.*^-6}, 
  {-1.60385431888977675766534339462174`20.*^-6, 
   6.7530708163780074006961827141967`20.*^-7}, 
  {-9.9086920706620907861385067315482`20.*^-7, 
   4.1720808718577224362688449395995`20.*^-7}, 
  {-6.0784313252872776013761085787781`20.*^-7, 
   2.5593395053841168847899404542223`20.*^-7}, 
  {-3.7124157374121910110202340446556`20.*^-7, 
   1.5631224157525014783243090714342`20.*^-7}, 
  {-2.2612387037591208125908479093546`20.*^-7, 
   9.521005068459456053014096460439`20.*^-8}, 
  {-1.3750455841824423973900202849717`20.*^-7, 
   5.789665617610283778484295936723`20.*^-8}, 
  {-8.353130767336213286659022096023`20.*^-8, 
   3.517107691509984541751167198326`20.*^-8}, 
  {-5.071245519033344589540309652392`20.*^-8, 
   2.135261271171934564016972485218`20.*^-8}, 
  {-3.07764012403158586343262821248`20.*^-8, 
   1.295848473276457205655843457885`20.*^-8}, 
  {-1.867336396240405417856720504808`20.*^-8, 
   7.86246903680170702255461265182`20.*^-9}, 
  {-1.132837245916872094130292295378`20.*^-8, 
   4.76984103543946144896965177001`20.*^-9}, 
  {-6.87189015726419726688219429252`20.*^-9, 
   2.89342743463755674395039759685`20.*^-9}, 
  {-4.16833768686952802846183835343`20.*^-9, 
   1.7550895523661170646155108856555630970354691735552`20.*^-9}, 
  {-2.52834440951066437831217097212`20.*^-9, 
   1.064566067162385001394598304048009313897924263936`20.*^-9}, 
  {-1.533562478829239666456488799439078044866374560651`20.*^-9, 
   6.457105174017851227185215997640531314422109437952`20.*^-10}, 
  {-0.00003038018734571408507035739687048546`20., 
   0.00001279165782977435160857153552441492`20.}, 
  {-0.00003037921655634243864894317811091543`20., 
   0.00001279124907635471101008133815196439`20.}, 
  {-0.0000303777680158221685765828981870703`20., 
   0.00001279063916455670255856122028929276`20.}, 
  {-0.00003037534116650784650774986749018802`20., 
   0.00001278961733326646168747362841692127`20.}, 
  {-0.00003037133423799087809366359976450647`20., 
   0.00001278793020546984340785835779558168`20.}, 
  {-0.00003036472716273290751608166605108273`20., 
   0.00001278514827904543474361333307414008`20.}, 
  {-0.00003035383798379417751553317529336812`20., 
   0.0000127805633615975484275929159129971`20.}, 
  {-0.0000303359084150877086194809992399832`20., 
   0.00001277301406951061415557094704841396`20.}, 
  {-0.00003030639625029173037641577318932561`20., 
   0.00001276058789485967594796453607971605`20.}, 
  {-0.00003025785680058251585915926890477981`20., 
   0.00001274015023182421720385653427569676`20.}, 
  {-0.00003017816560959759177694011573711562`20., 
   0.00001270659604614635443239583820510133`20.}, 
  {-0.00003004768045828983790117279293831644`20., 
   0.00001265165492980624753733591281613323`20.}, 
  {-0.00002983496838883123766052847041336827`20., 
   0.00001256209195319210006759093491089192`20.}, 
  {-0.00002949070010655689897980396300284068`20., 
   0.00001241713688697132588623324758014343`20.}, 
  {-0.00002893995807087466923997400306233085`20., 
   0.00001218524550352617652209431707887615`20.}, 
  {-0.00002807511660548412149396450799507376`20., 
   0.00001182110172862489326061663494529422`20.}, 
  {-0.00002675591288738304487714167801566332`20., 
   0.00001126564753152970310616491705922666`20.}, 
  {-0.00002483036427551347713704666635525358`20., 
   0.00001045489022126883247875649109694887`20.}, 
  {-0.0000221935720423499727010269733739093`20., 
   9.34466191256840955832714668375126`20.*^-6}, 
  {-0.00001888254774125096892692436625039026`20., 
   7.9505464173688290218628910527959`20.*^-6}, 
  {-0.00001515027861124751359852981017549767`20., 
   6.37906467842000572569676217915693`20.*^-6}, 
  {-0.00001142288944408372174511592548446857`20., 
   4.80963766066683020846986336188151`20.*^-6}, 
  {-8.1243139555972566690068734171486`20.*^-6, 
   3.42076377077779228168710459669415`20.*^-6}, 
  {-5.5029021739014813980298209954226`20.*^-6, 
   2.31701144164272900969676673491477`20.*^-6}, 
  {-3.59165015163005183215991602187816`20.*^-6, 
   1.51227374805475866617259621973819`20.*^-6}, 
  {-2.28373652401516035246035340845255`20.*^-6, 
   9.6157327326954120103593827724317`20.*^-7}, 
  {-1.42695739633678702533984316522373`20.*^-6, 
   6.0082416687864716856414449062052`20.*^-7}, 
  {-8.8162259437193191101390377670609`20.*^-7, 
   3.7120951341976080463743316913941`20.*^-7}, 
  {-5.4084245159944599426940171396996`20.*^-7, 
   2.2772313751555620811343230061893`20.*^-7}, 
  {-3.3032686511795865549321222617382`20.*^-7, 
   1.3908499583914048652345777944161`20.*^-7}, 
  {-2.0120494808986497325038768534933`20.*^-7, 
   8.471787287994314663174218330498`20.*^-8}, 
  {-1.2235236809670968839269380399895`20.*^-7, 
   5.151678656703565827060791747325`20.*^-8}, 
  {-7.432696812599805947960037818719`20.*^-8, 
   3.129556552673602504404226449988`20.*^-8}, 
  {-4.512455200399360977055942375705`20.*^-8, 
   1.899981137010257253497238895035`20.*^-8}, 
  {-2.738525491253567359446608381467`20.*^-8, 
   1.153063364738344151345940371143`20.*^-8}, 
  {-1.661582583907957869356802482634`20.*^-8, 
   6.99613719540192787097601045319`20.*^-9}, 
  {-1.008015341338193096292856487548`20.*^-8, 
   4.24427512142397093175939573704`20.*^-9}, 
  {-6.11471169094141811064288975703`20.*^-9, 
   2.5746154488174392044812167398`20.*^-9}, 
  {-3.70905064978838894338715222836`20.*^-9, 
   1.561705536753005870899853569835113678737080582144`20.*^-9}, 
  {-2.24975983228280486820082960023`20.*^-9, 
   9.472672978032862602950861474646832389158183370752`20.*^-10}, 
  {-1.3645876426216957718210439550842259536044290473985`20.*^-9, 
   5.745632179459771670825448231931704222078241401788`20.*^-10}, 
  {-0.00002699655799338130178799127104815527`20., 
   0.000011366971786686863910733166757118`20.}, 
  {-0.00002699569536699033783071033045458507`20., 
   0.00001136660857557487908661487598087792`20.}, 
  {-0.00002699440814577718682964604108118814`20., 
   0.00001136606658769565761248254361313183`20.}, 
  {-0.00002699225158805116693107791007968464`20., 
   0.00001136515856338996502361175161249878`20.}, 
  {-0.00002698869093760182625227976854460488`20., 
   0.00001136365934214813736938095517667574`20.}, 
  {-0.00002698281973991752077808010902576213`20., 
   0.00001136118725891264032761267748453142`20.}, 
  {-0.00002697314337494490276965970525642804`20., 
   0.00001135711299997680116617250747639075`20.}, 
  {-0.00002695721077819687548234622411170353`20., 
   0.00001135040453818815809782998909966464`20.}, 
  {-0.00002693098568605025011282969627378833`20., 
   0.00001133936239412642110013881948370035`20.}, 
  {-0.00002688785270504750910520289171103161`20., 
   0.00001132120113896737225482227019411859`20.}, 
  {-0.00002681703810173720562258358316549055`20., 
   0.00001129138446388934973582466659599602`20.}, 
  {-0.00002670108826144379606729581962166573`20., 
   0.0000112425634785026509757035029985961`20.}, 
  {-0.00002651207353476009888671991603769421`20., 
   0.00001116297833042530479440838570008175`20.}, 
  {-0.00002620616491007470398072623160570213`20., 
   0.00001103417469897882272872683436029563`20.}, 
  {-0.00002571680393266433872058322038895303`20., 
   0.00001082812797164814261919293490061181`20.}, 
  {-0.00002494838604406511208410496791749484`20., 
   0.00001050458359750109982488630228105046`20.}, 
  {-0.00002377633907858559560737297683325562`20., 
   0.00001001109013835182972942020077189711`20.}, 
  {-0.00002206571879184094623636641917330066`20., 
   9.29082896498566157320691333612659`20.*^-6}, 
  {-0.00001972342191805725657278744707131147`20., 
   8.30459870233989750433155666160484`20.*^-6}, 
  {-0.00001678231360635182571220508028479623`20., 
   7.06623730793761082619161275149317`20.*^-6}, 
  {-0.00001346689225920539711453930789705532`20., 
   5.67027042492858825875339279876012`20.*^-6}, 
  {-0.00001015532651172899715659746178942314`20., 
   4.27592695230694617119893127975712`20.*^-6}, 
  {-7.22405049398118892548227354959865`20.*^-6, 
   3.0417054711499742844135888629889`20.*^-6}, 
  {-4.89390230194712695302778087252851`20.*^-6, 
   2.06059044292510608548538142001199`20.*^-6}, 
  {-3.19457549893130051296292604792662`20.*^-6, 
   1.34508442060265284756333728333752`20.*^-6}, 
  {-2.03144767824950606634770913861558`20.*^-6, 
   8.5534639084189729109377226889077`20.*^-7}, 
  {-1.26939935389826399618970531766699`20.*^-6, 
   5.3448393848347957734303381796504`20.*^-7}, 
  {-7.8431046021664149032130261903746`20.*^-7, 
   3.3023598324911220645107478696312`20.*^-7}, 
  {-4.8115777924578104973897653157846`20.*^-7, 
   2.0259274915611833673220064487514`20.*^-7}, 
  {-2.9387847144626526283923461898914`20.*^-7, 
   1.2373830376684853172178299746911`20.*^-7}, 
  {-1.7900573158467288568557321955796`20.*^-7, 
   7.537083435144121502550451349808`20.*^-8}, 
  {-1.0885374080358532360459549731229`20.*^-7, 
   4.583315402256224151772441992096`20.*^-8}, 
  {-6.612703405946501110268086317673`20.*^-8, 
   2.784296170924842572744457396915`20.*^-8}, 
  {-4.014639307887765207119666113834`20.*^-8, 
   1.690374445426427455629333100561`20.*^-8}, 
  {-2.436413666418433904318179372344`20.*^-8, 
   1.025858385860393222870812367303`20.*^-8}, 
  {-1.478279453922317592346628515888`20.*^-8, 
   6.22433454283081091514369901426`20.*^-9}, 
  {-8.96813167285935857109917762409`20.*^-9, 
   3.77605544120394045098912742067`20.*^-9}, 
  {-5.440151014094015490887569088`20.*^-9, 
   2.29058990067116441721581856337`20.*^-9}, 
  {-3.29987749541622581121862288493`20.*^-9, 
   1.389422103333147709986788583129706675915525718016`20.*^-9}, 
  {-2.00157220811316455757416047145`20.*^-9, 
   8.427672455213324452943833563994508201571420995585`20.*^-10}, 
  {-1.2140499858688778447293304368170092983449301286912`20.*^-9, 
   5.111789414184748819912970260283400750403671436345`20.*^-10}, 
  {-0.00002398978437069050398054903667140665`20., 
   0.00001010096184029073851812591017743438`20.}, 
  {-0.00002398901785205168349631315371525574`20., 
   0.00001010063909560070884055290682747611`20.}, 
  {-0.00002398787398587966795555738379272058`20., 
   0.00001010015746773880756023468791272444`20.}, 
  {-0.00002398595761603965733811598213327696`20., 
   0.00001009935057517459256341725563506398`20.}, 
  {-0.00002398279353856348478045571767950452`20., 
   0.00001009801833202673043387609165452822`20.}, 
  {-0.0000239775762578061376480123245566185`20., 
   0.00001009582158223416322021571560278672`20.}, 
  {-0.00002396897762428184555966872805473636`20., 
   0.00001009220110496077707775525391778373`20.}, 
  {-0.00002395481957496612042732634479224658`20., 
   0.00001008623982103836649571635570199855`20.}, 
  {-0.00002393151542870474472752981164461476`20., 
   0.00001007642754892831356948623648194307`20.}, 
  {-0.00002389318669556661382670797454471532`20., 
   0.00001006028913497541634808756822935381`20.}, 
  {-0.00002383025985406152724129901553687241`20., 
   0.00001003379362276274831212590127868311`20.}, 
  {-0.0000237272259412576302426413136736896`20., 
   9.99041092263479168111213207313247`20.*^-6}, 
  {-0.00002355926792384477852978011644420867`20., 
   9.91969175740832780201268060808788`20.*^-6}, 
  {-0.00002328744318125035530440237094565003`20., 
   9.80523923421067591764310355606318`20.*^-6}, 
  {-0.0000228526181910019482790379180296976`20., 
   9.62215502779029401222649180197796`20.*^-6}, 
  {-0.00002216986348905384839369035455926127`20., 
   9.33467936381214669208014928811003`20.*^-6}, 
  {-0.0000211285355973412380016478071808311`20., 
   8.8962255146699949480622346024552`20.*^-6}, 
  {-0.00001960880766114855864273123144952124`20., 
   8.25634006785202469167630797874578`20.*^-6}, 
  {-0.00001752803450683075555466796410776244`20., 
   7.38022505550768654933387962432102`20.*^-6}, 
  {-0.00001491540164954068105442908833439395`20., 
   6.28016911559607623344382666711323`20.*^-6}, 
  {-0.00001197015716358134418377027199048929`20., 
   5.04006617413951334053485136441653`20.*^-6}, 
  {-9.02795903357398840866712587519335`20.*^-6, 
   3.80124590887325827733352668429195`20.*^-6}, 
  {-6.42309171626422674655073660711664`20.*^-6, 
   2.70445967000599020907399436089124`20.*^-6}, 
  {-4.35191423464941985075328956057637`20.*^-6, 
   1.8323849409050188845277008676111`20.*^-6}, 
  {-2.84110713743738510152409358410598`20.*^-6, 
   1.19625563681574109537856571962356`20.*^-6}, 
  {-1.80682500671874840677828480787103`20.*^-6, 
   7.6076842388157827653822518226147`20.*^-7}, 
  {-1.1291022372387064576423054078504`20.*^-6, 
   4.7541146831103429795465490856859`20.*^-7}, 
  {-6.9765228700799709375331513193593`20.*^-7, 
   2.9374833137178825000139584502566`20.*^-7}, 
  {-4.2800485504819863908240427953261`20.*^-7, 
   1.802125705466099532978544334874`20.*^-7}, 
  {-2.6141788592766633280511423071272`20.*^-7, 
   1.1007068881164898223373230766852`20.*^-7}, 
  {-1.5923494266651231999219785478371`20.*^-7, 
   6.704629164905781894408330727734`20.*^-8}, 
  {-9.683161951627396661716955714762`20.*^-8, 
   4.077120821737851225986086616741`20.*^-8}, 
  {-5.882397184532848365226487941104`20.*^-8, 
   2.476798814540146680095363343622`20.*^-8}, 
  {-3.571270322750443074049720586908`20.*^-8, 
   1.503692767473870768020934983961`20.*^-8}, 
  {-2.167343566762398046463753606102`20.*^-8, 
   9.12565712321009703774212044674`20.*^-9}, 
  {-1.315023773054772956109617234429`20.*^-8, 
   5.5369422023358861309878620397`20.*^-9}, 
  {-7.97772825952245784273969649446`20.*^-9, 
   3.35904347769366646010092483977`20.*^-9}, 
  {-4.83936456113602321746990674091`20.*^-9, 
   2.03762718363622030209259231196`20.*^-9}, 
  {-2.93545397377867517188353533365`20.*^-9, 
   1.2359806205383895460562254036403791186096633675777`20.*^-9}, 
  {-1.780527823836702593098824029332270503281143323828`20.*^-9, 
   7.496959258259800391995048544552804693692330803201`20.*^-10}, 
  {-1.0799759835506051461009169066422649860712514453504`20.*^-9, 
   4.547267299160442720424913291124631722781884723806`20.*^-10}, 
  {-0.00002131789372355738046320104543860094`20., 
   8.9759552520241601950320191320425`20.*^-6}, 
  {-0.00002131721260188460532284138798114285`20., 
   8.97566846395141276751216336048121`20.*^-6}, 
  {-0.00002131619612667684538313105918390934`20., 
   8.97524047439025068763413018269866`20.*^-6}, 
  {-0.00002131449319378346036917412922573005`20., 
   8.97452345001408857649437020030737`20.*^-6}, 
  {-0.00002131168152022173630068480447737115`20., 
   8.97333958746178370555149662205102`20.*^-6}, 
  {-0.00002130704532450303742904443388094618`20., 
   8.97138750505391049643976163408261`20.*^-6}, 
  {-0.00002129940438570402979691097115218122`20., 
   8.96817026766485465133093522197103`20.*^-6}, 
  {-0.00002128682323405119371516372568905758`20., 
   8.9628729406531341958584108164453`20.*^-6}, 
  {-0.00002126611468995655460007723845415833`20., 
   8.95415355366591772634831092806666`20.*^-6}, 
  {-0.00002123205507128369849199055878388427`20., 
   8.93981266159313620715391948795126`20.*^-6}, 
  {-0.00002117613733602314951626446634891394`20., 
   8.91626835200974716474293319954271`20.*^-6}, 
  {-0.00002108458043137524613407309692938017`20., 
   8.87771807636852468803077765447588`20.*^-6}, 
  {-0.00002093533286742027526295382931224918`20., 
   8.81487699680853695282266497357861`20.*^-6}, 
  {-0.00002069379316504854811692218222987322`20., 
   8.71317606949412552291460304415715`20.*^-6}, 
  {-0.00002030742328069737224985761987543057`20., 
   8.55049401292520936836110310544444`20.*^-6}, 
  {-0.00001970077423206519348706453228328852`20., 
   8.29506283455376567876401359296356`20.*^-6}, 
  {-0.00001877556851524693936816569220336145`20., 
   7.9055025327355534181750282961522`20.*^-6}, 
  {-0.00001742539450782416874243002038901536`20., 
   7.33700821382070262839158753221698`20.*^-6}, 
  {-0.00001557688168934285932688955805450331`20., 
   6.55868702709173024290086654926454`20.*^-6}, 
  {-0.00001325594971977248257954707455108775`20., 
   5.58145251358841371770403138993167`20.*^-6}, 
  {-0.00001063946041117060328251933036058848`20., 
   4.47977280470341190842919173077412`20.*^-6}, 
  {-8.02537815832643882671462976665654`20.*^-6, 
   3.37910659297955319019563358596066`20.*^-6}, 
  {-5.71057928063125458892813205953311`20.*^-6, 
   2.40445443395000193218026613032972`20.*^-6}, 
  {-3.86964541887058750625102756733944`20.*^-6, 
   1.62932438689287895000043265993239`20.*^-6}, 
  {-2.52651781844543467838729236431817`20.*^-6, 
   1.06379697618755144353149152181819`20.*^-6}, 
  {-1.60687772524308397313218533075996`20.*^-6, 
   6.7658009483919325184513066558312`20.*^-7}, 
  {-1.00420369224687575895590478114975`20.*^-6, 
   4.2282260726184242482353885522097`20.*^-7}, 
  {-6.2050002467555439959368564100324`20.*^-7, 
   2.6126316828444395772365711200138`20.*^-7}, 
  {-3.8068039557922460062173605613766`20.*^-7, 
   1.6028648234914720026178360258428`20.*^-7}, 
  {-2.3251595036127572666364341963961`20.*^-7, 
   9.7901452783695042805744597743`20.*^-8}, 
  {-1.4163132078049501770639187108065`20.*^-7, 
   5.963424032862948113953341940239`20.*^-8}, 
  {-8.612718560195967722838414860165`20.*^-8, 
   3.62640781481935483066880625691`20.*^-8}, 
  {-5.232132169884144768744417758323`20.*^-8, 
   2.203003018898587271050281161401`20.*^-8}, 
  {-3.176492819557672056977302276707`20.*^-8, 
   1.337470660866388234516758853351`20.*^-8}, 
  {-1.927761913251858757697905085529`20.*^-8, 
   8.11689226632361582188591614959`20.*^-9}, 
  {-1.169659711874831503126800909582`20.*^-8, 
   4.92488299736771159211284593508`20.*^-9}, 
  {-7.09586498980764373619711575643`20.*^-9, 
   2.9877326272874289415566803185`20.*^-9}, 
  {-4.30441912333201103985703371453`20.*^-9, 
   1.8123869992976888588871720903311755964281390104576`20.*^-9}, 
  {-2.61096802329303137698546235058`20.*^-9, 
   1.0993549571760132113622999370894158990242358493183`20.*^-9}, 
  {-1.5837078961652935997658270372286206359117383073792`20.*^-9, 
   6.668243773327551999014008577800834941928643493888`20.*^-10}, 
  {-9.605952598176663848477820639282213175190999793663`20.*^-10, 
   4.044611620284911094095924479701101229846197927353`20.*^-10}, 
  {-0.00001894358806329973100484052926206534`20., 
   7.97624760559988673888022284718541`20.*^-6}, 
  {-0.00001894298282213668408141691137508158`20., 
   7.97599276721544592901764689477117`20.*^-6}, 
  {-0.00001894207955135867169900539788247977`20., 
   7.97561244267733545221279910841254`20.*^-6}, 
  {-0.00001894056628383291064412486984964564`20., 
   7.97497527740333079752626098932449`20.*^-6}, 
  {-0.0000189380677645651824482122101834308`20., 
   7.9739232692906031360893516561814`20.*^-6}, 
  {-0.00001893394793396776958317433889392431`20., 
   7.97218860377590298238919532375761`20.*^-6}, 
  {-0.00001892715802305215545328823610425683`20., 
   7.96932969391669703296346783337128`20.*^-6}, 
  {-0.00001891597813432417805736426235788031`20., 
   7.96462237234702233994284730858118`20.*^-6}, 
  {-0.00001889757608837462359833836139523133`20., 
   7.95687414247352572561615216641319`20.*^-6}, 
  {-0.00001886731006327947152855775915253296`20., 
   7.94413055295977748570853016948757`20.*^-6}, 
  {-0.00001881762067063330860786253072398267`20., 
   7.92320870342455099278422346272953`20.*^-6}, 
  {-0.00001873626219809890136195122160667934`20., 
   7.88895250446269531029525120281237`20.*^-6}, 
  {-0.00001860364036588049473070039768193142`20., 
   7.8331117330023135708212200766027`20.*^-6}, 
  {-0.00001838901052801982148772512040648743`20., 
   7.74274127495571431062110332904733`20.*^-6}, 
  {-0.00001804569356876527823133987423095322`20., 
   7.59818676579590662372205230776977`20.*^-6}, 
  {-0.00001750666061032466367761139283674188`20., 
   7.37122552013670049583637593125974`20.*^-6}, 
  {-0.00001668461384366409340396576190002537`20., 
   7.02510056575330248588032080001067`20.*^-6}, 
  {-0.00001548504817055101760122381828346425`20., 
   6.52002028233727056893634454040601`20.*^-6}, 
  {-0.0000138428200215515084822666276834233`20., 
   5.82855579854800357148068534038875`20.*^-6}, 
  {-0.00001178095009044986566808617631699531`20., 
   4.96040003808415396550996897557697`20.*^-6}, 
  {-9.45644813648255087759270835044385`20.*^-6, 
   3.98166237325581089582850877913425`20.*^-6}, 
  {-7.13384818975996973106323651338248`20.*^-6, 
   3.00372555358314514992136274247683`20.*^-6}, 
  {-5.07682198150799204703762369226485`20.*^-6, 
   2.1376092553717861250684731335852`20.*^-6}, 
  {-3.44057977470808902007590161419058`20.*^-6, 
   1.44866516829814274529511646913287`20.*^-6}, 
  {-2.24657974977028809024866543367756`20.*^-6, 
   9.4592831569275288010470123523267`20.*^-7}, 
  {-1.42892924006436671424786848333297`20.*^-6, 
   6.0165441686920703757804988771915`20.*^-7}, 
  {-8.9303624193460785284186275912457`20.*^-7, 
   3.760152597619401485649948459472`20.*^-7}, 
  {-5.5182544501903252547998115636641`20.*^-7, 
   2.3234755579748737914946575004901`20.*^-7}, 
  {-3.3855439808829902461311410525647`20.*^-7, 
   1.4254922024770485246867962326587`20.*^-7}, 
  {-2.0678817784455722147941242342828`20.*^-7, 
   8.706870646086619851764733618032`20.*^-8}, 
  {-1.2596078278788930636238259587861`20.*^-7, 
   5.303611906858497109995056668573`20.*^-8}, 
  {-7.65981349466419379737618132992`20.*^-8, 
   3.225184629332292125211023717862`20.*^-8}, 
  {-4.653265166656257626309946616313`20.*^-8, 
   1.959269543855266368972609101604`20.*^-8}, 
  {-2.825060006580821111596907540877`20.*^-8, 
   1.189498950139293099619750543527`20.*^-8}, 
  {-1.714484734610530206204804285183`20.*^-8, 
   7.21888309309696928928338646393`20.*^-9}, 
  {-1.04025549364629489088677394351`20.*^-8, 
   4.38002313114229427741799555162`20.*^-9}, 
  {-6.31082283529100893170024059146`20.*^-9, 
   2.65718856222779323440010130167`20.*^-9}, 
  {-3.82820593731788077697554792846`20.*^-9, 
   1.6118761841338445376739149172459721089141176270848`20.*^-9}, 
  {-2.32210766177232380093347331444`20.*^-9, 
   9.777295417988731793404098166046355104758799269888`20.*^-10}, 
  {-1.4084969655980292425412277156110080760269718421505`20.*^-9, 
   5.93051353936012312648937985519744836177062002688`20.*^-10}, 
  {-8.543214177874094160986468960431672234066751520767`20.*^-10, 
   3.597142811736460699362723772810797064423894402595`20.*^-10}, 
  {-0.00001683372350905842485090596082244384`20., 
   7.08788358276144204248672034629214`20.*^-6}, 
  {-0.0000168331856929634698406439730067648`20., 
   7.08765713387935572237640968705886`20.*^-6}, 
  {-0.00001683238301974725749570797775497235`20., 
   7.08731916620937157714020115998836`20.*^-6}, 
  {-0.00001683103829355277785984788602517755`20., 
   7.08675296570643278309384674744318`20.*^-6}, 
  {-0.00001682881805047683254766361229211165`20., 
   7.08581812651656107270046833352071`20.*^-6}, 
  {-0.00001682515707352536264256056256047543`20., 
   7.08427666253699479686760528862122`20.*^-6}, 
  {-0.00001681912340431086780863396966586178`20., 
   7.08173617023615486679325038562601`20.*^-6}, 
  {-0.00001680918870652766578136770796378035`20., 
   7.07755313959059611847061387948646`20.*^-6}, 
  {-0.00001679283625729519010971333517628071`20., 
   7.07066789780850109882666744264452`20.*^-6}, 
  {-0.00001676594127561758509922795620916501`20., 
   7.05934369499687793651703419333264`20.*^-6}, 
  {-0.00001672178644468591377482742458063932`20., 
   7.04075218723617422097996824447972`20.*^-6}, 
  {-0.00001664949029604199185412220314641917`20., 
   7.01031170359662814910408553533439`20.*^-6}, 
  {-0.00001653164183409484623117155024766368`20., 
   6.96069129856625104470381063059525`20.*^-6}, 
  {-0.00001634092304714023866336257572427192`20., 
   6.8803886514274689108895055681145`20.*^-6}, 
  {-0.00001603585964273599129978803849632249`20., 
   6.75194090220462791570022673529369`20.*^-6}, 
  {-0.00001555690150814260711687745730270728`20., 
   6.55027431921793983868524518008726`20.*^-6}, 
  {-0.00001482650053496818835758602342550898`20., 
   6.24273706735502667687832565284589`20.*^-6}, 
  {-0.0000137607205335602314401428914175107`20., 
   5.79398759307799218532332270210977`20.*^-6}, 
  {-0.00001230171697398421178000914389719194`20., 
   5.17967030483545759158279743039662`20.*^-6}, 
  {-0.00001046993696661377608104599722919446`20., 
   4.40839451225843203412463041229241`20.*^-6}, 
  {-8.40478158773870914720831446820397`20.*^-6, 
   3.5388554053636670093508692497701`20.*^-6}, 
  {-6.34112922172557513957140970359213`20.*^-6, 
   2.66994914598971584824059355940721`20.*^-6}, 
  {-4.5131745715509915574339279611597`20.*^-6, 
   1.90028403012673328734060124680409`20.*^-6}, 
  {-3.05889866846003960056801217798972`20.*^-6, 
   1.28795733408843772655495249599569`20.*^-6}, 
  {-1.99751460274952520721866901585264`20.*^-6, 
   8.4105878010506324514470274351689`20.*^-7}, 
  {-1.27058609123730341177640337700995`20.*^-6, 
   5.3498361736307512074795931663579`20.*^-7}, 
  {-7.9410819159504514790619311413495`20.*^-7, 
   3.3436134382949269385523920595155`20.*^-7}, 
  {-4.9070846913030160280182335342667`20.*^-7, 
   2.0661409226539014854813614881123`20.*^-7}, 
  {-3.0106302835162937355775937048439`20.*^-7, 
   1.267633803585807888664249980987`20.*^-7}, 
  {-1.8389042740228359921242204861672`20.*^-7, 
   7.742754837990888387891454678599`20.*^-8}, 
  {-1.1201379528223510918232085443561`20.*^-7, 
   4.716370327673057228729299134132`20.*^-8}, 
  {-6.811708264956487399127932464402`20.*^-8, 
   2.868087690507994694369655774483`20.*^-8}, 
  {-4.138058946355172730958996578599`20.*^-8, 
   1.742340608991651676193261717304`20.*^-8}, 
  {-2.512274983189548723206813442747`20.*^-8, 
   1.057799992921915251876553028525`20.*^-8}, 
  {-1.524661730584095999910349309418`20.*^-8, 
   6.41962833930145684172778656597`20.*^-9}, 
  {-9.25081776782798428148508257744`20.*^-9, 
   3.8950811654012565395726663484`20.*^-9}, 
  {-5.61211079546528478925438911865`20.*^-9, 
   2.36299401914327780600184804996`20.*^-9}, 
  {-3.40436114867383585234708268416`20.*^-9, 
   1.4334152204942466746724558670137768061748262207488`20.*^-9}, 
  {-2.06501274376615633499963243368`20.*^-9, 
   8.694790500068026673682662878629547835093919203327`20.*^-10}, 
  {-1.2525536352626347649526269396132678134689339277312`20.*^-9, 
   5.273910043211093747168955535211010917700036663729`20.*^-10}, 
  {-7.597342915675380066424536197705092015541962407936`20.*^-10, 
   3.198881227652791606915594188509630350626226237969`20.*^-10}, 
  {-0.00001495884761908274108543958119932687`20., 
   6.29846215540325940439561313655869`20.*^-6}, 
  {-0.00001495836971522412854324762787035477`20., 
   6.29826093272594886031479068225463`20.*^-6}, 
  {-0.00001495765643651009082982855862036753`20., 
   6.29796060484635403361202468226`20.*^-6}, 
  {-0.00001495646148028955202153528325582488`20., 
   6.29745746538507453538327716034732`20.*^-6}, 
  {-0.0000149544885199289697683573625158331`20., 
   6.29662674523325042878204737508763`20.*^-6}, 
  {-0.00001495123529070287770703931419935864`20., 
   6.29525696450647482401655334709838`20.*^-6}, 
  {-0.00001494587363433721791522471415981708`20., 
   6.29299942498409175377882701465982`20.*^-6}, 
  {-0.00001493704543919496296430510552275467`20., 
   6.28928229018735282707583390431777`20.*^-6}, 
  {-0.00001492251430055796354939914776204185`20., 
   6.28316391602440570501016747875446`20.*^-6}, 
  {-0.00001489861488130805353395975168207147`20., 
   6.27310100265602254061463228718798`20.*^-6}, 
  {-0.00001485937812106465083757646188197905`20., 
   6.25658026150090561582166816083328`20.*^-6}, 
  {-0.00001479513477486793175693563679106408`20., 
   6.22953043152333968713079443834276`20.*^-6}, 
  {-0.00001469041376677198245713864288442463`20., 
   6.18543737548293998195311279344195`20.*^-6}, 
  {-0.00001452094156811117904588780092181484`20., 
   6.11408066025733854563696880918519`20.*^-6}, 
  {-0.00001424986778324789721339690682944629`20., 
   5.99994432978858830037764498081949`20.*^-6}, 
  {-0.00001382428530916698487938080339570768`20., 
   5.82075170912294100184454879819271`20.*^-6}, 
  {-0.00001317530422790717778227302103811101`20., 
   5.5474965170135485399044299107836`20.*^-6}, 
  {-0.00001222837103829898769026038647873337`20., 
   5.14878780559957376432016272788774`20.*^-6}, 
  {-0.00001093211813366915523716280078333565`20., 
   4.6029971089133285209106529614045`20.*^-6}, 
  {-9.30470766999826767243394047347047`20.*^-6, 
   3.91777165052558638839323809409283`20.*^-6}, 
  {-7.46991876515777409570648317717199`20.*^-6, 
   3.145228953750641724507992916704`20.*^-6}, 
  {-5.63631765689967957605362580119379`20.*^-6, 
   2.37318638185249666360152665313421`20.*^-6}, 
  {-4.01192824651978234846274358534204`20.*^-6, 
   1.68923294590306625198431308856506`20.*^-6}, 
  {-2.71940913874641103851442429465843`20.*^-6, 
   1.14501437420901517411133654511936`20.*^-6}, 
  {-1.77594791824453823574127246188214`20.*^-6, 
   7.4776754452401609925948314184513`20.*^-7}, 
  {-1.12970953914955717006941810872973`20.*^-6, 
   4.7566717437876091371343920367569`20.*^-7}, 
  {-7.0608612027193153977422957880077`20.*^-7, 
   2.9729941906186591148388613844241`20.*^-7}, 
  {-4.3632644870145931323659655428789`20.*^-7, 
   1.8371639945324602662593539127911`20.*^-7}, 
  {-2.6770208352429921779038132385015`20.*^-7, 
   1.1271666674707335485910792583164`20.*^-7}, 
  {-1.6351492593779960944074555344342`20.*^-7, 
   6.884838986854720397505075934459`20.*^-8}, 
  {-9.960295701035875436244845260248`20.*^-8, 
   4.19380871622563176262940853063`20.*^-8}, 
  {-6.057009494122791351354210638795`20.*^-8, 
   2.550319786999070042675457111072`20.*^-8}, 
  {-3.67959313962535741743740373842`20.*^-8, 
   1.549302374579097859973643679335`20.*^-8}, 
  {-2.233936669780361643717503284012`20.*^-8, 
   9.40604913591731218407369803794`20.*^-9}, 
  {-1.355743468144801451867825136519`20.*^-8, 
   5.70839355008337453418031636429`20.*^-9}, 
  {-8.22591755164245649310302724711`20.*^-9, 
   3.46354423227050799709601147247`20.*^-9}, 
  {-4.99034518837956932090317266713`20.*^-9, 
   2.10119797405455550353817796511`20.*^-9}, 
  {-3.02719259370142838804498418194`20.*^-9, 
   1.2746074078742856370715722871333606343735773233152`20.*^-9}, 
  {-1.836230549883848949327338581446439645352294723957`20.*^-9, 
   7.731497052142521891904583500836314909024635060224`20.*^-10}, 
  {-1.113783633897228510102406492585805065615134687232`20.*^-9, 
   4.689615300619909516220658916152227835784404279438`20.*^-10}, 
  {-6.755636079149069431314792600558558875047180632064`20.*^-10, 
   2.844478349115397655290438989710487868234761564222`20.*^-10}, 
  {-0.00001329278825229967646344866116563824`20., 
   5.59696347465249535303101522763716`20.*^-6}, 
  {-0.0000132923635852871519584387960874184`20., 
   5.59678466748932714039528256312352`20.*^-6}, 
  {-0.00001329172974553557847564020448927578`20., 
   5.59651778759392777921692820601087`20.*^-6}, 
  {-0.00001329066787858573182403416897881054`20., 
   5.59607068572030813643543957002549`20.*^-6}, 
  {-0.00001328891465942763249777667293897204`20., 
   5.59533248818005578853754650061981`20.*^-6}, 
  {-0.00001328602376410441154690953686787917`20., 
   5.5941152690965943355408576285807`20.*^-6}, 
  {-0.00001328125927314526755516463868972213`20., 
   5.59210916764011265480616365883038`20.*^-6}, 
  {-0.00001327341433968566859693308735629405`20., 
   5.5888060377623867776560367815975`20.*^-6}, 
  {-0.00001326050165322216843276529350220621`20., 
   5.58336911714617618221696568513947`20.*^-6}, 
  {-0.00001323926414070590602375327104926568`20., 
   5.57442700661301306263295623126975`20.*^-6}, 
  {-0.00001320439763774302862588366437115199`20., 
   5.55974637378653836879312184048505`20.*^-6}, 
  {-0.00001314731004986355126994239281515473`20., 
   5.535709494679390008396796974802`20.*^-6}, 
  {-0.00001305425400280015753014169767844519`20., 
   5.49652800117901369690176744355589`20.*^-6}, 
  {-0.00001290366096811175187198544070065217`20., 
   5.43312040762600078820439608448511`20.*^-6}, 
  {-0.00001266278848003102677885705005913986`20., 
   5.33170041264464285425560002490098`20.*^-6}, 
  {-0.00001228463035957646681308603367217462`20., 
   5.17247594087430181603622470407353`20.*^-6}, 
  {-0.00001170798611693264077412371560569106`20., 
   4.92967836502426979963103814976464`20.*^-6}, 
  {-0.00001086663274594146918737710392409086`20., 
   4.57542431408061860521141217856457`20.*^-6}, 
  {-9.71495094341730051496541104165345`20.*^-6, 
   4.09050566038623179577490991227514`20.*^-6}, 
  {-8.26907398377848775878316689258717`20.*^-6, 
   3.4817153615909422142244913231946`20.*^-6}, 
  {-6.6389191139969616720519313428827`20.*^-6, 
   2.79533436378819438823239214437166`20.*^-6}, 
  {-5.00970300514812934829998778497132`20.*^-6, 
   2.10934863374658077823157380419846`20.*^-6}, 
  {-3.56621187369412215762454391431774`20.*^-6, 
   1.50156289418699880321033427971273`20.*^-6}, 
  {-2.41747888798805233479108205467022`20.*^-6, 
   1.01788584757391677254361349670327`20.*^-6}, 
  {-1.57886766280284199474098436718435`20.*^-6, 
   6.6478638433803873462778289144605`20.*^-7}, 
  {-1.00438966777726892277396782713794`20.*^-6, 
   4.2290091274832375695746013774229`20.*^-7}, 
  {-6.2777889299978539162228498337751`20.*^-7, 
   2.6432795494727805963043578247474`20.*^-7}, 
  {-3.8794436611033051354632829678701`20.*^-7, 
   1.6334499625698126886161191443662`20.*^-7}, 
  {-2.3802101054436035947653182971055`20.*^-7, 
   1.0021937286078330925327655987811`20.*^-7}, 
  {-1.4538662642039298964345228682615`20.*^-7, 
   6.121542165069178511303254182153`20.*^-8}, 
  {-8.856078494321207031824561228117`20.*^-8, 
   3.728875155503666118662973148681`20.*^-8}, 
  {-5.385534451046018174908617990441`20.*^-8, 
   2.267593453072007652593102311766`20.*^-8}, 
  {-3.271682609487535156330845195097`20.*^-8, 
   1.37755057241580427634982955583`20.*^-8}, 
  {-1.986290273564061154050056198176`20.*^-8, 
   8.36332746763815222757918399232`20.*^-9}, 
  {-1.205451328251584308999219936089`20.*^-8, 
   5.07558454000667077473355762564`20.*^-9}, 
  {-7.31402926534152269946332017723`20.*^-9, 
   3.0795912696174832418792927062`20.*^-9}, 
  {-4.43713905790612448207355077311`20.*^-9, 
   1.86826907701310504508360032552`20.*^-9}, 
  {-2.69161271695198826396640845857`20.*^-9, 
   1.1333106176639950585121719825562299821870077181952`20.*^-9}, 
  {-1.6326750975309300405431283504358269572603556397057`20.*^-9, 
   6.874421463288126486497382528145995940024205443072`20.*^-10}, 
  {-9.903151359436103906256388758222330032120947277823`20.*^-10, 
   4.169747940815201644739532108723429894566947061881`20.*^-10}, 
  {-6.006740168870194770088637229812048782474984030208`20.*^-10, 
   2.529153755313766218984689359919853643207562562464`20.*^-10}, 
  {-0.00001181228822091896418163026699322251`20., 
   4.97359504038693228700221768135684`20.*^-6}, 
  {-0.00001181191085938739446968423092705306`20., 
   4.9734361513210081977617814429697`20.*^-6}, 
  {-0.00001181134761168371658833795888170137`20., 
   4.97319899439314382666861426597954`20.*^-6}, 
  {-0.00001181040401111227092930920693170053`20., 
   4.97280168888937723339335028703179`20.*^-6}, 
  {-0.00001180884605913488558889925684921558`20., 
   4.97214570910942551111547656809078`20.*^-6}, 
  {-0.00001180627714200176173862447325110996`20., 
   4.97106405979021546889451505309891`20.*^-6}, 
  {-0.00001180204330548392680974592778665722`20., 
   4.96928139178270602515618012069778`20.*^-6}, 
  {-0.00001179507211946681972388902872839572`20., 
   4.96634615556497672584801209616664`20.*^-6}, 
  {-0.00001178359762198388114655724981651067`20., 
   4.96151478820373943012936834379396`20.*^-6}, 
  {-0.00001176472552628087295596979167651778`20., 
   4.95356864264457808672412281116538`20.*^-6}, 
  {-0.00001173374249258566394522700471492781`20., 
   4.94052315477291113483242303786434`20.*^-6}, 
  {-0.00001168301356042461026933595680892555`20., 
   4.91916360438930958708882391954759`20.*^-6}, 
  {-0.00001160032295367105913676596003480013`20., 
   4.88434650680886700495408843570533`20.*^-6}, 
  {-0.00001146650555534240211540916226928298`20., 
   4.82800233909153773280385779759284`20.*^-6}, 
  {-0.00001125246853327403475054649160724029`20., 
   4.73788148769433042128273330831169`20.*^-6}, 
  {-0.000010916447661256642510465983549704`20., 
   4.59639901526595474124883517882274`20.*^-6}, 
  {-0.0000104040719450174650691230315964988`20., 
   4.38066187158630108173601330378896`20.*^-6}, 
  {-9.65651537839995205473387779044914`20.*^-6, 
   4.06590121195787454936163275387333`20.*^-6}, 
  {-8.63326101809326836999402922407207`20.*^-6, 
   3.63505727077611299789222283118825`20.*^-6}, 
  {-7.34864048296729592886322257199557`20.*^-6, 
   3.09416441388096670688977792505076`20.*^-6}, 
  {-5.90026896721953255015460379325017`20.*^-6, 
   2.48432377567138212638088580768428`20.*^-6}, 
  {-4.4526394561980833888343812352131`20.*^-6, 
   1.87479556050445616371973946745816`20.*^-6}, 
  {-3.16990306881730426300922843305655`20.*^-6, 
   1.33469602897570705810914881391855`20.*^-6}, 
  {-2.14897754014491418742012116097274`20.*^-6, 
   9.0483264848206913154531417304117`20.*^-7}, 
  {-1.40358666456700290339448750678453`20.*^-6, 
   5.9098385876505385406083684496192`20.*^-7}, 
  {-8.9292185809246462887970231260634`20.*^-7, 
   3.7596709814419563321250623688688`20.*^-7}, 
  {-5.5812311294468068562001374778298`20.*^-7, 
   2.3499920545039186762947947275074`20.*^-7}, 
  {-3.4490590761852484948833676724174`20.*^-7, 
   1.4522354004990519978456284936496`20.*^-7}, 
  {-2.1161745374376757898937190172326`20.*^-7, 
   8.910208578684950694289343230453`20.*^-8}, 
  {-1.2925988685213330492775732750372`20.*^-7, 
   5.442521551668770733800308526471`20.*^-8}, 
  {-7.873769481970889715650546470434`20.*^-8, 
   3.315271360829848301326545882287`20.*^-8}, 
  {-4.788188374875237409468331489817`20.*^-8, 
   2.016079315736942067144560627291`20.*^-8}, 
  {-2.90880297519165735598029390778`20.*^-8, 
   1.224759147449118886728544803276`20.*^-8}, 
  {-1.765982090876630664818445040369`20.*^-8, 
   7.43571406684897122028818964365`20.*^-9}, 
  {-1.071750082640382263131781381621`20.*^-8, 
   4.51263192690687268687065844893`20.*^-9}, 
  {-6.50280456014851161457107494499`20.*^-9, 
   2.73802297269411015350361050315`20.*^-9}, 
  {-3.94500125560406925547474264534`20.*^-9, 
   1.6610531602543449496735758506691213867288075698176`20.*^-9}, 
  {-2.39307735659046782765708361172`20.*^-9, 
   1.007611518564407506381929941777103920627489701888`20.*^-9}, 
  {-1.4515900106292810083036485634771179931006803116032`20.*^-9, 
   6.111957939491709508646941319910450876661599567871`20.*^-10}, 
  {-8.804762402590950979811572614900809383623885062144`20.*^-10, 
   3.707268380038295149394346364172404937285324091264`20.*^-10}, 
  {-5.340514317566456408631366553674510014591579414337`20.*^-10, 
   2.248637607396402698371101706810320006143822911306`20.*^-10}}, 
 {{0.00118123842794694651242806788160657953`20., 
   -0.00049736354860924063681181805541329665`20.}, 
  {0.00118120607107932714570059628775495138`20., 
   -0.00049734992466497985082130370010734795`20.}, 
  {0.0011811598215279575783386026540428711`20., 
   -0.00049733045116966634877414848591278783`20.}, 
  {0.00118108175533314580920326585214045816`20., 
   -0.00049729758119290349861190141142756133`20.}, 
  {0.00118095275123031326531837245063732398`20., 
   -0.0004972432636759213748708936634262417`20.}, 
  {0.00118073995021657994072828009887562056`20., 
   -0.00049715366324908629083296004163184022`20.}, 
  {0.00118038909046873715689827594785238835`20., 
   -0.00049700593282894196079927408330626878`20.}, 
  {0.00117981118494227114950935785910547771`20., 
   -0.00049676260418621943137236120383388535`20.}, 
  {0.00117885919008075308650605527582251165`20., 
   -0.00049636176424452761537097064245158384`20.}, 
  {0.00117729116253815118340031694973203878`20., 
   -0.00049570154212132681406329134725559527`20.}, 
  {0.00117471098467547223206462514864405691`20., 
   -0.00049461515144230409771142111521855026`20.}, 
  {0.00117047059229884020089507355798080358`20., 
   -0.00049282972307319587406108360336033835`20.}, 
  {0.0011635165459902981494949648932373499`20., 
   -0.00048990170357486237873472206031046312`20.}, 
  {0.00115215321792995003185313324246989296`20., 
   -0.00048511714439155790814868768103995492`20.}, 
  {0.00113369902016760992320429522073337057`20., 
   -0.00047734695586004628345444009294036653`20.}, 
  {0.00110404786504592574992217829813632082`20., 
   -0.00046486225896670557891460138868897719`20.}, 
  {0.00105729096197213012747296042555444275`20., 
   -0.00044517514188300215893598333707555484`20.}, 
  {0.00098594277258193531541369842167024925`20., 
   -0.00041513379898186750122682038807168391`20.}, 
  {0.00088300424323398784237793950979336775`20., 
   -0.0003717912603090475125801850567551022`20.}, 
  {0.00074718815734529578709387768217997342`20., 
   -0.00031460553993486138403952744512840986`20.}, 
  {0.00058932516004156926692315676948206902`20., 
   -0.0002481369094911870597571186397819238`20.}, 
  {0.00043179614723815880466013953093770488`20., 
   -0.00018180890410027739143584822355271784`20.}, 
  {0.00029671623964209730644471470884415898`20., 
   -0.0001249331535335146553451430353028038`20.}, 
  {0.00019447173992456548785553373435407719`20., 
   -0.00008188283786297494225496157235961144`20.}, 
  {0.00012357418821596131137438921182999052`20., 
   -0.00005203123714356265742079545761262759`20.}, 
  {0.00007705212895433686434069864239538505`20., 
   -0.00003244300166498394288029416521910948`20.}, 
  {0.00004750789766225239111464376772754021`20., 
   -0.00002000332533147469099563948114843799`20.}, 
  {0.00002909850059078434523974146249914061`20., 
   -0.00001225200024875130325883851052595392`20.}, 
  {0.00001775301647265815535442228899995031`20., 
   -7.47495430427711804396727957892644`20.*^-6}, 
  {0.00001080584640904794173184908905573121`20., 
   -4.54983006696755441341014276030787`20.*^-6}, 
  {6.56806202527504951864434843645471`20.*^-6, 
   -2.7654998001158103236397256574546`20.*^-6}, 
  {3.98886840172252475530350357114736`20.*^-6, 
   -1.67952353756737884433831729311467`20.*^-6}, 
  {2.42125921756788773253905406782731`20.*^-6, 
   -1.01947756529174220317433855487467`20.*^-6}, 
  {1.46926220076262187810293264011984`20.*^-6, 
   -6.1863671611057763288544532215572`20.*^-7}, 
  {8.9140788333532771255553446496101`20.*^-7, 
   -3.7532963508855903686548819577304`20.*^-7}, 
  {5.4076011533386188519131225293854`20.*^-7, 
   -2.2768846961425763587002621176359`20.*^-7}, 
  {3.2802213027310602569988816851072`20.*^-7, 
   -1.3811458116762358976837396568872`20.*^-7}, 
  {1.9896818490832169993753790867438`20.*^-7, 
   -8.377607785613545260527911944186`20.*^-8}, 
  {1.2068497844401046670127993693138`20.*^-7, 
   -5.081472776589914387422313133953`20.*^-8}, 
  {7.320085900748040964719956329325`20.*^-8, 
   -3.082141431893911985145244770242`20.*^-8}, 
  {4.439919783132490464538278328972`20.*^-8, 
   -1.869439908687364406121380349042`20.*^-8}, 
  {0.00104967579109040763983156880182475457`20., 
   -0.00044196875414332953256066054813673876`20.}, 
  {0.00104964659855984008789616265398888036`20., 
   -0.00044195646255151161595627901220584437`20.}, 
  {0.00104960465492344642303141910033218526`20., 
   -0.00044193880207303007285533435803460432`20.}, 
  {0.0010495339215237426435794188439975039`20., 
   -0.00044190901958894427098080793431473848`20.}, 
  {0.0010494170467962722070521339884671532`20., 
   -0.00044185980917737777139037220567038032`20.}, 
  {0.0010492242626464721243608387411342431`20., 
   -0.00044177863690377773657298473310915499`20.}, 
  {0.00104890641969433228326708667873665422`20., 
   -0.00044164480829235043505982596999438074`20.}, 
  {0.00104838291317048968062519093359989367`20., 
   -0.00044142438449283776026323828783153418`20.}, 
  {0.0010475206006248505920205021177836262`20., 
   -0.00044106130552625288085073773380363208`20.}, 
  {0.00104610049975015011600190668758505097`20., 
   -0.00044046336831585268042185544740423198`20.}, 
  {0.00104376427475759712837192956330627355`20., 
   -0.000439479694634777738261865079286852`20.}, 
  {0.00103992626278124781407889984463854436`20., 
   -0.00043786368959210434277006309247938709`20.}, 
  {0.00103363596960878855531533010889349766`20., 
   -0.00043521514509843728644856004584989376`20.}, 
  {0.00102336737348511899122888060249664386`20., 
   -0.0004308915256779448384121602536827974`20.}, 
  {0.00100671685005098532542770423191827737`20., 
   -0.00042388077896883592649587546607085364`20.}, 
  {0.00098002692419546818507729020984840789`20., 
   -0.00041264291545072344634833271993617175`20.}, 
  {0.0009380840041550333135102962499448627`20., 
   -0.00039498273859159297410959842102941589`20.}, 
  {0.00087437637541365485153513990641990698`20., 
   -0.00036815847385838099012005890796627662`20.}, 
  {0.00078296015513953767890390121079001994`20., 
   -0.00032966743374296323322269524664842946`20.}, 
  {0.00066296431773945915990479406955545709`20., 
   -0.00027914287062714069890728171349703458`20.}, 
  {0.00052391529607612051752010906926253785`20., 
   -0.00022059591413731390211373013442633171`20.}, 
  {0.00038510345532926583422580663748594256`20., 
   -0.00016214882329653298283191858420460738`20.}, 
  {0.00026563191256483540820357325399009187`20., 
   -0.00011184501581677280345413610694319658`20.}, 
  {0.00017471252954033588538195753229923845`20., 
   -0.00007356317033277300437135053991546882`20.}, 
  {0.00011132920852962387619589785406582786`20., 
   -0.0000468754562229995268193254122382433`20.}, 
  {0.00006955603650794943402306365662614453`20., 
   -0.00002928675221387344590444785542153453`20.}, 
  {0.00004294364334962756434939259682103076`20., 
   -0.00001808153404194844814711267234569717`20.}, 
  {0.00002632567608316504311609851064739214`20., 
   -0.00001108449519291159710151516237784933`20.}, 
  {0.00001607006570261868969949671053732665`20., 
   -6.76634345373418513663019391045332`20.*^-6}, 
  {9.78477934493175396806126789266537`20.*^-6, 
   -4.11990709260284377602579700743804`20.*^-6}, 
  {5.94866784632794579175567669336562`20.*^-6, 
   -2.50470225108545085968660071299606`20.*^-6}, 
  {3.61316141150466545532085879349629`20.*^-6, 
   -1.52133112063354334960878264989316`20.*^-6}, 
  {2.1933734297483726500376931600503`20.*^-6, 
   -9.2352565463089374738429185686328`20.*^-7}, 
  {1.33103985734556843834875667187702`20.*^-6, 
   -5.6043783467181828983105544079034`20.*^-7}, 
  {8.0757089735318228646983687825522`20.*^-7, 
   -3.4002985151712938377677342242325`20.*^-7}, 
  {4.899100984857307134377981391661`20.*^-7, 
   -2.0627793620451819513170447964889`20.*^-7}, 
  {2.9717992379809402350538846324822`20.*^-7, 
   -1.2512838896761853621279514242031`20.*^-7}, 
  {1.8026140056189718384831032732133`20.*^-7, 
   -7.58995370786935510940254009774`20.*^-8}, 
  {1.0933872546458678308231603419566`20.*^-7, 
   -4.603735809035232971886990913502`20.*^-8}, 
  {6.631900332276906816749442764386`20.*^-8, 
   -2.792379087274487080736607479741`20.*^-8}, 
  {4.02251393923017712153321480554`20.*^-8, 
   -1.693690079675864051171879918122`20.*^-8}, 
  {0.00093276624588756630008648149965148134`20., 
   -0.00039274368247897528424693957880062372`20.}, 
  {0.00093273994287187419437189099612983667`20., 
   -0.00039273260752499966078816462994940492`20.}, 
  {0.00093270197892032490546642763733202548`20., 
   -0.00039271662270329469703849584729769494`20.}, 
  {0.0009326380078314934795738767885489992`20., 
   -0.00039268968750799725455742180570484175`20.}, 
  {0.00093253231613223898433537986374231936`20., 
   -0.00039264518573989009866752836368097658`20.}, 
  {0.00093235798525346756912361843862822742`20., 
   -0.00039257178326461792384152355310662207`20.}, 
  {0.00093207057724520237463927322785942575`20., 
   -0.0003924507693664009998481150433092319`20.}, 
  {0.00093159721290873003611490610753548624`20., 
   -0.00039225145806683369941680257159388893`20.}, 
  {0.00093081755132134444570425406198573857`20., 
   -0.00039192317950372397713863328925715309`20.}, 
  {0.00092953373740425529210280106111214257`20., 
   -0.0003913826262754759124643372888893232`20.}, 
  {0.00092742216349418281939871716121441066`20., 
   -0.00039049354252386645027314406787975186`20.}, 
  {0.00092395440882166621910994622990908005`20., 
   -0.00038903343529333314488839841259329686`20.}, 
  {0.00091827411838779204087171956024185195`20., 
   -0.00038664173405801770141967139378604293`20.}, 
  {0.00090900960963116058419757123108251755`20., 
   -0.00038274088826575182492529314992948109`20.}, 
  {0.00089400832026051665425743051126062776`20., 
   -0.00037642455589916490705576021526763277`20.}, 
  {0.00087001356257188813244857651765174935`20., 
   -0.00036632150003026868734676906006389446`20.}, 
  {0.00083242340075487863261726060439844024`20., 
   -0.0003504940634757383716283202544835538`20.}, 
  {0.00077556542079674321701465136226773453`20., 
   -0.00032655386138810240716406373148115139`20.}, 
  {0.00069437864218250213560651485914539631`20., 
   -0.00029236995460315879393958520385069318`20.}, 
  {0.00058830402977254014863125893431220497`20., 
   -0.00024770695990422743100263534076303367`20.}, 
  {0.0004657274413278742802184090855170973`20., 
   -0.0001960957647696312758814354044282515`20.}, 
  {0.00034331910908070316681174500171255605`20., 
   -0.0001445554143497697544470505270368657`20.}, 
  {0.00023761732290636233584244193817933148`20., 
   -0.00010004939911846835193365976344392903`20.}, 
  {0.00015678549402785084878664324555914198`20., 
   -0.00006601494485383193633121820865648083`20.}, 
  {0.00010016031670830262051019198087107819`20., 
   -0.00004217276492981162968850188668255925`20.}, 
  {0.00006269249291139326993143360551807758`20., 
   -0.00002639683912058663997112993916550636`20.}, 
  {0.00003875377644985778112050295700737768`20., 
   -0.00001631737955783485520863282400310641`20.}, 
  {0.00002377606556149388759159180817539537`20., 
   -0.00001001097497326058424909128765279803`20.}, 
  {0.00001452097421267686445731295233993735`20., 
   -6.11409440533762713992124309049994`20.*^-6}, 
  {8.84431618020736892667317583719901`20.*^-6, 
   -3.72392260219257639017817929987327`20.*^-6}, 
  {5.37794140698916952567736528454816`20.*^-6, 
   -2.26439638189017664239046959349396`20.*^-6}, 
  {3.2668903658999962348295246049737`20.*^-6, 
   -1.37553278564210367782295772840999`20.*^-6}, 
  {1.98331080696285141437761759586922`20.*^-6, 
   -8.350782345106742797379442508923`20.*^-7}, 
  {1.20361647711526005295781495714998`20.*^-6, 
   -5.0678588510116212756118524511578`20.*^-7}, 
  {7.302796306922145293564141658826`20.*^-7, 
   -3.0748616029145874920270070142424`20.*^-7}, 
  {4.4302871918958414879525918374349`20.*^-7, 
   -1.8653840807982490475589860368147`20.*^-7}, 
  {2.6874424975083290506292012001496`20.*^-7, 
   -1.1315547357929806528965057684841`20.*^-7}, 
  {1.6301404283478675992574749971543`20.*^-7, 
   -6.863749171991021470557789461701`20.*^-8}, 
  {9.887758252417591978251016532556`20.*^-8, 
   -4.16326663259688083294779643476`20.*^-8}, 
  {5.997396569751131141089635282285`20.*^-8, 
   -2.525219608316265743616688539908`20.*^-8}, 
  {3.637666714628309760396348347211`20.*^-8, 
   -1.531649143001393583324778251457`20.*^-8}, 
  {0.00082887776189096297014885786469309905`20., 
   -0.00034900116290145809269425594302867328`20.}, 
  {0.00082885409171157095206519263201090066`20., 
   -0.00034899119651013513771166005558353713`20.}, 
  {0.00082881979165459361519570530454554595`20., 
   -0.00034897675438088152218766539138759829`20.}, 
  {0.00082876203462212930381523092711519612`20., 
   -0.0003489524356303702331853603903642931`20.}, 
  {0.00082866661716714506381817370302409522`20., 
   -0.0003489122598598505531865994539048822`20.}, 
  {0.00082850923847837020430128701416191545`20., 
   -0.0003488459951487874544426471638576486`20.}, 
  {0.00082824978741793267889645883778881792`20., 
   -0.00034873675259702428585114056327950229`20.}, 
  {0.00082782248020579277303842794771378401`20., 
   -0.00034855683377086011496354860956369852`20.}, 
  {0.00082711872479128150487081713117031383`20., 
   -0.00034826051570159221257718616049276373`20.}, 
  {0.0008259600416072496379915452888671759`20., 
   -0.00034777264909778932125959801636512669`20.}, 
  {0.00082405464153064942254299796339923227`20., 
   -0.00034697037538132607264968335301020305`20.}, 
  {0.00082092645469281486504838780645402706`20., 
   -0.0003456532440811852063361632869280114`20.}, 
  {0.00081580497802927332118053652777420158`20., 
   -0.00034349683285443087207601538011545331`20.}, 
  {0.00080745865515750044536013533688927447`20., 
   -0.00033998259164526334541479382605864189`20.}, 
  {0.00079396131428079688112481385615752073`20., 
   -0.00033429950074980921310518478154000873`20.}, 
  {0.0007724140403240778091551786382072081`20., 
   -0.00032522696434698013017060153187671919`20.}, 
  {0.00073875316680775868727898701956037706`20., 
   -0.00031105396497168786832799453455173771`20.}, 
  {0.00068803059512063066319324854838163213`20., 
   -0.00028969709268237080555505202037121354`20.}, 
  {0.00061592574261576803413805266044960976`20., 
   -0.00025933715478558654068970638334720411`20.}, 
  {0.00052211120762408856676192012908319584`20., 
   -0.00021983629794698465968922952803502982`20.}, 
  {0.00041397444742211140437935547204227465`20., 
   -0.00017430503049352059131762335664937881`20.}, 
  {0.00030595693828145960169704870030947296`20., 
   -0.00012882397401324614808296787381451494`20.}, 
  {0.0002124071551583249455870568134075726`20., 
   -0.00008943459164561050340507655301371477`20.}, 
  {0.00014055541797137868756029412193873006`20., 
   -0.00005918122861952786844643963028999161`20.}, 
  {0.00008999957801357091082981825291002151`20., 
   -0.00003789455916360880455992347490948273`20.}, 
  {0.00005642663905814929705116893999117686`20., 
   -0.00002375858486658917770575534315417975`20.}, 
  {0.00003491975379958345493146371287240335`20., 
   -0.00001470305423140355997114261594627512`20.}, 
  {0.00002143943660155171145507389549679541`20., 
   -9.02713120065335219161006126180859`20.*^-6}, 
  {0.00001309992156450096430172148799503483`20., 
   -5.51575644821093233756694231369887`20.*^-6}, 
  {7.9810713255782967006111831301994`20.*^-6, 
   -3.36045108445401966341523500218923`20.*^-6}, 
  {4.85388307088384661400195124476227`20.*^-6, 
   -2.04374024037214594273766368200517`20.*^-6}, 
  {2.94886235847337302430564789945122`20.*^-6, 
   -1.24162625619931495760237806292683`20.*^-6}, 
  {1.79035517761285137613933246428176`20.*^-6, 
   -7.5383375899488478995340314285546`20.*^-7}, 
  {1.08656039513894819660478003035684`20.*^-6, 
   -4.5749911374271503014938106541342`20.*^-7}, 
  {6.5927326561167246455506190605573`20.*^-7, 
   -2.7758874341544103770739448676029`20.*^-7}, 
  {3.9995815179207008098690474178673`20.*^-7, 
   -1.684034323335031919944862070681`20.*^-7}, 
  {2.4261951759658007484255462741324`20.*^-7, 
   -1.0215558635645476835475984312136`20.*^-7}, 
  {1.4716818302369588050980722786037`20.*^-7, 
   -6.196555074681931810939251699383`20.*^-8}, 
  {8.926643244405598515000343904522`20.*^-8, 
   -3.758586629223409901052776380852`20.*^-8}, 
  {5.414445323968450319413048261273`20.*^-8, 
   -2.279766452197242239752862425798`20.*^-8}, 
  {3.284086878609508964046320961848`20.*^-8, 
   -1.382773422572424826966871983935`20.*^-8}, 
  {0.00073656008175264075515530100125509687`20., 
   -0.00031013056073795400217065305316004079`20.}, 
  {0.00073653880551199662863353423865495534`20., 
   -0.00031012160232084068574043546890734961`20.}, 
  {0.00073650786669474053810312046356994491`20., 
   -0.00031010857545041706867499808992418733`20.}, 
  {0.00073645580128970516194422613603368579`20., 
   -0.00031008665317461269976598995201418349`20.}, 
  {0.00073636979263254597303037727234776724`20., 
   -0.0003100504390031772518022641146727441`20.}, 
  {0.00073622793698723694387242890251082212`20., 
   -0.00030999071031041555531470690632034615`20.}, 
  {0.00073599408413702252139161991944275074`20., 
   -0.00030989224595243053532278733450221084`20.}, 
  {0.00073560894604777253573604289186384729`20., 
   -0.00030973008254643054136254437552161992`20.}, 
  {0.0007349746797537618811490040993066884`20., 
   -0.00030946302305421552890484383128702669`20.}, 
  {0.00073393052058254793343726550746850128`20., 
   -0.00030902337708738860355253284524989528`20.}, 
  {0.00073221374586298330056955923816493936`20., 
   -0.00030830052457388770550297231080629026`20.}, 
  {0.00072939603029602509548021228760446684`20., 
   -0.00030711411801937898757061570004398602`20.}, 
  {0.0007247849685478222977400207965864697`20., 
   -0.00030517261833592517799579823014167147`20.}, 
  {0.00071727595931790675197308131920566357`20., 
   -0.00030201093023911863240971845019185833`20.}, 
  {0.0007051466673571056211844660348837533`20., 
   -0.00029690385993983394576188043574052769`20.}, 
  {0.00068581733016434194145894005820252217`20., 
   -0.00028876519164814397535113265608527249`20.}, 
  {0.00065569811622157328427238922970807563`20., 
   -0.00027608341735645190916732178092971605`20.}, 
  {0.0006104669057958381945946509278821401`20., 
   -0.00025703869717719502930301091700300636`20.}, 
  {0.0005464255031330499200321719448120478`20., 
   -0.00023007389605602101896091450307875698`20.}, 
  {0.00046341639831176430492612161523669465`20., 
   -0.00019512269402600602312678804852071352`20.}, 
  {0.00036795225619964663128014141575559031`20., 
   -0.00015492726576827226580216480663393277`20.}, 
  {0.00027257256703750211255717008301349972`20., 
   -0.00011476739664736931055038740337410515`20.}, 
  {0.00018975123427898260897357774682083572`20., 
   -0.00007989525653851899325203273550350977`20.}, 
  {0.00012589002755197643882001527147650473`20., 
   -0.00005300632739030586897684853535852832`20.}, 
  {0.00008077797989526859226399355017710708`20., 
   -0.00003401178100853414411115517902193982`20.}, 
  {0.00005072181850555709723301230533279083`20., 
   -0.00002135655516023456725600518119275406`20.}, 
  {0.00003142151165589867301040356105333364`20., 
   -0.00001323011017090470442543307833824575`20.}, 
  {0.00001930447603501184711417393406938023`20., 
   -8.12820043579446194281007750289694`20.*^-6}, 
  {0.00001180037383021477371553642537921412`20., 
   -4.96857845482727314338375805440593`20.*^-6}, 
  {7.19120522721588947119905960969734`20.*^-6, 
   -3.02787588514353240892591983566202`20.*^-6}, 
  {4.37421008916827390326201219086251`20.*^-6, 
   -1.84177266912348374874189986983686`20.*^-6}, 
  {2.65770991695814729995755782566715`20.*^-6, 
   -1.11903575450869359998212961080723`20.*^-6}, 
  {1.61368344438849561416082804209485`20.*^-6, 
   -6.7944566079515604806771707035572`20.*^-7}, 
  {9.7937470837453344668724788310162`20.*^-7, 
   -4.1236829826296145123673595077963`20.*^-7}, 
  {5.9425127415917468714978955393873`20.*^-7, 
   -2.5021106280386302616833244376367`20.*^-7}, 
  {3.6051643322317629804433938937974`20.*^-7, 
   -1.517963929360742307555113218441`20.*^-7}, 
  {2.1869547760945440392526383894409`20.*^-7, 
   -9.2082306361875538494847932187`20.*^-8}, 
  {1.3265699414832781659880464621424`20.*^-7, 
   -5.585557648350644909423353524809`20.*^-8}, 
  {8.046475838245621824711746042042`20.*^-8, 
   -3.387989826629735505141787807176`20.*^-8}, 
  {4.880589704508653290839379794881`20.*^-8, 
   -2.05498513874048559614289675574`20.*^-8}, 
  {2.960284465290041494899182606979`20.*^-8, 
   -1.246435564332649050483866360833`20.*^-8}, 
  {0.00065452447558504008647377319807158976`20., 
   -0.00027558925287791161535737818866172201`20.}, 
  {0.00065450537172221181093941792209507183`20., 
   -0.00027558120914619444671133386193476709`20.}, 
  {0.00065447750658249696128544750225208652`20., 
   -0.00027556947645578819422545157989561539`20.}, 
  {0.0006544306387351228574998742164299214`20., 
   -0.00027554974262531488736836809112838794`20.}, 
  {0.00065435322081731904860822449144896249`20., 
   -0.00027551714560729223099293662797851053`20.}, 
  {0.00065422553759926117777366071629161806`20., 
   -0.00027546338425232049590469924896489182`20.}, 
  {0.0006540150542401536972337706556889777`20., 
   -0.00027537475968006471462474553923746429`20.}, 
  {0.00065366841198710226652167998170195486`20., 
   -0.00027522880504720095432491788703240205`20.}, 
  {0.00065309757408873363788827699072718897`20., 
   -0.00027498845224788784753190610135881641`20.}, 
  {0.0006521579272231752047306989061092308`20., 
   -0.00027459281146238955988661006573020245`20.}, 
  {0.00065061322908137432072097537036145875`20., 
   -0.00027394241224478918767198962962587736`20.}, 
  {0.00064807858689034510495381177418768941`20., 
   -0.00027287519448014530734897337860534292`20.}, 
  {0.00064393247565378035286404607219116855`20., 
   -0.00027112946343317067489012466197522885`20.}, 
  {0.00063718509493910520794888413739409353`20., 
   -0.00026828846102699166650479332100803939`20.}, 
  {0.00062629738838970196524296336759117977`20., 
   -0.0002637041635325060906286161547752336`20.}, 
  {0.00060897412518838829766384487935919618`20., 
   -0.00025641015797405823059530310709860892`20.}, 
  {0.00058204274801695923620464258974778684`20., 
   -0.00024507063074398283629669161673591023`20.}, 
  {0.00054172294832372158270298671856413409`20., 
   -0.00022809387297840908745388914465858278`20.}, 
  {0.00048484105150660137697824063742963279`20., 
   -0.00020414360063435847451715395260195064`20.}, 
  {0.00041136220017136631866597982226927226`20., 
   -0.00017320513691425950259620203042916726`20.}, 
  {0.00032703182346657304293092108130454087`20., 
   -0.00013769760988066233386565098160191193`20.}, 
  {0.00024276121781583351923377464448251741`20., 
   -0.00010221524960666674494053669241369154`20.}, 
  {0.00016941539213977040263681215307800814`20., 
   -0.00007133279669042964321549985392758237`20.}, 
  {0.00011266158572906860128760049233592755`20., 
   -0.00004743645714908151633162125993091686`20.}, 
  {0.00007242679024105300477043732603090645`20., 
   -0.00003049549062781179148228940043406587`20.}, 
  {0.00004554052457316045119516013547289781`20., 
   -0.00001917495771501492681901479388332538`20.}, 
  {0.00002823807694609299930412782995680841`20., 
   -0.00001188971660888126286489592840286669`20.}, 
  {0.00001735917168120545337149912848249224`20., 
   -7.30912491840229615642068567683882`20.*^-6}, 
  {0.00001061531850470080570575809680026632`20., 
   -4.46960779145297082347709338958582`20.*^-6}, 
  {6.47056793071159757321111906075075`20.*^-6, 
   -2.72444965503646213608889223610559`20.*^-6}, 
  {3.93644403696079139948742144181711`20.*^-6, 
   -1.65745012082559637873154587023878`20.*^-6}, 
  {2.39194416008720159259532366558453`20.*^-6, 
   -1.00713438319461119688224154340403`20.*^-6}, 
  {1.45239786915247441511641186826131`20.*^-6, 
   -6.1153594490630501689112078663635`20.*^-7}, 
  {8.8151687305077257861323675119175`20.*^-7, 
   -3.7116499917927266467925757944917`20.*^-7}, 
  {5.3488531022521938508188776971029`20.*^-7, 
   -2.2521486746325026740290011356223`20.*^-7}, 
  {3.2450467794538668210843951193959`20.*^-7, 
   -1.3663354860858386615092189976403`20.*^-7}, 
  {1.9685159771080071009768198022732`20.*^-7, 
   -8.288488324665293056744504430623`20.*^-8}, 
  {1.1940740591300198573852801453952`20.*^-7, 
   -5.027680248968504662674863770085`20.*^-8}, 
  {7.242825425108926548989990245974`20.*^-8, 
   -3.049610705309021704837890629883`20.*^-8}, 
  {4.393142900140390920125811099973`20.*^-8, 
   -1.849744379006480387421394147357`20.*^-8}, 
  {2.664630021143728501941338655713`20.*^-8, 
   -1.121949482586833053448984697142`20.*^-8}, 
  {0.00058162575022275612602591022331276402`20., 
   -0.00024489505272537100043196219928958483`20.}, 
  {0.00058160861397355839415490446584754926`20., 
   -0.0002448878374625509028020650382515997`20.}, 
  {0.0005815835513552632697237145885387492`20., 
   -0.00024487728478116348198893245833210494`20.}, 
  {0.00058154141695216369244968457265186615`20., 
   -0.00024485954397985839682091982006394366`20.}, 
  {0.00058147182163207616493332347277953898`20., 
   -0.00024483024068718996418245198853875325`20.}, 
  {0.00058135704285580761988117570861994693`20., 
   -0.00024478191278139268205523187731366188`20.}, 
  {0.00058116783694919299428001537526685475`20., 
   -0.00024470224713650231338105910537551779`20.}, 
  {0.00058085624286075955802809655261642304`20., 
   -0.00024457104962558297180130381162796761`20.}, 
  {0.00058034314648097274008232745679870081`20., 
   -0.00024435500904462010108729577128366348`20.}, 
  {0.00057949862268620234707798533297807369`20., 
   -0.00024399942007840098824336224546445209`20.}, 
  {0.00057811049371446428089705022947259552`20., 
   -0.00024341494472187969721981062293582971`20.}, 
  {0.00057583328461655466019443440183001728`20., 
   -0.00024245611983854933060818290603369149`20.}, 
  {0.00057210966493709445035249882897787467`20., 
   -0.0002408882799735134527799995069380525`20.}, 
  {0.00056605346230268424484934484361089398`20., 
   -0.00023833829991691968204182940783616588`20.}, 
  {0.00055629021111603937405527762041561812`20., 
   -0.00023422745731201657854959057701710236`20.}, 
  {0.00054077821790609025611941997606734103`20., 
   -0.00022769609174993273941870314781782779`20.}, 
  {0.00051671255174000730926916751504495735`20., 
   -0.00021756317968000307758701790107156099`20.}, 
  {0.00048078259714086576522828161700115292`20., 
   -0.00020243477774352242746453962821101174`20.}, 
  {0.00043025790188484720610844019423214502`20., 
   -0.00018116122184625145520355376599248213`20.}, 
  {0.00036519029564924673019606386853100412`20., 
   -0.00015376433501020914955623741832884382`20.}, 
  {0.00029065165317225274847269609017792943`20., 
   -0.0001223796434409485256727141432328124`20.}, 
  {0.00021615529260657986083366240433813528`20., 
   -0.00009101275478171783614048943340553065`20.}, 
  {0.00015118183215105569515035053312970877`20., 
   -0.00006365550827412871374751601394935105`20.}, 
  {0.00010074806488930407710891211683754288`20., 
   -0.0000424202378481280324669103649842286`20.}, 
  {0.00006487864391031622863496541204013358`20., 
   -0.00002731732375171209626735385770110889`20.}, 
  {0.00004084518866537741590175821096975029`20., 
   -0.00001719797417489575406389819409252644`20.}, 
  {0.00002534808787672170035252424116618472`20., 
   -0.00001067287910598808435895757522786727`20.}, 
  {0.00001559114205797090850287450206354761`20., 
   -6.5646913928298562117366324478095`20.*^-6}, 
  {9.53746915914878382947809901689123`20.*^-6, 
   -4.01577648806264582293814695448053`20.*^-6}, 
  {5.81482481556844476064985529897164`20.*^-6, 
   -2.44834729076566095185257065219857`20.*^-6}, 
  {3.53798763891489832166580778838141`20.*^-6, 
   -1.48967900585890455649086643721322`20.*^-6}, 
  {2.15000159579802823453371601850472`20.*^-6, 
   -9.0526382980969609875103832358093`20.*^-7}, 
  {1.30555453005530701959440599511632`20.*^-6, 
   -5.4970717054960295561869726110161`20.*^-7}, 
  {7.9241599115515675585040651068923`20.*^-7, 
   -3.3364883838111863404227642555337`20.*^-7}, 
  {4.8082970395816429964682659322752`20.*^-7, 
   -2.0245461219291128406182172346422`20.*^-7}, 
  {2.9171344666466113374467782896811`20.*^-7, 
   -1.2282671438512047736618013851288`20.*^-7}, 
  {1.7696092758133471432148139011664`20.*^-7, 
   -7.450986424477251129325532215439`20.*^-8}, 
  {1.0734244888425785553640282501542`20.*^-7, 
   -4.519682058284541285743276842753`20.*^-8}, 
  {6.511024670533907664219243703717`20.*^-8, 
   -2.741484071803750595460734191038`20.*^-8}, 
  {3.949274433304857653795570045705`20.*^-8, 
   -1.66285239297046638054550317714`20.*^-8}, 
  {2.395406923351453460933905396342`20.*^-8, 
   -1.008592388779559351972170693196`20.*^-8}, 
  {0.00051684626225240783220129719499318084`20., 
   -0.00021761947884311908724265145052344456`20.}, 
  {0.00051683090501542226219754468523529153`20., 
   -0.0002176130126380725314515977622043333`20.}, 
  {0.00051680839093378387440772233300371046`20., 
   -0.00021760353302475110501377782442261492`20.}, 
  {0.00051677055661267574175893108562357259`20., 
   -0.00021758760278428452284586572026255688`20.}, 
  {0.00051670806688957391708589886180992876`20., 
   -0.00021756129132192585982564162602523315`20.}, 
  {0.00051660500916078410988031844386648562`20., 
   -0.00021751789859401436205487092373325712`20.}, 
  {0.00051643512849691287158888385962227071`20., 
   -0.00021744636989343699856374057247253502`20.}, 
  {0.00051615536563115117270896277526089968`20., 
   -0.0002173285750025899674564053790572209`20.}, 
  {0.00051569470578162063302443082868203404`20., 
   -0.00021713461296068237179976034891875116`20.}, 
  {0.00051493655032402943987407428439847353`20., 
   -0.00021681538961011765889434706711514676`20.}, 
  {0.00051369054121479961836861845814655421`20., 
   -0.00021629075419570510247099724553539125`20.}, 
  {0.0005116469017124060644309373987093426`20., 
   -0.00021543027440522360607618416787761793`20.}, 
  {0.00050830632921489230522889168381176119`20., 
   -0.00021402371756416518114900702476284683`20.}, 
  {0.00050287604456225577897299813053878179`20., 
   -0.00021173728192094980167284131812159234`20.}, 
  {0.0004941292252902272133338047824128634`20., 
   -0.00020805441064851672140370727680541619`20.}, 
  {0.00048024999954517947139703893736465641`20., 
   -0.00020221052612428609321980586836406586`20.}, 
  {0.00045875747663193054622178687983699794`20., 
   -0.0001931610427923918089354892125629465`20.}, 
  {0.0004267488606423974333290013071601177`20., 
   -0.00017968373079679891929642160301478639`20.}, 
  {0.00038186925124089425759367574751045801`20., 
   -0.00016078705315406074003944242000440338`20.}, 
  {0.00032422994307229992160911048666005787`20., 
   -0.00013651787076728417751962546806739279`20.}, 
  {0.00025831094015515675561353582251374039`20., 
   -0.00010876250111796073920569929368999594`20.}, 
  {0.00019242183739834205909603181604004235`20., 
   -0.00008101972100982823540885550149054414`20.}, 
  {0.00013484909815604426289911388083780255`20., 
   -0.0000567785676446502159575216340369695`20.}, 
  {0.00009003395714189046813796747860192121`20., 
   -0.00003790903458605914447914420151659841`20.}, 
  {0.00005806838209879324510438598403688636`20., 
   -0.00002444984509422873478079409854184689`20.}, 
  {0.00003659881713735668720900654601832265`20., 
   -0.00001541002826836071040379222990245164`20.}, 
  {0.00002273022480689713523055541448004294`20., 
   -9.57062097132510957076017451791282`20.*^-6}, 
  {0.0000139879131602951979176291363869872`20., 
   -5.88964764644008333373858374188937`20.*^-6}, 
  {8.55943871365086519402843057227307`20.*^-6, 
   -3.60397419522141692380144445148342`20.*^-6}, 
  {5.21956360309075940504883426861477`20.*^-6, 
   -2.19771099077505659159950916573253`20.*^-6}, 
  {3.17619035875801813572777968462694`20.*^-6, 
   -1.33734330895074447820117039352712`20.*^-6}, 
  {1.93028415151187067766012681576891`20.*^-6, 
   -8.1275122168920870638321129085009`20.*^-7}, 
  {1.17218769148806847728262570806927`20.*^-6, 
   -4.9355271220550251675057924550285`20.*^-7}, 
  {7.114876245832435935807339964063`20.*^-7, 
   -2.9957373666662888150767747217109`20.*^-7}, 
  {4.3173045910098103928517280921935`20.*^-7, 
   -1.8178124593725517443586223546077`20.*^-7}, 
  {2.6192820793174942363350303012544`20.*^-7, 
   -1.1028556123442080995094864426336`20.*^-7}, 
  {1.5889341292100546691995075816376`20.*^-7, 
   -6.690248965094967028208452975316`20.*^-8}, 
  {9.638326529061127978816613862559`20.*^-8, 
   -4.058242749078369675291205836865`20.*^-8}, 
  {5.846291497640101513772040518059`20.*^-8, 
   -2.461596420058990111061911797077`20.*^-8}, 
  {3.54608415478184969072629377269`20.*^-8, 
   -1.493088065171305132937386851659`20.*^-8}, 
  {2.150856262816400948725259739293`20.*^-8, 
   -9.05623689606905662621161995491`20.*^-9}, 
  {0.00045928171164455255350629024873132759`20., 
   -0.00019338177332402212779212220999213791`20.}, 
  {0.00045926796026396219541898634019936117`20., 
   -0.00019337598326903671386062582745236259`20.}, 
  {0.00045924775821559282692074982114538783`20., 
   -0.00019336747714340750607189466153490012`20.}, 
  {0.00045921382149137237699863263527698085`20., 
   -0.00019335318799636731663100321485346562`20.}, 
  {0.0004591577716419942140832296557491318`20., 
   -0.0001933295880597870375087282761048976`20.}, 
  {0.00045906533633448046972763280719196661`20., 
   -0.00019329066793030756620110855039661754`20.}, 
  {0.00045891296875364772755917222124472176`20., 
   -0.00019322651315943062213017777736619862`20.}, 
  {0.00045866205119566472038193352647051261`20., 
   -0.00019312086366133251384502464272442634`20.}, 
  {0.00045824890493303380913717295570718988`20., 
   -0.00019294690734022476174196756029776418`20.}, 
  {0.00045756899679499654473833768962431533`20., 
   -0.00019266063022947222936351060615760645`20.}, 
  {0.00045645171240735802203411860247376647`20., 
   -0.00019219019469783495664594467472579641`20.}, 
  {0.00045461954216833279314200841715398333`20., 
   -0.0001914187545971927550071614388016772`20.}, 
  {0.00045162554557369558492584645077404788`20., 
   -0.00019015812445208235154772482137854649`20.}, 
  {0.00044676099066261609135181807498578842`20., 
   -0.00018810989080531203846392339999401619`20.}, 
  {0.00043893136234239371821865346474472239`20., 
   -0.00018481320519679735503943303778725152`20.}, 
  {0.00042652185087431750737353487795424456`20., 
   -0.00017958814773655473994675152755968191`20.}, 
  {0.00040733733011025058895910584961572607`20., 
   -0.0001715104547832634058775182524697794`20.}, 
  {0.00037882966154217464003689359758916394`20., 
   -0.00015950722591249458527869204109017428`20.}, 
  {0.0003389630446879557780884573790748997`20., 
   -0.00014272128197387611708987679118943147`20.}, 
  {0.00028788778071984894607493739729553198`20., 
   -0.0001212159076715153457157631146507503`20.}, 
  {0.00022956330635306401450308517921390373`20., 
   -0.00009665823425392169031708849651111735`20.}, 
  {0.00017125997273906096147824896799079953`20., 
   -0.00007210946220592040483294693389086296`20.}, 
  {0.00012023174015439730438634801036259809`20., 
   -0.0000506238905913251807942517938368834`20.}, 
  {0.00008041078139456978701108447391304387`20., 
   -0.00003385717111350306821519346270022901`20.}, 
  {0.00005193367346439039186259673940697426`20., 
   -0.00002186680987974332288951441659241021`20.}, 
  {0.00003276548899146607756510525804716489`20., 
   -0.00001379599536482782213267589812512204`20.}, 
  {0.0000203635562047767018335728278185498`20., 
   -8.57412892832703235097803276570518`20.*^-6}, 
  {0.00001253714410072466101130289099336863`20., 
   -5.27879751609459411002226989194468`20.*^-6}, 
  {7.6738819656883581394686887235052`20.*^-6, 
   -3.23110819607930869030260577831798`20.*^-6}, 
  {4.68038285031042961308035082755655`20.*^-6, 
   -1.97068751592018088971804245370801`20.*^-6}, 
  {2.84840281618650307632465196955922`20.*^-6, 
   -1.19932750155221182161037977665652`20.*^-6}, 
  {1.73119245043386927355288608416815`20.*^-6, 
   -7.2892313702478706254858361438661`20.*^-7}, 
  {1.05133008623497559204221929755799`20.*^-6, 
   -4.4266529946735814401777654634021`20.*^-7}, 
  {6.381461331990978946478478424724`20.*^-7, 
   -2.6869310871540963985172540735682`20.*^-7}, 
  {3.8723274973307564648765197603799`20.*^-7, 
   -1.6304536830866343010006398991074`20.*^-7}, 
  {2.3493389004323529406896493474765`20.*^-7, 
   -9.891953264978328171324839357795`20.*^-8}, 
  {1.4251865811668465708471861745213`20.*^-7, 
   -6.000785604913038193040783892723`20.*^-8}, 
  {8.645078532712330809699023178364`20.*^-8, 
   -3.640033066405191919873272917206`20.*^-8}, 
  {5.243830784482710714154719532021`20.*^-8, 
   -2.207928751361141353328302960851`20.*^-8}, 
  {3.18066393520691332312241183205`20.*^-8, 
   -1.339226920087121399209436560863`20.*^-8}, 
  {1.929214265254179079404076415836`20.*^-8, 
   -8.12300743264917507117505859299`20.*^-9}, 
  {0.00040812851767397699853012972863812564`20., 
   -0.00017184358638904294674952830679500029`20.}, 
  {0.00040811621365544557285714902933279512`20., 
   -0.00017183840574966129383458906498222954`20.}, 
  {0.00040809810455977678154786773948148745`20., 
   -0.00017183078086727443433594431136062628`20.}, 
  {0.0004080676934095007718953077642421984`20., 
   -0.00017181797617242137764012958494408354`20.}, 
  {0.00040801746824475291078946090509610758`20., 
   -0.00017179682873463280454293090740888739`20.}, 
  {0.00040793464023484758510541591138451247`20., 
   -0.00017176195378309372004438564689874209`20.}, 
  {0.00040779811148179072024805920924895537`20., 
   -0.00017170446799233293484128808810482332`20.}, 
  {0.0004075732807489602236897684788496516`20., 
   -0.00017160980242061483102727093846301119`20.}, 
  {0.0004072031009672523189229629194090947`20., 
   -0.00017145393724936939744124754501435565`20.}, 
  {0.00040659394173841544564404242882046284`20., 
   -0.00017119744915301702974485997002966856`20.}, 
  {0.0004055930205715010452315151955535978`20., 
   -0.00017077600866168465062379587181204118`20.}, 
  {0.00040395194261555178648190146197904338`20., 
   -0.00017008502846970601536080061557012354`20.}, 
  {0.00040127094221032652956023377534109804`20., 
   -0.00016895618619382169665694053698572549`20.}, 
  {0.00039691682458407256186905382409349983`20., 
   -0.00016712287350908318394486476803936835`20.}, 
  {0.00038991353200024423114054940476744263`20., 
   -0.00016417411873694493942759974937576532`20.}, 
  {0.00037882521679550379615116066027617593`20., 
   -0.00015950535444021212469522554116891619`20.}, 
  {0.00036170889147328634055554407603091633`20., 
   -0.00015229848062033109076022908464459634`20.}, 
  {0.00033632532436118845486042639555271612`20., 
   -0.00014161066288892145467807427181166994`20.}, 
  {0.00030091060703641631321901455191928656`20., 
   -0.0001266992029627016055659008639660154`20.}, 
  {0.00025563880610155181510636510387684762`20., 
   -0.00010763739204275865899215372794814636`20.}, 
  {0.00020401110569516435314554801711133186`20., 
   -0.00008589941292427972764023074404687656`20.}, 
  {0.00015239835304499286661499819030497656`20., 
   -0.00006416772759789173331157818539156907`20.}, 
  {0.00010715975576891139513475103079163508`20., 
   -0.00004511989716585742953042148664910952`20.}, 
  {0.00007177734266675883191951321318563115`20., 
   -0.0000302220390175826660713739844992131`20.}, 
  {0.00004641544755961161239606811948195498`20., 
   -0.00001954334634088909995623920820292841`20.}, 
  {0.00002931072961413224283931532045630952`20., 
   -0.00001234135983752936540602750335002507`20.}, 
  {0.00001822780708397109411213680761111528`20., 
   -7.67486614061940804721549794152223`20.*^-6}, 
  {0.00001122680527637438526693339801935619`20., 
   -4.72707590584184642818248337657102`20.*^-6}, 
  {6.87360926140515913317586772733624`20.*^-6, 
   -2.89415126796006700344247062203632`20.*^-6}, 
  {4.19296294309872810953328058310023`20.*^-6, 
   -1.76545808130472762506664445604219`20.*^-6}, 
  {2.5520205955847353776731554956427`20.*^-6, 
   -1.07453498761462542217817073500745`20.*^-6}, 
  {1.55115265744979442163214195075736`20.*^-6, 
   -6.5311690839991344068721766347677`20.*^-7}, 
  {9.4202929908753022617485908374744`20.*^-7, 
   -3.9664391540527588470520382473576`20.*^-7}, 
  {5.7181464900639606865427592550702`20.*^-7, 
   -2.4076406273953518680180038968717`20.*^-7}, 
  {3.4698698351149222299135082960005`20.*^-7, 
   -1.4609978253115462020688455983161`20.*^-7}, 
  {2.1051856358356198222392955195866`20.*^-7, 
   -8.863939519307872935744402187733`20.*^-8}, 
  {1.2770816165565356482289086969892`20.*^-7, 
   -5.377185753922255360963826092587`20.*^-8}, 
  {7.746708367853427805238555842142`20.*^-8, 
   -3.261771944359338023258339301955`20.*^-8}, 
  {4.698916666216763352996906156821`20.*^-8, 
   -1.978491227880742464419749960766`20.*^-8}, 
  {2.850147593008219439003208800563`20.*^-8, 
   -1.200062144424513448001351073922`20.*^-8}, 
  {1.728742577383579807864946422436`20.*^-8, 
   -7.27891611529928340153661651553`20.*^-9}, 
  {0.00036267260089980419328522297553964722`20., 
   -0.00015270425301044387085693598970090411`20.}, 
  {0.00036266159957789497161003838357103105`20., 
   -0.00015269962087490314594106879308253939`20.}, 
  {0.00036264538142865274611930680883779829`20., 
   -0.00015269279218048536678707655108959928`20.}, 
  {0.00036261815345263559766738489701064208`20., 
   -0.0001526813277695307779652146934781651`20.}, 
  {0.00036257318688549419780908959701220274`20., 
   -0.00015266239447810282013014298821566433`20.}, 
  {0.000362499032157701462698235341669389`20., 
   -0.00015263117143482166850452014386079537`20.}, 
  {0.00036237680188500666957395093830644814`20., 
   -0.00015257970605684491350482144770797815`20.}, 
  {0.00036217552029047719396234309954588517`20., 
   -0.00015249495591177987114203919980879376`20.}, 
  {0.00036184412454678665517578887940747833`20., 
   -0.00015235542086180490744243742290841191`20.}, 
  {0.00036129881927727958448109320790814411`20., 
   -0.00015212581864306508820256556122448175`20.}, 
  {0.00036040290007419797986503723116142165`20., 
   -0.00015174858950492546520633146575217752`20.}, 
  {0.00035893420078221713838762757912373381`20., 
   -0.00015113018980303879511058003331525635`20.}, 
  {0.00035653539642327666685758281142390186`20., 
   -0.000150120166915063859729508552178485`20.}, 
  {0.00035264110057281809533620383921412407`20., 
   -0.00014848046339908130329945424809015751`20.}, 
  {0.00034638122663224976335212929271043457`20., 
   -0.00014584472700305253193773864956228825`20.}, 
  {0.00033647917680058745453645301599726274`20., 
   -0.00014167544286340524401534863831463693`20.}, 
  {0.0003212145466931399081711433177064637`20., 
   -0.00013524823018658522449311297587640577`20.}, 
  {0.00029861757221219875749278472920403505`20., 
   -0.00012573371461566263473380409650696212`20.}, 
  {0.00026715665708499567164088665136826749`20., 
   -0.00011248701350947186174353122162874421`20.}, 
  {0.00022701840368197333105528684513261058`20., 
   -0.00009558669628714666570748919795057289`20.}, 
  {0.00018130026643845686863724256868050865`20., 
   -0.00007633695428987657626831266049705627`20.}, 
  {0.00013559270056893135314877804272588879`20., 
   -0.00005709166339744478027316970220037424`20.}, 
  {0.00009547787321739894749161253960984332`20., 
   -0.00004020120977574692525962633246730244`20.}, 
  {0.00006403979385421107146863057947760934`20., 
   -0.00002696412372808887219731813872741446`20.}, 
  {0.00004145817074247617625311155447441761`20., 
   -0.00001745607189156891631709960188396531`20.}, 
  {0.00002620177706026788772921182423199777`20., 
   -0.00001103232718327068957019445230820958`20.}, 
  {0.00001630355877589267881456323734976327`20., 
   -6.86465632669165423771083677884772`20.*^-6}, 
  {0.00001004531388187081773466782989792118`20., 
   -4.22960584499823904617592837807208`20.*^-6}, 
  {6.15167399912053185506854106299907`20.*^-6, 
   -2.59017852594548709687096465810488`20.*^-6}, 
  {3.75312112674816069095681358585581`20.*^-6, 
   -1.58026152705185713303444782562348`20.*^-6}, 
  {2.28451834383148383830728990589367`20.*^-6, 
   -9.6190246056062477402412206563944`20.*^-7}, 
  {1.38863742532867381500455149387097`20.*^-6, 
   -5.846894422436521326334953658404`20.*^-7}, 
  {8.4336056876075246628090686804258`20.*^-7, 
   -3.5509918684663261738143447075477`20.*^-7}, 
  {5.1193287672780976400108969258212`20.*^-7, 
   -2.1555068493802516378993250213984`20.*^-7}, 
  {3.1065354613864203453913573228979`20.*^-7, 
   -1.3080149311100717243753083464835`20.*^-7}, 
  {1.8847632393736887653661927750439`20.*^-7, 
   -7.935845218415531643647127473869`20.*^-8}, 
  {1.1433706624077749846689410937655`20.*^-7, 
   -4.814192262769578882816594079011`20.*^-8}, 
  {6.935644167370690897092057937758`20.*^-8, 
   -2.920271228366606693512445447476`20.*^-8}, 
  {4.206956982150321922395236002585`20.*^-8, 
   -1.771350308273819756797994106351`20.*^-8}, 
  {2.55174999239697030181025175215`20.*^-8, 
   -1.074421049430303284972737579852`20.*^-8}, 
  {1.547751984322029912461156986907`20.*^-8, 
   -6.51685046030328384194171362908`20.*^-9}, 
  {0.00032227941460280872169354440489446836`20., 
   -0.00013569659562223525123938711785030246`20.}, 
  {0.00032226958427856152764333809609245189`20., 
   -0.00013569245653834169584982656677576922`20.}, 
  {0.0003222550715746425917157489900259051`20., 
   -0.0001356863459261653017750522063266969`20.}, 
  {0.00032223071283812067863059726427649323`20., 
   -0.00013567608961605081205498832180062872`20.}, 
  {0.00032219048593313635928150140619709619`20., 
   -0.00013565915197184688811852690787246155`20.}, 
  {0.00032212414833682031147860386021455932`20., 
   -0.00013563122035234539430678057272191971`20.}, 
  {0.0003220148047174154964288392288204764`20., 
   -0.00013558518093364863007530072792441111`20.}, 
  {0.00032183474644961046825879136976349235`20., 
   -0.00013550936692615177610896478726883888`20.}, 
  {0.00032153830206722085841041861948726387`20., 
   -0.00013538454823882983512017626083674268`20.}, 
  {0.00032105053411555832690667259862656063`20., 
   -0.00013517917225918245343438846257960448`20.}, 
  {0.00032024921290321377183542136899716815`20., 
   -0.00013484177385398474603596689220933397`20.}, 
  {0.00031893576717222766708354713749540802`20., 
   -0.00013428874407251691245623037368227704`20.}, 
  {0.000316791004250572857586591965451876`20., 
   -0.00013338568600024120319435451176921095`20.}, 
  {0.00031331034294457281896448147263933912`20., 
   -0.00013192014439771487114293956742709014`20.}, 
  {0.00030771842881068951092270344392257073`20., 
   -0.00012956565423607979407271723954634556`20.}, 
  {0.00029888034207303048289264360765632192`20., 
   -0.00012584435455706546648111309796055661`20.}, 
  {0.00028527226909670174023425532186737973`20., 
   -0.00012011463961966389062494960920731779`20.}, 
  {0.00026515985476253204102798898448155835`20., 
   -0.00011164625463685559622231115136065615`20.}, 
  {0.00023721053968471537232322514572563287`20., 
   -0.00009987812197251173571504216662131909`20.}, 
  {0.00020161530494096090095831351002414573`20., 
   -0.00008489065471198353724560568843121926`20.}, 
  {0.00016111563568925643466760259436538864`20., 
   -0.00006783816239547639354425372394332153`20.}, 
  {0.00012062344626160114462721965778092558`20., 
   -0.00005078881947856890300093459274986339`20.}, 
  {0.00008504472950386271086843103470354787`20., 
   -0.00003580830715952114141828675145412542`20.}, 
  {0.0000571115441348123282422132053463306`20., 
   -0.0000240469659514999276809318759352971`20.}, 
  {0.00003700999297258532214196829416915344`20., 
   -0.00001558315493582539879661822912385409`20.}, 
  {0.00002340775747940055766305036835619014`20., 
   -9.85589788606339270023173404471162`20.*^-6}, 
  {0.00001457238947912810832817209720839799`20., 
   -6.13574293858025613817772514037811`20.*^-6}, 
  {8.98163216159412222113355505620976`20.*^-6, 
   -3.78173985751331461942465476050938`20.*^-6}, 
  {5.50143708862779855572159185460543`20.*^-6, 
   -2.31639456363275728661961762299176`20.*^-6}, 
  {3.35685240832478257415100689262701`20.*^-6, 
   -1.41341154034727687332673974426402`20.*^-6}, 
  {2.04347524621451781775589157602269`20.*^-6, 
   -8.6041062998506013379195434779903`20.*^-7}, 
  {1.24218159278755840583180476676855`20.*^-6, 
   -5.2302382854212985508707569127097`20.*^-7}, 
  {7.5443639993182850708527997639041`20.*^-7, 
   -3.1765743155024358193064420058543`20.*^-7}, 
  {4.5796295718890127748814679182673`20.*^-7, 
   -1.9282650829006369578448285971651`20.*^-7}, 
  {2.7790636997327531580132379303197`20.*^-7, 
   -1.1701320840980013296897843917135`20.*^-7}, 
  {1.6860946028357947657211763202623`20.*^-7, 
   -7.099345696150714803036531874789`20.*^-8}, 
  {1.0228547601581809240621664927202`20.*^-7, 
   -4.306756884876551259209122074613`20.*^-8}, 
  {6.204614683534137816458781615173`20.*^-8, 
   -2.612469340435426449035276469545`20.*^-8}, 
  {3.763541793408357260070353257903`20.*^-8, 
   -1.584649176171939898976990845432`20.*^-8}, 
  {2.282796479103894785040709835262`20.*^-8, 
   -9.61177464885850435806614667478`20.*^-9}, 
  {1.384620266310506879596356407053`20.*^-8, 
   -5.82998006867581844040571118759`20.*^-9}, 
  {0.0002863850865179527420546266241869714`20., 
   -0.00012058319432334852297036910492083007`20.}, 
  {0.00028637630758400105479008343590577772`20., 
   -0.00012057949793010570728003513090769588`20.}, 
  {0.00028636333059956884884294026278899839`20., 
   -0.00012057403393666056793386958433220985`20.}, 
  {0.00028634155424549976230440304972110149`20., 
   -0.00012056486494547358412816970514572693`20.}, 
  {0.00028630559289777645753608135569634014`20., 
   -0.00012054972332537956106782372871424848`20.}, 
  {0.00028624629029778946214083701360949851`20., 
   -0.00012052475380959556300666821625663094`20.}, 
  {0.00028614854364563817575062167671831234`20., 
   -0.00012048359732447923189499860072349992`20.}, 
  {0.00028598758422113093334603313477478941`20., 
   -0.000120415824935213024566750793589385`20.}, 
  {0.00028572259074794942595763959886159754`20., 
   -0.00012030424873597870566637456794172528`20.}, 
  {0.00028528659238275601528130243992936042`20., 
   -0.00012012067047694990117107471154920438`20.}, 
  {0.00028457037280270981687310992776369223`20., 
   -0.00011981910433798308078867786432155463`20.}, 
  {0.00028339655892867876197954293349392035`20., 
   -0.00011932486691733842609664965620796646`20.}, 
  {0.00028148017950822887594973712799268278`20., 
   -0.00011851797031925426355778405389165591`20.}, 
  {0.00027837112625493223118622044394185446`20., 
   -0.00011720889526523462365735597639657031`20.}, 
  {0.00027337867479822588948764659379515093`20., 
   -0.00011510681044135826925795646054532669`20.}, 
  {0.00026549392742644651687508772901322028`20., 
   -0.00011178691681113537552635272800556643`20.}, 
  {0.00025336678880296782238587344894813293`20., 
   -0.00010668075318019697784668355745184545`20.}, 
  {0.00023546884794147767457723241758502241`20., 
   -0.00009914477808062217876936101793053575`20.}, 
  {0.00021063852819675897275639386471827599`20., 
   -0.00008868990660916167273953425882874778`20.}, 
  {0.00017906537529434664487223440724308824`20., 
   -0.00007539594749235648205146711883919503`20.}, 
  {0.00014317678887231052849371745446972305`20., 
   -0.00006028496373570969620788103346093602`20.}, 
  {0.00010729349882464886499236775528369154`20., 
   -0.00004517621003143110104941800222471224`20.}, 
  {0.00007573198682895423804659222554123474`20., 
   -0.00003188715234903336338803883180683567`20.}, 
  {0.00005091305196075589558831130165528298`20., 
   -0.00002143707450979195603718370596011915`20.}, 
  {0.000033022791310798943402302623382918`20., 
   -0.00001390433318349429195886426247701809`20.}, 
  {0.00002089978551669331330493903941326424`20., 
   -8.79990969123928981260591133190072`20.*^-6}, 
  {0.00001301696496534926233646202847512351`20., 
   -5.48082735383126835219453830531516`20.*^-6}, 
  {8.0253339281320996241216171508141`20.*^-6, 
   -3.37908796973983142068278616876382`20.*^-6}, 
  {4.91661163882938741752291977224275`20.*^-6, 
   -2.07015226898079470211491358831273`20.*^-6}, 
  {3.0003582815686724516684716730072`20.*^-6, 
   -1.26330875013417787438672491495042`20.*^-6}, 
  {1.82659305001317869364932061968529`20.*^-6, 
   -7.6909181053186471311550341881488`20.*^-7}, 
  {1.11039333851846714119252927850795`20.*^-6, 
   -4.6753403727093353313369653831915`20.*^-7}, 
  {6.7441341046278424351582922246338`20.*^-7, 
   -2.8396354124748810253298072524773`20.*^-7}, 
  {4.0939365057208029645899326096019`20.*^-7, 
   -1.7237627392508644061431295198326`20.*^-7}, 
  {2.484354824246545309474686275048`20.*^-7, 
   -1.0460441365248611829367100105464`20.*^-7}, 
  {1.5073000536880877052545762877903`20.*^-7, 
   -6.346526541844579811598215948591`20.*^-8}, 
  {9.143939805725458397793152570105`20.*^-8, 
   -3.850079918200193009597116871622`20.*^-8}, 
  {5.546706447804990964374141715154`20.*^-8, 
   -2.335455346444206721841743880064`20.*^-8}, 
  {3.364478072507165033063461896336`20.*^-8, 
   -1.416622346318806329710931324772`20.*^-8}, 
  {2.04074392817455225183142425486`20.*^-8, 
   -8.59260601336653579718494423098`20.*^-9}, 
  {1.237804967607735716039279547277`20.*^-8, 
   -5.21181038992730827806012440959`20.*^-9}, 
  {0.00025448854719878441474815573814898676`20., 
   -0.00010715307250475133252553925816799441`20.}, 
  {0.00025448071126734272282417125260546439`20., 
   -0.00010714977316519693592596684320230081`20.}, 
  {0.00025446911521156180269565579032577428`20., 
   -0.00010714489061539444324027612224243128`20.}, 
  {0.00025444965992121315842516787763178607`20., 
   -0.00010713669891419501407375489584496256`20.}, 
  {0.00025441753229005358210016342998583607`20., 
   -0.00010712317149054887667375302315193098`20.}, 
  {0.00025436455231688880536016613862574223`20., 
   -0.00010710086413342686541480679521083883`20.}, 
  {0.00025427722805370210171137331474204902`20., 
   -0.00010706409602261141124689402725981013`20.}, 
  {0.00025413343269925989986895299749851026`20., 
   -0.00010700355061021469468166441999937272`20.}, 
  {0.00025389670263284567432973897719333571`20., 
   -0.00010690387479277712603357430618666767`20.}, 
  {0.0002535072228736635167110099880335603`20., 
   -0.00010673988331522674387831999496149908`20.}, 
  {0.00025286746220970483132625595454241565`20., 
   -0.00010647051040408624476894987559680659`20.}, 
  {0.00025181907034663307853741493302588843`20., 
   -0.0001060290822512139278052273402214267`20.}, 
  {0.0002501077555019325816410179473537673`20., 
   -0.00010530852863239266595411281993842833`20.}, 
  {0.00024733216721294126034416971864737535`20., 
   -0.00010413985987913316225017672364100015`20.}, 
  {0.00024287714241962073596965217368777866`20., 
   -0.00010226405996615609935564302050011732`20.}, 
  {0.00023584586240591684365328139681157998`20., 
   -0.00009930352101301761838032900918382315`20.}, 
  {0.00022504181056581020929394160052580326`20., 
   -0.00009475444655402535128165962127402244`20.}, 
  {0.00020911698346840658132973883150489235`20., 
   -0.00008804925619722382371778477115995466`20.}, 
  {0.00018705706636377585962109182524248942`20., 
   -0.0000787608700479056251036176106284166`20.}, 
  {0.00015904613267826352112404430693635375`20., 
   -0.00006696679270663727205222918186793843`20.}, 
  {0.00012723426647196178635102647586571781`20., 
   -0.00005357232272503654162148483194346013`20.}, 
  {0.00009542615464297523785082720927125462`20., 
   -0.00004017943353388431067403250916684406`20.}, 
  {0.00006742342093082371517440172042643045`20., 
   -0.00002838880881297840638922177702165492`20.}, 
  {0.00004537153452927106591916717453198885`20., 
   -0.0000191038040123246593343861787503111`20.}, 
  {0.00002945213290746267981477097992829689`20., 
   -0.00001240089806630007571148251786454604`20.}, 
  {0.0000186510042232777439773645836214656`20., 
   -7.85305440980115535889035099851182`20.*^-6}, 
  {0.0000116210883169123883016355727640158`20., 
   -4.89308981764732139016234642695401`20.*^-6}, 
  {7.16664469306471486834210439643368`20.*^-6, 
   -3.0175346076061957340387807984984`20.*^-6}, 
  {4.39129108763049987865539624499216`20.*^-6, 
   -1.84896466847599994890753526104934`20.*^-6}, 
  {2.68006520951132448255853773798179`20.*^-6, 
   -1.12844850926792609791938431072916`20.*^-6}, 
  {1.63170780340808555321252655488408`20.*^-6, 
   -6.8703486459287812766843223363541`20.*^-7}, 
  {9.9196149696654820492885403889174`20.*^-7, 
   -4.1766799872275713891741222690179`20.*^-7}, 
  {6.0249684095035918877854746418735`20.*^-7, 
   -2.5368288040015123738044103755258`20.*^-7}, 
  {3.6574309826019160118745162800776`20.*^-7, 
   -1.5399709400429120049997963284538`20.*^-7}, 
  {2.2194869091845171303982106671908`20.*^-7, 
   -9.34520803867165107536088701975`20.*^-8}, 
  {1.3466076110768614157222914830183`20.*^-7, 
   -5.66992678348152175040964834955`20.*^-8}, 
  {8.16913657635805313526919666147`20.*^-8, 
   -3.43963645320339079379755648904`20.*^-8}, 
  {4.955401630297690661379628735987`20.*^-8, 
   -2.086484896967448699528264730941`20.*^-8}, 
  {3.005812684304726184284909961453`20.*^-8, 
   -1.265605340759884709172593667981`20.*^-8}, 
  {1.82319468925245248918341302256`20.*^-8, 
   -7.67660921790506311235121272657`20.*^-9}, 
  {1.105851857171957508738191037237`20.*^-8, 
   -4.65621834598718951047659384099`20.*^-9}, 
  {0.00022614453512311473277779612078082608`20., 
   -0.00009521875163078515064328257717087414`20.}, 
  {0.00022613754416974328057845036045929764`20., 
   -0.00009521580807147085498040015177233585`20.}, 
  {0.00022612718827777142721506500827259636`20., 
   -0.00009521144769590375882739579295688269`20.}, 
  {0.00022610981664245678937655215255028501`20., 
   -0.0000952041333231397007901272221264358`20.}, 
  {0.00022608113044314328991516326448295559`20., 
   -0.00009519205492342875364848979557177078`20.}, 
  {0.00022603382601255694776931419344552071`20., 
   -0.00009517213726844503063971123934548241`20.}, 
  {0.00022595585725966906068061621534251327`20., 
   -0.00009513930831986065712868051172316348`20.}, 
  {0.00022582746868272588307185298715591942`20., 
   -0.00009508524997167405603025388932880817`20.}, 
  {0.00022561610721374933139681428499279678`20., 
   -0.00009499625566894708690392180420749339`20.}, 
  {0.00022526837813528679053342681065473354`20., 
   -0.00009484984342538391180354813080199307`20.}, 
  {0.00022469723101620640484421021053731018`20., 
   -0.00009460936042787638098703587812097273`20.}, 
  {0.00022376136836602005951970446903738673`20., 
   -0.00009421531299621897242934925012100495`20.}, 
  {0.00022223397662815037450207900281705673`20., 
   -0.0000935722006855369997903490538177081`20.}, 
  {0.00021975731379418823503225635596618664`20., 
   -0.00009252939528176346738200267619628911`20.}, 
  {0.0002157836461157882746017267804962019`20., 
   -0.00009085627204875295772704285494576922`20.}, 
  {0.00020951582069357426955598645663750281`20., 
   -0.00008821718766045232402357324490000118`20.}, 
  {0.00019989315523020462850737175249038803`20., 
   -0.00008416553904429668568731442210121601`20.}, 
  {0.00018572588242924750396977514751272682`20., 
   -0.00007820037154915684377674743053167446`20.}, 
  {0.00016612683373543826390446332901470614`20., 
   -0.00006994814052018453217030034905882364`20.}, 
  {0.00014127191248810846976577365177372657`20., 
   -0.00005948291052130882937506259022051646`20.}, 
  {0.00011306620097042336615949500126686357`20., 
   -0.00004760682146123089101452421105973202`20.}, 
  {0.00008486315472449329998446527652005398`20., 
   -0.00003573185462083928420398537958739115`20.}, 
  {0.00006001400719791147783560240555919728`20., 
   -0.00002526905566227851698341153918281992`20.}, 
  {0.00004042062000446200506255629698198975`20., 
   -0.00001701920842293137055265528293978515`20.}, 
  {0.00002625717710596147278891635795587375`20., 
   -0.00001105565351829956749007004545510475`20.}, 
  {0.00001663657741427714722686292076648604`20., 
   -7.00487470074827251657386137536256`20.*^-6}, 
  {0.00001036971678994688057172381114512294`20., 
   -4.36619654313552866177844679794648`20.*^-6}, 
  {6.39646036909789967022053418435128`20.*^-6, 
   -2.6932464711991156506191722881479`20.*^-6}, 
  {3.91996378943869545453389772822235`20.*^-6, 
   -1.65051106923734545454058851714624`20.*^-6}, 
  {2.39263469380707210622380457459645`20.*^-6, 
   -1.00742513423455667630475982088273`20.*^-6}, 
  {1.45679641847369713319820054157143`20.*^-6, 
   -6.1338796567313563503082128066166`20.*^-7}, 
  {8.8565970799393585713495935588027`20.*^-7, 
   -3.7290935073428878195156183405487`20.*^-7}, 
  {5.3794313410721014180058005965686`20.*^-7, 
   -2.2650237225566742812656002511869`20.*^-7}, 
  {3.2656041036536928757941649574152`20.*^-7, 
   -1.3749912015383970003343852452273`20.*^-7}, 
  {1.9817255427839806168562350433546`20.*^-7, 
   -8.344107548564128913078884393074`20.*^-8}, 
  {1.2023589088480800318747714658567`20.*^-7, 
   -5.062563826728758028946406172028`20.*^-8}, 
  {7.294079925653193606517120854525`20.*^-8, 
   -3.071191547643449939586156149273`20.*^-8}, 
  {4.424599941613662471768485057047`20.*^-8, 
   -1.862989449100489461797256866124`20.*^-8}, 
  {2.683845685734118377980985081388`20.*^-8, 
   -1.130040288730155106518309507953`20.*^-8}, 
  {1.627904659014805611186890223826`20.*^-8, 
   -6.85433540637812888920795883716`20.*^-9}, 
  {9.87399826952404617313636305269`20.*^-9, 
   -4.15747295558907207289952128534`20.*^-9}, 
  {0.00020095738088849530751898196819966735`20., 
   -0.00008461363405831381369220293397880732`20.}, 
  {0.00020095114642202301504281771724997238`20., 
   -0.00008461100901979916422855482831577783`20.}, 
  {0.00020094190301086823222690830622243219`20., 
   -0.00008460711705720767672711928683049776`20.}, 
  {0.00020092639986599105672532930507511987`20., 
   -0.00008460058941725939230540181266320836`20.}, 
  {0.00020090079960324914924201924348347232`20., 
   -0.00008458981035926279968085020778251464`20.}, 
  {0.00020085858434249110769667410642590055`20., 
   -0.00008457203551262783481965225533722129`20.}, 
  {0.00020078900436313706596935684180341542`20., 
   -0.00008454273867921560672393972286459598`20.}, 
  {0.00020067443028086826574735944999175699`20., 
   -0.0000844944969603655855778355578912661`20.}, 
  {0.00020048581466106217928905274371668569`20., 
   -0.00008441507985728933864802220788070977`20.}, 
  {0.00020017551714593657881024293586012819`20., 
   -0.00008428442827197329634115492036215925`20.}, 
  {0.00019966587851242754891672448230019475`20., 
   -0.00008406984358418002059651557149481884`20.}, 
  {0.00019883087376733943957237397155802833`20., 
   -0.00008371826263887976403047325118232772`20.}, 
  {0.00019746827957664764428521369895483786`20., 
   -0.00008314453876911479759377418903361595`20.}, 
  {0.00019525932969009108220548299929694345`20., 
   -0.00008221445460635413987599284180923936`20.}, 
  {0.00019171643497069084273517860662924188`20., 
   -0.00008072270946134351273060151858073341`20.}, 
  {0.00018613106045586335611514987145896249`20., 
   -0.0000783709728235214131011157353511421`20.}, 
  {0.00017756271421435315250682927056009093`20., 
   -0.0000747632480902539589502439033937225`20.}, 
  {0.0001649605818767005821868601928235673`20., 
   -0.00006945708710597919249973060750465991`20.}, 
  {0.00014754753253181893527488906215939651`20., 
   -0.00006212527685550270958942697354079854`20.}, 
  {0.0001254896027300441130809346012582048`20., 
   -0.00005283772746528173182355141105608625`20.}, 
  {0.0001004752983627161817200564783564403`20., 
   -0.00004230538878430155019791851720271172`20.}, 
  {0.000075462889805113030503763190317697`20., 
   -0.00003177384833899496021211081697587242`20.}, 
  {0.00005340902384063867053750314327881183`20., 
   -0.00002248801003816365075263290243318393`20.}, 
  {0.00003599996372115721686660534431298084`20., 
   -0.00001515787946153988078593909234230771`20.}, 
  {0.00002340053320343090173353867885241398`20., 
   -9.85285608565511651938470688522695`20.*^-6}, 
  {0.00001483364569995442355621185928537137`20., 
   -6.24574555787554676051025654120899`20.*^-6}, 
  {9.24895296958688223350460196773886`20.*^-6, 
   -3.89429598719447672989667451273214`20.*^-6}, 
  {5.70634899553223852729540099055653`20.*^-6, 
   -2.40267326127673201149280041707642`20.*^-6}, 
  {3.49751679193494785009861058670809`20.*^-6, 
   -1.47263864923576751583099393124552`20.*^-6}, 
  {2.1349665973528560706641409635702`20.*^-6, 
   -8.9893330414857097712174356360851`20.*^-7}, 
  {1.29997907223040684533547087795137`20.*^-6, 
   -5.4735960936017130329914563282162`20.*^-7}, 
  {7.9034801648986458305459228752855`20.*^-7, 
   -3.3277811220625877181245991053835`20.*^-7}, 
  {4.8006095799934138395990946539514`20.*^-7, 
   -2.021309296839332142989092485874`20.*^-7}, 
  {2.9142630592935031803411697342876`20.*^-7, 
   -1.2270581302288434443541767302263`20.*^-7}, 
  {1.7685277824421797447024197302088`20.*^-7, 
   -7.446432768177598925062819916667`20.*^-8}, 
  {1.0730116210682107151384636501253`20.*^-7, 
   -4.517943667655624063740899579475`20.*^-8}, 
  {6.509415347507002406917565946132`20.*^-8, 
   -2.740806462108211539754764608898`20.*^-8}, 
  {3.948627651217137142789310899656`20.*^-8, 
   -1.66258006367037353380602564196`20.*^-8}, 
  {2.395135808980408604440177171459`20.*^-8, 
   -1.008478235360172043974811440614`20.*^-8}, 
  {1.452786611764676888130243242244`20.*^-8, 
   -6.11699626006179742370628733576`20.*^-9}, 
  {8.81182913789994737207247348226`20.*^-9, 
   -3.71024384753681994613577830832`20.*^-9}, 
  {0.00017857548372213987051237320036784975`20., 
   -0.00007518967735669047179468345278646304`20.}, 
  {0.00017856992598871181141974214547026572`20., 
   -0.00007518733725840497322936511388221716`20.}, 
  {0.00017856167950449134664656014883779972`20., 
   -0.00007518386505452267227223585214223147`20.}, 
  {0.00017854785026617317699178367226029973`20., 
   -0.0000751780422173360745228562830569683`20.}, 
  {0.0001785250144750668166051309041990208`20., 
   -0.00007516842714739655436005511755748243`20.}, 
  {0.00017848735816365473194629778750781017`20., 
   -0.00007515257185838093976686222631907798`20.}, 
  {0.00017842529283280125377123460764595933`20., 
   -0.00007512643908749526474578299269303552`20.}, 
  {0.00017832309355100226004646404240191374`20., 
   -0.00007508340781094832001956380732712157`20.}, 
  {0.00017815485256148934602811099312851754`20., 
   -0.0000750125694995744614855204181593758`20.}, 
  {0.0001778780822739296592062597914520491`20., 
   -0.00007489603464165459335000412271665225`20.}, 
  {0.00017742353085160765777084192698581277`20., 
   -0.00007470464456909796116667028504665801`20.}, 
  {0.00017667883985300044496735117096179044`20., 
   -0.00007439109046442123998625312461549071`20.}, 
  {0.00017546377502785629438964721069496505`20., 
   -0.00007387948422225528184827250976630108`20.}, 
  {0.00017349438361135950212338551425265024`20., 
   -0.00007305026678373031668353074284322116`20.}, 
  {0.00017033670121161825924510248014060798`20., 
   -0.00007172071629962874073477999163815074`20.}, 
  {0.0001653609804903097416390320517525991`20., 
   -0.00006962567599591989121643454810635751`20.}, 
  {0.00015773311929929075410710672999729514`20., 
   -0.00006641394496812242278193967578833479`20.}, 
  {0.00014652445673471847910426199317452324`20., 
   -0.00006169450809882883330705768133664136`20.}, 
  {0.00013105330624266144407430262159719296`20., 
   -0.00005518033947059429224181163014618649`20.}, 
  {0.00011147488175288930191403910488420827`20., 
   -0.00004693679231700602185854278100387718`20.}, 
  {0.00008928614051470156312092424751617569`20., 
   -0.00003759416442724276341933652526996871`20.}, 
  {0.00006709875116914047987506845638873355`20., 
   -0.00002825210575542757047371303426894045`20.}, 
  {0.000047523186058186771129124441886884`20., 
   -0.00002000976255081548258068397553131959`20.}, 
  {0.00003205484519095046982000934933803837`20., 
   -0.00001349677692250546097684604182654249`20.}, 
  {0.0000208480875342981231112415518992415`20., 
   -8.77814211970447288894381132599643`20.*^-6}, 
  {0.00001322125571405540472841069928943463`20., 
   -5.56684451118122304354134706923564`20.*^-6}, 
  {8.24601640688623452351397131457934`20.*^-6, 
   -3.47200690816262506253219844824392`20.*^-6}, 
  {5.08853937761003925304270661464215`20.*^-6, 
   -2.14254289583580600128113962721775`20.*^-6}, 
  {3.11923120752666029800535593325774`20.*^-6, 
   -1.31336050843227802021278144558223`20.*^-6}, 
  {1.90419719479427185840545271693427`20.*^-6, 
   -8.0176723991337762459176956502497`20.*^-7}, 
  {1.15951834560692576553517118332394`20.*^-6, 
   -4.8821825078186348022533523508377`20.*^-7}, 
  {7.0497246966255800801222669925691`20.*^-7, 
   -2.9683051354212968758409545231871`20.*^-7}, 
  {4.2821100605868974197485851441511`20.*^-7, 
   -1.8029937097207989135783516396427`20.*^-7}, 
  {2.5995300797530120285389637712026`20.*^-7, 
   -1.0945389809486366435953531668222`20.*^-7}, 
  {1.57754157846862025600772808492`20.*^-7, 
   -6.642280330394190551611486673348`20.*^-8}, 
  {9.571391347263747255471427072463`20.*^-8, 
   -4.030059514637367265461653504195`20.*^-8}, 
  {5.80648991416995098980139221178`20.*^-8, 
   -2.444837858597874100969007247065`20.*^-8}, 
  {3.522236463090371308294508687068`20.*^-8, 
   -1.483046931827524761387161552449`20.*^-8}, 
  {2.136499790610245511985461160085`20.*^-8, 
   -8.99578859204313899783352067404`20.*^-9}, 
  {1.295909796604126883769417256933`20.*^-8, 
   -5.45646230149106056323965160814`20.*^-9}, 
  {7.86030056590362155426417415269`20.*^-9, 
   -3.30960023827520907547965227481`20.*^-9}, 
  {0.00015868640319485293685821252895200932`20., 
   -0.00006681532766099071025608948587453023`20.}, 
  {0.00015868145042186071801276131253039796`20., 
   -0.00006681324228288872337379423685490442`20.}, 
  {0.00015867409649888424911629406564175327`20., 
   -0.00006681014589426705225949223816494876`20.}, 
  {0.00015866176553402255383624536745944418`20., 
   -0.00006680495390906212793105068103555544`20.}, 
  {0.00015864140407859495685737108525899565`20., 
   -0.00006679638066467156078205098326694554`20.}, 
  {0.00015860782818617218456399835014337125`20., 
   -0.0000667822434468093408690519369024721`20.}, 
  {0.00015855248862335414359641105761328274`20., 
   -0.0000667589425782543762511204453108559`20.}, 
  {0.00015846136488748641145704384151190817`20., 
   -0.00006672057468946796271875530168922447`20.}, 
  {0.00015831135877063448348406674718168279`20., 
   -0.0000666574142192145193617123146028138`20.}, 
  {0.00015806459293956769498774679680981178`20., 
   -0.00006655351281666008210010391444623655`20.}, 
  {0.00015765933616107539158405039743639311`20., 
   -0.00006638287838361069119328437786795498`20.}, 
  {0.00015699545025579911817026395193021075`20., 
   -0.000066103347476125944492742716602194`20.}, 
  {0.00015591235072454525603898690942384414`20., 
   -0.00006564730556822958149009975133635542`20.}, 
  {0.00015415716315400923185881023113080466`20., 
   -0.00006490827922274072920370957100244406`20.}, 
  {0.00015134371719684969520007766482106441`20., 
   -0.00006372367039867355587371691150360608`20.}, 
  {0.00014691230801554963487363533052174097`20., 
   -0.00006185781390128405678889908653546988`20.}, 
  {0.00014012304158629745285075186188876129`20., 
   -0.00005899917540475682225294815237421527`20.}, 
  {0.00013015475122055868395624379468581495`20., 
   -0.00005480200051391944587631317670981681`20.}, 
  {0.00011640871133275243260473241159338466`20., 
   -0.00004901419424536944530725575224984618`20.}, 
  {0.00009902889867469796600375762566230378`20., 
   -0.0000416963783893465120015821581736016`20.}, 
  {0.00007934277687396753140696039100903765`20., 
   -0.00003340748499956527638187805937222638`20.}, 
  {0.00005965762217821626837384871407875923`20., 
   -0.0000251189988118805340521468269805302`20.}, 
  {0.00004227982082332393341126004109218776`20., 
   -0.00001780202982034691933105685940723696`20.}, 
  {0.00002853575896157391817962544784327441`20., 
   -0.0000120150564048732287072107148813787`20.}, 
  {0.00001856881095189774427126868294102375`20., 
   -7.81844671658852390369207702779945`20.*^-6}, 
  {0.00001178027045652573856159342648404961`20., 
   -4.96011387643188992067091641433669`20.*^-6}, 
  {7.34920096733272020154061566203066`20.*^-6, 
   -3.0944004072979874532802592261182`20.*^-6}, 
  {4.53589996171119790172601463370048`20.*^-6, 
   -1.90985261545734648493726931945284`20.*^-6}, 
  {2.78077124706590794593404510420349`20.*^-6, 
   -1.17085105139617176670907162282251`20.*^-6}, 
  {1.69769322368825636552323417258868`20.*^-6, 
   -7.1481819944768689074662491477417`20.*^-7}, 
  {1.03381587901778529460539057143841`20.*^-6, 
   -4.3529089642854117667595392481619`20.*^-7}, 
  {6.285631867538965111287002395154`20.*^-7, 
   -2.6465818389637747836997904821702`20.*^-7}, 
  {3.8180486270183228470488773680207`20.*^-7, 
   -1.6075994219024517250732115233772`20.*^-7}, 
  {2.3178356891998366586071769868478`20.*^-7, 
   -9.759308165051943825714429418307`20.*^-8}, 
  {1.4066017321133908991759513460619`20.*^-7, 
   -5.922533608898487996530321457102`20.*^-8}, 
  {8.534281164350617418612528516887`20.*^-8, 
   -3.593381542884470492047380428162`20.*^-8}, 
  {5.177337584857432509955336863612`20.*^-8, 
   -2.17993161467681368840224710047`20.*^-8}, 
  {3.140594629734902030692840589604`20.*^-8, 
   -1.322355633572590328712774985097`20.*^-8}, 
  {1.905006991060299834036606698574`20.*^-8, 
   -8.02108206762231509068044925716`20.*^-9}, 
  {1.155496677344458376664729278533`20.*^-8, 
   -4.86524916776614053332517590962`20.*^-9}, 
  {7.00863120214053129402447683733`20.*^-9, 
   -2.95100261142759212379977972098`20.*^-9}, 
  {0.00014101249761706019873188957474294126`20., 
   -0.00005937368320718324157132192620755421`20.}, 
  {0.00014100808530078975998696913076905278`20., 
   -0.00005937182538980621473135542348170645`20.}, 
  {0.00014100152984771514757525413281249813`20., 
   -0.0000593690651990379568737912138157887`20.}, 
  {0.00014099053890030162980994657827020273`20., 
   -0.00005936443743170594939366171716640116`20.}, 
  {0.00014097239036715576979564967355704798`20., 
   -0.00005935679594406558728237880991875704`20.}, 
  {0.00014094246374942298795476395860332074`20., 
   -0.00005934419526291494229674271941192452`20.}, 
  {0.00014089313921455991980208662319633237`20., 
   -0.00005932342703770943991666805187213993`20.}, 
  {0.00014081192049705845010943828770332564`20., 
   -0.0000592892296829719789934477000856108`20.}, 
  {0.00014067822161947940339184836609689915`20., 
   -0.00005923293541872816984919931204079963`20.}, 
  {0.00014045828706305261259421321388389683`20., 
   -0.0000591403313949695210923003005826934`20.}, 
  {0.0001400971081288365528101895832548338`20., 
   -0.00005898825605424696960429035084414054`20.}, 
  {0.00013950546629774661772536724636390605`20., 
   -0.00005873914370431436535804936689006571`20.}, 
  {0.00013854032570005140737197886126823629`20., 
   -0.00005833276871581111889346478369188897`20.}, 
  {0.00013697654203516154892899011639543531`20., 
   -0.00005767433348848907323325899637702539`20.}, 
  {0.00013447052830336350902878594495638602`20., 
   -0.00005661916981194253011738355577110991`20.}, 
  {0.00013052484378015105293337513194712766`20., 
   -0.00005495782896006360123510531871458009`20.}, 
  {0.00012448304381636985472208696693132896`20., 
   -0.00005241391318583993883035240712898062`20.}, 
  {0.00011561864460814307004338425066782266`20., 
   -0.00004868153457184971370247757922855691`20.}, 
  {0.00010340517326581662724814436673185945`20., 
   -0.00004353902032244910620974499651867765`20.}, 
  {0.00008797534360679798140510435403158375`20., 
   -0.0000370422499397044132232018332764563`20.}, 
  {0.00007050657639354535080956544838682221`20., 
   -0.00002968697953412435823560650458392514`20.}, 
  {0.00005303850377040245172491816065435276`20., 
   -0.00002233200158753787441049185711762222`20.}, 
  {0.00003761008849763587170174045355376722`20., 
   -0.000015835826735846682821785454127902`20.}, 
  {0.00002539800921736975643744339367106312`20., 
   -0.00001069389861783989744734458680886867`20.}, 
  {0.00001653455551028466452700000798428106`20., 
   -6.9619181095935429587368454670657`20.*^-6}, 
  {0.00001049326720593885748395816967384206`20., 
   -4.41821777092162420377186091530191`20.*^-6}, 
  {6.54782222198384488294165927356617`20.*^-6, 
   -2.75697777767740837176490916781731`20.*^-6}, 
  {4.04191072433754894076420806734039`20.*^-6, 
   -1.70185714708949429084808760730121`20.*^-6}, 
  {2.47816865532661185413083935198968`20.*^-6, 
   -1.04343943382173130700245867452198`20.*^-6}, 
  {1.51304301117039172494366025946028`20.*^-6, 
   -6.3707074154542809471312010924644`20.*^-7}, 
  {9.2140720368138478181735151739504`20.*^-7, 
   -3.8796092786584622392309537574528`20.*^-7}, 
  {5.6023130358642825183487812259605`20.*^-7, 
   -2.3588686466796979024626447267203`20.*^-7}, 
  {3.4030317959198004141853654512573`20.*^-7, 
   -1.4328554930188633322885749268452`20.*^-7}, 
  {2.0659077532182658644907663520369`20.*^-7, 
   -8.698558960919014166276910955946`20.*^-8}, 
  {1.2537232927504274629673187075086`20.*^-7, 
   -5.278834916843905107230815610562`20.*^-8}, 
  {7.606745224427774374652652653598`20.*^-8, 
   -3.202840094495904999853748485725`20.*^-8}, 
  {4.614655059844904997270572841992`20.*^-8, 
   -1.943012656776802104113925407156`20.*^-8}, 
  {2.799272327036374620002116835448`20.*^-8, 
   -1.178640979804789313685101825452`20.*^-8}, 
  {1.697970531440413354135447061057`20.*^-8, 
   -7.14934960606489833320188236235`20.*^-9}, 
  {1.029917559427095715336292619457`20.*^-8, 
   -4.33649498706145564352123208192`20.*^-9}, 
  {6.24693637540633259320764508307`20.*^-9, 
   -2.63028900017108740766637687708`20.*^-9}, 
  {0.00012530704822705615951881572546119472`20., 
   -0.00005276086241139206716581714756260831`20.}, 
  {0.00012530311846625485561971573411597704`20., 
   -0.0000527592077752652023661960985751482`20.}, 
  {0.00012529727679026908689505840756562866`20., 
   -0.00005275674812221856290318248739605419`20.}, 
  {0.00012528748348013097989607612370707206`20., 
   -0.00005275262462321304416676889419245137`20.}, 
  {0.00012527131269323162226039636012420498`20., 
   -0.00005274581587083436726753530952598102`20.}, 
  {0.00012524464748900004898889053719172521`20., 
   -0.00005273458841642107325848022618598956`20.}, 
  {0.00012520069861171770809537631671575235`20., 
   -0.00005271608362598640340857950177505364`20.}, 
  {0.00012512833195118412694620832205134344`20., 
   -0.00005268561345313015871419297770582881`20.}, 
  {0.00012500920638589618620141409291772467`20., 
   -0.0000526354553203773415584901443864104`20.}, 
  {0.00012481324908009436334939673452104389`20., 
   -0.0000525529469810923635155354671667553`20.}, 
  {0.00012449145663732527570013460957378659`20., 
   -0.00005241745542624222134742509876791016`20.}, 
  {0.00012396436213476894711702948416528907`20., 
   -0.0000521955208988500829966439933327533`20.}, 
  {0.00012310459337171077334109935058485202`20., 
   -0.00005183351299861506245941025287783243`20.}, 
  {0.00012171173761084498352956449629189274`20., 
   -0.0000512470474150926246440271563334285`20.}, 
  {0.0001194801375064118690250121399218368`20., 
   -0.00005030742631848920801053142733551024`20.}, 
  {0.0001159676989232512980715412534514089`20., 
   -0.00004882850480979002024064894882164584`20.}, 
  {0.00011059191943548509013877771035384991`20., 
   -0.00004656501870967793269001166751741048`20.}, 
  {0.0001027097855362125846616153924856272`20., 
   -0.00004324622548893161459436437578342197`20.}, 
  {0.00009185786673758052766174268950849911`20., 
   -0.0000386769965210865379628390271614733`20.}, 
  {0.00007815786106538783151541474080104048`20., 
   -0.00003290857308016329748017462770570124`20.}, 
  {0.00006265431293867502025460688236101833`20., 
   -0.0000263807633426000085282555294151656`20.}, 
  {0.00004715126611531489574311086891709228`20., 
   -0.00001985316468013258768130983954403885`20.}, 
  {0.0000334522548305998335998671462312145`20., 
   -0.00001408515992867361414731248262366924`20.}, 
  {0.00002260131539817669626296381218673511`20., 
   -9.51634332554808263703739460494109`20.*^-6}, 
  {0.00001471984719962483922147893818568646`20., 
   -6.19783039984203756693850028871011`20.*^-6}, 
  {9.34442816466053236758169772163164`20.*^-6, 
   -3.93449606933075047056071483016068`20.*^-6}, 
  {5.83215839951078918357668032496797`20.*^-6, 
   -2.45564564189927965624281276840756`20.*^-6}, 
  {3.60063035285625257342958419687539`20.*^-6, 
   -1.51605488541315897828614071447384`20.*^-6}, 
  {2.20780398294334331020362386469609`20.*^-6, 
   -9.2960167702877613061205215355626`20.*^-7}, 
  {1.34804556578394063190138941116408`20.*^-6, 
   -5.6759813296165921343216396259541`20.*^-7}, 
  {8.2095529542586188392467799753942`20.*^-7, 
   -3.4566538754773131954723284106923`20.*^-7}, 
  {4.9916512618461021527007701044049`20.*^-7, 
   -2.1017478997246745906108505702757`20.*^-7}, 
  {3.0321336623508664144747171994784`20.*^-7, 
   -1.2766878578319437534630388208331`20.*^-7}, 
  {1.8407575586381650763620590183178`20.*^-7, 
   -7.750558141634379268892880077126`20.*^-8}, 
  {1.1170931470023088998830289932119`20.*^-7, 
   -4.703550092641300631086437866157`20.*^-8}, 
  {6.777785090254312041554692062855`20.*^-8, 
   -2.853804248528131385917765079098`20.*^-8}, 
  {4.111770954058490961024101096145`20.*^-8, 
   -1.731271980656206720431200461535`20.*^-8}, 
  {2.494222973163261909541524478324`20.*^-8, 
   -1.050199146595057646122747148767`20.*^-8}, 
  {1.51293596878405044302961293867`20.*^-8, 
   -6.37025671066968607591415974177`20.*^-9}, 
  {9.17683723290932505533815506676`20.*^-9, 
   -3.86393146648813686540553897548`20.*^-9}, 
  {5.56618645445781960258970321129`20.*^-9, 
   -2.34365745450855562214303293107`20.*^-9}, 
  {0.00011135081506357313879636616739649576`20., 
   -0.00004688455371097816370373312311431401`20.}, 
  {0.00011134731593980464651303199373324397`20., 
   -0.00004688308039570721958443452367715535`20.}, 
  {0.00011134211191627745250459237064610271`20., 
   -0.00004688088922790629579140731395625376`20.}, 
  {0.00011133338832096191529728315272932201`20., 
   -0.00004687721613514185907254027483339873`20.}, 
  {0.00011131898399503438912836061044241655`20., 
   -0.00004687115115580395331720446755470172`20.}, 
  {0.00011129523175281620544864757359535808`20., 
   -0.0000468611502117120865046937151980455`20.}, 
  {0.00011125608414172537211745497388851331`20., 
   -0.00004684466700704226194419156795305824`20.}, 
  {0.00011119162361003566915554725297865691`20., 
   -0.00004681752573054133438128305388575027`20.}, 
  {0.00011108551376113348602204086358753001`20., 
   -0.0000467728478994246256934908899315916`20.}, 
  {0.000110910970149583420312294467647641`20., 
   -0.00004669935585245617697359767058848044`20.}, 
  {0.00011062435089818479560433299854766179`20., 
   -0.00004657867406239359814919284149375232`20.}, 
  {0.00011015489286853766576370743962364954`20., 
   -0.00004638100752359480663735050089416822`20.}, 
  {0.00010938919825563776691308072181664676`20., 
   -0.00004605860979184748080550767234385127`20.}, 
  {0.00010814890279481781987441532318113636`20., 
   -0.0000455363801241338188944906623920574`20.}, 
  {0.00010616212488593443733495557211069772`20., 
   -0.00004469984205723555256208655667818852`20.}, 
  {0.00010303596579006968810771953815263963`20., 
   -0.00004338356454318723709798717395900614`20.}, 
  {0.00009825345990891559225043789109963123`20., 
   -0.00004136987785638551252650016467352894`20.}, 
  {0.00009124523732924049799396146306073986`20., 
   -0.00003841904729652231494482587918346942`20.}, 
  {0.00008160296763918852357270422482201715`20., 
   -0.00003435914426913200992534914729348091`20.}, 
  {0.00006943776553743715710660799145978774`20., 
   -0.00002923695391049985562383494377254221`20.}, 
  {0.00005567645979978785970245170251063026`20., 
   -0.00002344271991570015145366387474131799`20.}, 
  {0.00004191551800714383191240617182074655`20., 
   -0.00001764863916090266606838154602978801`20.}, 
  {0.0000297510148645110561566341592205945`20., 
   -0.00001252674310084676048700385651393454`20.}, 
  {0.00002010943399607615774231582922530726`20., 
   -8.46713010361101378623824388433992`20.*^-6}, 
  {0.00001310167994764422857774662010895726`20., 
   -5.51649682006072782220910320377149`20.*^-6}, 
  {8.31942788371400989574186447455604`20.*^-6, 
   -3.50291700366905679820710083139201`20.*^-6}, 
  {5.19338770227602305823961175600372`20.*^-6, 
   -2.18668955885306234031141547621209`20.*^-6}, 
  {3.20666055047290707375167835373268`20.*^-6, 
   -1.350172863357013504737548780519`20.*^-6}, 
  {1.96638585560817281662608779739512`20.*^-6, 
   -8.2795193920344118594782644100847`20.*^-7}, 
  {1.20069835679939251013814844324677`20.*^-6, 
   -5.0555720286290210953185197610392`20.*^-7}, 
  {7.3124329584050985187386681544799`20.*^-7, 
   -3.0789191403810941131531234334653`20.*^-7}, 
  {4.4462576577366530099562863204308`20.*^-7, 
   -1.8721084874680644252447521349183`20.*^-7}, 
  {2.700869609851005677329524239761`20.*^-7, 
   -1.1372082567793708115071681009521`20.*^-7}, 
  {1.6396639363736551394756031700801`20.*^-7, 
   -6.903848153152232166213065979285`20.*^-8}, 
  {9.950604140423961992314751758095`20.*^-8, 
   -4.189728059125878733606211266566`20.*^-8}, 
  {6.037386162650700527885209444278`20.*^-8, 
   -2.542057331642400222267456608116`20.*^-8}, 
  {3.662610554249383409590173479353`20.*^-8, 
   -1.542151812315529856669546728149`20.*^-8}, 
  {2.221761865355297395898983211658`20.*^-8, 
   -9.35478680149598903536413983857`20.*^-9}, 
  {1.347668343258689563054457549087`20.*^-8, 
   -5.67439302424711394970297915405`20.*^-9}, 
  {8.17439569820609458094438458139`20.*^-9, 
   -3.44185082029730298145026719216`20.*^-9}, 
  {4.95815921404886145887091433505`20.*^-9, 
   -2.08764598486267850899827972002`20.*^-9}, 
  {0.00009894897644141319919078842887943144`20., 
   -0.00004166272692270029439612144373870799`20.}, 
  {0.00009894586144600137888883298753983745`20., 
   -0.00004166141534568479111108757370098418`20.}, 
  {0.00009894122673825188638829662998090098`20., 
   -0.00004165946388979026795296700209722148`20.}, 
  {0.00009893345806441808090435006471615808`20., 
   -0.00004165619286922866564393686935417184`20.}, 
  {0.00009892063060718608586256322824354583`20., 
   -0.00004165079183460466773160556978675616`20.}, 
  {0.00009889947865801982346953429864410896`20., 
   -0.0000416418857507451888292775994290985`20.}, 
  {0.00009886461691717030231085826056191246`20., 
   -0.00004162720712301907465720347813133155`20.}, 
  {0.00009880721375893685001702955134756119`20., 
   -0.00004160303737218393684927560056739418`20.}, 
  {0.00009871272210026429080364755352484806`20., 
   -0.00004156325141063759612785160148414653`20.}, 
  {0.00009855729225803227613755485546445798`20., 
   -0.00004149780726653990574212836019556125`20.}, 
  {0.00009830206665669786350939815875221442`20., 
   -0.0000413903438554517320039571194746166`20.}, 
  {0.00009788404697775377649705296191888978`20., 
   -0.00004121433556958053747244335238690096`20.}, 
  {0.0000972022973192634563456963324827131`20., 
   -0.00004092728308179513951397740315061603`20.}, 
  {0.00009609810289623219132004069958059697`20., 
   -0.00004046235911420302792422766298130397`20.}, 
  {0.00009432965190023032757719100988895604`20., 
   -0.00003971774816851803266408042521640255`20.}, 
  {0.00009154777178251764452962827417079912`20., 
   -0.00003854643022421795559142243122981014`20.}, 
  {0.00008729359895255729177897081572628962`20., 
   -0.00003675519955897149127535613293738512`20.}, 
  {0.0000810627840457192148349299426177019`20., 
   -0.00003413169854556598519365471268113765`20.}, 
  {0.00007249523094976813933863480731824516`20., 
   -0.0000305243077683234270899514978182085`20.}, 
  {0.00006169202313408793532677844146917024`20., 
   -0.00002597558868803702540074881746070326`20.}, 
  {0.00004947567119723434247920916227250539`20., 
   -0.00002083186155673024946493017358842332`20.}, 
  {0.00003725958535101050287071719597407751`20., 
   -0.00001568824646358336962977566146276947`20.}, 
  {0.00002645686874453807479012283207501491`20., 
   -0.00001113973420822655780636750824211155`20.}, 
  {0.00001788979999607703391331426055615127`20., 
   -7.53254736676927743718495181311634`20.*^-6}, 
  {0.00001165931474338037983685409403160641`20., 
   -4.90918515510752835235961853962374`20.*^-6}, 
  {7.40532056983086291582761319565151`20.*^-6, 
   -3.11802971361299491192741608237959`20.*^-6}, 
  {4.62352417476135097125762670987055`20.*^-6, 
   -1.94674702095214777737163229889286`20.*^-6}, 
  {2.85510891069618961021056537206608`20.*^-6, 
   -1.20215112029313246745708015665939`20.*^-6}, 
  {1.75092916158761342062188703301506`20.*^-6, 
   -7.3723333119478459815658401390106`20.*^-7}, 
  {1.06918435624966567858429779138238`20.*^-6, 
   -4.5018288684196449624602012268733`20.*^-7}, 
  {6.5116675580524682292737380468824`20.*^-7, 
   -2.7417547612852497807468370723715`20.*^-7}, 
  {3.9594247276328536097953914063856`20.*^-7, 
   -1.6671262011085699409664805921623`20.*^-7}, 
  {2.4051681528069453323867374875293`20.*^-7, 
   -1.0127023801292401399523105210648`20.*^-7}, 
  {1.4601562359624088159192318453266`20.*^-7, 
   -6.148026256683826593344134085587`20.*^-8}, 
  {8.861261387054097979508336641295`20.*^-8, 
   -3.73105742612804125452982595423`20.*^-8}, 
  {5.376455238230919773320861542455`20.*^-8, 
   -2.263770626623545167714046965245`20.*^-8}, 
  {3.261657972433278315907091196053`20.*^-8, 
   -1.373329672603485606697722608864`20.*^-8}, 
  {1.978543234614109250880576092423`20.*^-8, 
   -8.33070835626993368791821512599`20.*^-9}, 
  {1.200138264735575816153900213429`20.*^-8, 
   -5.05321374625505606801642195128`20.*^-9}, 
  {7.27954182750511670176288363858`20.*^-9, 
   -3.06507024316004913758437205835`20.*^-9}, 
  {4.41538866320278455961377373473`20.*^-9, 
   -1.8591110160853829724689573619930194274821911609344`20.*^-9}, 
  {0.00008792840930426858666344435933690613`20., 
   -0.00003702248812811308912145025656290783`20.}, 
  {0.00008792563681081265273652194351650036`20., 
   -0.00003702132076244743273116713411221069`20.}, 
  {0.00008792151014241874102737108634324777`20., 
   -0.00003701958321786052253784045740768327`20.}, 
  {0.00008791459348968036463131669460833439`20., 
   -0.00003701667094302331142371229246666711`20.}, 
  {0.0000879031729575921875680389633215908`20., 
   -0.00003701186229793355266022693192488033`20.}, 
  {0.00008788434104160878337055676695022854`20., 
   -0.00003700393307015106668233969134746467`20.}, 
  {0.00008785330320623636998401661039546196`20., 
   -0.00003699086450788899788800699385072084`20.}, 
  {0.00008780219667023385360534654307694985`20., 
   -0.00003696934596641425414961959708503153`20.}, 
  {0.00008771807062903347520540495658039492`20., 
   -0.00003693392447538251587595998171806103`20.}, 
  {0.00008757969332732330571949832502389565`20., 
   -0.00003687566034834665503978876843111397`20.}, 
  {0.00008735247446621385262197290110145335`20., 
   -0.000036779989248932148472409642569033`20.}, 
  {0.00008698033990074569993966861351281929`20., 
   -0.0000366233010108402947114394162159239`20.}, 
  {0.00008637346254366186881412190988538728`20., 
   -0.00003636777370259447107963027784647886`20.}, 
  {0.00008539063356742237492193068633433826`20., 
   -0.00003595395097575678944081292056182663`20.}, 
  {0.00008381680611015565492971805359274067`20., 
   -0.00003529128678322343365461812782852238`20.}, 
  {0.00008134167139294766832617979548421259`20., 
   -0.00003424912479703059718997044020387897`20.}, 
  {0.00007755788864306295461650983304291`20., 
   -0.00003265595311286861247010940338648841`20.}, 
  {0.00007201855330769451688759869423640116`20., 
   -0.00003032360139271348079477839757322153`20.}, 
  {0.00006440585458693293194952017837969132`20., 
   -0.0000271182545629191292419032330019753`20.}, 
  {0.00005481146763319528703395698244403446`20., 
   -0.00002307851268766117348798188734485663`20.}, 
  {0.00004396543079874303084490649794467994`20., 
   -0.00001851176033631285509259220966091787`20.}, 
  {0.00003311959012543267310870213475965336`20., 
   -0.00001394509057912954657208510937248563`20.}, 
  {0.00002352554832247609065089418055695231`20., 
   -9.90549403051624869511333918187466`20.*^-6}, 
  {0.0000159131900946287521040019594178552`20., 
   -6.70029056615947457010608817593903`20.*^-6}, 
  {0.00001037408663501082868675091994115594`20., 
   -4.3680364778992962891582820804867`20.*^-6}, 
  {6.5904295915582382980679536162655`20.*^-6, 
   -2.77491772276136349392334889105914`20.*^-6}, 
  {4.11535379398390437870828367838643`20.*^-6, 
   -1.73278054483532815945611944353111`20.*^-6}, 
  {2.54155147694775900443227123697781`20.*^-6, 
   -1.07012693766221431765569315241172`20.*^-6}, 
  {1.55873287333139026408094361806397`20.*^-6, 
   -6.5630857824479590066566047076377`20.*^-7}, 
  {9.5185879246832162152058056852229`20.*^-7, 
   -4.0078264946034594590340234464097`20.*^-7}, 
  {5.7972567904861071398730462492985`20.*^-7, 
   -2.4409502275730977431044405260206`20.*^-7}, 
  {3.5250784013604074644462871446575`20.*^-7, 
   -1.4842435374149084060826472188033`20.*^-7}, 
  {2.1413419522277280715070426881057`20.*^-7, 
   -9.016176640958855037924390265708`20.*^-8}, 
  {1.2999967860057664315550143665048`20.*^-7, 
   -5.47367067791901655391584996423`20.*^-8}, 
  {7.889326680793604489753524969936`20.*^-8, 
   -3.321821760334149258843589461027`20.*^-8}, 
  {4.786756130026792320896307284724`20.*^-8, 
   -2.015476265274438871956339909356`20.*^-8}, 
  {2.90391711803470492131553534141`20.*^-8, 
   -1.222701944435665230027593827963`20.*^-8}, 
  {1.761536581553698296607631191274`20.*^-8, 
   -7.41699613285767703834792080537`20.*^-9}, 
  {1.068507562496617355007590868867`20.*^-8, 
   -4.49897921051207307371617207944`20.*^-9}, 
  {6.48112625780031483503834909281`20.*^-9, 
   -2.72889526644223782527930488118`20.*^-9}, 
  {3.93111226325719056152182785445`20.*^-9, 
   -1.6552051634767118153776117281876178266327451959295`20.*^-9}, 
  {0.00007813527248775605023225258647301617`20., 
   -0.0000328990621001078106241063521991647`20.}, 
  {0.00007813280526858852859348314336702692`20., 
   -0.00003289802327098464361830869194401133`20.}, 
  {0.00007812913174896757549687268631476814`20., 
   -0.00003289647652588108441973586792200764`20.}, 
  {0.00007812297496650353919244585857276212`20., 
   -0.00003289388419642254281787194045168933`20.}, 
  {0.00007811280917429911034080330748534773`20., 
   -0.00003288960386286278330139086630962011`20.}, 
  {0.00007809604632148535432079649892888553`20., 
   -0.00003288254581957278076665115744374128`20.}, 
  {0.00007806841871358896018861428371469937`20., 
   -0.00003287091314256377271099548787987342`20.}, 
  {0.00007802292757675642157609746117437188`20., 
   -0.00003285175897968691434783050996815657`20.}, 
  {0.0000779480455621740657131653344689212`20., 
   -0.00003282022971038908030028014082901947`20.}, 
  {0.000077824875230407006630148490027838`20., 
   -0.00003276836851806610805479936422224755`20.}, 
  {0.00007762263085616601262503265316420001`20., 
   -0.00003268321299206990005264532764808422`20.}, 
  {0.00007729141046512499150107705360519437`20., 
   -0.00003254375177478947010571665414955554`20.}, 
  {0.00007675128619558359643830675311938383`20., 
   -0.0000323163310297194090266554749976353`20.}, 
  {0.00007587664107813609862500451751062522`20., 
   -0.00003194805940132046257894927053078958`20.}, 
  {0.00007447624720573909420984676334306271`20., 
   -0.00003135841987610067124625126877602642`20.}, 
  {0.00007227433692101853218140811625423761`20., 
   -0.00003043129975621832933954025947546847`20.}, 
  {0.00006890926789108962527093457279375969`20., 
   -0.00002901442858572194748249876749210937`20.}, 
  {0.00006398491750120863430885115423179375`20., 
   -0.00002694101789524574076162153862391316`20.}, 
  {0.00005722059432720979492036130584726128`20., 
   -0.00002409288182198307154541528667253107`20.}, 
  {0.00004869922307207979423778097521359469`20., 
   -0.00002050493603034938704748672640572407`20.}, 
  {0.0000390688492527770875793817504091189`20., 
   -0.00001645004179064298424395021069857636`20.}, 
  {0.00002943862142729706755253557787417916`20., 
   -0.00001239520902201981791685708542070701`20.}, 
  {0.0000209174926583126260047392757852104`20., 
   -8.80736532981584252831127401482544`20.*^-6}, 
  {0.00001415340879975340437114801096823097`20., 
   -5.95933002094880184048337303925515`20.*^-6}, 
  {9.22922146850095576526324900676426`20.*^-6, 
   -3.88598798673724453274242063442705`20.*^-6}, 
  {5.86424085895951000353742052703801`20.*^-6, 
   -2.46915404587768842254207180085811`20.*^-6}, 
  {3.6623720217213983575452181664763`20.*^-6, 
   -1.54205137756690457159798659641108`20.*^-6}, 
  {2.26199582746633809648755843090332`20.*^-6, 
   -9.5241929577530025115265618143297`20.*^-7}, 
  {1.38735804646442717563878952020186`20.*^-6, 
   -5.8415075640607460026896400850603`20.*^-7}, 
  {8.4723595733618935330291207724829`20.*^-7, 
   -3.5673092940471130665385771673612`20.*^-7}, 
  {5.1601657801988513789822884423347`20.*^-7, 
   -2.1727013811363584753609635546672`20.*^-7}, 
  {3.1377300675141673101955718170917`20.*^-7, 
   -1.3211495021112283411349776071965`20.*^-7}, 
  {1.9060588029973266749688897563949`20.*^-7, 
   -8.025510749462428105132167395345`20.*^-8}, 
  {1.1571633269542031646825060885148`20.*^-7, 
   -4.872266639807171219715815109537`20.*^-8}, 
  {7.022530075034938851653842231393`20.*^-8, 
   -2.956854768435763727012144097429`20.*^-8}, 
  {4.260845149123370193841588192203`20.*^-8, 
   -1.794040062788787450038563449348`20.*^-8}, 
  {2.584872580544753503060398156498`20.*^-8, 
   -1.088367402334633053920167644841`20.*^-8}, 
  {1.568002956065661672007131998148`20.*^-8, 
   -6.60211770975015440845108209746`20.*^-9}, 
  {9.51114900160687536602608150136`20.*^-9, 
   -4.0046943164660527856951922111`20.*^-9}, 
  {5.76907218334834239461895482667`20.*^-9, 
   -2.42908302456772311352377045333`20.*^-9}, 
  {3.4992180154390902945644423687`20.*^-9, 
   -1.47335495386909065034292310260990578817660616704`20.*^-9}, 
  {0.00006943285915452901467159427637951332`20., 
   -0.00002923488806506484828277653742295296`20.}, 
  {0.00006943066393905568948214628721664706`20., 
   -0.00002923396376381292188721948935437771`20.}, 
  {0.00006942739444176215146666009172877703`20., 
   -0.00002923258713337353745964635441211663`20.}, 
  {0.00006942191507604648705213191352198152`20., 
   -0.00002923028003201957349563448990399221`20.}, 
  {0.0000694128678573062977452370210631924`20., 
   -0.00002922647067676054641904716676344942`20.}, 
  {0.0000693979495176457045832590153573478`20., 
   -0.00002922018927058766508768800646625171`20.}, 
  {0.0000693733620132858838605192539438943`20., 
   -0.00002920983663717300373074494902900814`20.}, 
  {0.00006933287678370713094576811162829187`20., 
   -0.00002919279022471879197716552068559657`20.}, 
  {0.00006926623533685636575247486387507383`20., 
   -0.00002916473066815004873788415321055739`20.}, 
  {0.00006915662088108704356394396608832777`20., 
   -0.00002911857721308928150060798572140116`20.}, 
  {0.00006897663849970438262462716534233366`20., 
   -0.00002904279515777026636826406961782469`20.}, 
  {0.00006868188617603763377702454513994825`20., 
   -0.00002891868891622637211664191374313611`20.}, 
  {0.00006820125467779491576993556792963774`20., 
   -0.00002871631775907154348207813386511063`20.}, 
  {0.00006742301058201425126854657873807577`20., 
   -0.00002838863603453231632359855946866349`20.}, 
  {0.00006617711974967926031011489232412763`20., 
   -0.00002786405042091758328846942834700111`20.}, 
  {0.00006421851307861847886244180773912123`20., 
   -0.00002703937392783935952102812957436683`20.}, 
  {0.00006122608860156070638228056306958841`20., 
   -0.0000257794057269729290030655002398267`20.}, 
  {0.00005684863976235641399928459063981543`20., 
   -0.00002393626937362375326285666974308018`20.}, 
  {0.00005083809932854386362713030013833856`20., 
   -0.00002140551550675531100089696847930044`20.}, 
  {0.0000432693084351141034220885421463378`20., 
   -0.00001821865618320593828298464932477382`20.}, 
  {0.00003471759457785271658259256032970348`20., 
   -0.00001461793455909588066635476224408568`20.}, 
  {0.00002616599055297027809676226422302589`20., 
   -0.00001101725918019801183021569019916879`20.}, 
  {0.00001859736999616607193092470934177978`20., 
   -7.83047157733308291828408814390728`20.*^-6}, 
  {0.00001258699773467221375457675240429169`20., 
   -5.2997885198619847387691589070702`20.*^-6}, 
  {8.20966353582398927530713778233948`20.*^-6, 
   -3.45670043613641653697142643466925`20.*^-6}, 
  {5.2173012336926346953579328161075`20.*^-6, 
   -2.19675841418637250330860329099261`20.*^-6}, 
  {3.25872370777550967887325303584418`20.*^-6, 
   -1.3720941927475830226834749624607`20.*^-6}, 
  {2.01284529922649085036220870400642`20.*^-6, 
   -8.4751381020062772646829840168693`20.*^-7}, 
  {1.234606396984502968940126648507`20.*^-6, 
   -5.1983427241452756586952700989769`20.*^-7}, 
  {7.5397632113893115727403600686034`20.*^-7, 
   -3.1746371416376048727327831867803`20.*^-7}, 
  {4.5922470010809444020658808290764`20.*^-7, 
   -1.9335776846656608008698445596111`20.*^-7}, 
  {2.7924295791451836221610389806864`20.*^-7, 
   -1.1757598227979720514362269392364`20.*^-7}, 
  {1.6963131885954901336258809784975`20.*^-7, 
   -7.142371320402063720530025172622`20.*^-8}, 
  {1.0298317797695962207050823749814`20.*^-7, 
   -4.336133809556194613495083684132`20.*^-8}, 
  {6.249803772190313654300357081494`20.*^-8, 
   -2.631496325132763643915939823786`20.*^-8}, 
  {3.792007792011074559731036742519`20.*^-8, 
   -1.596634859794136656728857575797`20.*^-8}, 
  {2.300451239319767280702574147417`20.*^-8, 
   -9.68611048134638855032662798912`20.*^-9}, 
  {1.395471676485054161129432729361`20.*^-8, 
   -5.87567021677917541528182201836`20.*^-9}, 
  {8.46461656616454673894805372837`20.*^-9, 
   -3.56404908049033546903075946457`20.*^-9}, 
  {5.13428972461666895457767552067`20.*^-9, 
   -2.16180619983859745455902127186`20.*^-9}, 
  {3.11419252500068159366320398329`20.*^-9, 
   -1.3112389578950238289108227298072934291992116985856`20.*^-9}, 
  {0.00006169968842115246320325373025071649`20., 
   -0.00002597881617732735292768578115819642`20.}, 
  {0.00006169773549372698406883334350911742`20., 
   -0.00002597799389209557223950877621436522`20.}, 
  {0.00006169482608597603575266341316659372`20., 
   -0.0000259767688783056992642793318596184`20.}, 
  {0.0000616899504165526573430337684964403`20., 
   -0.00002597471596486427677601421831429066`20.}, 
  {0.00006168190003004412529652665122153754`20., 
   -0.00002597132632843963170380069525117369`20.}, 
  {0.00006166862544440287439168931015194226`20., 
   -0.00002596573702922226290176392006397569`20.}, 
  {0.00006164674713835065935373681679538106`20., 
   -0.0000259565251108844881489418175980552`20.}, 
  {0.00006161072291335943372931896491510211`20., 
   -0.00002594135701615134051760798522741141`20.}, 
  {0.00006155142493892043135192058923542092`20., 
   -0.00002591638944796649741133498494122986`20.}, 
  {0.00006145389034849053441562793476632057`20., 
   -0.00002587532225199601449079070937529287`20.}, 
  {0.00006129374528844666988348391309440996`20., 
   -0.00002580789275303017679304585814501471`20.}, 
  {0.0000610314872034391071306561377600965`20., 
   -0.00002569746829618488721290784747793536`20.}, 
  {0.00006060386069766355249279144000754492`20., 
   -0.00002551741503059517999696481684528207`20.}, 
  {0.00005991149197693739661105453623206319`20., 
   -0.00002522589135871048278360190999244766`20.}, 
  {0.00005880320208040832414878692050042238`20., 
   -0.00002475924298122455753633133494754626`20.}, 
  {0.0000570612048297884414553735485267091`20., 
   -0.00002402577045464776482331517832703542`20.}, 
  {0.00005440036907857842705825601963422135`20., 
   -0.00002290541855940144297189727142493529`20.}, 
  {0.00005050923536736186772646440388334113`20., 
   -0.00002126704647046815483219553847719626`20.}, 
  {0.00004516844163287222536090464614225597`20., 
   -0.00001901829121384093699406511416516039`20.}, 
  {0.00003844540295258502271409796866864943`20., 
   -0.00001618753808529895693225177628153659`20.}, 
  {0.00003085094091906038897152315275614214`20., 
   -0.00001298986986065700588274659063416513`20.}, 
  {0.00002325656250168328806317172217715658`20., 
   -9.79223684281401602659861986406592`20.*^-6}, 
  {0.00001653364346207091798643382287390505`20., 
   -6.96153408929301809955108331532844`20.*^-6}, 
  {0.00001119296788689806805815054762455937`20., 
   -4.71282858395708128764233584191974`20.*^-6}, 
  {7.30191475973656616092488740772299`20.*^-6, 
   -3.07449042515223838354732101377811`20.*^-6}, 
  {4.64112271604558765197348387105445`20.*^-6, 
   -1.95415693307182637977830899833873`20.*^-6}, 
  {2.89914595200095954934135237476079`20.*^-6, 
   -1.22069303242145665235425363147822`20.*^-6}, 
  {1.79086478134985493762840696931096`20.*^-6, 
   -7.5404832898941260531722398707829`20.*^-7}, 
  {1.09849974166451780842106549034501`20.*^-6, 
   -4.6252620701663907722992231172421`20.*^-7}, 
  {6.7087413694980309473797127738355`20.*^-7, 
   -2.8247332082096972410019843258256`20.*^-7}, 
  {4.0861653793254325589093972304917`20.*^-7, 
   -1.7204906860317610774355356759965`20.*^-7}, 
  {2.4847199344666811610941429300152`20.*^-7, 
   -1.0461978671438657520396391284274`20.*^-7}, 
  {1.5093988339616367540165414172087`20.*^-7, 
   -6.35536351141741791164859544088`20.*^-8}, 
  {9.16359613404053282030159160823`20.*^-8, 
   -3.858356266964434871705933308728`20.*^-8}, 
  {5.561181297887595059235943117179`20.*^-8, 
   -2.341550020163197919678291838813`20.*^-8}, 
  {3.374197607147300772468755465515`20.*^-8, 
   -1.420714781956758219986844406532`20.*^-8}, 
  {2.046985191835460782435123659076`20.*^-8, 
   -8.61888501825457171551631014348`20.*^-9}, 
  {1.241717847224255989729482292129`20.*^-8, 
   -5.22828567252318311465045175634`20.*^-9}, 
  {7.53198290803141778426885641554`20.*^-9, 
   -3.17136122443428117232372901707`20.*^-9}, 
  {4.56859323027138342042741153916`20.*^-9, 
   -1.92361820221952986123259433228`20.*^-9}, 
  {2.77107084372785602864994462523`20.*^-9, 
   -1.1667666710433078015368187895736035330339037511679`20.*^-9}, 
  {0.00005482780953568377607248265327040653`20., 
   -0.00002308539348870895834630848558753959`20.}, 
  {0.000054826072370501499869241810465987`20., 
   -0.00002308466205073747362915444651199454`20.}, 
  {0.0000548234837917661120867265549205706`20., 
   -0.00002308357212284888929967433891392449`20.}, 
  {0.00005481914595100545930407167242299907`20., 
   -0.00002308174566358124602276701996757857`20.}, 
  {0.00005481198362602989871439090013318556`20., 
   -0.00002307872994780206261658564216134129`20.}, 
  {0.00005480017342651337164373480189688018`20., 
   -0.00002307375723221615648157254816710744`20.}, 
  {0.00005478070867555599636544132839884726`20., 
   -0.00002306556154760252478544898037846199`20.}, 
  {0.00005474865862401713403088339719507588`20., 
   -0.00002305206678905984590774037776634773`20.}, 
  {0.00005469590265181567395324268248809471`20., 
   -0.00002302985374813291534873376104761883`20.}, 
  {0.00005460912930763017263768987594432536`20., 
   -0.00002299331760321270426850100039761068`20.}, 
  {0.00005446665559633468096837989559441836`20., 
   -0.00002293332867214091830247574551343931`20.}, 
  {0.00005423334230507378987557668810316835`20., 
   -0.00002283509149687317468445334235922877`20.}, 
  {0.00005385292692461394396303666109114093`20., 
   -0.00002267491659983745008969964677521723`20.}, 
  {0.00005323703644277254959921534255551755`20., 
   -0.00002241559429169370509440646002337582`20.}, 
  {0.00005225126437038150555510368416479336`20., 
   -0.00002200053236647642339162260385886037`20.}, 
  {0.00005070207145045198079988642893514896`20., 
   -0.00002134824061071662349468902270953638`20.}, 
  {0.00004833624793864034260766534860395613`20., 
   -0.00002035210439521698636112225204377101`20.}, 
  {0.00004487752280589889106550935816305058`20., 
   -0.00001889579907616795413284604554233707`20.}, 
  {0.00004013181637062501185340966914848807`20., 
   -0.00001689760689289474183301459753620549`20.}, 
  {0.00003415975313206658264936738728981749`20., 
   -0.00001438305395034382427341784727992315`20.}, 
  {0.00002741492271085955024797387770421803`20., 
   -0.00001154312535194086326230479061230234`20.}, 
  {0.00002067015676859978986764836872564052`20., 
   -8.70322390256833257585194472658549`20.*^-6}, 
  {0.00001469817755434994956522923785898306`20., 
   -6.18870633867366297483336330904548`20.*^-6}, 
  {9.95255412686715191471260539704978`20.*^-6, 
   -4.19054910604932712198425490402095`20.*^-6}, 
  {6.49388562984465001946495195634506`20.*^-6, 
   -2.73426763361880000819576924477686`20.*^-6}, 
  {4.12809283530719550997817954594422`20.*^-6, 
   -1.73814435170829284630660191408176`20.*^-6}, 
  {2.57891431028336316024194583388698`20.*^-6, 
   -1.08585865696141606747029298268924`20.*^-6}, 
  {1.59314836251887367818029712997667`20.*^-6, 
   -6.7079931053426260133907247577965`20.*^-7}, 
  {9.7726049396069202533088279344728`20.*^-7, 
   -4.114781027202913790866874919778`20.*^-7}, 
  {5.9684565866789776218371535363039`20.*^-7, 
   -2.5130343522858853144577488573911`20.*^-7}, 
  {3.6353270180434435602294530891952`20.*^-7, 
   -1.5306640075972393937808223533452`20.*^-7}, 
  {2.2105941167354759953270964933021`20.*^-7, 
   -9.307764702044109454008827340219`20.*^-8}, 
  {1.3428825540312805411042385544729`20.*^-7, 
   -5.654242332763286488859951808305`20.*^-8}, 
  {8.152699929873930852676929572095`20.*^-8, 
   -3.432715759946918253758707188251`20.*^-8}, 
  {4.947701391365349703052472541438`20.*^-8, 
   -2.083242691101199874969462122711`20.*^-8}, 
  {3.001977915018301278876276770297`20.*^-8, 
   -1.263990701060337380579484955914`20.*^-8}, 
  {1.821176410090822339982589539693`20.*^-8, 
   -7.66811120038240985255827174608`20.*^-9}, 
  {1.104740923630711595726322676308`20.*^-8, 
   -4.65154073107668040305820074235`20.*^-9}, 
  {6.70111341314280422332176533751`20.*^-9, 
   -2.82152143711275967297758540527`20.*^-9}, 
  {4.06462242827171117955447972656`20.*^-9, 
   -1.711419969798615233496623042762116921610025437857`20.*^-9}, 
  {2.46538864657553810433243386514`20.*^-9, 
   -1.0380583775054897281399721537448328884066069774335`20.*^-9}, 
  {0.00004872129493222382222215700776797281`20., 
   -0.00002051422944514687251459242432335697`20.}, 
  {0.00004871974986264349225449270518201725`20., 
   -0.00002051357888953410200189166533979675`20.}, 
  {0.00004871744704973392176335375162451645`20., 
   -0.00002051260928409849337404368489453324`20.}, 
  {0.00004871358822186459616397810526449051`20., 
   -0.000020510984514469303647990781163996`20.}, 
  {0.00004870721683476432991060895294148829`20., 
   -0.00002050830182516392838341429597536347`20.}, 
  {0.00004869671086156057047617930451507657`20., 
   -0.00002050387825749918756891760190108485`20.}, 
  {0.00004867939568497287421974279247813563`20., 
   -0.00002049658765683068388199696525395185`20.}, 
  {0.00004865088511822439970083205754961863`20., 
   -0.0000204845832076734314529819189682605`20.}, 
  {0.00004860395553581623124493102048305898`20., 
   -0.00002046482338350157105049727178234061`20.}, 
  {0.00004852676612174982648116547345463371`20., 
   -0.0000204323225775788743078591467177405`20.}, 
  {0.00004840003000974828532002424609082158`20., 
   -0.00002037896000410454118737862993297751`20.}, 
  {0.00004819249293428471552302899557308452`20., 
   -0.00002029157597233040653601220866235138`20.}, 
  {0.00004785411734617924679136256968641094`20., 
   -0.00002014910204049652496478423986796251`20.}, 
  {0.00004730631981922620499602357525936179`20., 
   -0.00001991845045020050736674676853025761`20.}, 
  {0.00004642961196937516613371375599679057`20., 
   -0.00001954931030289480679314263410391181`20.}, 
  {0.00004505200299071776872889497443653216`20., 
   -0.00001896926441714432367532419976275037`20.}, 
  {0.00004294861503549972332528337715077811`20., 
   -0.00001808362738336830455801405353716972`20.}, 
  {0.00003987434200352830925911421435662872`20., 
   -0.00001678919663306455126699545867647526`20.}, 
  {0.00003565739229424914231005877017114537`20., 
   -0.00001501363886073648097265632428258753`20.}, 
  {0.00003035220492378011844065643009017096`20., 
   -0.00001277987575738110250132902319586146`20.}, 
  {0.00002436158266322316031025586893253046`20., 
   -0.00001025750848977817276221299744527598`20.}, 
  {0.00001837101079857424012810487854695174`20., 
   -7.73516244150494321183363307240075`20.*^-6}, 
  {0.00001306588243352406829175709973163413`20., 
   -5.50142418253644980705562093963543`20.*^-6}, 
  {8.84899103030293409685773226277554`20.*^-6, 
   -3.72589096012755119867693990011603`20.*^-6}, 
  {5.77475779739198192943393905523688`20.*^-6, 
   -2.43147696732293975976165854957344`20.*^-6}, 
  {3.67139142458539729645278343726539`20.*^-6, 
   -1.54584902087806201955906671042752`20.*^-6}, 
  {2.29379255662420767891313106471041`20.*^-6, 
   -9.6580739226282428585816044829911`20.*^-7}, 
  {1.41708900245938175679231049150567`20.*^-6, 
   -5.966690536671081081230781016866`20.*^-7}, 
  {8.6929333469046429923739089818282`20.*^-7, 
   -3.6601824618545865231048037818225`20.*^-7}, 
  {5.3091805118390566879031608709099`20.*^-7, 
   -2.2354444260374975528013308930145`20.*^-7}, 
  {3.233812042583967175592957839573`20.*^-7, 
   -1.3616050705616703897233506692938`20.*^-7}, 
  {1.9664544045446367627214245822944`20.*^-7, 
   -8.279808019135312685142840346503`20.*^-8}, 
  {1.1945795899004612350095002876064`20.*^-7, 
   -5.029808799580889410566317000449`20.*^-8}, 
  {7.252368263257837619963757387369`20.*^-8, 
   -3.05362874242435268209000311047`20.*^-8}, 
  {4.40131732969873301298167970672`20.*^-8, 
   -1.853186244083677058097549350197`20.*^-8}, 
  {2.670466818564841215383867916433`20.*^-8, 
   -1.124407081500985774898470701656`20.*^-8}, 
  {1.620063390721351442649335799763`20.*^-8, 
   -6.82131953987937449536562442005`20.*^-9}, 
  {9.82744485355152840111656042105`20.*^-9, 
   -4.13787151728485406362802544045`20.*^-9}, 
  {5.96111158729471754169598342681`20.*^-9, 
   -2.50994172096619685966146670602`20.*^-9}, 
  {3.61576802018851149060627051719`20.*^-9, 
   -1.5224286400793732592026402177645509642717491101696`20.*^-9}, 
  {2.19313710288810617185956249091`20.*^-9, 
   -9.23426148584465756572447364594852455056798646272`20.*^-10}, 
  {0.00004329490112551099751978569335769863`20., 
   -0.00001822943205284673579780450246639942`20.}, 
  {0.0000432935270452090032061159931515294`20., 
   -0.00001822885349271958029731199711643343`20.}, 
  {0.00004329147870097561070336238409886565`20., 
   -0.00001822799103198973082246837225215397`20.}, 
  {0.0000432880463953113140194592959450822`20., 
   -0.00001822654585065739537661444039792934`20.}, 
  {0.00004328237926869382934231681039097108`20., 
   -0.00001822415969208161235465970963830361`20.}, 
  {0.0000432730345894391920856746991671416`20., 
   -0.00001822022509029018614133671543879647`20.}, 
  {0.00004325763340353122785961397884086409`20., 
   -0.00001821374038043420120404799109089014`20.}, 
  {0.00004323227439685327901506317060400623`20., 
   -0.00001820306290393822274318449288589736`20.}, 
  {0.00004319053258994808203904259406082263`20., 
   -0.00001818548740629392927959688170982006`20.}, 
  {0.00004312187650227647133087131900656196`20., 
   -0.0000181565795799058826656300290553945`20.}, 
  {0.00004300915245952222489840883644131809`20., 
   -0.00001810911682506198943090898376476551`20.}, 
  {0.00004282456445365995480754457581732245`20., 
   -0.00001803139555943577044528192665992526`20.}, 
  {0.00004252361522501456252287783663443469`20., 
   -0.00001790468009474297369384329963555145`20.}, 
  {0.00004203643170953014692596488469135962`20., 
   -0.00001769955019348637765303784618583562`20.}, 
  {0.00004125679292711150461704428524395929`20., 
   -0.00001737128123246800194401864641850918`20.}, 
  {0.00004003185813275394753934218832425963`20., 
   -0.00001685551921379113580603881613653038`20.}, 
  {0.00003816189873572369178389130553405755`20., 
   -0.00001606816788872576496163844443539266`20.}, 
  {0.00003542941993577414037827424259982452`20., 
   -0.0000149176504992733222645365231999261`20.}, 
  {0.00003168229479555770536186848008668148`20., 
   -0.00001333991359812956015236567582597116`20.}, 
  {0.00002696934642048291505637366314746084`20., 
   -0.00001135551428230859581320996343050984`20.}, 
  {0.00002164830323335695143333544348146306`20., 
   -9.1150750456239795508780814658792`20.*^-6}, 
  {0.00001632729998118719301373125782314516`20., 
   -6.87465262365776547946579276764005`20.*^-6}, 
  {0.00001161439303894656249126461731910023`20., 
   -4.89027075324065789105878623962116`20.*^-6}, 
  {7.86730884915345376075572529726777`20.*^-6, 
   -3.31255109438040158347609486200748`20.*^-6}, 
  {5.13485801373090472860660297116399`20.*^-6, 
   -2.16204547946564409625541177733219`20.*^-6}, 
  {3.26491377711581908299906781588463`20.*^-6, 
   -1.37470053773297645599960750142511`20.*^-6}, 
  {2.03998608142123362847908435800318`20.*^-6, 
   -8.5894150796683521199119341389607`20.*^-7}, 
  {1.26035030937564382220676891785915`20.*^-6, 
   -5.3067381447395529356074480751965`20.*^-7}, 
  {7.7316812016607856257578273594624`20.*^-7, 
   -3.2554447164887518424243483618789`20.*^-7}, 
  {4.722190356615897682047556888821`20.*^-7, 
   -1.9882906764698516555989713216089`20.*^-7}, 
  {2.8763118459752554830941704749738`20.*^-7, 
   -1.2110786719895812560396507263047`20.*^-7}, 
  {1.7490743289683348048367809832285`20.*^-7, 
   -7.364523490392988651944340982016`20.*^-8}, 
  {1.0625305422177321231368382031977`20.*^-7, 
   -4.473812809337819465839318750306`20.*^-8}, 
  {6.450707761417713057810201872258`20.*^-8, 
   -2.716087478491668655920084998844`20.*^-8}, 
  {3.914812098364708689154053324773`20.*^-8, 
   -1.648341936153561553328022452536`20.*^-8}, 
  {2.375285755469251367744103953537`20.*^-8, 
   -1.000120318092316365365938506752`20.*^-8}, 
  {1.440989951840874895340557682623`20.*^-8, 
   -6.06732611301421008564445340052`20.*^-9}, 
  {8.74117311217200155129037406293`20.*^-9, 
   -3.68049394196715854791173644755`20.*^-9}, 
  {5.30220427138332599921648006244`20.*^-9, 
   -2.23250706163508463124904423682`20.*^-9}, 
  {3.21610206145772234116543567889`20.*^-9, 
   -1.3541482364032515120696571279536975142204139896832`20.*^-9}, 
  {1.950720650157309525557707046`20.*^-9, 
   -8.21356063224130326550613493055500469770750263296`20.*^-10}, 
  {0.0000384728787517423599282884589995262`20., 
   -0.00001619910684283888839085829852611631`20.}, 
  {0.00003847165684515399612710581277695912`20., 
   -0.00001619859235585431415878139485345646`20.}, 
  {0.00003846983504782003317027212079586582`20., 
   -0.00001619782528329264554537773507194352`20.}, 
  {0.00003846678244093634642655681003637498`20., 
   -0.00001619653997513109323223444633110527`20.}, 
  {0.00003846174225691052343396392515222991`20., 
   -0.00001619441779238337828798481059041258`20.}, 
  {0.00003845343137418810473835660850847903`20., 
   -0.00001619091847334235988983436147725433`20.}, 
  {0.00003843973403715367714017566357381733`20., 
   -0.00001618515117353839037481080571529149`20.}, 
  {0.00003841718056253172940536192828784771`20., 
   -0.00001617565497369757027594186454225169`20.}, 
  {0.00003838005689833778790650524630132268`20., 
   -0.00001616002395719485806589694581108325`20.}, 
  {0.00003831899704545193312302021669636684`20., 
   -0.00001613431454545344552548219650373341`20.}, 
  {0.0000382187460502308342758412416366544`20., 
   -0.00001609210360009719337930157542595974`20.}, 
  {0.0000380545857453940612554102673120588`20., 
   -0.00001602298347174486789701484939455108`20.}, 
  {0.00003778694894468764516574938048396961`20., 
   -0.00001591029429250006112242079178272405`20.}, 
  {0.00003735371160419863969568744565036289`20., 
   -0.00001572787857018890092449997711594226`20.}, 
  {0.0000366604510279081842340202753742361`20., 
   -0.0000154359793801718670459032738417836`20.}, 
  {0.00003557134490709431013263470853548753`20., 
   -0.00001497740838193444637163566675178421`20.}, 
  {0.00003390899136478572042740579302960818`20., 
   -0.00001427747004833082965364454443351924`20.}, 
  {0.00003148036629561985072996258371539979`20., 
   -0.00001325489107183993714945792998543147`20.}, 
  {0.00002815070576188065242348786867661429`20., 
   -0.00001185292874184448523094226049541654`20.}, 
  {0.00002396374824203025537306392417853404`20., 
   -0.00001008999925980221278865849439096171`20.}, 
  {0.00001923721236398603401827087091385006`20., 
   -8.09987889009938274453510354267371`20.*^-6}, 
  {0.00001451070856779532792606156453988991`20., 
   -6.1097720285454012320259219115326`20.*^-6}, 
  {0.00001032378013954516288002722659747635`20., 
   -4.34685479559796331790620067262162`20.*^-6}, 
  {6.99414836377940278378133694276865`20.*^-6, 
   -2.94490457422290643527635239695522`20.*^-6}, 
  {4.56554294201511504199892570022213`20.*^-6, 
   -1.92233387032215370189428450535668`20.*^-6}, 
  {2.90320004642758792417736768603724`20.*^-6, 
   -1.22240001954845807333783902569989`20.*^-6}, 
  {1.81409890735103624623040970005627`20.*^-6, 
   -7.6383111888464684051806724212895`20.*^-7}, 
  {1.12084043861266814208479176271958`20.*^-6, 
   -4.7193281625796553350938600535561`20.*^-7}, 
  {6.8760404745894648069546787673244`20.*^-7, 
   -2.895174936669248339770391059926`20.*^-7}, 
  {4.1996728585055287723011196881799`20.*^-7, 
   -1.7682833088444331672846819739704`20.*^-7}, 
  {2.5580708460151268765538900332363`20.*^-7, 
   -1.0770824614800534217069010666256`20.*^-7}, 
  {1.5555633507976700762142137772716`20.*^-7, 
   -6.549740424411242426165110641144`20.*^-8}, 
  {9.44979948301195610291195355072`20.*^-8, 
   -3.978862940215560464383980442408`20.*^-8}, 
  {5.737062670256609374587722240942`20.*^-8, 
   -2.415605334844888157721146206711`20.*^-8}, 
  {3.481719586691024137091492020236`20.*^-8, 
   -1.465987194396220689301680850626`20.*^-8}, 
  {2.112511701640745403485934716786`20.*^-8, 
   -8.8947861121715595936249882812`20.*^-9}, 
  {1.281576243312645306630583647624`20.*^-8, 
   -5.39611049815850655423403641104`20.*^-9}, 
  {7.77415796165967117178401540953`20.*^-9, 
   -3.27332966806722996706695385664`20.*^-9}, 
  {4.71563499532437231240698915109`20.*^-9, 
   -1.98553052434710413153978490572`20.*^-9}, 
  {2.86031327742683019002249505326`20.*^-9, 
   -1.2043424326007706063252610750578929496163767812096`20.*^-9}, 
  {1.734917761281774731813950254042081007428396332339`20.*^-9, 
   -7.304916889607472555006106332815488960408051515392`20.*^-10}, 
  {0.00003418791514393394077824574536312104`20., 
   -0.00001439491163955113295926136646868254`20.}, 
  {0.00003418682864352360172943881195723779`20., 
   -0.00001439445416569414809660581556094224`20.}, 
  {0.00003418520849362056890255041670935796`20., 
   -0.00001439377199731392374844228071972966`20.}, 
  {0.00003418249383522606535285114652380821`20., 
   -0.00001439262898325308014856890379949818`20.}, 
  {0.00003417801165393806233887384966004165`20., 
   -0.0000143907417490265525637363577515965`20.}, 
  {0.00003417062088651508251088577324537534`20., 
   -0.00001438762984695371895195190452436855`20.}, 
  {0.0000341584400298104735415374741243287`20., 
   -0.00001438250106518335728064735752603313`20.}, 
  {0.00003413838356077818355917369458929848`20., 
   -0.0000143740562361171299196520819323362`20.}, 
  {0.00003410537014945972692563151946614008`20., 
   -0.0000143601558524040955476343239857432`20.}, 
  {0.00003405107103447665095934556299897856`20., 
   -0.00001433729306714806356182971073641201`20.}, 
  {0.00003396192097664401853799288055446896`20., 
   -0.00001429975620069221833178647602293431`20.}, 
  {0.00003381594061133685054452145135298931`20., 
   -0.00001423829078372077917664061109599549`20.}, 
  {0.00003357794914579000112713376423186416`20., 
   -0.00001413808385085894784300369020289017`20.}, 
  {0.00003319271544921942706671667304133117`20., 
   -0.00001397588018914502192282807285950787`20.}, 
  {0.0000325763078216748633174417338213139`20., 
   -0.00001371634013544204771260704581950057`20.}, 
  {0.0000316080279023030184566816005541508`20., 
   -0.00001330864332728548145544488444385298`20.}, 
  {0.00003013029681587415872934251515229422`20., 
   -0.00001268644076457859314919684848517652`20.}, 
  {0.00002797178398606578381044169095816396`20., 
   -0.00001177759325729085634123860671922692`20.}, 
  {0.00002501306654090157706585669468984213`20., 
   -0.00001053181749090592718562387144835459`20.}, 
  {0.00002129329028843120571286839685975149`20., 
   -8.96559591091840240541827236200064`20.*^-6}, 
  {0.00001709465527290940173748420476599574`20., 
   -7.19774958859343231051966516462977`20.*^-6}, 
  {0.0000128960463742922265492359311445351`20., 
   -5.42991426285988486283618153454111`20.*^-6}, 
  {9.17629054697261216385073985551883`20.*^-6, 
   -3.86370128293583670056873257074478`20.*^-6}, 
  {6.21759329559644620409493922774894`20.*^-6, 
   -2.61793401919850366488207967484165`20.*^-6}, 
  {4.05909426891416133252430791761613`20.*^-6, 
   -1.70909232375333108737865596531205`20.*^-6}, 
  {2.58137065748391415252864382460805`20.*^-6, 
   -1.08689290841427964316995529457182`20.*^-6}, 
  {1.61309423249164735780397032793261`20.*^-6, 
   -6.7919757157543046644377698018217`20.*^-7}, 
  {9.9668807868110642855042035799319`20.*^-7, 
   -4.1965813839204481202122962441818`20.*^-7}, 
  {6.1145506450100012908517681411366`20.*^-7, 
   -2.5745476400042110698323234278469`20.*^-7}, 
  {3.7346357113259041200997416433992`20.*^-7, 
   -1.5724781942424859453051543761681`20.*^-7}, 
  {2.2748327398576112108778690153595`20.*^-7, 
   -9.578243115189941940538395854147`20.*^-8}, 
  {1.3833342537326486543239464286861`20.*^-7, 
   -5.824565278874310123469248120784`20.*^-8}, 
  {8.403565021243229153354542487173`20.*^-8, 
   -3.53834316683925438035980736302`20.*^-8}, 
  {5.101894871896957938490441407036`20.*^-8, 
   -2.148166261851350710943343750332`20.*^-8}, 
  {3.096251810998799930774337393721`20.*^-8, 
   -1.303684973052126286641826271041`20.*^-8}, 
  {1.878633028434438786044928577082`20.*^-8, 
   -7.91003380393447909913654137719`20.*^-9}, 
  {1.139691972293761147328562963405`20.*^-8, 
   -4.79870304123688904138342300381`20.*^-9}, 
  {6.91347711566824295832104480853`20.*^-9, 
   -2.91093773291294440350359781411`20.*^-9}, 
  {4.19356547853480208272468087414`20.*^-9, 
   -1.765711780435706140094602473321001733812181412113`20.*^-9}, 
  {2.54364732012785079385050935601`20.*^-9, 
   -1.0710093979485687553054776235834572257603209920513`20.*^-9}, 
  {1.5428447083765430972629187912565683336395624546304`20.*^-9, 
   -6.496188245795970935843868594761585603102308827136`20.*^-10}, 
  {0.00003038019468034466864833985113816661`20., 
   -0.00001279166091803986048351151626870173`20.}, 
  {0.00003037922864836325298462566862178137`20., 
   -0.00001279125416773189599352659731443425`20.}, 
  {0.00003037778795028072797516030611526187`20., 
   -0.00001279064755801293809480433941695237`20.}, 
  {0.00003037537402763153368361358441673208`20., 
   -0.00001278963116952906681415308817546613`20.}, 
  {0.00003037138840256760699788532846833638`20., 
   -0.00001278795301160741347279382251298374`20.}, 
  {0.00003036481642627973323613624607465565`20., 
   -0.00001278518586369672978363631413669713`20.}, 
  {0.00003035398504926839057086829214747176`20., 
   -0.00001278062528390248024036559669367232`20.}, 
  {0.00003033615059946670421195816609397208`20., 
   -0.00001277311604188071756292975414483035`20.}, 
  {0.00003030679477034736558829629462822266`20., 
   -0.00001276075569277783814244054510662005`20.}, 
  {0.00003025851175177000665299381009660717`20., 
   -0.00001274042600074526595915528846172935`20.}, 
  {0.00003017923977652874640253281975348905`20., 
   -0.00001270704832695947216948750305410066`20.}, 
  {0.00003004943622047259605428572690066219`20., 
   -0.00001265239419809372465443609553712092`20.}, 
  {0.00002983782242685844689001460846575108`20., 
   -0.00001256329365341408290105878251189518`20.}, 
  {0.00002949529796781163395883655133455728`20., 
   -0.00001241907282855226693003644266718201`20.}, 
  {0.00002894725903447614245888314675356257`20., 
   -0.00001218831959346363893005606179097373`20.}, 
  {0.00002808644751309701838074903702903429`20., 
   -0.00001182587263709348142347327874906708`20.}, 
  {0.00002677288621686707539606171536772687`20., 
   -0.00001127279419657561069307861699693763`20.}, 
  {0.00002485448105130688049497252215558883`20., 
   -0.0000104650446531818444189357988023532`20.}, 
  {0.0000222253719544503717307654866741526`20., 
   -9.35805134924226178137494175753794`20.*^-6}, 
  {0.00001892056488979246874979997288904816`20., 
   -7.96655363780735526307367279538871`20.*^-6}, 
  {0.00001519072497708540648125820110593164`20., 
   -6.39609472719385536052976888670806`20.*^-6}, 
  {0.00001146090659262646438410005334536546`20., 
   -4.82564488110587974067370667173283`20.*^-6}, 
  {8.15611386769570791896610324159043`20.*^-6, 
   -3.4341532074508243869330961017223`20.*^-6}, 
  {5.52701894969423179928267500160222`20.*^-6, 
   -2.32716587355546602075060000067461`20.*^-6}, 
  {3.60862348110523062370305011064473`20.*^-6, 
   -1.51942041309693920998023162553463`20.*^-6}, 
  {2.2950674316285079882330818707901`20.*^-6, 
   -9.6634418173831915294024499822741`20.*^-7}, 
  {1.43425835994424213730242714433567`20.*^-6, 
   -6.0389825681862826833786406077293`20.*^-7}, 
  {8.8622045563501753987608519207629`20.*^-7, 
   -3.7314545500421791152677271245316`20.*^-7}, 
  {5.4369648962573345527441906000761`20.*^-7, 
   -2.2892483773715092853659749895059`20.*^-7}, 
  {3.3208262731375068231780643295582`20.*^-7, 
   -1.3982426413210555044960270861299`20.*^-7}, 
  {2.0227911502969058735972665002946`20.*^-7, 
   -8.51701536967118262567270105387`20.*^-8}, 
  {1.2300731928613264121041955260452`20.*^-7, 
   -5.179255548889795419386086425452`20.*^-8}, 
  {7.472548816734959035797981852243`20.*^-8, 
   -3.146336343888403804546518674629`20.*^-8}, 
  {4.536673639763275401475564877232`20.*^-8, 
   -1.910178374637168590094974685149`20.*^-8}, 
  {2.753232039548326847481061027544`20.*^-8, 
   -1.159255595599295514728867801071`20.*^-8}, 
  {1.670508937902688182027757784974`20.*^-8, 
   -7.03372184380079234538003277883`20.*^-9}, 
  {1.013431798378925334647710960966`20.*^-8, 
   -4.26708125633231719851667773039`20.*^-9}, 
  {6.14757281200494324600244011752`20.*^-9, 
   -2.58845171031787084042208004948`20.*^-9}, 
  {3.72898510981714022249219333633`20.*^-9, 
   -1.5700989936072169357861866679293671667566261567488`20.*^-9}, 
  {2.26185186450979568419980202597`20.*^-9, 
   -9.523586797935981828209692740929267580570334920705`20.*^-10}, 
  {1.3719222617553886562615527198388709092915106807808`20.*^-9, 
   -5.776514786338478552680221978267174926716246640994`20.*^-10}, 
  {0.00002699656378862149808198554855923594`20., 
   -0.00001136697422678799919241496781441514`20.}, 
  {0.00002699570492114077073179402266911961`20., 
   -0.00001136661259837506136075537796594511`20.}, 
  {0.00002699442389639598342403922932760197`20., 
   -0.00001136607321953515091538493866425347`20.}, 
  {0.00002699227755228824033054653786533114`20., 
   -0.00001136516949570031171812485804856049`20.}, 
  {0.00002698873373412379596196432075592537`20., 
   -0.00001136367736173633514187971400249491`20.}, 
  {0.00002698289026883299286407181328930692`20., 
   -0.00001136121695529810225855655296391871`20.}, 
  {0.00002697325957429594628241824045131837`20., 
   -0.000011357161926019345803123469663713`20.}, 
  {0.00002695740213281668837801234087506682`20., 
   -0.00001135048510855439510653151194739655`20.}, 
  {0.00002693130056436960185196144678562376`20., 
   -0.00001133949497447141130608903022552581`20.}, 
  {0.00002688837019402532249654544618028798`20., 
   -0.00001132141902906329368275597733906862`20.}, 
  {0.00002681788681948533558702673404250418`20., 
   -0.0000112917418187306676155902038073702`20.}, 
  {0.00002670247551586117158224055727962942`20., 
   -0.00001124314758562575645568023464405449`20.}, 
  {0.00002651432854459810980485196818945503`20., 
   -0.00001116392780825183570730609186924423`20.}, 
  {0.00002620979771254539532863147525467131`20., 
   -0.00001103570430001911382258167379144056`20.}, 
  {0.00002572257241839386776838870295128124`20., 
   -0.00001083055680774478642879524334790787`20.}, 
  {0.0000249573384538314237472686949964334`20., 
   -0.0000105083530331921784199026084195509`20.}, 
  {0.0000237897492199275304131709300657435`20., 
   -0.00001001673651365369701607197055399725`20.}, 
  {0.00002208477226888616929870691175216088`20., 
   -9.29885148163628180998185757985722`20.*^-6}, 
  {0.00001974854475859029317846569419258026`20., 
   -8.31517674045907081198555544950748`20.*^-6}, 
  {0.00001681234756037607949777040003112262`20., 
   -7.07888318331624399906122106573583`20.*^-6}, 
  {0.00001349884503771868882678414986494312`20., 
   -5.68372422640786897969858941681816`20.*^-6}, 
  {0.00001018536046575423219863670045748378`20., 
   -4.28857282768599250468913703473`20.*^-6}, 
  {7.2491733345126876408362094610956`20.*^-6, 
   -3.05228350926850005929945661519816`20.*^-6}, 
  {4.91295577899183445200364569186092`20.*^-6, 
   -2.06861295957550924294890344920459`20.*^-6}, 
  {3.20798564026624596483585216538811`20.*^-6, 
   -1.35073079590157724835193775384763`20.*^-6}, 
  {2.04040008801617364976639446110314`20.*^-6, 
   -8.5911582653312574727006082572762`20.*^-7}, 
  {1.27516783963251653369937326906618`20.*^-6, 
   -5.3691277458211222471552558697522`20.*^-7}, 
  {7.8794326269392683734233113469219`20.*^-7, 
   -3.3176558429217972098624468829144`20.*^-7}, 
  {4.8341278908306409886140997939502`20.*^-7, 
   -2.0354222698234277846796209658738`20.*^-7}, 
  {2.9526572587393294003487409842859`20.*^-7, 
   -1.2432241089428755369889435723311`20.*^-7}, 
  {1.7985444933964988920532926033003`20.*^-7, 
   -7.572818919564205861277021487582`20.*^-8}, 
  {1.0937122978292444610185251468684`20.*^-7, 
   -4.605104411912608256920105881551`20.*^-8}, 
  {6.64419123675376264988105705048`20.*^-8, 
   -2.79755420494895269468676086336`20.*^-8}, 
  {4.033774771025385174934882729087`20.*^-8, 
   -1.698431482537004284183108517511`20.*^-8}, 
  {2.448033602212509728734653643814`20.*^-8, 
   -1.030750990405267254204064692132`20.*^-8}, 
  {1.485332344926370607429946403226`20.*^-8, 
   -6.25403092600577097865240590832`20.*^-9}, 
  {9.01092818983721766408375318601`20.*^-9, 
   -3.79407502729988112171947502569`20.*^-9}, 
  {5.46611524909564340357347855734`20.*^-9, 
   -2.3015222101455340646625172873`20.*^-9}, 
  {3.31562811537309783937479790545`20.*^-9, 
   -1.3960539433149885639472833286106697619175242727424`20.*^-9}, 
  {2.01112636755809447390947002419`20.*^-9, 
   -8.467900494981450416460926417643716022766883831808`20.*^-10}, 
  {1.2198452170237441404394221284630603489801993715713`20.*^-9, 
   -5.136190387468396380797566856683503699557341116714`20.*^-10}, 
  {0.00002398978894932639111732882293544419`20., 
   -0.00001010096376813742783887529386755546`20.}, 
  {0.00002398902540048349022789468522630572`20., 
   -0.00001010064227388778535911355167423399`20.}, 
  {0.00002398788642994464830137555112158604`20., 
   -0.00001010016270734511507426338994593097`20.}, 
  {0.00002398597812956004001552383377609289`20., 
   -0.00001009935921244633263811529843203912`20.}, 
  {0.00002398282735073607160358203236351653`20., 
   -0.00001009803256873097751729769783727012`20.}, 
  {0.00002397763198045557065786755236079798`20., 
   -0.00001009584504440234554015475888875705`20.}, 
  {0.0000239690694296703853265100884419733`20., 
   -0.00001009223975986121487432003723872559`20.}, 
  {0.00002395497075808064970892547528228815`20., 
   -0.00001008630347708658935112651590833184`20.}, 
  {0.00002393176420378477753509328638631981`20., 
   -0.00001007653229633043264635506795213466`20.}, 
  {0.00002389359554637281168782489575974651`20., 
   -0.00001006046128268328913171574558305117`20.}, 
  {0.00002383093039677504306603240220962251`20., 
   -0.00001003407595653686023832943250931475`20.}, 
  {0.00002372832196085364210135045981472284`20., 
   -9.99087240456995456898966729040961`20.*^-6}, 
  {0.00002356104951929713414940806528839227`20., 
   -9.92044190286195122080339591090201`20.*^-6}, 
  {0.00002329031330075926573624188813544603`20., 
   -9.8064477055828487310492160570299`20.*^-6}, 
  {0.00002285717558114641727547631084067433`20., 
   -9.62407392890375464230581509081023`20.*^-6}, 
  {0.00002217693624476897495495462259351939`20., 
   -9.33765736621851577050720951306081`20.*^-6}, 
  {0.00002113912994227241730318659341766148`20., 
   -8.90068629148312307502593407059431`20.*^-6}, 
  {0.00001962386003259438828960745007413392`20., 
   -8.26267790846079506930840003121427`20.*^-6}, 
  {0.00001754788122031509340268334658318049`20., 
   -7.38858156644846038007719856133916`20.*^-6}, 
  {0.00001493912759944900968555869860157533`20., 
   -6.29015898924168828865629414803173`20.*^-6}, 
  {0.00001199539873006914785144622319136509`20., 
   -5.0506942021343780427141992384695`20.*^-6}, 
  {9.05168498348309179562564244538846`20.*^-6, 
   -3.81123578251919654552658629279515`20.*^-6}, 
  {6.442938429747350321274317615324`20.*^-6, 
   -2.71281618094625276685234425908379`20.*^-6}, 
  {4.36696660609484241370306701620639`20.*^-6, 
   -1.8387227815136178584012913752448`20.*^-6}, 
  {2.85170148236304554778298176796462`20.*^-6, 
   -1.20071641362654549380336074440615`20.*^-6}, 
  {1.81389776243415601459930191802923`20.*^-6, 
   -7.6374642628806569035760080759126`20.*^-7}, 
  {1.13365962738690528014109556381184`20.*^-6, 
   -4.7733036942606538111204023739446`20.*^-7}, 
  {7.0052240652211441436797152054536`20.*^-7, 
   -2.9495680274615343762861958759805`20.*^-7}, 
  {4.2978645049997952576247726144642`20.*^-7, 
   -1.8096271599999137926841147850375`20.*^-7}, 
  {2.625139055318053746563109463827`20.*^-7, 
   -1.1053217075023384196055197742428`20.*^-7}, 
  {1.5990548538543490593954306491809`20.*^-7, 
   -6.732862542544627618507076417603`20.*^-8}, 
  {9.724047032367662144624268430697`20.*^-8, 
   -4.094335592575857745104955128713`20.*^-8}, 
  {5.907274691645471630564643682159`20.*^-8, 
   -2.487273554377040686553534181961`20.*^-8}, 
  {3.586388635116469461875769057103`20.*^-8, 
   -1.510058372680618720789797497728`20.*^-8}, 
  {2.176524106161017037699901230241`20.*^-8, 
   -9.16431202594112436926274202207`20.*^-9}, 
  {1.320596037569170021255988017791`20.*^-8, 
   -5.56040436871229482634100218017`20.*^-9}, 
  {8.01154042816745542706422444659`20.*^-9, 
   -3.37328018028103386402704187225`20.*^-9}, 
  {4.8598780798827216435805369264`20.*^-9, 
   -2.04626445468746174466548923217`20.*^-9}, 
  {2.94789803967523682554986688443`20.*^-9, 
   -1.2412202272316786633894176355495649807517244981248`20.*^-9}, 
  {1.7880762627598030757102057531786968447723254054912`20.*^-9, 
   -7.528742158988644529306129487074993410015894700033`20.*^-10}, 
  {1.0845546122981580425505108757934966514899486769151`20.*^-9, 
   -4.566545735992244389686361582285829821504162698392`20.*^-10}, 
  {0.00002131789734078132147585546817255706`20., 
   -8.97595677506581956878124975686612`20.*^-6}, 
  {0.00002131721856531314133406922384641795`20., 
   -8.97567097486869108802914688270229`20.*^-6}, 
  {0.00002131620595776393702135777701263044`20., 
   -8.97524461379534190372959032110756`20.*^-6}, 
  {0.00002131450939991853082244183397472686`20., 
   -8.97453027364990771471235114725342`20.*^-6}, 
  {0.00002131170823258470627971350976099145`20., 
   -8.97335083477250790724779358357537`20.*^-6}, 
  {0.00002130708934662207367101440848828857`20., 
   -8.97140604068297838779554041612151`20.*^-6}, 
  {0.0000212994769139687369149710114768289`20., 
   -8.96820080588157343788253114813847`20.*^-6}, 
  {0.00002128694267198520756173479157457162`20., 
   -8.96292323030956107862517539981965`20.*^-6}, 
  {0.0000212663112275677338583515128633447`20., 
   -8.95423630634430899299011067930302`20.*^-6}, 
  {0.00002123237807188841367807011246726278`20., 
   -8.93994866184775312760846840726853`20.*^-6}, 
  {0.00002117666707801344654271756715708613`20., 
   -8.91649140126881959693371248719416`20.*^-6}, 
  {0.0000210854463068041152301133978923931`20., 
   -8.87808265549646957057406227048132`20.*^-6}, 
  {0.00002093674035579050430170525939203488`20., 
   -8.81546962349073865334958290190941`20.*^-6}, 
  {0.00002069606059309295349416199931434279`20., 
   -8.71413077603913831333136813235486`20.*^-6}, 
  {0.00002031102364421939147506767991036132`20., 
   -8.55200995546079641055481259383636`20.*^-6}, 
  {0.00001970636168335432325956605684561755`20., 
   -8.29741544562287295139623446131264`20.*^-6}, 
  {0.00001878393787289477327630683616383873`20., 
   -7.90902647279779927423445733214262`20.*^-6}, 
  {0.00001743728538768079089466847073868454`20., 
   -7.34201490007612248196567188997246`20.*^-6}, 
  {0.00001559255959457689008678004907474383`20., 
   -6.56528825034816424706528382094479`20.*^-6}, 
  {0.00001327469169039839031110595032407393`20., 
   -5.58934386964142749941303171539956`20.*^-6}, 
  {0.0000106593994814165777811433053003557`20., 
   -4.48816820270171696048139170541292`20.*^-6}, 
  {8.04412012895295827885870597735632`20.*^-6, 
   -3.38699794903282453846682356941319`20.*^-6}, 
  {5.72625718586432658314464909677082`20.*^-6, 
   -2.41105565720603224553458909337718`20.*^-6}, 
  {3.88153629872688822611368857254307`20.*^-6, 
   -1.63433107314816346362681624107078`20.*^-6}, 
  {2.53488717608891082336552005918312`20.*^-6, 
   -1.06732091624796245194337686702448`20.*^-6}, 
  {1.61246517653243566454877716886592`20.*^-6, 
   -6.7893270590839396402053775531196`20.*^-7}, 
  {1.00780405577184018776404561165776`20.*^-6, 
   -4.2433854979866955274275604701379`20.*^-7}, 
  {6.2276745272407135388272814178013`20.*^-7, 
   -2.6221787483118793847693816496005`20.*^-7}, 
  {3.8208788394899978406206587019705`20.*^-7, 
   -1.6087910903115780381560668218825`20.*^-7}, 
  {2.3338182579656243892558725799379`20.*^-7, 
   -9.826603191434207954761568757632`20.*^-8}, 
  {1.4216106277506149227562130969498`20.*^-7, 
   -5.985728958949957569499844618736`20.*^-8}, 
  {8.645018620762622961891349233227`20.*^-8, 
   -3.640007840321104405006883887674`20.*^-8}, 
  {5.251785930298761711298654822083`20.*^-8, 
   -2.211278286441583878441538872457`20.*^-8}, 
  {3.188436613680086317932816974015`20.*^-8, 
   -1.342499626812667923340133462743`20.*^-8}, 
  {1.935014740152648424415933690364`20.*^-8, 
   -8.14743048485325652385656290679`20.*^-9}, 
  {1.1740619234397708235282345088`20.*^-8, 
   -4.94341862500956136222414530021`20.*^-9}, 
  {7.12257734966495169824965955575`20.*^-9, 
   -2.99897993670103229399985665506`20.*^-9}, 
  {4.32062525711060990529693761136`20.*^-9, 
   -1.8192106345728883811776579416253123796490944249856`20.*^-9}, 
  {2.62079911110816149708771017138`20.*^-9, 
   -1.1034943625718574724579832300541314073440899039232`20.*^-9}, 
  {1.5896713303207616107001962867351061608865715978241`20.*^-9, 
   -6.693352969771627834527142259943114386071999217663`20.*^-10}, 
  {9.642124781208904178364266560836166137610160308224`20.*^-10, 
   -4.059842013140591232995480657192680048033765597872`20.*^-10}, 
  {0.00001894359092083837505289216715160786`20., 
   -7.9762488087740526538493335375191`20.*^-6}, 
  {0.0000189429875331326246481943234452106`20., 
   -7.97599475079268406239760987166763`20.*^-6}, 
  {0.00001894208731773168194526318776922541`20., 
   -7.97561571272912924011081590283173`20.*^-6}, 
  {0.00001894057908637291994081730781348238`20., 
   -7.97498066794649260665991907936101`20.*^-6}, 
  {0.0000189380888668252503521207695530323`20., 
   -7.97393215445273699036663981180308`20.*^-6}, 
  {0.0000189339827106036656155458946899954`20., 
   -7.97220324656996446970353460631386`20.*^-6}, 
  {0.00001892721531899189823086983345121309`20., 
   -7.96935381852290451826098250577395`20.*^-6}, 
  {0.0000189160724879810093054046500960698`20., 
   -7.96466210020253023385458951413465`20.*^-6}, 
  {0.00001889773134922225490723930703023781`20., 
   -7.95693951546200206620602401273171`20.*^-6}, 
  {0.0000188675652272368982215770078492682`20., 
   -7.94423799041553609329558225232345`20.*^-6}, 
  {0.00001881803915566143582668393382861561`20., 
   -7.923384907646920348077445822575`20.*^-6}, 
  {0.00001873694622027505196112850428067518`20., 
   -7.88924051380002187836989653923166`20.*^-6}, 
  {0.00001860475224700186351420743833912201`20., 
   -7.83357989347446884808734245857769`20.*^-6}, 
  {0.00001839080173226804969548939861089518`20., 
   -7.74349546621812618757448362564007`20.*^-6}, 
  {0.00001804853773473260561585594937556065`20., 
   -7.59938430936109710141303131602552`20.*^-6}, 
  {0.00001751107446306001878896397817144654`20., 
   -7.37308398444632370061641186166169`20.*^-6}, 
  {0.00001669122519026166937879565261876341`20., 
   -7.02788429063649237001922215526881`20.*^-6}, 
  {0.00001549444115983063094679629456683842`20., 
   -6.52397522519184460917738718603723`20.*^-6}, 
  {0.00001385520426005750614912891591276639`20., 
   -5.83377021476105522068585933169111`20.*^-6}, 
  {0.00001179575444907519722041743208708826`20., 
   -4.96663345224218830333365561561611`20.*^-6}, 
  {9.47219799079149004754286208928427`20.*^-6, 
   -3.98829389085957475686015245864602`20.*^-6}, 
  {7.1486525483857842828183996830576`20.*^-6, 
   -3.00995896774138285592353670865582`20.*^-6}, 
  {5.08920622001323268419225167927783`20.*^-6, 
   -2.1428236715845190249230533386433`20.*^-6}, 
  {3.44997276398744856155209615447057`20.*^-6, 
   -1.45262011115260992065351417030339`20.*^-6}, 
  {2.25319109636442309738473383179707`20.*^-6, 
   -9.4871204057449393574094056075667`20.*^-7}, 
  {1.43334309279989705928105612603564`20.*^-6, 
   -6.0351288117890402496044468464659`20.*^-7}, 
  {8.9588040790426088051576071118065`20.*^-7, 
   -3.7721280332810984442768872049712`20.*^-7}, 
  {5.5361664927050741113220303042415`20.*^-7, 
   -2.3310174706126627837145390754701`20.*^-7}, 
  {3.3966627920930943541374497852043`20.*^-7, 
   -1.4301738071970923596368209621914`20.*^-7}, 
  {2.0747220002577548313433722795012`20.*^-7, 
   -8.735671580032651921445778018953`20.*^-8}, 
  {1.2637926781938789535289663860098`20.*^-7, 
   -5.3212323292373850674903847832`20.*^-8}, 
  {7.685329890481987831262114536297`20.*^-8, 
   -3.235928374939784350005100857388`20.*^-8}, 
  {4.66879125086401962755200802063`20.*^-8, 
   -1.965806842469060895811371798159`20.*^-8}, 
  {2.834495372833308221849846305918`20.*^-8, 
   -1.193471735929813988147303707755`20.*^-8}, 
  {1.720214328924419802354455125862`20.*^-8, 
   -7.24300770073439916780823210889`20.*^-9}, 
  {1.043733156968454903869506635789`20.*^-8, 
   -4.39466592407770485839792267701`20.*^-9}, 
  {6.33192509290098537597316485983`20.*^-9, 
   -2.66607372332673068462027994098`20.*^-9}, 
  {3.84100847630706176308707532996`20.*^-9, 
   -1.617266726866131268668242244192847639605673652766`20.*^-9}, 
  {2.32987403535387705012478245242`20.*^-9, 
   -9.809995938332113895262241904910926269822974033919`20.*^-10}, 
  {1.4132079659760127817243815972837803759992532107264`20.*^-9, 
   -5.950349330425316975681606725396653125435624783872`20.*^-10}, 
  {8.571789519795648810232679260114154605502149951488`20.*^-10, 
   -3.609174534650799499045338635835560244373734223625`20.*^-10}, 
  {0.00001683372576635567415562170253222646`20., 
   -7.08788453320238911815650632935852`20.*^-6}, 
  {0.00001683318941438928312931882985230942`20., 
   -7.08765870079548763339740204307766`20.*^-6}, 
  {0.00001683238915475158220019917097362495`20., 
   -7.08732174936908724218912462047368`20.*^-6}, 
  {0.00001683104840684966657461822011250173`20., 
   -7.08675722393670171562872425789546`20.*^-6}, 
  {0.00001682883472009165499523885550124062`20., 
   -7.08582514530174947167951810578553`20.*^-6}, 
  {0.0000168251845451363125209465742120754`20., 
   -7.08428822953107895618803124718963`20.*^-6}, 
  {0.00001681916866491521818762697517980406`20., 
   -7.0817552273327234474218842862333`20.*^-6}, 
  {0.00001680926324065036932093369847798136`20., 
   -7.07758452237910287197208356967636`20.*^-6}, 
  {0.00001679295890465539954853240306713494`20., 
   -7.07071953880227349411890655458314`20.*^-6}, 
  {0.00001676614284071239332327856283827619`20., 
   -7.0594285645104813992751843529584`20.*^-6}, 
  {0.0000167221170238729877004025645489725`20., 
   -7.04089137847283692648529033640947`20.*^-6}, 
  {0.00001665003063351590921796265849899981`20., 
   -7.01053921411196177598427726273676`20.*^-6}, 
  {0.00001653252015288419306072639248350741`20., 
   -6.96106111700387076241111262463468`20.*^-6}, 
  {0.0000163423379844495534409940930452152`20., 
   -6.8809844145050751330501444400906`20.*^-6}, 
  {0.00001603810633889396687475868294517317`20., 
   -6.75288687953430184200365597691502`20.*^-6}, 
  {0.00001556038811717150273712679670256854`20., 
   -6.5517423651248432577375986116078`20.*^-6}, 
  {0.00001483172293027876030231814907514092`20., 
   -6.24493597064368854834448382111196`20.*^-6}, 
  {0.00001376814006642706106555288169063339`20., 
   -5.7971116069166572907591080802667`20.*^-6}, 
  {0.00001231149912649214229650147754933807`20., 
   -5.18378910589142833536904317866865`20.*^-6}, 
  {0.00001048163057535369996694796344565534`20., 
   -4.41331813699103156503072145080225`20.*^-6}, 
  {8.41722195196047802885247173144749`20.*^-6, 
   -3.54409345345704338056946178166209`20.*^-6}, 
  {6.35282283046588039397818835685077`20.*^-6, 
   -2.67487277072247595535923720288455`20.*^-6}, 
  {4.52295672405832432707867342652992`20.*^-6, 
   -1.90440283118245234824365196906524`20.*^-6}, 
  {3.06631820132666882002715305075053`20.*^-6, 
   -1.2910813479270184505377486529476`20.*^-6}, 
  {2.0027369980573800892393444840694`20.*^-6, 
   -8.4325768339258109020603978276606`20.*^-7}, 
  {1.2740727002663374021223358980139`20.*^-6, 
   -5.3645166327003680089361511495321`20.*^-7}, 
  {7.9635488775485714169848884846456`20.*^-7, 
   -3.3530732115993984913620583093245`20.*^-7}, 
  {4.9212340644218010013427133923287`20.*^-7, 
   -2.0720985534407583163548266915069`20.*^-7}, 
  {3.0194134714069320521865882797618`20.*^-7, 
   -1.2713319879608134956575108546363`20.*^-7}, 
  {1.8443076488020263827239186559621`20.*^-7, 
   -7.765505889692742664100710130368`20.*^-8}, 
  {1.1234437447197123839080809138798`20.*^-7, 
   -4.730289451451420563823498584756`20.*^-8}, 
  {6.831864774496632160919540039288`20.*^-8, 
   -2.876574641893318804597701069174`20.*^-8}, 
  {4.150323681937568698865588453887`20.*^-8, 
   -1.747504708184239452153931980584`20.*^-8}, 
  {2.519728395909500682810770574908`20.*^-8, 
   -1.060938271961895024341377084172`20.*^-8}, 
  {1.52918779128730907365919879526`20.*^-8, 
   -6.43868543699919609961767913794`20.*^-9}, 
  {9.27828937666599154823174919388`20.*^-9, 
   -3.90664815859620696767652597637`20.*^-9}, 
  {5.62878040834682455725214527734`20.*^-9, 
   -2.37001280351445244515879801151`20.*^-9}, 
  {3.41447444475701398692760884807`20.*^-9, 
   -1.4376734504240058892326774097123005273489734107137`20.*^-9}, 
  {2.07114774854199468056916039713`20.*^-9, 
   -8.720622099124188128712254303686501157949505798143`20.*^-10}, 
  {1.256275064579939639337168642745770434681353797632`20.*^-9, 
   -5.28957921928395637615649954840299234870397603222`20.*^-10}, 
  {7.619915853013956188768594766228600757932961824767`20.*^-10, 
   -3.208385622321665763692039901569185254625885200398`20.*^-10}, 
  {0.00001495884940214923628200177686971727`20., 
   -6.29846290616809948715864289251254`20.*^-6}, 
  {0.00001495837265482352132414202838596771`20., 
   -6.29826217045200897858611721514431`20.*^-6}, 
  {0.00001495766128262434919839893050807439`20., 
   -6.29796264531551545195744442445238`20.*^-6}, 
  {0.00001495646946890510443739084851707871`20., 
   -6.29746082901267555258562042824368`20.*^-6}, 
  {0.00001495450168745879965359434744195651`20., 
   -6.296632289456336696250251554508`20.*^-6}, 
  {0.00001495125699085820412225052364162516`20., 
   -6.29526610141398068305285205963163`20.*^-6}, 
  {0.00001494590938622781938409259173056921`20., 
   -6.29301447841171342488109125497651`20.*^-6}, 
  {0.00001493710431457509741398361309277643`20., 
   -6.28930707982109364799310024959006`20.*^-6}, 
  {0.00001492261118111951279905128442746304`20., 
   -6.28320470783979486275843554840549`20.*^-6}, 
  {0.000014898774099813626518554735266347`20., 
   -6.27316804202679011307567800688295`20.*^-6}, 
  {0.00001485963924901133974802900114909212`20., 
   -6.25669021011003778864378995751249`20.*^-6}, 
  {0.00001479556159248170439565619554292799`20., 
   -6.22971014420282290343418759702231`20.*^-6}, 
  {0.00001469110755743400101384229047140468`20., 
   -6.18572949786694779530201704059145`20.*^-6}, 
  {0.00001452205923384765358442278844981265`20., 
   -6.11455125635690677238854250518427`20.*^-6}, 
  {0.0000142516424495302419538583822286366`20., 
   -6.00069155769694398057195041205752`20.*^-6}, 
  {0.00001382703936063843755788724100429583`20., 
   -5.82191130974250002437357515970352`20.*^-6}, 
  {0.00001317942931926093670226968402948731`20., 
   -5.5492333975835522956924985387315`20.*^-6}, 
  {0.00001223423153053485398205557997870111`20., 
   -5.15125538127783325560234946471625`20.*^-6}, 
  {0.00001093984467604942064054551222938187`20., 
   -4.60625038991554553286126830710815`20.*^-6}, 
  {9.31394388093789770012995299102471`20.*^-6, 
   -3.92166058144753587373892757516831`20.*^-6}, 
  {7.47974475339969492245943606593157`20.*^-6, 
   -3.14936621195776628314081518565539`20.*^-6}, 
  {5.64555386783961072902639070155916`20.*^-6, 
   -2.37707531277457293853742766381438`20.*^-6}, 
  {4.01965478889957577014595339782533`20.*^-6, 
   -1.6924862269050845347982961675054`20.*^-6}, 
  {2.7252696309821190870395761431122`20.*^-6, 
   -1.14748194988720803664824258657356`20.*^-6}, 
  {1.78007300959615169488786939033772`20.*^-6, 
   -7.4950442509311650311068184856325`20.*^-7}, 
  {1.13246359062111911032530881260985`20.*^-6, 
   -4.7682677499836594118960371057255`20.*^-7}, 
  {7.0786078655572639105989780334457`20.*^-7, 
   -2.9804664697083216465679907509245`20.*^-7}, 
  {4.3744411443995827999500211741365`20.*^-7, 
   -1.8418699555366664420842194417416`20.*^-7}, 
  {2.6839587418609430585505326455411`20.*^-7, 
   -1.1300878913098707614949611139118`20.*^-7}, 
  {1.6394174355473216888304006515165`20.*^-7, 
   -6.902810254936091321391160637964`20.*^-8}, 
  {9.986408495914987541645373114578`20.*^-8, 
   -4.204803577227363175429630785086`20.*^-8}, 
  {6.072931344726933760248725446277`20.*^-8, 
   -2.557023724095551056946831766852`20.*^-8}, 
  {3.689281195433982299732231540216`20.*^-8, 
   -1.55338155597220307357146591167`20.*^-8}, 
  {2.239824208148832529891676791082`20.*^-8, 
   -9.43083877115297907322811280456`20.*^-9}, 
  {1.359318657416713415194224729563`20.*^-8, 
   -5.72344697859668806397568307184`20.*^-9}, 
  {8.24761770530122815895037208562`20.*^-9, 
   -3.47268113907420133008436719395`20.*^-9}, 
  {5.00351271667681242909769277509`20.*^-9, 
   -2.10674219649549997014639695793`20.*^-9}, 
  {3.03518120861775043625545689412`20.*^-9, 
   -1.27797103520747386789703448173308486316522995712`20.*^-9}, 
  {1.8410766644984563877997201083626024162624037453824`20.*^-9, 
   -7.751901745256658474946189929952654053755834073088`20.*^-10}, 
  {1.1167232360569637425305311307779074372557416169472`20.*^-9, 
   -4.701992572871426284339078445381110782970784220152`20.*^-10}, 
  {6.773466716341227049034792148319735949829735448575`20.*^-10, 
   -2.851985985827885073277807220347246952057222153926`20.*^-10}, 
  {0.00001329278966071405940188921497833101`20., 
   -5.59696406766907764290072209613936`20.*^-6}, 
  {0.00001329236590722749657330798846330546`20., 
   -5.5967856451484196098138898792865`20.*^-6}, 
  {0.00001329173357340004073889706319948964`20., 
   -5.59651939932633294269350029452195`20.*^-6}, 
  {0.00001329067418865917010946736036236612`20., 
   -5.5960733425933347829336254157331`20.*^-6}, 
  {0.00001328892506023819661886166605103532`20., 
   -5.59533686746871436583649096885698`20.*^-6}, 
  {0.00001328604090469139908472714467246513`20., 
   -5.59412248618585224620090301998532`20.*^-6}, 
  {0.00001328128751295819372663677717997773`20., 
   -5.59212105808766051647864302314851`20.*^-6}, 
  {0.0000132734608443433920285790482313893`20., 
   -5.58882561867090190677012557111127`20.*^-6}, 
  {0.000013260578177502311278625589249094`20., 
   -5.58340133789571001205287968382904`20.*^-6}, 
  {0.00001323938990459174703448666220700624`20., 
   -5.57447995982810401452069987663423`20.*^-6}, 
  {0.00001320460389794061162217835050438434`20., 
   -5.55983322018552068302246337026711`20.*^-6}, 
  {0.00001314764718488919325121034243076878`20., 
   -5.53585144626913400050961786558685`20.*^-6}, 
  {0.0000130548020136161424712597322335853`20., 
   -5.49675874257521788263567672993066`20.*^-6}, 
  {0.00001290454378625471802789225183705215`20., 
   -5.43349212052830232753357972086405`20.*^-6}, 
  {0.00001266419024076779530534632692292431`20., 
   -5.33229062769170328646161133596814`20.*^-6}, 
  {0.00001228680569427158633537703752684274`20., 
   -5.17339187127224687805348948498643`20.*^-6}, 
  {0.00001171124435776591112428952434885209`20., 
   -4.93105025590143626285874709425352`20.*^-6}, 
  {0.00001087126164924131550083924397035905`20., 
   -4.57737332599634336877441851383538`20.*^-6}, 
  {9.72105365977255399874630083481746`20.*^-6, 
   -4.09307522516739115736686350939681`20.*^-6}, 
  {8.27636901184819596311058877180114`20.*^-6, 
   -3.48478695235713514236235316707417`20.*^-6}, 
  {6.64667993134013346180145766645264`20.*^-6, 
   -2.79860207635374040496903480692743`20.*^-6}, 
  {5.01699803321807532057883008703167`20.*^-6, 
   -2.11242022451287381919108635243439`20.*^-6}, 
  {3.57231459004900296136562323045333`20.*^-6, 
   -1.50413245896800124689078872861193`20.*^-6}, 
  {2.42210779128777369653237397784817`20.*^-6, 
   -1.01983485948958892485573641172553`20.*^-6}, 
  {1.58212590363441822874852020889249`20.*^-6, 
   -6.6615827521449188578885061427053`20.*^-7}, 
  {1.00656500247247472209036226779897`20.*^-6, 
   -4.2381684314630514614331042854693`20.*^-7}, 
  {6.2918065373769898634593006853989`20.*^-7, 
   -2.6491816999482062582986529201678`20.*^-7}, 
  {3.8882718425489525055822401832802`20.*^-7, 
   -1.6371670915995589497188379719073`20.*^-7}, 
  {2.3856902136016883898212677798285`20.*^-7, 
   -1.0045011425691319536089548546648`20.*^-7}, 
  {1.4572376144853020162491778435579`20.*^-7, 
   -6.135737324148640068417590920244`20.*^-8}, 
  {8.876704514245507864915122606681`20.*^-8, 
   -3.737559795471792785227420044917`20.*^-8}, 
  {5.398110839667109636267075510738`20.*^-8, 
   -2.272888774596677741586137057154`20.*^-8}, 
  {3.279335037228363284202780234159`20.*^-8, 
   -1.380772647254047698611696940698`20.*^-8}, 
  {1.990940739616751226085965250798`20.*^-8, 
   -8.3829083773336893729935378981`20.*^-9}, 
  {1.208275309711422187891843081442`20.*^-8, 
   -5.08747498825861973849197086923`20.*^-9}, 
  {7.33116985101220218347415335713`20.*^-9, 
   -3.08680835832092723514701193985`20.*^-9}, 
  {4.44753986725999132355579491995`20.*^-9, 
   -1.87264836516210160991822943998`20.*^-9}, 
  {2.69792278988798079734565779946`20.*^-9, 
   -1.135967490479149809408698020824988424973752205312`20.*^-9}, 
  {1.6365029622744981226566390626974544634649642008576`20.*^-9, 
   -6.890538788524202621712164474511714215836963045377`20.*^-10}, 
  {9.926370784731570333448708248730553361750281945088`20.*^-10, 
   -4.179524540939608561452087683678571740399923686019`20.*^-10}, 
  {6.020824290778983602974831937627163974328180015104`20.*^-10, 
   -2.535083911906940464410455552684949905931015712658`20.*^-10}, 
  {0.00001181228933336575709102245501731943`20., 
   -4.97359550878558193306208632308187`20.*^-6}, 
  {0.00001181191269338959079226211144626688`20., 
   -4.97343692353245928095246797737553`20.*^-6}, 
  {0.0000118113506351514630024079789482537`20., 
   -4.97320026743219494838230692558051`20.*^-6}, 
  {0.00001181040899517147927891308710329827`20., 
   -4.97280378744062285427919456980981`20.*^-6}, 
  {0.00001180885427429345702447952476592619`20., 
   -4.97214916812356085241243148038996`20.*^-6}, 
  {0.00001180629068062274791344718304824727`20., 
   -4.97106976026220964776723496768305`20.*^-6}, 
  {0.00001180206561090956592906749698419753`20., 
   -4.96929078354086986487052504597791`20.*^-6}, 
  {0.00001179510885150994715125679470574426`20., 
   -4.96636162168839880052917671820812`20.*^-6}, 
  {0.000011783658065229580032477396626334`20., 
   -4.96154023799140211893785121108801`20.*^-6}, 
  {0.0000117648248617376499986120366596712`20., 
   -4.95361046810006315731033122512473`20.*^-6}, 
  {0.00001173390540848966362479187023047005`20., 
   -4.9405917509430162630702611496716`20.*^-6}, 
  {0.00001168327984833675035401841481090629`20., 
   -4.91927572561547383327091149932896`20.*^-6}, 
  {0.00001160075580219651858271949007337001`20., 
   -4.88452875881958677167136424141895`20.*^-6}, 
  {0.00001146720285081651461664125501427836`20., 
   -4.82829593718590089121737053232772`20.*^-6}, 
  {0.00001125357571167131043446866109525914`20., 
   -4.7383476680721307092499625664249`20.*^-6}, 
  {0.00001091816583465155919403440036150754`20., 
   -4.59712245669539334485658962589793`20.*^-6}, 
  {0.00001040664542120066771278148138495997`20., 
   -4.38174544050554430011851847787787`20.*^-6}, 
  {9.66017141136230163108155619139064`20.*^-6, 
   -4.06744059425781121308697102795393`20.*^-6}, 
  {8.63808104905701285203990161925725`20.*^-6, 
   -3.63708675749768962191153752389778`20.*^-6}, 
  {7.3544021649176338954787314716726`20.*^-6, 
   -3.09659038522847742967525535649373`20.*^-6}, 
  {5.90639851006012068519181320223372`20.*^-6, 
   -2.48690463581478765692286871672999`20.*^-6}, 
  {4.45840113814860909800543564345671`20.*^-6, 
   -1.87722153185204593600228869198177`20.*^-6}, 
  {3.17472309978075447242449823324262`20.*^-6, 
   -1.33672551569715977786294662452322`20.*^-6}, 
  {2.15263357310716509917420214477676`20.*^-6, 
   -9.0637203078196425228387458727443`20.*^-7}, 
  {1.40616014074886782079666089863269`20.*^-6, 
   -5.9206742768373381928280458889798`20.*^-7}, 
  {8.9464003148744944005942656933419`20.*^-7, 
   -3.7669053957366292213028487129861`20.*^-7}, 
  {5.5923029134286056469484530909915`20.*^-7, 
   -2.3546538582857286934519802488384`20.*^-7}, 
  {3.4560320309389966462839233881714`20.*^-7, 
   -1.4551713814479985879090203739669`20.*^-7}, 
  {2.1205030226908768226555031347975`20.*^-7, 
   -8.92843377975106030591790793599`20.*^-8}, 
  {1.2952617476624374869538164034363`20.*^-7, 
   -5.453733674368157839805542751311`20.*^-8}, 
  {7.890061072501940688214563032843`20.*^-8, 
   -3.322130977895553973985079171722`20.*^-8}, 
  {4.798121920582151190443852969854`20.*^-8, 
   -2.020261861297747869660569671517`20.*^-8}, 
  {2.914847299545610570614853342655`20.*^-8, 
   -1.227304126124467608679938249539`20.*^-8}, 
  {1.769655295410749890763844040609`20.*^-8, 
   -7.45118019120315743479513280256`20.*^-9}, 
  {1.073980625336340396777777231359`20.*^-8, 
   -4.52202368562669640748537781625`20.*^-9}, 
  {6.51634318009482639189191371744`20.*^-9, 
   -2.7437234442504532176387005126`20.*^-9}, 
  {3.95321641321982489252497981672`20.*^-9, 
   -1.664512173987294691589465185987941727945828253975`20.*^-9}, 
  {2.39806141540218071546613305523`20.*^-9, 
   -1.009710069643023459143634970622732664678522028032`20.*^-9}, 
  {1.454613478597828069254308001361035441008830566186`20.*^-9, 
   -6.124688330938223449491823163630414279435001790465`20.*^-10}, 
  {8.823102441807540156267732215689635276408913657856`20.*^-10, 
   -3.714990501813701118428518827656264819222462942486`20.*^-10}, 
  {5.35163876818590211924715286320717424219303607111`20.*^-10, 
   -2.253321586604590365998801205560915470397067819405`20.*^-10}}, 
 {{-2.2198285860866716795455583870106262245715121906`20.*^-12, 
   9.346646678259670229665508997939478840301103963`20.*^-13}, 
  {-3.6596705776054942461038385372675042516078305803`20.*^-12, 
   1.5409139274128396825700372788494754743611918233`20.*^-12}, 
  {-6.0332475430033581547749857168952144656491072289`20.*^-12, 
   2.540314754948782380957888722903248196062781992`20.*^-12}, 
  {-9.9456900180909333630974034733435236098427390896`20.*^-12, 
   4.1876589549856561528831172519341152041443111943`20.*^-12}, 
  {-1.63937163722820736021390341568936596343013958685`20.*^-11, 
   6.9026174199082415166901196450078566881269035239`20.*^-12}, 
  {-2.7017921503773144937402287056020350607334725027`20.*^-11, 
   1.13759669489571136578535945499033055188777789594`20.*^-11}, 
  {-4.45158252043382800722087942117040150561658974817`20.*^-11, 
   1.87435053491950652935615975628227431815435357819`20.*^-11}, 
  {-7.33149393402300984759597938112977857518698346151`20.*^-11, 
   3.08694481432547783056672816047569624218399303638`20.*^-11}, 
  {-1.206609256964084831545501174845523742146679768599`20.*^-10, 
   5.08046002932246244861263652566536312482812534153`20.*^-11}, 
  {-1.983537540226192556881490440648716319215736903946`20.*^-10, 
   8.35173701147870550265890711852091081775047117463`20.*^-11}, 
  {-3.254553195294285607844512211899711985144340806921`20.*^-10, 
   1.370338187492330782250320931326194520060775076596`20.*^-10}, 
  {-5.323426938133004885113629677551881095432667868106`20.*^-10, 
   2.241442921319159951626791443179739408603228576039`20.*^-10}, 
  {-8.663211094300689618429599000466278998585758449664`20.*^-10, 
   3.647667829179237734075620631773215236575127468837`20.*^-10}, 
  {-1.3981692812934987758376745145049266640383348047872`20.*^-9, 
   5.887028552814731687737576903178638585424567599104`20.*^-10}, 
  {-2.22640021248380349515692187502`20.*^-9, 
   9.374316684142330505923881579036171831652107943936`20.*^-10}, 
  {-3.46985522542632887062911046433`20.*^-9, 
   1.4609916738637174192122570376140726923105063141376`20.*^-9}, 
  {-5.22851937255346626613701191553`20.*^-9, 
   2.20148184107514369100505764864`20.*^-9}, 
  {-7.48509051465300055159383932129`20.*^-9, 
   3.15161705880126339014477445107`20.*^-9}, 
  {-9.95034917341231242251751969278`20.*^-9, 
   4.18962070459465786211263987064`20.*^-9}, 
  {-1.197476558365341071454038532314`20.*^-8, 
   5.042006561538278195595951715`20.*^-9}, 
  {-1.277302033713500958683687362788`20.*^-8, 
   5.37811382616210929972078889595`20.*^-9}, 
  {-1.197476558412374018118817556213`20.*^-8, 
   5.04200656173631165523712655248`20.*^-9}, 
  {-9.9503491726800612282476836222`20.*^-9, 
   4.18962070428634156978849836724`20.*^-9}, 
  {-7.48509051440951678619396796137`20.*^-9, 
   3.15161705869874390997640756269`20.*^-9}, 
  {-5.2285193692774387292655566809`20.*^-9, 
   2.20148183969576367548023439196`20.*^-9}, 
  {-3.46985522559216885611250542278`20.*^-9, 
   1.4609916739335447815210549148553975178090004873216`20.*^-9}, 
  {-2.22640021467544506826916799762`20.*^-9, 
   9.374316693370295024291233674166637900285559701504`20.*^-10}, 
  {-1.3981692843444270742593158398918674807280073965568`20.*^-9, 
   5.887028565660745575828698273234740995930676264961`20.*^-10}, 
  {-8.663211090939067988285045858536714692165046894592`20.*^-10, 
   3.647667827763818100330545624650638306227395329913`20.*^-10}, 
  {-5.323426985612593815929626491713899251434250683846`20.*^-10, 
   2.241442941310565817233526943879536526919684498462`20.*^-10}, 
  {-3.25455322685857681368465572138152944747806266988`20.*^-10, 
   1.370338200782558658393539251108012398938131650476`20.*^-10}, 
  {-1.983537547256627325855009858311671170463215795021`20.*^-10, 
   8.35173704108053610886319940341756282300301387368`20.*^-11}, 
  {-1.206609205004652546743007643663878471152045363748`20.*^-10, 
   5.08045981054590545997055849963738303642966468947`20.*^-11}, 
  {-7.33149446662234065545402958824410494715071004823`20.*^-11, 
   3.08694503857782764440169666873435997774766738872`20.*^-11}, 
  {-4.45158283808579879866250113004288027275130697408`20.*^-11, 
   1.87435066866770475733157942317594958852686609442`20.*^-11}, 
  {-2.70179190024251350332197170571748361580711946616`20.*^-11, 
   1.1375965895757951592934617708284141540240503015`20.*^-11}, 
  {-1.63937140735113141398510351592770178231140880883`20.*^-11, 
   6.9026164520047638483583305933797969781533002477`20.*^-12}, 
  {-9.9456890640514155802396323881845453898708111806`20.*^-12, 
   4.1876585532848065601008978476566506904719204974`20.*^-12}, 
  {-6.0332480772977221750456336576241515223133656391`20.*^-12, 
   2.5403149799148303894928983821575374830793118491`20.*^-12}, 
  {-3.6596747275055413334481321981342498337224442437`20.*^-12, 
   1.540915674739175298293950399214420982619976524`20.*^-12}, 
  {-2.219824422667311395702482407233993983574850907`20.*^-12, 
   9.346629148072890087168346977827343088736214352`20.*^-13}, 
  {-1.7871476932269590154745975181065930728398100363`20.*^-12, 
   7.524832392534564275682515865711970833009726459`20.*^-13}, 
  {-2.9463397007932387804111321181374024569908150472`20.*^-12, 
   1.2405640845445215917520556286894326134698168623`20.*^-12}, 
  {-4.8572629877731557982012354822329975516518530528`20.*^-12, 
   2.0451633632729077045057833609402094954323591801`20.*^-12}, 
  {-8.0070921938451819360476075180681484395783759255`20.*^-12, 
   3.3714072395137608151779400076076414482435267053`20.*^-12}, 
  {-1.31982515029125918931330425990573599530845453356`20.*^-11, 
   5.5571585275421439550033863574978357697198085625`20.*^-12}, 
  {-2.17515090430360949759877754872621871373269040326`20.*^-11, 
   9.1585301233836189372580107314788156367692227505`20.*^-12}, 
  {-3.58384626843618431385858312877420675551885200185`20.*^-11, 
   1.50898790249944602688782447527335021285004294825`20.*^-11}, 
  {-5.90232724944635308132149094508820600525148224838`20.*^-11, 
   2.48519042081951708687220671372134989694799252556`20.*^-11}, 
  {-9.71383347335069794434967408053313555690495732766`20.*^-11, 
   4.09003514667397808183144171811921497132840308534`20.*^-11}, 
  {-1.596810068083045298020169592597721965680641399307`20.*^-10, 
   6.72341081298124336008492460041146090812901641815`20.*^-11}, 
  {-2.619907451177676845347770656052419764394468722935`20.*^-10, 
   1.103118926811653408567482381495755690271355251766`20.*^-10}, 
  {-4.285052520274453307327899197089150253759469627`20.*^-10, 
   1.804232640115559287295957556669115896319776685042`20.*^-10}, 
  {-6.972616352309583802346767416519990281763706372096`20.*^-10, 
   2.935838464130351074672323122744553460619926903639`20.*^-10}, 
  {-1.125123623815441667581037705527286601289703487323`20.*^-9, 
   4.737362626591333337183316654851733058061909420301`20.*^-10}, 
  {-1.791120568545623922499155396562662830538674405376`20.*^-9, 
   7.541560288613153357891180617098181710026540843008`20.*^-10}, 
  {-2.79032369752392484460462082307`20.*^-9, 
   1.174873135799547302991419293925161456179796246528`20.*^-9}, 
  {-4.20213635956388639302722131783`20.*^-9, 
   1.769320572447952165485145818030619181838749401088`20.*^-9}, 
  {-6.01127271347805746246519372871`20.*^-9, 
   2.53106219514865577366955525419`20.*^-9}, 
  {-7.98468478967574523858946260329`20.*^-9, 
   3.36197254302136641624819478033`20.*^-9}, 
  {-9.60287170831507247670109270201`20.*^-9, 
   4.04331440350108314808467061137`20.*^-9}, 
  {-1.024037355283777376118666224461`20.*^-8, 
   4.31173623277379947839438410299`20.*^-9}, 
  {-9.60287170868501210230495322192`20.*^-9, 
   4.04331440365684720097050661975`20.*^-9}, 
  {-7.98468478909941142357630417428`20.*^-9, 
   3.36197254277869954676897017864`20.*^-9}, 
  {-6.01127271328626393726158214557`20.*^-9, 
   2.53106219506790060516277142972`20.*^-9}, 
  {-4.20213635698142688308678778892`20.*^-9, 
   1.76932057136060079287864749007352013324216696832`20.*^-9}, 
  {-2.79032369765473065668469747134`20.*^-9, 
   1.174873135854623434393556830037098535686722626965`20.*^-9}, 
  {-1.7911205702749849758371834892813225719856474619905`20.*^-9, 
   7.541560295894673582472351533818036802473642950656`20.*^-10}, 
  {-1.1251236262235002397082111494601305273717158313983`20.*^-9, 
   4.737362636730527325087204839833571104942202638528`20.*^-10}, 
  {-6.972616349655832254770608052307210606441593307136`20.*^-10, 
   2.935838463012982002008677074654427939525124364297`20.*^-10}, 
  {-4.285052557760216673986102834380853956838205703633`20.*^-10, 
   1.804232655899038599573095930265622718668718190992`20.*^-10}, 
  {-2.619907476099807860571857871414135957805509333574`20.*^-10, 
   1.103118937305182257082887524805951982233898666762`20.*^-10}, 
  {-1.596810073634279863639584074957949592657423874516`20.*^-10, 
   6.72341083635486258374561715771768249539967947168`20.*^-11}, 
  {-9.71383306306823051184023616825560421538473341537`20.*^-11, 
   4.090034973923465478669573123476043880161993017`20.*^-11}, 
  {-5.90232767000443131351549340838713785833659247612`20.*^-11, 
   2.48519059789660265832231301405774225614172314786`20.*^-11}, 
  {-3.58384651926709529360371513505276695101343458275`20.*^-11, 
   1.50898800811246117625419584633800713726881456126`20.*^-11}, 
  {-2.17515070678585794063567349751594730241946674308`20.*^-11, 
   9.1585292917299281710975726211197781154503862867`20.*^-12}, 
  {-1.31982496876928558320770685000674392108665996239`20.*^-11, 
   5.5571577632390971924535025263441849308911998416`20.*^-12}, 
  {-8.0070914404881754835650966648088249632908764171`20.*^-12, 
   3.3714069223108107299221459641300315634908953333`20.*^-12}, 
  {-4.8572634096790806864160305407052710779981549358`20.*^-12, 
   2.0451635409175076574383286487180088749465915514`20.*^-12}, 
  {-2.9463429777674043298762014365457663119390375598`20.*^-12, 
   1.2405654643231176125794532364403226576585421296`20.*^-12}, 
  {-1.7871444055758729679134994352802664992785251495`20.*^-12, 
   7.524818549793149338583155516969543154856948001`20.*^-13}, 
  {-1.4361649268432346176821538513223535938959233784`20.*^-12, 
   6.047010218287303653398542531883594079561782647`20.*^-13}, 
  {-2.3676991639488995494931827690118378441785529899`20.*^-12, 
   9.969259637679577050497611658997211975488644165`20.*^-13}, 
  {-3.9033275694185076027033668786662471906709301018`20.*^-12, 
   1.6435063450183189906119439489121040802824968858`20.*^-12}, 
  {-6.4345427431413115738311552142079165138973796757`20.*^-12, 
   2.7092811550068680310868021954559648479567914428`20.*^-12}, 
  {-1.06061656665295136220368597452357674149467225156`20.*^-11, 
   4.4657539648545320513839409453624283852407252701`20.*^-12}, 
  {-1.74795396830706693992340109547398206909893100177`20.*^-11, 
   7.3598061823455450102037940862062402909428673753`20.*^-12}, 
  {-2.87996794776637413481021522165921389655612672124`20.*^-11, 
   1.21261808327005226728851167227756374591836914583`20.*^-11}, 
  {-4.74305053541606681045963491580898036919984184649`20.*^-11, 
   1.99707390964887023598300417507746541861045972485`20.*^-11}, 
  {-7.80582567190401043809606607235669881860335886653`20.*^-11, 
   3.28666344080168860551413308309755739730667741743`20.*^-11}, 
  {-1.283131493993392942209210791741053931474577285891`20.*^-10, 
   5.40265892207744396719667701785706918515611488796`20.*^-11}, 
  {-2.105169248604844745948355649113310158466215696958`20.*^-10, 
   8.86387052044145156188781325942446382512090819769`20.*^-11}, 
  {-3.442942884604835453966178829511197463801471058576`20.*^-10, 
   1.44966016193887808588049634926787261633746149835`20.*^-10}, 
  {-5.601769341588115573414114165410883048369689189412`20.*^-10, 
   2.358639722773943399332258595962477072997763869222`20.*^-10}, 
  {-9.037729043822760918247996476572808834633420505089`20.*^-10, 
   3.805359597399057228735998516455004772559426989445`20.*^-10}, 
  {-1.4383824869891860934705383584442526371129356976128`20.*^-9, 
   6.056347313638678288297003614510854298194644303873`20.*^-10}, 
  {-2.23995854173221131531866785821`20.*^-9, 
   9.43140438624088974871018045560741915930071662592`20.*^-10}, 
  {-3.37150576889460802635907328862`20.*^-9, 
   1.4195813763766770637301361215241184581233407950848`20.*^-9}, 
  {-4.81974638958474401668401556746`20.*^-9, 
   2.02936690087778695439326971262`20.*^-9}, 
  {-6.39726088324074550738058859543`20.*^-9, 
   2.69358352978557705573919519808`20.*^-9}, 
  {-7.68909576459035455097140134265`20.*^-9, 
   3.23751400614330717935637951269`20.*^-9}, 
  {-8.19760724080729477923854184725`20.*^-9, 
   3.45162410139254517020570183042`20.*^-9}, 
  {-7.68909576488142406022693402687`20.*^-9, 
   3.2375140062658627622008143271`20.*^-9}, 
  {-6.39726088278701069120396449614`20.*^-9, 
   2.69358352959453081734903768258`20.*^-9}, 
  {-4.81974638943363742314982760516`20.*^-9, 
   2.02936690081416312553676951796`20.*^-9}, 
  {-3.37150576685860225445158422875`20.*^-9, 
   1.4195813755194114755585617805268623901250671345664`20.*^-9}, 
  {-2.23995854183539336531819204465`20.*^-9, 
   9.43140438667534048555028229328048142463688245248`20.*^-10}, 
  {-1.4383824883538539349276296662222290786275177791488`20.*^-9, 
   6.056347319384648147063703857771010477983445024768`20.*^-10}, 
  {-9.03772906282994747794544817825216385593233730838`20.*^-10, 
   3.805359605402083148608609759264068991971510445631`20.*^-10}, 
  {-5.601769339493128099565455193711041739996465725737`20.*^-10, 
   2.358639721891843410343349555246754416840617147689`20.*^-10}, 
  {-3.442942914200748737456858075101316775466318648794`20.*^-10, 
   1.449660174400315257876571821095291273880555220552`20.*^-10}, 
  {-2.105169268282708988510601895923125633203725323752`20.*^-10, 
   8.8638706032956167937288500880973710871735803105`20.*^-11}, 
  {-1.283131498376672792832395687412471314560968303541`20.*^-10, 
   5.40265894053335912771535026278935290341460338333`20.*^-11}, 
  {-7.80582534793544668252478984369095622090809761641`20.*^-11, 
   3.28666330439387228737885888155408682985604110171`20.*^-11}, 
  {-4.74305086750328819406485175981010222374243344575`20.*^-11, 
   1.99707404947506871329046389886741146262839302977`20.*^-11}, 
  {-2.87996814583288708390156860599988657715545631652`20.*^-11, 
   1.21261816666647877216908151831574171669703423854`20.*^-11}, 
  {-1.74795381233800850128387359639563455976128077866`20.*^-11, 
   7.3598055256337200054057835637710928832053927517`20.*^-12}, 
  {-1.06061642331442698956469543021897034201876262295`20.*^-11, 
   4.4657533613239031139566123377640856506053163065`20.*^-12}, 
  {-6.4345421482530345279999520105044675878088733058`20.*^-12, 
   2.7092809045275934854736640044229337211826834971`20.*^-12}, 
  {-3.9033279025768733383233881292027477669548061312`20.*^-12, 
   1.6435064852955256161361634228222095860862341606`20.*^-12}, 
  {-2.3677017516162043231813817748273395456649970197`20.*^-12, 
   9.969270533120860308132133788746692823852619023`20.*^-13}, 
  {-1.4361623307438771541254463083266963983657871531`20.*^-12, 
   6.046999287342640648949247614007142729961209059`20.*^-13}, 
  {-1.1521645924952464591163511600188389170440208911`20.*^-12, 
   4.851219336822090354174110147447742808606403756`20.*^-13}, 
  {-1.899488084377581723931427427250654294025460182`20.*^-12, 
   7.997844565800344100763904956844860185370358666`20.*^-13}, 
  {-3.1314447674006170422081150543988075182073966345`20.*^-12, 
   1.3185030599581545440876273913258136918767985826`20.*^-12}, 
  {-5.1621066112747419392709324272226238610211009347`20.*^-12, 
   2.1735185731683123954824978640937363625352003942`20.*^-12}, 
  {-8.5087722796113074447937691176458836675262209272`20.*^-12, 
   3.5826409598363399767552712074298457547478824949`20.*^-12}, 
  {-1.4022879203686755327887160135635866717258286545`20.*^-11, 
   5.9043701910260022433209095307940491441087522292`20.*^-12}, 
  {-2.31042953199450195551865313694691445851322695305`20.*^-11, 
   9.7281243452400082337627500503027977200556924347`20.*^-12}, 
  {-3.80504081319799948587572972531337198851196982959`20.*^-11, 
   1.60212244766231557300030725276352504779451361245`20.*^-11}, 
  {-6.26202291233334152426711062573913508478969669159`20.*^-11, 
   2.63664122624561748390194131610068845675355650166`20.*^-11}, 
  {-1.029336835652389297660928282583873939346175986772`20.*^-10, 
   4.33404983432584967436180329508999553408916204952`20.*^-11}, 
  {-1.688720993189682034844017308435480281641544490033`20.*^-10, 
   7.11040418185129277829059919341254855428018732639`20.*^-11}, 
  {-2.76169387551348299584000981316087495269033448472`20.*^-10, 
   1.162818473900413892985267289751947348501193467251`20.*^-10}, 
  {-4.492937040788336353380411183082868841894282397816`20.*^-10, 
   1.891762964542457411949646813929628986060750483304`20.*^-10}, 
  {-7.247693309502086374555462193281983625607895842815`20.*^-10, 
   3.051660340842983736654931449805822833930156772125`20.*^-10}, 
  {-1.1532258468706490928017191791605182425780981858304`20.*^-9, 
   4.855687776297469864428291280673105089023773326911`20.*^-10}, 
  {-1.795268274976545702995266621722490903407580151808`20.*^-9, 
   7.55902431569071874945375419672592956893359249543`20.*^-10}, 
  {-2.70085296960547316033161749392`20.*^-9, 
   1.137201250360199225402786313229778803847902265344`20.*^-9}, 
  {-3.85860265718260372902486741119`20.*^-9, 
   1.6246748030242542016946810152366587516108819922945`20.*^-9}, 
  {-5.11806291551882693623832393872`20.*^-9, 
   2.15497385916582186788982060578`20.*^-9}, 
  {-6.14818435803925088155306622899`20.*^-9, 
   2.58870920338494773960129104378`20.*^-9}, 
  {-6.55336842239762986754702542144`20.*^-9, 
   2.75931301995689678633558965113`20.*^-9}, 
  {-6.148184358268334340596600826`20.*^-9, 
   2.58870920348140393288277929516`20.*^-9}, 
  {-5.11806291516152195551273336594`20.*^-9, 
   2.15497385901537766547904562776`20.*^-9}, 
  {-3.85860265706353034557167314397`20.*^-9, 
   1.6246748029741180402407044816700198063480539971585`20.*^-9}, 
  {-2.7008529680000798575567625903`20.*^-9, 
   1.1372012496842441505502158274945432777673414803456`20.*^-9}, 
  {-1.7952682750579446777468738429321842511962561314815`20.*^-9, 
   7.5590243160334512747236793386540613759532007424`20.*^-10}, 
  {-1.1532258479475911684885447724621855484325677498368`20.*^-9, 
   4.855687780831962814688609568259944956557036047794`20.*^-10}, 
  {-7.247693324505280718342193034894802315086730887168`20.*^-10, 
   3.051660347160118197196712856800858307452900667326`20.*^-10}, 
  {-4.492937039134426068640268171575347569706480666186`20.*^-10, 
   1.891762963846074134164323440663304239876412912079`20.*^-10}, 
  {-2.76169389888047830965175402316705423653034567713`20.*^-10, 
   1.162818483739148761958633272912443889065408706157`20.*^-10}, 
  {-1.688721008726935536470458554313534636798713211038`20.*^-10, 
   7.11040424727130752198087812342540899704721352009`20.*^-11}, 
  {-1.029336839113463861853147826902168016829380209598`20.*^-10, 
   4.33404984889879520780272769221965480770265351419`20.*^-11}, 
  {-6.26202265651947517727845811873336251352619631603`20.*^-11, 
   2.63664111853451586411724552367720526885313529101`20.*^-11}, 
  {-3.80504107542604533848913696104544110262638558968`20.*^-11, 
   1.6021225580741243530480576678086067800532149851`20.*^-11}, 
  {-2.31042968839622565654427461812590285958693828072`20.*^-11, 
   9.7281250037735817117653668131616962508923717081`20.*^-12}, 
  {-1.402287797208284664218063616592242320666975691`20.*^-11, 
   5.9043696724559354282865836488094413501767397522`20.*^-12}, 
  {-8.5087711477405749378580690401574002302836212323`20.*^-12, 
   3.5826404832591894475191869642768000969615247288`20.*^-12}, 
  {-5.162106141521163707422203857993571270126024384`20.*^-12, 
   2.1735183753773320873356647823130826400530628981`20.*^-12}, 
  {-3.1314450304794379137833026100325527122746714983`20.*^-12, 
   1.3185031707281843847508642568558116683261774732`20.*^-12}, 
  {-1.8994901277329322059003339154193116620846836371`20.*^-12, 
   7.997853169401819814317195433344470156146036365`20.*^-13}, 
  {-1.1521625424807856154547007095490609080481098686`20.*^-12, 
   4.851210705182255222967160882311835402307831025`20.*^-13}, 
  {-9.228938795904594908784433832704734596511871636`20.*^-13, 
   3.885868966696671540540814245349361935373419629`20.*^-13}, 
  {-1.5215060087160643496161338423843360918171095118`20.*^-12, 
   6.40634108933079726154161617846036249186151373`20.*^-13}, 
  {-2.5083121600130281428458612067773990801250256948`20.*^-12, 
   1.0561314357949592180403626133799575074210634505`20.*^-12}, 
  {-4.1348842822233419937490103834225841259197226938`20.*^-12, 
   1.7410039083045650499995833193358248951240937662`20.*^-12}, 
  {-6.8155761126461310898908928960136361199794555395`20.*^-12, 
   2.8697162579562657220593233246373204715702970693`20.*^-12}, 
  {-1.12323772259054433526751264938004855952245831031`20.*^-11, 
   4.729421989854923516915842734231783408515613938`20.*^-12}, 
  {-1.85065414805851348173868660486736958943928026685`20.*^-11, 
   7.7922279918253199231102593889152403765864432297`20.*^-12}, 
  {-3.04781531737694232428583719269085141354736342371`20.*^-11, 
   1.28329065994818624180456302850141112149362670476`20.*^-11}, 
  {-5.01578258045811784731798004217929535165774202379`20.*^-11, 
   2.11190845492973383044967580723338751648747032587`20.*^-11}, 
  {-8.24466298057247302510309316048642246585639593282`20.*^-11, 
   3.47143704445156758951709185704691472246585091903`20.*^-11}, 
  {-1.352568081562567955766364759620982809182095373287`20.*^-10, 
   5.69502350131607560322679898787782235445092788761`20.*^-11}, 
  {-2.211840099844208218818436386846083385551229309102`20.*^-10, 
   9.31301094671245565818289004987824583389991288045`20.*^-11}, 
  {-3.598084420860821618364085160091057889329502913044`20.*^-10, 
   1.514982914046661734048035856880445427086106489707`20.*^-10}, 
  {-5.80338897919978143229739026499940593078001384068`20.*^-10, 
   2.443532201768329024125216953683960391907374248713`20.*^-10}, 
  {-9.23218035811226973447795599943010608746040655872`20.*^-10, 
   3.88723383499463988820124463133603342379492428601`20.*^-10}, 
  {-1.436751111796833808780139028369173575588747078001`20.*^-9, 
   6.049478365460352879074269593125275363133400023039`20.*^-10}, 
  {-2.16052386557985587774936892474`20.*^-9, 
   9.09694259191518264315523757784222971527852356375`20.*^-10}, 
  {-3.08489612860302828630791021311`20.*^-9, 
   1.2989036330960119100243832476270343406451093929985`20.*^-9}, 
  {-4.08928608144032864341733384483`20.*^-9, 
   1.7218046658696120603862458294013998292197301026816`20.*^-9}, 
  {-4.90986823335376079373877918983`20.*^-9, 
   2.0673129403594782289426438694`20.*^-9}, 
  {-5.23240871542286269634408531595`20.*^-9, 
   2.20311945912541587214487802777`20.*^-9}, 
  {-4.90986823353411035300819164481`20.*^-9, 
   2.06731294043541488547713332413`20.*^-9}, 
  {-4.08928608115889284272653177278`20.*^-9, 
   1.7218046657511127758848554832751938062527213076479`20.*^-9}, 
  {-3.08489612850918059818647872924`20.*^-9, 
   1.2989036330564970939732542017868753140286490673152`20.*^-9}, 
  {-2.16052386431384344625272642482`20.*^-9, 
   9.096942586584603984222005999249227207691672223745`20.*^-10}, 
  {-1.4367511118610536929932359873536034698360837373953`20.*^-9, 
   6.04947836573075239155046731516724195381286535168`20.*^-10}, 
  {-9.232180366611520743835037647441062244513986117632`20.*^-10, 
   3.887233838573271892141068483131529994748927880422`20.*^-10}, 
  {-5.80338899104284351200625507847019200496948996469`20.*^-10, 
   2.443532206754881478739475822513765054723995774611`20.*^-10}, 
  {-3.59808441955509769396421068790338832350756933676`20.*^-10, 
   1.51498291349688323956387818438037403095055551021`20.*^-10}, 
  {-2.211840118293489823645177025090497623551199011861`20.*^-10, 
   9.31301102439364136271653484248630578337346952362`20.*^-11}, 
  {-1.352568093830571187311453522680478838797094704839`20.*^-10, 
   5.69502355297082605183769904286517405809303033623`20.*^-11}, 
  {-8.24466300790153631797532681766212981585781174369`20.*^-11, 
   3.4714370559585416075685586600682651856243417869`20.*^-11}, 
  {-5.01578237846036878500675326476631524926092377054`20.*^-11, 
   2.11190836987805001473968558516476431547828369286`20.*^-11}, 
  {-3.04781552444202224670997752158128296216550403792`20.*^-11, 
   1.28329074713348305124630632487632966828021222652`20.*^-11}, 
  {-1.85065427156004080042057365699748747465350864419`20.*^-11, 
   7.7922285118317507386129417136736314722252995556`20.*^-12}, 
  {-1.12323762533733458382210653509936745230594975965`20.*^-11, 
   4.7294215803677245634615012004183892728671568828`20.*^-12}, 
  {-6.815575218865581326589700623591786026763264179`20.*^-12, 
   2.8697158816276131901430318415123309586371638651`20.*^-12}, 
  {-4.1348839112823004436171720976756364332934523125`20.*^-12, 
   1.7410037521188633446809145674423732350709272893`20.*^-12}, 
  {-2.5083123677534992072898081087426138198852626562`20.*^-12, 
   1.0561315232646312451746560457863637136359000659`20.*^-12}, 
  {-1.5215076222547907875047691911175954753368566846`20.*^-12, 
   6.406347883178066473704291331021454632997291302`20.*^-13}, 
  {-9.228922607928156058298363991682026076810658478`20.*^-13, 
   3.885862150706592024546679575445063611288698309`20.*^-13}, 
  {-7.381992968836524257448103634398093060749677707`20.*^-13, 
   3.108207565825904950504464688167618130841969569`20.*^-13}, 
  {-1.2170135180907932712380161933360733148487796712`20.*^-12, 
   5.124267444592813773633752392993992904626440718`20.*^-13}, 
  {-2.006333233371715863371562939536598605603313681`20.*^-12, 
   8.447718877354593108932896587522520444645531294`20.*^-13}, 
  {-3.3073826530697012283617594675044321144334086976`20.*^-12, 
   1.3925821697135584119417934600018661534456457685`20.*^-12}, 
  {-5.4515876603294345350313604469462371949116297006`20.*^-12, 
   2.2954053306650250673816254513457840820680546103`20.*^-12}, 
  {-8.9844402940882610063304673488015426978377852348`20.*^-12, 
   3.7829222290897941079286178310743337675106464153`20.*^-12}, 
  {-1.48027645586400400814195434018595752641947198681`20.*^-11, 
   6.2327429720589642448082288007829790586083031026`20.*^-12}, 
  {-2.43782924777281212919757914256672556334602340244`20.*^-11, 
   1.02645442011486826492529648108072655298779932729`20.*^-11}, 
  {-4.01188541244680671245842440096748286537765040968`20.*^-11, 
   1.68921491050391861577196816882841383805374754089`20.*^-11}, 
  {-6.59439291984496204758962162244551694375503641537`20.*^-11, 
   2.77658649256629980951141963050337555526527849063`20.*^-11}, 
  {-1.081802845511415358054197416517409796653292801358`20.*^-10, 
   4.55495934952174887601767333270488335432965390049`20.*^-11}, 
  {-1.768974929252832918448772075566163139782594576199`20.*^-10, 
   7.4483154915908754461000929497522658517161876893`20.*^-11}, 
  {-2.877433978482696105038776388579214275273298182203`20.*^-10, 
   1.211551148834819412647905847822827063272967655665`20.*^-10}, 
  {-4.640467409044267532736427005508365696689773867118`20.*^-10, 
   1.953881014334428434836390318108785556500957417741`20.*^-10}, 
  {-7.380748914276801601389384180719027309481060990975`20.*^-10, 
   3.10768375337970593742710912872563162017892503823`20.*^-10}, 
  {-1.1482913718868481593097327626743045310281383149568`20.*^-9, 
   4.834911039523571197093611632313726843509366300687`20.*^-10}, 
  {-1.7260476202326045493669679974023652557227860951039`20.*^-9, 
   7.267568927295177049966181041687373328910890565633`20.*^-10}, 
  {-2.46325132754679505732977601342`20.*^-9, 
   1.0371584537039137083493793740720910162679228792832`20.*^-9}, 
  {-3.26340674540436924477195054692`20.*^-9, 
   1.374065998064997576746084440808499942685528642172`20.*^-9}, 
  {-3.91646628655718645813371267121`20.*^-9, 
   1.6490384364451311402668263878771073450748520955904`20.*^-9}, 
  {-4.17299727080845538733287151782`20.*^-9, 
   1.757051482445665426245419586450012562414754594816`20.*^-9}, 
  {-3.91646628669920774421836198639`20.*^-9, 
   1.6490384365049295765129945205856381948201256615936`20.*^-9}, 
  {-3.26340674518264312594928280541`20.*^-9, 
   1.3740659979716392109260138128058635629987429875712`20.*^-9}, 
  {-2.46325132747281655090730583222`20.*^-9, 
   1.0371584536727648635399182451482535618829508149247`20.*^-9}, 
  {-1.726047619234110511412945772861648928310518874112`20.*^-9, 
   7.267568923090991627001876938373575524289731362816`20.*^-10}, 
  {-1.1482913719375185063005337491689801087848001044479`20.*^-9, 
   4.834911039736920026528563154399029467011056516618`20.*^-10}, 
  {-7.380748920984763807345352734131926165017929449472`20.*^-10, 
   3.107683756204111076776990624897656048485332897315`20.*^-10}, 
  {-4.640467418393110229791044910506231456226858762`20.*^-10, 
   1.953881018270783254648861014949992192095519478745`20.*^-10}, 
  {-2.877433977451837309223662659149726209603987551048`20.*^-10, 
   1.211551148400773603883647435431463667201678968854`20.*^-10}, 
  {-1.768974943819534084043243442116633018315870682276`20.*^-10, 
   7.44831555292435403807681449312266534027735024112`20.*^-11}, 
  {-1.081802855198133587521014803690376718041980023686`20.*^-10, 
   4.55495939030793089482532548922263881280833694193`20.*^-11}, 
  {-6.59439294142441643583132592199999059620433722089`20.*^-11, 
   2.77658650165238586771845301978946972471761567203`20.*^-11}, 
  {-4.01188525294333224413061369915099557486921921558`20.*^-11, 
   1.6892148433445609448971005049056823473133554592`20.*^-11}, 
  {-2.43782941127941694028734345473048729583026926453`20.*^-11, 
   1.02645448895975450117361829672862622982327126926`20.*^-11}, 
  {-1.48027655338628213973429816349047800289927955601`20.*^-11, 
   6.23274338267908269361809753048622317010222971`20.*^-12}, 
  {-8.9844395261309296383597125526277657640821128339`20.*^-12, 
   3.7829219057393387950988263379485329532977317192`20.*^-12}, 
  {-5.4515869545562922776142789552189587533335072613`20.*^-12, 
   2.2954050334973862221533806127237721066667398989`20.*^-12}, 
  {-3.3073823601559438892303228623636140490030968254`20.*^-12, 
   1.3925820463814500586232938367846795995802512958`20.*^-12}, 
  {-2.0063333974142221315588043924987111727270981749`20.*^-12, 
   8.447719568059882659194965863152468095693044945`20.*^-13}, 
  {-1.2170147922242672500946695722428731370072203176`20.*^-12, 
   5.124272809365335789872292935759465840030401338`20.*^-13}, 
  {-7.381980185970846696530249816800340053125701775`20.*^-13, 
   3.108202183566672293275894659705406338158190219`20.*^-13}, 
  {-5.89704392424419690714465302582414785126485628`20.*^-13, 
   2.482965862839661855639853905610167516322044743`20.*^-13}, 
  {-9.722008984538754564611667068465938638469814585`20.*^-13, 
   4.093477467174212448257544028827763637250448237`20.*^-13}, 
  {-1.6027414103278672980898251097048042296280970783`20.*^-12, 
   6.748384885591020202483474146125491493170935067`20.*^-13}, 
  {-2.6420709248790106206855310148516252412183990533`20.*^-12, 
   1.1124509157385307876570656904638422068287996012`20.*^-12}, 
  {-4.3549425439989385729397490501686377037749716919`20.*^-12, 
   1.83366001852586887281673644217626850685261966`20.*^-12}, 
  {-7.1771078481933570967055849745367122764684953293`20.*^-12, 
   3.0219401466077293038760357787522999058814717184`20.*^-12}, 
  {-1.18249593411357689336490150939321334467357321654`20.*^-11, 
   4.978930248899271129957480039550371977572939859`20.*^-12}, 
  {-1.94741019336684150872551252302831370655312794455`20.*^-11, 
   8.1996218668077537209495264127507945539079071346`20.*^-12}, 
  {-3.20478049273478297460073298371253522155665864136`20.*^-11, 
   1.34938126009885598930557178261580430381332995423`20.*^-11}, 
  {-5.2676558250545156221293776545462456106054321159`20.*^-11, 
   2.21796034739137499879131690717736657288649773309`20.*^-11}, 
  {-8.64129674988779928561913241329250580698325154165`20.*^-11, 
   3.6384407367948628571027925950705287608350532807`20.*^-11}, 
  {-1.412971257654273754255533446926795504600848077421`20.*^-10, 
   5.9493526638074684389706671449549284404246234839`20.*^-11}, 
  {-2.29819104798837850832113859134263925554983439614`20.*^-10, 
   9.67659388626685687714163617407427054968351324694`20.*^-11}, 
  {-3.705897169738061036447243005848343306896479306221`20.*^-10, 
   1.560377755679183594293576002462460339745886023663`20.*^-10}, 
  {-5.893261784092243202765813329932675741057682505728`20.*^-10, 
   2.481373382775681348532974033656466266496191513546`20.*^-10}, 
  {-9.166281200076674611761497338572480462151904919552`20.*^-10, 
   3.85948682108491562600484098466421106518650017172`20.*^-10}, 
  {-1.3773143944126935200454564327473057825920158531584`20.*^-9, 
   5.799218502790288505454553401043602370820660437088`20.*^-10}, 
  {-1.96464537829102846596389632811`20.*^-9, 
   8.272191066488540909321668749928761476710320308224`20.*^-10}, 
  {-2.60150533739857452681565141103`20.*^-9, 
   1.0953706683783471691855374362253856713011785367552`20.*^-9}, 
  {-3.12080902216648860515755716515`20.*^-9, 
   1.3140248514385215179610767011132316574163232882688`20.*^-9}, 
  {-3.32468140738126662288671190179`20.*^-9, 
   1.3998658557394806833207208007557683690121509994495`20.*^-9}, 
  {-3.12080902227835539847556879538`20.*^-9, 
   1.3140248514856233256739237033175828411664713121792`20.*^-9}, 
  {-2.60150533722385344220295268175`20.*^-9, 
   1.0953706683047803967170327081081987315176921104384`20.*^-9}, 
  {-1.96464537823270330420323092918`20.*^-9, 
   8.27219106624296128085570917550183093143347396608`20.*^-10}, 
  {-1.3773143936251025347167673160106693910941730340864`20.*^-9, 
   5.799218499474115935649546593728423594628466651228`20.*^-10}, 
  {-9.16628120047649957004667733661844866751745616665`20.*^-10, 
   3.859486821253262976861758878576188912638928912279`20.*^-10}, 
  {-5.893261789386693268157095471397970733401945145344`20.*^-10, 
   2.481373385004923481329303356381154808063846347783`20.*^-10}, 
  {-3.705897177118198270410166481068781114282125096303`20.*^-10, 
   1.560377758786609798067438518344749942855631619499`20.*^-10}, 
  {-2.298191047174508791016821387541347176159917607047`20.*^-10, 
   9.67659388284003701480766900017409337330491624015`20.*^-11}, 
  {-1.412971269155596962883816865882051051133119851725`20.*^-10, 
   5.94935271223409247530028154055600442582366253355`20.*^-11}, 
  {-8.64129682637388126276449355415154213744251229866`20.*^-11, 
   3.63844076899952895274294465437959668944947886262`20.*^-11}, 
  {-5.26765584209406001985425499165596255097944966871`20.*^-11, 
   2.21796035456592000835968631227619475830713670263`20.*^-11}, 
  {-3.20478036678574239647479990910164072178588766587`20.*^-11, 
   1.34938120706768100904202101435858556706774217496`20.*^-11}, 
  {-1.94741032247818608234400396222707880362631661245`20.*^-11, 
   8.1996224104344677151326482620087528573739646833`20.*^-12}, 
  {-1.18249601112153534192420802798216657818425900198`20.*^-11, 
   4.9789305731433067028387706441354382239337221135`20.*^-12}, 
  {-7.1771072417776457429937546782356287013407632986`20.*^-12, 
   3.0219398912747982075763177592571068216171634937`20.*^-12}, 
  {-4.3549419866855134267913828210689949021734904626`20.*^-12, 
   1.8336597838675846007542664509764189061783117743`20.*^-12}, 
  {-2.6420706935794743882802621835714741942621050308`20.*^-12, 
   1.1124508183492523740127419720300943975840442244`20.*^-12}, 
  {-1.6027415398642408477046324505718400031249797392`20.*^-12, 
   6.748385431007329885072136633986694749999914691`20.*^-13}, 
  {-9.722019045755123759765996979006407748404395342`20.*^-13, 
   4.093481703475841583059367149055329578275534888`20.*^-13}, 
  {-5.897033830230065158222983313220385102422765298`20.*^-13, 
   2.482961612728448487672835079250688464178006437`20.*^-13}, 
  {-4.705272340448455896537169316597390026671125984`20.*^-13, 
   1.981167301241455114331439712251532642808895158`20.*^-13}, 
  {-7.757223633937263281854043695654241548255708342`20.*^-13, 
   3.266199424815689802885913135012312230844508776`20.*^-13}, 
  {-1.2788321553410855093503601336081153273910553859`20.*^-12, 
   5.384556443541412670948884773086801378488654257`20.*^-13}, 
  {-2.1081146747702660938589846931665934156312363622`20.*^-12, 
   8.876272314822173026774672392280393328973626798`20.*^-13}, 
  {-3.4748146687361093021826971253130702252126485971`20.*^-12, 
   1.4630798605204670746032408948686611474579573042`20.*^-12}, 
  {-5.7266124705559504924190029962722469351592531095`20.*^-12, 
   2.4112052507604002073343170510619987095407381521`20.*^-12}, 
  {-9.4350999720281071262751417378604241443680328819`20.*^-12, 
   3.9726736724328872110632175738359680607865401612`20.*^-12}, 
  {-1.55382414193679696189854098716545473913611315667`20.*^-11, 
   6.5424174397338819448359620512229673226783711861`20.*^-12}, 
  {-2.55704710853042157789264616607351095696883675412`20.*^-11, 
   1.07665141411807224332321943834674145556582600167`20.*^-11}, 
  {-4.20292165871280150330443074413737016836978378759`20.*^-11, 
   1.7696512247211795803387076817420505972083300158`20.*^-11}, 
  {-6.89448977280575095740380558926520826218367211321`20.*^-11, 
   2.90294306223400040311739182705903505776154615301`20.*^-11}, 
  {-1.127299066887640797734071758408641179087401642335`20.*^-10, 
   4.74652238689532967466977582487848917510484902044`20.*^-11}, 
  {-1.833428163511136198333522751857338496152822578642`20.*^-10, 
   7.71969753057320504561483263939931998380135822582`20.*^-11}, 
  {-2.956150445851069867909327763916699711701119125775`20.*^-10, 
   1.244694924568871523330243269017557773347839631903`20.*^-10}, 
  {-4.700235416475039095379483285451366669553991945978`20.*^-10, 
   1.979046491147384882265045593874259650338522924621`20.*^-10}, 
  {-7.30892335256971620104028449788041936909948465253`20.*^-10, 
   3.0774414116083015583327513675285976290945198537`20.*^-10}, 
  {-1.0978614197226262339095307057217530240614749175808`20.*^-9, 
   4.622574398832110458566445076725883291849554995545`20.*^-10}, 
  {-1.5653553123952391389542081569759138050498898165761`20.*^-9, 
   6.590969736401006900859823818839156694498695708672`20.*^-10}, 
  {-2.07182212677856468005175866805`20.*^-9, 
   8.723461586436061810744247023372782402650314375168`20.*^-10}, 
  {-2.48445614613424498983031952143`20.*^-9, 
   1.0460867983723136799285555879691465327149372669952`20.*^-9}, 
  {-2.64636677959917515093533953315`20.*^-9, 
   1.1142596966733369056569850665886565243960487313408`20.*^-9}, 
  {-2.48445614622238044093179700465`20.*^-9, 
   1.0460867984094233435502303177492966588601027526657`20.*^-9}, 
  {-2.0718221266408569362728944155`20.*^-9, 
   8.72346158585623973167534490735984000036518232064`20.*^-10}, 
  {-1.5653553123492484397146751503660510665732335337472`20.*^-9, 
   6.590969736207361851430211159440858897169854234625`20.*^-10}, 
  {-1.0978614191013274922121592383265788234402086518785`20.*^-9, 
   4.622574396216115756682775740322304803627803701308`20.*^-10}, 
  {-7.308923352885227874409972472450316133674183032832`20.*^-10, 
   3.077441411741148578698935777871139732173361450858`20.*^-10}, 
  {-4.700235420654016606634171117294168400644103638196`20.*^-10, 
   1.97904649290695436068807204938701827395541205819`20.*^-10}, 
  {-2.956150451677236557884216817655898949120298698102`20.*^-10, 
   1.244694927021994340161775502170904820682231030771`20.*^-10}, 
  {-1.833428162868569877034574967035099563805840516706`20.*^-10, 
   7.71969752786766264014557880856884026865617059661`20.*^-11}, 
  {-1.127299075968750625752953899660897377830318925607`20.*^-10, 
   4.74652242513158158211770063015114685402239547622`20.*^-11}, 
  {-6.8944898331993521762547656003982347670201880777`20.*^-11, 
   2.90294308766288512684411183174662516506113182222`20.*^-11}, 
  {-4.20292167216759950274237357771420148949853347688`20.*^-11, 
   1.7696512303863576853652099274586111534730667271`20.*^-11}, 
  {-2.55704700907679956277315273694198069586102835517`20.*^-11, 
   1.07665137224286297379922220502820239825727509687`20.*^-11}, 
  {-1.55382424388841670410193457643203962887986075747`20.*^-11, 
   6.5424178690038598067449876902401668584415189785`20.*^-12}, 
  {-9.435100580117965218108488729020936973738692796`20.*^-12, 
   3.97267392847072219709831104379828925210050223`20.*^-12}, 
  {-5.7266119917008625767739065472355645828086141207`20.*^-12, 
   2.4112050491372052954837501251518166664457322609`20.*^-12}, 
  {-3.4748142286536877880414526582559077626868361164`20.*^-12, 
   1.4630796752226053844385063824235401106049836283`20.*^-12}, 
  {-2.1081144921244061868667330224236266779026056563`20.*^-12, 
   8.876271545786973418386244304941586012221497503`20.*^-13}, 
  {-1.2788322576296595641635553192847341776889488771`20.*^-12, 
   5.384556874230145533320232923304143906058732113`20.*^-13}, 
  {-7.757231578794219626193145407035384580080167754`20.*^-13, 
   3.266202770018618789976061224014898770560070625`20.*^-13}, 
  {-4.705264369690684398288199264338005395322024501`20.*^-13, 
   1.981163945132919746647662848142318061188220844`20.*^-13}, 
  {-3.750352782960322504473645822319753635602769986`20.*^-13, 
   1.579095908614872633462587714660948899201166319`20.*^-13}, 
  {-6.18291918369013259101880739917553825556554327`20.*^-13, 
   2.60333439313268740674476101017917400234338664`20.*^-13}, 
  {-1.019296706193775079375066018589408664150304966`20.*^-12, 
   4.291775605026421386842383236165931217474968275`20.*^-13}, 
  {-1.6802774741951995565854367042949975009897352291`20.*^-12, 
   7.07485252292715602772815454439998947785151676`20.*^-13}, 
  {-2.7696055951280809700266825643158195968281974876`20.*^-12, 
   1.1661497242644551452743926586592924618223989423`20.*^-12}, 
  {-4.5643954727090548525221751896606473479902024375`20.*^-12, 
   1.9218507253511809905356527114360620412590326046`20.*^-12}, 
  {-7.5202216838504188647301637969770892191047639692`20.*^-12, 
   3.1664091300422816272548058092535112501493743028`20.*^-12}, 
  {-1.23846519139555753386543407044565392579509539693`20.*^-11, 
   5.2145902795602422478544592439817007401898753552`20.*^-12}, 
  {-2.03806043075420291853501188266958013716509017993`20.*^-11, 
   8.5813070768598017622526816112403374196424849674`20.*^-12}, 
  {-3.3498371795912344351254397355862743597740647612`20.*^-11, 
   1.4104577598278881832107114676152734146417114785`20.*^-11}, 
  {-5.49496393639779531324788216258145299227910292777`20.*^-11, 
   2.31366902585170328978858196319219073359120123275`20.*^-11}, 
  {-8.98433840280534064494671753958861249194084214833`20.*^-11, 
   3.78287932749698553471440738508994210186982827309`20.*^-11}, 
  {-1.461118488777619551052747282559820859925655619189`20.*^-10, 
   6.15207784748471389916946224235714046284486576501`20.*^-11}, 
  {-2.355633184037473507619100242393958072975931411863`20.*^-10, 
   9.91845551173673055839621154692192872831971120795`20.*^-11}, 
  {-3.744880658810772512152946409211918975564166246181`20.*^-10, 
   1.576791856341377899853872172299755358132280524707`20.*^-10}, 
  {-5.822076877864433823439403879376540157445246220673`20.*^-10, 
   2.451400790679761609869222686053280066292735250806`20.*^-10}, 
  {-8.742589967570319332176262655076708199779195158528`20.*^-10, 
   3.681090512661187087232110591613903151230688918812`20.*^-10}, 
  {-1.2460560595219420890270196633103202607341468909568`20.*^-9, 
   5.246551829566071953797977529727255947492686525916`20.*^-10}, 
  {-1.6485245462674336939601712585028797006097904828416`20.*^-9, 
   6.941155984283931342990194772648558408902725599233`20.*^-10}, 
  {-1.97617989208730189705687961882`20.*^-9, 
   8.320757440367586934976335237113299231953465114624`20.*^-10}, 
  {-2.10468566093237750009169419323`20.*^-9, 
   8.861834361820536842491343971508883351637109768192`20.*^-10}, 
  {-1.97617989215675539713927475266`20.*^-9, 
   8.32075744066002272479694632697894634262156541952`20.*^-10}, 
  {-1.6485245461588787322976388127393127858958355136512`20.*^-9, 
   6.941155983826857820200584474691843309035096899584`20.*^-10}, 
  {-1.2460560594856724672300295241577601334903933239296`20.*^-9, 
   5.246551829413357756758019049084831085178805277782`20.*^-10}, 
  {-8.742589962668679179589064866074356013188096458751`20.*^-10, 
   3.681090510597338601932237838344068811049872122099`20.*^-10}, 
  {-5.822076878113427503851822457740240359508655630495`20.*^-10, 
   2.451400790784601054253398929574838046108907633888`20.*^-10}, 
  {-3.744880662109426556168610105224078978998819364206`20.*^-10, 
   1.576791857730284865755204254831191149052134469146`20.*^-10}, 
  {-2.355633188636992338759334016068625683895497075667`20.*^-10, 
   9.91845553110312563688140638344684498482314558167`20.*^-11}, 
  {-1.461118488270292684907775279609994315392878576141`20.*^-10, 
   6.15207784534860077855905380888418659112790979427`20.*^-11}, 
  {-8.98433847450783212907721035154847210896801071871`20.*^-11, 
   3.78287935768750826487461488486251457219705714478`20.*^-11}, 
  {-5.49496398408501540244150275330418744606852827759`20.*^-11, 
   2.31366904593053280102800115928597366150253822219`20.*^-11}, 
  {-3.34983719021547631997673831748453335309685919566`20.*^-11, 
   1.41045776430125318735862665999348772761973018762`20.*^-11}, 
  {-2.03806035222208739198648357935297731275137190961`20.*^-11, 
   8.581306746198262703100983492012536053689986988`20.*^-12}, 
  {-1.23846527190085038777467779611984764975959013528`20.*^-11, 
   5.2145906185298963695775907205046216831982742539`20.*^-12}, 
  {-7.5202221640262108937383602464833455635977453303`20.*^-12, 
   3.166409332221562481574046419571934974146419086`20.*^-12}, 
  {-4.5643950945818347812397634166951550979782176292`20.*^-12, 
   1.9218505661397199078904267017663810938855653182`20.*^-12}, 
  {-2.7696052476169917475877830601455834554426246443`20.*^-12, 
   1.1661495779439965253001191832191930338705787973`20.*^-12}, 
  {-1.6802773299687399334802479302126389758653284051`20.*^-12, 
   7.074851915657852351495780758790058845748751179`20.*^-13}, 
  {-1.019296786966094762931365484605510184112505674`20.*^-12, 
   4.291775945120399001816275724654779722578971254`20.*^-13}, 
  {-6.182925457360622607093913043779545990194893069`20.*^-13, 
   2.603337034678156887197437071065071995871533925`20.*^-13}, 
  {-3.750346488835778500367190584204465154247357957`20.*^-13, 
   1.579093258457169894891448667033459012314677023`20.*^-13}, 
  {-2.986346764700135975875377833473521452163966817`20.*^-13, 
   1.257409164084267779315948561462535348279564973`20.*^-13}, 
  {-4.923360003298354631277218643653575371396104103`20.*^-13, 
   2.072993685599307213169355218380452787956254353`20.*^-13}, 
  {-8.116494092340275699404091473613768978133286916`20.*^-13, 
   3.417471196774852926064880620468955359214015535`20.*^-13}, 
  {-1.3379768238287299586016717605428444368115075759`20.*^-12, 
   5.633586626647284036217565307548818681311610846`20.*^-13}, 
  {-2.2053883100503355004189491464405960401440840485`20.*^-12, 
   9.285845516001412633342943774486720169027722305`20.*^-13}, 
  {-3.6345418442681629523973964447823948377585608462`20.*^-12, 
   1.5303334081129107167989037662241662474772887766`20.*^-12}, 
  {-5.9881937471482804794604920018409259380759008187`20.*^-12, 
   2.5213447356413812545096808428803898686635371862`20.*^-12}, 
  {-9.8615917112410940854059060874665996722782387775`20.*^-12, 
   4.152249141575197509644592036828041967275047907`20.*^-12}, 
  {-1.62284485768302351848577017585948523993592548457`20.*^-11, 
   6.833030979717993762045348108882043115519686251`20.*^-12}, 
  {-2.66733943993605167640791925258702863487124381359`20.*^-11, 
   1.12309029049939017954017652740506468836683950047`20.*^-11}, 
  {-4.37532856657136020763735546123262896131521492128`20.*^-11, 
   1.84224360697741482426836019420321219423798523007`20.*^-11}, 
  {-7.15348505129193331258306248552081483992486676298`20.*^-11, 
   3.01199370580712981582444736232455361681047021606`20.*^-11}, 
  {-1.1633061534620410173045304243817655382002135246`20.*^-10, 
   4.89813117247175165180854915529164437136932010356`20.*^-11}, 
  {-1.875338712259717584362475611807221207710508074343`20.*^-10, 
   7.8961629989882845657367394181356682429916129446`20.*^-11}, 
  {-2.980940487734912607732544464301938649332017604721`20.*^-10, 
   1.255132836941015834834755563916605747087165307245`20.*^-10}, 
  {-4.633492413729530284743629813418554818705731743561`20.*^-10, 
   1.950944174201907488313107289860444134191887049915`20.*^-10}, 
  {-6.955869924265684919265392167566097992432981377024`20.*^-10, 
   2.928787336532919966006480912657040434591518728779`20.*^-10}, 
  {-9.910539904176849612358766294972148879662247837697`20.*^-10, 
   4.172858907021831415730006861040135638587343197639`20.*^-10}, 
  {-1.3106635217345974180417392787632226844959452430335`20.*^-9, 
   5.51858324940883123385995485794707812550101132203`20.*^-10}, 
  {-1.5706845465435499915781857315973393915379472924672`20.*^-9, 
   6.61340861702547364875025571198297215045229084672`20.*^-10}, 
  {-1.672620841445012673053601773144035666115845242061`20.*^-9, 
   7.042614069242158623383586413230337097552275439616`20.*^-10}, 
  {-1.5706845465982924449215235252974643459038495375359`20.*^-9, 
   6.61340861725596818914325694861744815442923843618`20.*^-10}, 
  {-1.3106635216490093747218562099012514145635745660929`20.*^-9, 
   5.518583249048460525144657725900189626784539776444`20.*^-10}, 
  {-9.910539903890780884100030942466776040527907258368`20.*^-10, 
   4.172858906901381424884223554722737647615985979217`20.*^-10}, 
  {-6.955869920398273350422037766008200967388535980032`20.*^-10, 
   2.928787334904536147546121164636575988315976721378`20.*^-10}, 
  {-4.633492413926041105877874600343097037249906207378`20.*^-10, 
   1.950944174284648886685420884354988226210486824159`20.*^-10}, 
  {-2.98094049033878513083596712794922438631007017994`20.*^-10, 
   1.255132838037383212983565106504936583709503233659`20.*^-10}, 
  {-1.875338715890933570317894474355743749347975699531`20.*^-10, 
   7.89616301427761503291745041833997368146516084015`20.*^-11}, 
  {-1.163306153061484247737222049650710724204896712178`20.*^-10, 
   4.89813117078519683257777705116088725981009141968`20.*^-11}, 
  {-7.15348510790718523655200932714969224157327126312`20.*^-11, 
   3.01199372964513062591663550616829147013611421604`20.*^-11}, 
  {-4.37532860422573638007639869432990488962166442801`20.*^-11, 
   1.84224362283188900213743102919153890089333239069`20.*^-11}, 
  {-2.66733944832524424045953883992790986223889067011`20.*^-11, 
   1.12309029403168178545664793260122520515321712428`20.*^-11}, 
  {-1.62284479567114771238013763963743903226454340306`20.*^-11, 
   6.8330307186153587889690005879471117147980774869`20.*^-12}, 
  {-9.8615923469455750158606240853290843325507767194`20.*^-12, 
   4.1522494092402421119413154043490881400213796713`20.*^-12}, 
  {-5.9881941263175108325182204276405049301400632037`20.*^-12, 
   2.5213448952915835084287243905854757600589739812`20.*^-12}, 
  {-3.6345415456804210519585033005042951508601922386`20.*^-12, 
   1.5303332823917562324035803370544400635200809424`20.*^-12}, 
  {-2.2053880356381243597507859593610704008960898405`20.*^-12, 
   9.285844360581576251582256670993980635351957222`20.*^-13}, 
  {-1.3379767099401563752511571091543316709056086493`20.*^-12, 
   5.633586147116447895794345722755080719602562735`20.*^-13}, 
  {-8.116494730160151432194966636851387782751523768`20.*^-13, 
   3.417471465330590076713670162884794855895378432`20.*^-13}, 
  {-4.923364957313768225067544544853431139898697022`20.*^-13, 
   2.072995771500533989502124018885655216799451376`20.*^-13}, 
  {-2.986341794532115411533155873754455356239892035`20.*^-13, 
   1.257407071381943331171855104738718044732586115`20.*^-13}, 
  {-2.375907323374427589976844177199462632678162759`20.*^-13, 
   1.000382030894495827358671232505036897969752738`20.*^-13}, 
  {-3.916974760743713936666684354725358390995723102`20.*^-13, 
   1.649252530839458499649130254621203533050830775`20.*^-13}, 
  {-6.457397272919559380759814552870534856408734971`20.*^-13, 
   2.718904114913498686635711390682330465856309463`20.*^-13}, 
  {-1.0644796798864894109777200721687574416734041931`20.*^-12, 
   4.482019704785218572537768724921083964940649233`20.*^-13}, 
  {-1.7545811169003811472902936840891471571848337539`20.*^-12, 
   7.387709965896341672801236564585882767094036861`20.*^-13}, 
  {-2.8915945286665015033155215218424931977891605681`20.*^-12, 
   1.2175134857543164224486406407757866095954360287`20.*^-12}, 
  {-4.7641176173926310374163578437070896564271878242`20.*^-12, 
   2.0059442599547920157542559341924588027061843469`20.*^-12}, 
  {-7.8457028476035387641524982194690359744983100871`20.*^-12, 
   3.3034538305699110585905255660922256734729726685`20.*^-12}, 
  {-1.29109705939336821727826928886111838602897672387`20.*^-11, 
   5.4361981448141819674874496373099721517009546268`20.*^-12}, 
  {-2.12204865544859609487506966686661473569632421326`20.*^-11, 
   8.9349417071519835573687143868067988871424177395`20.*^-12}, 
  {-3.48080594814447374410289043242888113392523003703`20.*^-11, 
   1.46560250448188368172753281365426574060009685759`20.*^-11}, 
  {-5.69080818868619796864998369340378383385176959338`20.*^-11, 
   2.39612976365734651311578260774896161425337667096`20.*^-11}, 
  {-9.25400124657470500405881498275054443870763471208`20.*^-11, 
   3.89642157750513894907739578221075555314005672097`20.*^-11}, 
  {-1.491702695199656850644417573555268195395887501913`20.*^-10, 
   6.28085345347223937113438978339060292798268421857`20.*^-11}, 
  {-2.370853232975880476952440417813737294766887928236`20.*^-10, 
   9.98253992831949674506290702237363071480794917146`20.*^-11}, 
  {-3.684540386425663839368157400762386229705729120449`20.*^-10, 
   1.551385425863437406049750484531531044086622787556`20.*^-10}, 
  {-5.529920036226607127056461437609603387172197879034`20.*^-10, 
   2.328387383674360895602720605309306689335662264861`20.*^-10}, 
  {-7.876405637857774253697968500296229969067268636673`20.*^-10, 
   3.316381321203273369978092000123136572166198659742`20.*^-10}, 
  {-1.041296239200265105035532594297218789442849554939`20.*^-9, 
   4.384405217685326758044347765461973850285682336584`20.*^-10}, 
  {-1.2475329937238692195173731343745083025799436566529`20.*^-9, 
   5.252770499889975661125781618416064169535042375268`20.*^-10}, 
  {-1.328353170210395559781859525346404915134729289728`20.*^-9, 
   5.593065979833244462239408527772805223663042822881`20.*^-10}, 
  {-1.2475329937670244876208967454238310189267966492671`20.*^-9, 
   5.252770500071682053140617875472183909674088964415`20.*^-10}, 
  {-1.0412962391327745999955502064855743708751726641153`20.*^-9, 
   4.384405217401156210507579816783937969453615608679`20.*^-10}, 
  {-7.876405637632117862809504248924547940780171329536`20.*^-10, 
   3.316381321108260152761896525861753571928323768326`20.*^-10}, 
  {-5.529920033174960204520151294634352162136010686954`20.*^-10, 
   2.328387382389456928219011071424990384057267657664`20.*^-10}, 
  {-3.684540386580762421625388024809929323676428672671`20.*^-10, 
   1.551385425928742072263321273604180767863759441121`20.*^-10}, 
  {-2.370853235031380924519758485769455427593710774547`20.*^-10, 
   9.98253993697423547166214099271349653723667694546`20.*^-11}, 
  {-1.491702698066481500372187567909033370220644276203`20.*^-10, 
   6.28085346554308000156710554909066682198166011035`20.*^-11}, 
  {-9.25400124341209167560283446727460133179018978495`20.*^-11, 
   3.89642157617351228446435135464193740285902727787`20.*^-11}, 
  {-5.69080823338915074694759409406967080560059790742`20.*^-11, 
   2.39612978247964241976740803960828244446340964528`20.*^-11}, 
  {-3.48080597787695063585512040108258850713795149616`20.*^-11, 
   1.46560251700082132036005069519266884511071641941`20.*^-11}, 
  {-2.12204866207295274897001950550125719230750060877`20.*^-11, 
   8.9349417350440115746106084442158197570842130894`20.*^-12}, 
  {-1.29109701042639616877084133128166242973641515104`20.*^-11, 
   5.4361979386374575527193319211859470725743795821`20.*^-12}, 
  {-7.8457033495837567555972578342651698803278287018`20.*^-12, 
   3.3034540419300028444620032986379662654011910333`20.*^-12}, 
  {-4.7641179168025689278705271783407922966060867492`20.*^-12, 
   2.0059443860221342854191693382487546512025628413`20.*^-12}, 
  {-2.8915942928869004904716755869721465877472995876`20.*^-12, 
   1.2175133864786949433564949839882722474725471953`20.*^-12}, 
  {-1.7545809002106609321839446826652469323114745482`20.*^-12, 
   7.387709053518572346037661821748408136048313881`20.*^-13}, 
  {-1.0644795899542419167697096725545290746757858279`20.*^-12, 
   4.482019326123123860082988094966438209161203486`20.*^-13}, 
  {-6.457397776575040854599075547662566174244783184`20.*^-13, 
   2.718904326978964570357505493752659441787277128`20.*^-13}, 
  {-3.916978672691286979751459173324684025625986775`20.*^-13, 
   1.649254177975278728316403862452498537105678644`20.*^-13}, 
  {-2.375903398671180822622710128597312666335592275`20.*^-13, 
   1.000380378387865609525351633093605333193933599`20.*^-13}, 
  {-1.888760988233196897080875866707249390660910678`20.*^-13, 
   7.95267784519240798770895101771473427646699228`20.*^-14}, 
  {-3.113853726838463781870968516597061863516643584`20.*^-13, 
   1.31109630603724790815619727014613131095437625`20.*^-13}, 
  {-5.133396433922571856942319208500837684956416536`20.*^-13, 
   2.161430077441082887133608087789826393665859586`20.*^-13}, 
  {-8.462222767550977688080002811479102217526396306`20.*^-13, 
   3.563041165284622184454738025885937775800587929`20.*^-13}, 
  {-1.3948264275827272958910824122233783189201218784`20.*^-12, 
   5.872953379295693877436136472519487658611039488`20.*^-13}, 
  {-2.2987064479500057179388444252593584913526424797`20.*^-12, 
   9.678763991368445128163555474776246279379547284`20.*^-13}, 
  {-3.7872817270019510907404615617423709460783113319`20.*^-12, 
   1.5946449376850320382065101312599456615066574028`20.*^-12}, 
  {-6.2369947148424206266806553926129732227526113732`20.*^-12, 
   2.6261030378283876322865917442580939885274153148`20.*^-12}, 
  {-1.02636008608724390100455423917842505301668014817`20.*^-11, 
   4.3215161519462901094928599544354739074386532563`20.*^-12}, 
  {-1.68690971742674518260865968970847304244643293198`20.*^-11, 
   7.1027777575862955057206723777198864945112965555`20.*^-12}, 
  {-2.7670001685628610244989292819367358510869491581`20.*^-11, 
   1.1650527025527835892627070660786256215102943823`20.*^-11}, 
  {-4.52367843180453545337870776618071758455836386164`20.*^-11, 
   1.90470670812822545405419274365503898297194267855`20.*^-11}, 
  {-7.35577838279734692656949925832121963724518531133`20.*^-11, 
   3.09716984538835660066084179297735563673481486797`20.*^-11}, 
  {-1.185636735062463535195745597753133838893788795502`20.*^-10, 
   4.99215467394721488503471830632898458481595282313`20.*^-11}, 
  {-1.88420401195869234050138302133332355143774263123`20.*^-10, 
   7.93349057666817827579529693192978337447470581569`20.*^-11}, 
  {-2.927774850588662416304049162588211328195456293543`20.*^-10, 
   1.232747305511015754233283857931878453977034228855`20.*^-10}, 
  {-4.39315424839033860070374197370476087610130582677`20.*^-10, 
   1.849749157216984673980522936296741421516339295478`20.*^-10}, 
  {-6.255509848175649959553280472404872884003507535872`20.*^-10, 
   2.633898883442378930338223356798540059211928722445`20.*^-10}, 
  {-8.2675363477813630576272299980139496181922956935`20.*^-10, 
   3.4810679359079423400535705254795577339757034499`20.*^-10}, 
  {-9.902525039943291007199947373468082930303530696703`20.*^-10, 
   4.169484227344543581978925209879073563838232163461`20.*^-10}, 
  {-1.0543024236940305051325768252384442448098195668991`20.*^-9, 
   4.439168099764338968979270843112215450981493128373`20.*^-10}, 
  {-9.902525040283554995524074997218661332335194013697`20.*^-10, 
   4.169484227487812629694347367252837230446015629355`20.*^-10}, 
  {-8.267536347249092123327716516093518804871108624384`20.*^-10, 
   3.481067935683828262453775375195783420222914350443`20.*^-10}, 
  {-6.255509847997629246677875383423162942520905695232`20.*^-10, 
   2.633898883367422840706473845648580510013922507567`20.*^-10}, 
  {-4.393154245982207398046373852672118330981982886778`20.*^-10, 
   1.849749156203034693914262674809312981466098057584`20.*^-10}, 
  {-2.927774850711081871631547663819533107082226955541`20.*^-10, 
   1.23274730556256078805538849002927709771883240233`20.*^-10}, 
  {-1.884204013581358167657246979443520414252689477341`20.*^-10, 
   7.93349058350045544276735570292008595474816622033`20.*^-11}, 
  {-1.185636737325850250743683835049399175618670366508`20.*^-10, 
   4.99215468347726421365761614757641758155229628003`20.*^-11}, 
  {-7.35577838030026127235300756246383076266746327844`20.*^-11, 
   3.09716984433695211467495055261634979480735295931`20.*^-11}, 
  {-4.52367846710189740814358445497449206060862342409`20.*^-11, 
   1.90470672299027259290256187577873349920363091537`20.*^-11}, 
  {-2.76700019204019204689779645201075123975760629044`20.*^-11, 
   1.16505271243797559869380903242557946937162370116`20.*^-11}, 
  {-1.68690972265754945184921784790423059304623563875`20.*^-11, 
   7.102777779610734534101969885912549865457834269`20.*^-12}, 
  {-1.02636004742096561475795462407891065834683505898`20.*^-11, 
   4.3215159891409078516124405224375185614603581439`20.*^-12}, 
  {-6.2369951112284904371825209781808693238274634416`20.*^-12, 
   2.6261032047277854472347456750235239258220898696`20.*^-12}, 
  {-3.7872819634303324546843542200784851124539471201`20.*^-12, 
   1.5946450372338241914460438821383095210332408926`20.*^-12}, 
  {-2.2987062617667724039794740023543222774264140323`20.*^-12, 
   9.678763207439041700966206325702409589163848552`20.*^-13}, 
  {-1.3948262564735570674389910186326807120222733366`20.*^-12, 
   5.872952658836029757637856920558655629567466688`20.*^-13}, 
  {-8.46222205739984178318637011173687652713367626`20.*^-13, 
   3.563040866273617592920576889152369064056284736`20.*^-13}, 
  {-5.133396831634959992635236688930260734856037204`20.*^-13, 
   2.16143024489893052321483650060221504625517356`20.*^-13}, 
  {-3.113856815915369570270433389047667485576937617`20.*^-13, 
   1.311097606701208240113866690125333678137657945`20.*^-13}, 
  {-1.888757889083226317629542221729892959918436512`20.*^-13, 
   7.95266479613990028475596724938902298913025895`20.*^-14}, 
  {-1.500433355231935446152733812147097354523327028`20.*^-13, 
   6.31761412729235977327466868272462044009821906`20.*^-14}, 
  {-2.47364770597632901185613925771306492690176146`20.*^-13, 
   1.041535876200559583939427055879185232379689044`20.*^-13}, 
  {-4.077972778894744082963394984256114916460878038`20.*^-13, 
   1.717041170060944877037218940739416806930896009`20.*^-13}, 
  {-6.72239107057447157001484663652779966088142461`20.*^-13, 
   2.830480450768198555795724899590652488792178777`20.*^-13}, 
  {-1.1080494972884558261764663135540888333616197416`20.*^-12, 
   4.665471567530340320743016057069847719417346276`20.*^-13}, 
  {-1.826089128561660714093929502857464932637329931`20.*^-12, 
   7.688796330785939848816545275189326032157178659`20.*^-13}, 
  {-3.008605087062845472224231851576405046667766399`20.*^-12, 
   1.2667810892896191461996765690848021249127437471`20.*^-12}, 
  {-4.9546330334964871138496863908296768969331115837`20.*^-12, 
   2.0861612772616787847788153224546007987086785609`20.*^-12}, 
  {-8.1533010829652634158438643573021476681961509162`20.*^-12, 
   3.4329688770380056487763639399166937550299582812`20.*^-12}, 
  {-1.34005197109178273412304075488000448449558523182`20.*^-11, 
   5.6423240888075062489391189679158083557708851872`20.*^-12}, 
  {-2.19802471590386547879333752591679513987135561282`20.*^-11, 
   9.2548409090689072791298422143865058520899183697`20.*^-12}, 
  {-3.59339266111077247642561267926345942313154909373`20.*^-11, 
   1.51300743625716735849499481232145659921328382897`20.*^-11}, 
  {-5.84285037752799796916441067524144764929833579605`20.*^-11, 
   2.46014752738020967122712028431218848391508875618`20.*^-11}, 
  {-9.41718374707247181177740374473566044176728069372`20.*^-11, 
   3.96512999876735655232732789252027808074411818687`20.*^-11}, 
  {-1.496428029826702963834814071365033572758873860143`20.*^-10, 
   6.30074959927032826877816451101066767477420572692`20.*^-11}, 
  {-2.324896478219441234532938807246883879406651664523`20.*^-10, 
   9.78903780302922625066500550419740580802800700852`20.*^-11}, 
  {-3.487830786485754210221312957993961020928073614056`20.*^-10, 
   1.46856033115189650956686861389219411407497836382`20.*^-10}, 
  {-4.965136139798535558596086604447975126329471294945`20.*^-10, 
   2.090583637809909708882562780820200053191356334718`20.*^-10}, 
  {-6.56032339457228553750045522324160075660045320192`20.*^-10, 
   2.762241429293593910526507462415391738046948009606`20.*^-10}, 
  {-7.85594070564787324152197516253072510735412625408`20.*^-10, 
   3.307764507641209785903989542120680963606303554516`20.*^-10}, 
  {-8.363335427487311095101323149499575218066765643776`20.*^-10, 
   3.521404390520973092674241326108788506867908430751`20.*^-10}, 
  {-7.855940705916200201664420289404259752790372384768`20.*^-10, 
   3.307764507754189558595545385015826622827737918341`20.*^-10}, 
  {-6.560323394152451194218686010231673311112779005951`20.*^-10, 
   2.762241429116821555460499372732223218983537028396`20.*^-10}, 
  {-4.965136139658081252191062548371212020968321961916`20.*^-10, 
   2.090583637750771053554131599314194535144556615551`20.*^-10}, 
  {-3.48783078458530978298126908945795933846452359459`20.*^-10, 
   1.46856033035170938230790277450861445830085203982`20.*^-10}, 
  {-2.32489647831607134174749251499342805644124325193`20.*^-10, 
   9.78903780343608985998944216839338129027891895552`20.*^-11}, 
  {-1.496428031107714601457333339274880884789641436859`20.*^-10, 
   6.30074960466406147982035090221002477806164815524`20.*^-11}, 
  {-9.4171837649424587475265857434572432758255205711`20.*^-11, 
   3.96513000629156157790593083935041822140021918778`20.*^-11}, 
  {-5.84285037555636694463497052587560609877845679563`20.*^-11, 
   2.46014752655004923984630337931604467316987654562`20.*^-11}, 
  {-3.59339268898169053227910333650705691948937093724`20.*^-11, 
   1.5130074479922907504333066680029713345218403947`20.*^-11}, 
  {-2.19802473444209198404882095348264824151275631426`20.*^-11, 
   9.2548409871245978275739829620322031221589739542`20.*^-12}, 
  {-1.34005197522220398262336249216085593387963109542`20.*^-11, 
   5.6423241061987536110457368090983407742300256656`20.*^-12}, 
  {-8.1533007776403991382343736183266624525910340076`20.*^-12, 
   3.4329687484801680582039467866638578747751722134`20.*^-12}, 
  {-4.9546333465009834662578667013815239170878862176`20.*^-12, 
   2.086161409053045670003312295318536386142267881`20.*^-12}, 
  {-3.0086052737580904212739622193424262292932957532`20.*^-12, 
   1.2667811678981433352732472502494426228603350533`20.*^-12}, 
  {-1.8260889815421020239006245210399465593088834461`20.*^-12, 
   7.688795711756219048002629562273459197090035572`20.*^-13}, 
  {-1.1080493621719690380607550085434424799587221901`20.*^-12, 
   4.665470998618817002361073720182915705089356598`20.*^-13}, 
  {-6.722390509802673582392190742228559644525297869`20.*^-13, 
   2.83048021465375729784934347041202511348433595`20.*^-13}, 
  {-4.077973092949015067108876080044308376476184673`20.*^-13, 
   1.717041302294322133519526770544971947989972502`20.*^-13}, 
  {-2.4736501452719474452428100634688963699251169`20.*^-13, 
   1.041536903272398924312762131986903734705312379`20.*^-13}, 
  {-1.500430907981731710252923660209484601410224337`20.*^-13, 
   6.31760382308097562211757330614519832172726029`20.*^-14}, 
  {-1.191186018037743375209233007032565858096390841`20.*^-13, 
   5.01552007594839315877571792434764571830059296`20.*^-14}, 
  {-1.963815419104135926414464415966022994345527678`20.*^-13, 
   8.26869650149109863753458701459378102882327452`20.*^-14}, 
  {-3.237479522795312022236199695462372519147623278`20.*^-13, 
   1.363149272755920851467873555984156850167420322`20.*^-13}, 
  {-5.336866058268705216214276263024645146646059212`20.*^-13, 
   2.247101498218402196300747900220903219640445979`20.*^-13}, 
  {-8.796732742011713280605444599347204102694427542`20.*^-13, 
   3.703887470320721381307555620777770148502916856`20.*^-13}, 
  {-1.4497186470743606664594281946028241422640100477`20.*^-12, 
   6.104078513997308069302855556222417441111621246`20.*^-13}, 
  {-2.3885049474658354514883519513582653611081387858`20.*^-12, 
   1.0056862936698254532582534532034801520455321196`20.*^-12}, 
  {-3.9334274630060657404358467062931676206197560683`20.*^-12, 
   1.6561799844236066275519354552813337349977920295`20.*^-12}, 
  {-6.472782022924824613853675512335110484213292806`20.*^-12, 
   2.7253819043893998374120738999305728354582285506`20.*^-12}, 
  {-1.06383828951895195130059158714153804137940085666`20.*^-11, 
   4.4793191137640082160024908932275285952816878174`20.*^-12}, 
  {-1.74494113561870750580550740357208935048693773319`20.*^-11, 
   7.3471205710261368665495048571456393704713167706`20.*^-12}, 
  {-2.85261727730114641329887047931173291262568440371`20.*^-11, 
   1.20110201149521954244162967549967701584239343308`20.*^-11}, 
  {-4.63818940843289258547342167384869637599735985836`20.*^-11, 
   1.95292185618227056230459859951524057936730941402`20.*^-11}, 
  {-7.47516424973487726086180545856432382149340717792`20.*^-11, 
   3.14743757883573779404707598255339950378669775916`20.*^-11}, 
  {-1.187731451078137196391985245346164874454540800829`20.*^-10, 
   5.0009745308553145111241484014575363134928033719`20.*^-11}, 
  {-1.845059525821001625958284591538933091898153979471`20.*^-10, 
   7.76867168766737526719277722753234986062380622939`20.*^-11}, 
  {-2.767477236313849229263126426200748613682508230504`20.*^-10, 
   1.16525357318477862284763217945294678470842451811`20.*^-10}, 
  {-3.938769995626459350989083617746488164700873915021`20.*^-10, 
   1.658429471842719726732245733787995016716157437912`20.*^-10}, 
  {-5.20292611263926068245617320118362261521145299163`20.*^-10, 
   2.190705731637583445244704505761525311667980206992`20.*^-10}, 
  {-6.229220577280153587357120488225418647280361144321`20.*^-10, 
   2.622829716749538352571419152936944992562141115538`20.*^-10}, 
  {-6.631030271595611021542308002261761151958689775617`20.*^-10, 
   2.792012745934994114333603369372510595931544895287`20.*^-10}, 
  {-6.22922057749178139803628927341391925049171116032`20.*^-10, 
   2.622829716838644799173174430909329063153067592853`20.*^-10}, 
  {-5.202926112308073677656235794520366994472558267111`20.*^-10, 
   2.190705731498136285328941387166470313462129796675`20.*^-10}, 
  {-3.938769995515634428750347137457623643731955183934`20.*^-10, 
   1.658429471796056601579093531561104692097665340614`20.*^-10}, 
  {-2.767477234813968446201353569517766412731828013762`20.*^-10, 
   1.165253572553249872084780450323270068518664426839`20.*^-10}, 
  {-1.845059525897278368815855907938242271044059068107`20.*^-10, 
   7.76867168798854050027728803342417798334340660248`20.*^-11}, 
  {-1.187731452089456771038883502279099385874161937964`20.*^-10, 
   5.00097453511350219384793053591199741420699763351`20.*^-11}, 
  {-7.47516426384389716605692238696674880888954490574`20.*^-11, 
   3.147437584776377754129230478722841603742966276`20.*^-11}, 
  {-4.63818940687613039972889862742748056065439075728`20.*^-11, 
   1.95292185552679174725427310628525497290711189783`20.*^-11}, 
  {-2.85261729930825680792298650352416764041016362562`20.*^-11, 
   1.20110202076137128754652063306280742754112152662`20.*^-11}, 
  {-1.74494115025696254027281678833594960141088776786`20.*^-11, 
   7.3471206326608949064118601614145246375195274436`20.*^-12}, 
  {-1.06383829278048089943287425034403225820505630209`20.*^-11, 
   4.4793191274967616818226284225011884556002370618`20.*^-12}, 
  {-6.4727817818273893868792752303354590216809256851`20.*^-12, 
   2.7253818028746902681596948338254564301814423936`20.*^-12}, 
  {-3.9334277101688870606165855839625510692653498667`20.*^-12, 
   1.65618008849216297289119393008949518705909468`20.*^-12}, 
  {-2.3885050948894762293815634427624301194006343096`20.*^-12, 
   1.0056863557429373597396056601104968923792144466`20.*^-12}, 
  {-1.4497185309803620554922937219088987365162230998`20.*^-12, 
   6.104078025180471812599131460669047311647255156`20.*^-13}, 
  {-8.796731675063092777654509985826613710338856934`20.*^-13, 
   3.703887021079196959012425257190153141195308181`20.*^-13}, 
  {-5.336865615454433394723035206913434068572804349`20.*^-13, 
   2.247101311770287745146541139753024870978022888`20.*^-13}, 
  {-3.237479770788836012063589108960386987315621281`20.*^-13, 
   1.363149377174246741921511203772794520974998432`20.*^-13}, 
  {-1.963817345298772121374988906523187930725049535`20.*^-13, 
   8.26870461178430366894732171167658076094757688`20.*^-14}, 
  {-1.191184085561489057434051680514628465732525444`20.*^-13, 
   5.0155119392062697155117965495352777504527387`20.*^-14}, 
  {-9.45134918365887319445646457256856560529471354`20.*^-14, 
   3.97951544575110450292903771476571183380830036`20.*^-14}, 
  {-1.558169983398605756662741467852922200764916676`20.*^-13, 
   6.56071571957307687015891144359125137164175445`20.*^-14}, 
  {-2.568745626068477632504894368628344298534602932`20.*^-13, 
   1.081577105713043213686271313106671283593517023`20.*^-13}, 
  {-4.234481237944924884987597595273764978723707713`20.*^-13, 
   1.782939468608389425257935829588953675252087451`20.*^-13}, 
  {-6.979672486827435614386556445709860060952089885`20.*^-13, 
   2.938809468137867627110129029772572657242985205`20.*^-13}, 
  {-1.1502624395043154322408013380388734504918697571`20.*^-12, 
   4.843210271597117609434953002268940844176293717`20.*^-13}, 
  {-1.8951284249697291460791452817488680796947692059`20.*^-12, 
   7.979488105135701667701664344205760335556922973`20.*^-13}, 
  {-3.120918819504425536122316919712658983290798052`20.*^-12, 
   1.3140710818966002257357123872474353613855991803`20.*^-12}, 
  {-5.1357086532565836143040806190212106267274881823`20.*^-12, 
   2.1624036434764562586543497343247202638852581821`20.*^-12}, 
  {-8.4407657587281152817213555641443374986637679272`20.*^-12, 
   3.5540066352539432765142549743765631573321128119`20.*^-12}, 
  {-1.38446453754982941821035139688493873087307443591`20.*^-11, 
   5.8293243686308607082541111447786893931497870978`20.*^-12}, 
  {-2.26326884868611643872859791757681547769267932149`20.*^-11, 
   9.5295530470994376367519912319023809587060181949`20.*^-12}, 
  {-3.67982824869682427284159536288660172320094368956`20.*^-11, 
   1.54940136787234706224909278437330598871618681668`20.*^-11}, 
  {-5.9303216847159202418943429491577933485957457884`20.*^-11, 
   2.49697755145933483869235492596117614677715612134`20.*^-11}, 
  {-9.42198310769421382056823109547597412146324173426`20.*^-11, 
   3.96715078218703739813399204020041015640557546703`20.*^-11}, 
  {-1.463472307781914706140087002089086307587850962555`20.*^-10, 
   6.16198866434490402585299790353299497931726721078`20.*^-11}, 
  {-2.194765486267969750986454698465981359423391225183`20.*^-10, 
   9.24111783691776737257454609880413203967743673766`20.*^-11}, 
  {-3.123027068582504897817793769775552902772591543854`20.*^-10, 
   1.31495876571894943066012369253707490643056486057`20.*^-10}, 
  {-4.124457560031934747142802559506525819119316376625`20.*^-10, 
   1.736613709487130419849601077686958239629185842788`20.*^-10}, 
  {-4.937135349448116501816752880505690195455245792502`20.*^-10, 
   2.078793831346575369186001212844501134928524544205`20.*^-10}, 
  {-5.255231622868930693851239158268760355445117918598`20.*^-10, 
   2.21272910436586555530578490874474120229268122888`20.*^-10}, 
  {-4.937135349615046982884266652912479617191732062119`20.*^-10, 
   2.078793831416861887530217538068412470396518762994`20.*^-10}, 
  {-4.124457559770650004669796927081510482812888231794`20.*^-10, 
   1.736613709377115791439914495613267571710689781807`20.*^-10}, 
  {-3.123027068495052012073167963166738272187376977896`20.*^-10, 
   1.314958765682127162978175984491258219868369253846`20.*^-10}, 
  {-2.194765485084158706003739428745345823724796635916`20.*^-10, 
   9.24111783193329981475258706840145609989388057221`20.*^-11}, 
  {-1.463472307842127371033201803185243293408917526867`20.*^-10, 
   6.1619886645984310359292707502536559722480737974`20.*^-11}, 
  {-9.42198311567846258729348151425949121077786968855`20.*^-11, 
   3.96715078554882635254462379547768050980120829002`20.*^-11}, 
  {-5.93032169585568296182249763400533727853648520328`20.*^-11, 
   2.49697755614976124708315689852856306464694113818`20.*^-11}, 
  {-3.67982824746762321571772448091783760235589937533`20.*^-11, 
   1.54940136735478872240746293933382635888669447385`20.*^-11}, 
  {-2.26326886606321409036262441919715393446732846461`20.*^-11, 
   9.5295531202661645910005238703038060398624356404`20.*^-12}, 
  {-1.38446454910860805008529948429812890022229600299`20.*^-11, 
   5.8293244172994023161486294075710690535675621184`20.*^-12}, 
  {-8.4407657844823737796309313140140797212355499894`20.*^-12, 
   3.55400664609784159142355002695329672473075789`20.*^-12}, 
  {-5.135708462875598886368825849710486638106537059`20.*^-12, 
   2.1624035633160416363658214104044154265711734992`20.*^-12}, 
  {-3.1209190146757693352738592673471989892695954236`20.*^-12, 
   1.3140711640740081411679407441461890481135138631`20.*^-12}, 
  {-1.8951285413826685954590953026509370416082479312`20.*^-12, 
   7.97948859529544671772250653747762964887683339`20.*^-13}, 
  {-1.1502623478306565301356980316424285823593398055`20.*^-12, 
   4.843209885602764337413465396389172978355114966`20.*^-13}, 
  {-6.97967164431031484694177085198505831294539636`20.*^-13, 
   2.938809113393816777659692990309498237029640575`20.*^-13}, 
  {-4.234480888275942169282464819189920449400317733`20.*^-13, 
   1.782939321379344071276827292290492820800133786`20.*^-13}, 
  {-2.568745821897020108371147775748819175335044164`20.*^-13, 
   1.081577188167166361419430642420555442246334391`20.*^-13}, 
  {-1.558171504422089589365814553259000339614384148`20.*^-13, 
   6.56072212388248248154027180319579090363951228`20.*^-14}, 
  {-9.45133392381923706908574967370015742224640988`20.*^-14, 
   3.9795090205554682396150524941895399672616463`20.*^-14}, 
  {-7.49522953868533130244977788298611284310950123`20.*^-14, 
   3.15588612155171844313674858230994224973031639`20.*^-14}, 
  {-1.2356797079476797199077167747199001112449812`20.*^-13, 
   5.20286192820075671540091273566273731050518402`20.*^-14}, 
  {-2.037098796858540971026136031123017340431963138`20.*^-13, 
   8.5772580920359619832679411836758624860293184`20.*^-14}, 
  {-3.358080185215027915405471088802973385958884736`20.*^-13, 
   1.413928499037906490697040458443357215140583046`20.*^-13}, 
  {-5.535102373147324920015115593608290192955459367`20.*^-13, 
   2.330569420272557861058996039414016923349667104`20.*^-13}, 
  {-9.121938997796157203850048121289101267810868797`20.*^-13, 
   3.840816420124697770042125524753305796972997387`20.*^-13}, 
  {-1.5028935865045322193586381474850230517418854073`20.*^-12, 
   6.327972995808556713089002726252728638913201718`20.*^-13}, 
  {-2.4749760734244537805016463535488246049909131322`20.*^-12, 
   1.0420951888102963286322721488626629915751213191`20.*^-12}, 
  {-4.0727446377446704219191723654341977907619171671`20.*^-12, 
   1.7148398474714401776501778380775569645313335432`20.*^-12}, 
  {-6.6936933387228795992608498226511392241074377847`20.*^-12, 
   2.8183971952517387786361472937478480943610264351`20.*^-12}, 
  {-1.09789588829270594505240657733083037652210384514`20.*^-11, 
   4.6227195296534987160101329571824436906193846112`20.*^-12}, 
  {-1.79476636158071279128779450849577917059060916433`20.*^-11, 
   7.5569109961293170159486084568243333498551964811`20.*^-12}, 
  {-2.91801257285379364008408855072841132132173424282`20.*^-11, 
   1.22863687278054469056172149504354160897757231275`20.*^-11}, 
  {-4.70238880907527667714593570816470572802292238956`20.*^-11, 
   1.97995318276853754827197292975356030653596732192`20.*^-11}, 
  {-7.47055076485519412331254972122960379159453336987`20.*^-11, 
   3.14549505888639752560528409314930685961875089255`20.*^-11}, 
  {-1.160245924439432701400445680737746593299024380318`20.*^-10, 
   4.88524599763971663747556076100103828757483949614`20.*^-11}, 
  {-1.739766186328046724096189738624345146056735906891`20.*^-10, 
   7.32533131085493357514185153104987429918625645014`20.*^-11}, 
  {-2.475134739572844001034862833494565101441691201594`20.*^-10, 
   1.042161995609618526751521193050343200607027874366`20.*^-10}, 
  {-3.268165354587173217546150322545956090005194163354`20.*^-10, 
   1.37606962298407293370364224107198151158113438458`20.*^-10}, 
  {-3.911492684077629148579479201106724452220285737045`20.*^-10, 
   1.646944288032685957296622821518620821987488731392`20.*^-10}, 
  {-4.163246054571962131153573688784659106472661342986`20.*^-10, 
   1.752945707188194581538346816330382781672699512828`20.*^-10}, 
  {-3.911492684209317638700143898301843664407069308922`20.*^-10, 
   1.646944288088133742610586904548144700802976551118`20.*^-10}, 
  {-3.268165354381017246926420850693204611719944021152`20.*^-10, 
   1.376069622897270419758492989765559836513660640482`20.*^-10}, 
  {-2.475134739503829249872613005936607996088461620321`20.*^-10, 
   1.042161995580559684156889686710150735195141734869`20.*^-10}, 
  {-1.739766185393653165919777750309930566402433860694`20.*^-10, 
   7.32533130692064490913590631709444449011551099234`20.*^-11}, 
  {-1.160245924486966013370265553455972604642570562704`20.*^-10, 
   4.8852459978398568984011181198146214932318760535`20.*^-11}, 
  {-7.47055077115879989198125156006797513408932755296`20.*^-11, 
   3.14549506154054732293947434108125268803761160118`20.*^-11}, 
  {-4.70238881787078427361555250065895068777616012045`20.*^-11, 
   1.97995318647190916783812736869850555274785689277`20.*^-11}, 
  {-2.91801257188322284446775809922147374585487049781`20.*^-11, 
   1.2286368723718833029337928838827257877283665254`20.*^-11}, 
  {-1.79476637530196355386610921102514580002735175749`20.*^-11, 
   7.556911053903004437330986151684824421167796873`20.*^-12}, 
  {-1.09789589741987203254511746329410359746048609054`20.*^-11, 
   4.6227195680836717159794419507120151472020466973`20.*^-12}, 
  {-6.6936933590594492532584435969942550875122327587`20.*^-12, 
   2.8183972038145049487403973039975810894788348457`20.*^-12}, 
  {-4.072744487411417314445237642866714208864930212`20.*^-12, 
   1.7148397841732283429243105864701954563641811412`20.*^-12}, 
  {-2.4749762275410005894801033776233569108855843169`20.*^-12, 
   1.0420952537014739324126751063677292256360355015`20.*^-12}, 
  {-1.5028936784299229849667350141013521953931365567`20.*^-12, 
   6.327973382862833620912568480426746085865838131`20.*^-13}, 
  {-9.12193827389466018162808764790366704887613432`20.*^-13, 
   3.840816115324067444896036904380491389000477613`20.*^-13}, 
  {-5.535101707852672438655684118406727591621664202`20.*^-13, 
   2.330569140148493658381340681434411617524911253`20.*^-13}, 
  {-3.358079909098352923619642288811479898733128996`20.*^-13, 
   1.413928382778253862576691490025886273150791159`20.*^-13}, 
  {-2.037098951494918863786927481551780758678669937`20.*^-13, 
   8.57725874313650047910285255390223477338387345`20.*^-14}, 
  {-1.235680909026985913754415315621268022646400898`20.*^-13, 
   5.20286698537678279475543290787902325324800378`20.*^-14}, 
  {-7.4952174887204008495539965321721192429585683`20.*^-14, 
   3.15588104788227404191747222407247126019308141`20.*^-14}, 
  {-5.94122656934767895660239958102124343841044769`20.*^-14, 
   2.5015690818306016659378524551668393424886096`20.*^-14}, 
  {-9.79483329883116434161200974681649328961464907`20.*^-14, 
   4.12414033634996393331031989339641822720616795`20.*^-14}, 
  {-1.61474202092003254784423161954402740816433742`20.*^-13, 
   6.79891377229487388565992260860643119227089435`20.*^-14}, 
  {-2.661840255182809847195516906699376384404585097`20.*^-13, 
   1.120774844287498883029691329136579530275614767`20.*^-13}, 
  {-4.387492356703650066008559834998589578487177797`20.*^-13, 
   1.847365202822589501477288351578353506731443291`20.*^-13}, 
  {-7.230653178589106342921604591437980648130537848`20.*^-13, 
   3.044485548879623723335412459552833957107594877`20.*^-13}, 
  {-1.1912914520621166096978646356127072088912156507`20.*^-12, 
   5.015964008682596251359430044685082984805118526`20.*^-13}, 
  {-1.9618231550916926593960133130666568754531196852`20.*^-12, 
   8.260308021438705934299003423438555265065767089`20.*^-13}, 
  {-3.2283044265188349539691455154099552328988136041`20.*^-12, 
   1.3592860743237199806185875854357706243784478342`20.*^-12}, 
  {-5.3057962722056447517933071098761236657377288728`20.*^-12, 
   2.2340194830339556849656029936320520697843068937`20.*^-12}, 
  {-8.7024544641846554000609430156100898572864071144`20.*^-12, 
   3.6641913533409075368677654802568799399100661535`20.*^-12}, 
  {-1.42259658329589965386078826463400919654590441324`20.*^-11, 
   5.9898803507195774899401611142484597749301238442`20.*^-12}, 
  {-2.31286402955382226476226637224600613080780747178`20.*^-11, 
   9.7383748612792516411042794620884468665591893552`20.*^-12}, 
  {-3.72704097966585155773680345997628517023692064252`20.*^-11, 
   1.56928041249088486641549619367422533483659816524`20.*^-11}, 
  {-5.92067744419603544235896014161744707107598245125`20.*^-11, 
   2.49291681860885702836166742804945139834778208466`20.*^-11}, 
  {-9.19451348843069892928993230705108819774581603623`20.*^-11, 
   3.87137410039187323338523465560045818852455412049`20.*^-11}, 
  {-1.378520999568487069719017920939776677260637834147`20.*^-10, 
   5.80429894555152450408007545658853337793952772276`20.*^-11}, 
  {-1.960875617417612539327565619453320053136794261118`20.*^-10, 
   8.2563183891267896392739605029613475921549232047`20.*^-11}, 
  {-2.588679922114083390690195000638483428291503717405`20.*^-10, 
   1.089970493521719322395871579216203548754317354697`20.*^-10}, 
  {-3.097808162758384995018072240922930934871459580329`20.*^-10, 
   1.304340279056162103165504101441234077840614560147`20.*^-10}, 
  {-3.297005625699793959332872889570234451726389189996`20.*^-10, 
   1.388212895031492193403314900871677663884795448413`20.*^-10}, 
  {-3.097808162862282342668087923070203523481952586831`20.*^-10, 
   1.304340279099908354807615967608506746729243194457`20.*^-10}, 
  {-2.588679921951410608018922566866719209776846657325`20.*^-10, 
   1.089970493453225519165862133417565983063935434657`20.*^-10}, 
  {-1.960875617363144997946763641904865673551771671954`20.*^-10, 
   8.25631838889745262293374165012575020442851230294`20.*^-11}, 
  {-1.378520998830927705592789672523100387688433295922`20.*^-10, 
   5.80429894244601139196964072641305426395129808814`20.*^-11}, 
  {-9.19451348880594955345848056119323412068979347682`20.*^-11, 
   3.87137410054987349619304444681820384029043935865`20.*^-11}, 
  {-5.92067744917286158438697749912302981642284567968`20.*^-11, 
   2.49291682070436277237346421015706518586225081252`20.*^-11}, 
  {-3.72704098661051471754619197923377018951497259154`20.*^-11, 
   1.56928041541495356528260714915106113242735688057`20.*^-11}, 
  {-2.31286402878745877327349239011970839171413923097`20.*^-11, 
   9.7383748580524579927304942741882458598490072878`20.*^-12}, 
  {-1.42259659413048229392093659721739328590247891722`20.*^-11, 
   5.9898803963388728165092067251258664669578059671`20.*^-12}, 
  {-8.7024545362557634898526885072417925435384162645`20.*^-12, 
   3.6641913836866372588853425293649652814898594807`20.*^-12}, 
  {-5.3057962882642233561048649842581446407764461243`20.*^-12, 
   2.2340194897954624657283642038981661645374509988`20.*^-12}, 
  {-3.2283043078089179235015658490775872220145543891`20.*^-12, 
   1.3592860243405970204217119364537209355850755321`20.*^-12}, 
  {-1.9618232767895034537669758681577943280416246834`20.*^-12, 
   8.26030853385054085796621418171702874964894604`20.*^-13}, 
  {-1.1912915246509679553153597514913880773214648926`20.*^-12, 
   5.015964314319865075012041058911107693985115344`20.*^-13}, 
  {-7.230652606959782269535197381353642335914193245`20.*^-13, 
   3.044485308193592534541135739517323088805976105`20.*^-13}, 
  {-4.387491831352856148582589182920651069042576091`20.*^-13, 
   1.847364981622255220455827024387642555386347821`20.*^-13}, 
  {-2.661840037146809636511435338554650644536713339`20.*^-13, 
   1.120774752482867215373235932023010797699668778`20.*^-13}, 
  {-1.614742143028946447304419645995801478138562241`20.*^-13, 
   6.79891428643766925180808271998232201321499893`20.*^-14}, 
  {-9.79484278317879793608929101570334804077299246`20.*^-14, 
   4.12414432975949386782706990134877812243073374`20.*^-14}, 
  {-5.94121705406697194276825588908406167821792516`20.*^-14, 
   2.50156507539661976537610774277223649609175792`20.*^-14}, 
  {-4.70747742232922106198009558680438217383065196`20.*^-14, 
   1.98209575677019834188635603654921354687606397`20.*^-14}, 
  {-7.76084735895766710976007368667062911609791181`20.*^-14, 
   3.26772520377164930937266260491394910151491022`20.*^-14}, 
  {-1.279425991236499738502829464416202259819707111`20.*^-13, 
   5.38705680520631468843296616596295688345139836`20.*^-14}, 
  {-2.109084089921220798172139679986755184363833646`20.*^-13, 
   8.88035406282619283440900917889160077626877324`20.*^-14}, 
  {-3.476386788020894321009224538774131248398074134`20.*^-13, 
   1.463741805482481819372305068957528946693925943`20.*^-13}, 
  {-5.729133434563350594016494567199616615754218541`20.*^-13, 
   2.412266709289831829059576659873522785580723589`20.*^-13}, 
  {-9.439063749724402507399240730041189266145342895`20.*^-13, 
   3.97434263146290631890494346528050074364014438`20.*^-13}, 
  {-1.5544254768538805913779746431978224945547734272`20.*^-12, 
   6.544949376226865647907261655569778924441151266`20.*^-13}, 
  {-2.5578975360377688073352457734809884215443464931`20.*^-12, 
   1.0770094888580079188779982204130477564397248395`20.*^-12}, 
  {-4.2039443308339060384085039813724789210093613587`20.*^-12, 
   1.7700818235090130688035806237357805983197310986`20.*^-12}, 
  {-6.8951612123289613232821712604715136452074948684`20.*^-12, 
   2.9032257736121942413819668465143215348242083661`20.*^-12}, 
  {-1.12714133205965112615951019193983652502442361926`20.*^-11, 
   4.7458582402511626364610955450098380001028362917`20.*^-12}, 
  {-1.83247038087834108272342827667735502485835647364`20.*^-11, 
   7.7156647615930150851512769544309685257193956777`20.*^-12}, 
  {-2.95281024177691786142756613104163089591495212327`20.*^-11, 
   1.24328852285343909954844889728068669301682194653`20.*^-11}, 
  {-4.69049571812788396158129246649494329247910141041`20.*^-11, 
   1.97494556552753008908685998589260770209646375184`20.*^-11}, 
  {-7.28350192118767420118338697634266784901431327106`20.*^-11, 
   3.06673765102638913734037346372322856800602664044`20.*^-11}, 
  {-1.091879210893364062896307582640481750516812214268`20.*^-10, 
   4.59738615112995394903708455848623894954447248119`20.*^-11}, 
  {-1.552914319626815328145287658531908808780850703628`20.*^-10, 
   6.53858660895501190798015856223961603697200296267`20.*^-11}, 
  {-2.049779204184278435576081327547153495406244973016`20.*^-10, 
   8.63064928077590920242560558967222524381576830746`20.*^-11}, 
  {-2.452604564853520468623520687626914150037183086687`20.*^-10, 
   1.032675606254113881525692921106069115805129720722`20.*^-10}, 
  {-2.610182695420052418440659223779216547677516917832`20.*^-10, 
   1.099024292808443123553961778433354335864217649606`20.*^-10}, 
  {-2.452604564935499195980814882065991073045019633151`20.*^-10, 
   1.032675606288631240412974687185680451808429319217`20.*^-10}, 
  {-2.049779204055907318047929911364390216108056401041`20.*^-10, 
   8.6306492802353992338860206794290114362444480044`20.*^-11}, 
  {-1.5529143195838261721043094736051179096292371321`20.*^-10, 
   6.53858660877400493517603988886365435633363002982`20.*^-11}, 
  {-1.091879210311151072879387283475930672896841631231`20.*^-10, 
   4.59738614867853083317636750937233967535512265784`20.*^-11}, 
  {-7.28350192148392300602864488465446180741410038191`20.*^-11, 
   3.06673765115112547622258731985451023470067384514`20.*^-11}, 
  {-4.69049572205725925974072749737371482148361046296`20.*^-11, 
   1.97494556718200389883820105152577466167730966862`20.*^-11}, 
  {-2.95281024726027149222305869448568694584218218644`20.*^-11, 
   1.24328852516221957567286681873081555614407671011`20.*^-11}, 
  {-1.83247038027321570333941370076465726098542410263`20.*^-11, 
   7.7156647590451187509027945295353989936228383263`20.*^-12}, 
  {-1.12714134061489707997675994911819771632974441481`20.*^-11, 
   4.7458582762732508630600418910239903845462922724`20.*^-12}, 
  {-6.8951612692388273606981575484646581992886395036`20.*^-12, 
   2.9032257975742430992413294940903823997004797906`20.*^-12}, 
  {-4.2039443435144101794116625289933929629910507`20.*^-12, 
   1.7700818288481727071207000122077444054699160849`20.*^-12}, 
  {-2.5578974422989747171348798497498172549945263462`20.*^-12, 
   1.0770094493890419861620546735788704231555900405`20.*^-12}, 
  {-1.5544255729523347984175366425321279161775772984`20.*^-12, 
   6.544949780851935993336996389608959647063483356`20.*^-13}, 
  {-9.439064322922204794861255737604125475895085968`20.*^-13, 
   3.974342872809349387310002415833315989850562502`20.*^-13}, 
  {-5.729132983175784085052166328736733813242498165`20.*^-13, 
   2.412266519231909088443017401573361605575788688`20.*^-13}, 
  {-3.476386373176897801107022537610227185954674761`20.*^-13, 
   1.463741630811325389939798963204306183559863061`20.*^-13}, 
  {-2.109083917748710269238178747623766565302844689`20.*^-13, 
   8.88035333788930639679233156894217501180145138`20.*^-14}, 
  {-1.279426087660043593572366085776442837364566348`20.*^-13, 
   5.3870572112001835518836466769534435257455425`20.*^-14}, 
  {-7.76085484829264259641667088588730419246097932`20.*^-14, 
   3.26772835717584951428070353089991755472041237`20.*^-14}, 
  {-4.7074699085672149119785470210350396241000752`20.*^-14, 
   1.98209259308093259451728295622527984172634748`20.*^-14}, 
  {-3.72855182321143886068901772646899513401993609`20.*^-14, 
   1.56991655714165846765853377956589268800839413`20.*^-14}, 
  {-6.14696931762008614906424895336226062226273985`20.*^-14, 
   2.58819760741898364171126271720516236726852212`20.*^-14}, 
  {-1.013367587359414471246526559095365653359754941`20.*^-13, 
   4.26681089414490303682748024882259222467265232`20.*^-14}, 
  {-1.670496741886002716363922842098668467849041566`20.*^-13, 
   7.03367049215159038469020144041544618041701716`20.*^-14}, 
  {-2.753465624810820014658957919297999509102996832`20.*^-13, 
   1.159353947288766321961666492335999793306524974`20.*^-13}, 
  {-4.537746464220159920686206093257547239932280107`20.*^-13, 
   1.910630090197962071867876249792651469445170574`20.*^-13}, 
  {-7.476180022491683403857912814539395867613679635`20.*^-13, 
   3.147865272628077222677015921911324575837338787`20.*^-13}, 
  {-1.2311755491326366633602816592093849022386664041`20.*^-12, 
   5.18389704897952279309592277561846274626806907`20.*^-13}, 
  {-2.0259651889017456266810030934233953946049553864`20.*^-12, 
   8.530379742744192112341065656519559556231391106`20.*^-13}, 
  {-3.329689651201542907890766359961658731763992449`20.*^-12, 
   1.4019745899795970138487437305101720975848389266`20.*^-12}, 
  {-5.4611976764046360915401187066075613323419567792`20.*^-12, 
   2.2994516532230046701221552448873942451966133805`20.*^-12}, 
  {-8.9272240866184835142146732349999388801163297025`20.*^-12, 
   3.7588311943656772691430203094736584758384546115`20.*^-12}, 
  {-1.45133043604686031345688270234773746661338993898`20.*^-11, 
   6.1108649938815171092921376940957367015300629021`20.*^-12}, 
  {-2.33857350623302326956244582858196832004549375481`20.*^-11, 
   9.8466252894022032402629298045556560844020789679`20.*^-12}, 
  {-3.71460591191449880093729753300040698901859617062`20.*^-11, 
   1.56404459449031528460517790863175031116572470342`20.*^-11}, 
  {-5.76769362529333548563696819031396549886569278974`20.*^-11, 
   2.42850257907087809921556555381640652583818643765`20.*^-11}, 
  {-8.64552960753529499706019137572603933197678649475`20.*^-11, 
   3.64022299264643999876218584241096392925338378733`20.*^-11}, 
  {-1.229440505471779332094480603160719199549108678083`20.*^-10, 
   5.17659160198643929302939201330829136652256285505`20.*^-11}, 
  {-1.622578466936263898368236239659599673052089937939`20.*^-10, 
   6.83190933446847957207678416698778809706143131766`20.*^-11}, 
  {-1.941227309741744289642647157939936240788134354487`20.*^-10, 
   8.17358867259681806165325119132604732963424991354`20.*^-11}, 
  {-2.06585721905461312838209751837625800258969918127`20.*^-10, 
   8.69834618549310790897725270895266527406189128954`20.*^-11}, 
  {-1.941227309806433810048927573107870507041337015877`20.*^-10, 
   8.173588672869194989679695044664717924384576909`20.*^-11}, 
  {-1.622578466834954474270560595793971025384234900101`20.*^-10, 
   6.83190933404191357587604461386935168582835747411`20.*^-11}, 
  {-1.229440505437847849105942870488891916358115896597`20.*^-10, 
   5.17659160184356989097239103363743964782364588041`20.*^-11}, 
  {-8.64552960293926562688069348630095972872725337687`20.*^-11, 
   3.64022299071126973763397620475829883314831721123`20.*^-11}, 
  {-5.76769362552722052891068471144677401012194161725`20.*^-11, 
   2.42850257916935601217291987850390484636713331262`20.*^-11}, 
  {-3.71460591501692465936566250141555270750079012279`20.*^-11, 
   1.56404459579659985657501579006970640315822742011`20.*^-11}, 
  {-2.33857351056260199634788997448242691160637771347`20.*^-11, 
   9.8466253076320084056753262083470606804479061621`20.*^-12}, 
  {-1.45133043556904660395422427792426917562643737824`20.*^-11, 
   6.1108649918696699113862074859969228447428942242`20.*^-12}, 
  {-8.9272241541730108197696687462728947917526419244`20.*^-12, 
   3.7588312228096887662188078931675346491590071268`20.*^-12}, 
  {-5.4611977213427597087255397703303457536236616751`20.*^-12, 
   2.2994516721443198773581220085601455804731207047`20.*^-12}, 
  {-3.329689661214627515725468610303509766522496576`20.*^-12, 
   1.4019745941956326382001973096014777964305248738`20.*^-12}, 
  {-2.0259651148812316095722662434364183730424315104`20.*^-12, 
   8.530379431078869935041121024995445781231290574`20.*^-13}, 
  {-1.2311756250167011362445756524751545812475524331`20.*^-12, 
   5.183897368491373205240318536737492973673904978`20.*^-13}, 
  {-7.476180475117448322925508809402582090909538833`20.*^-13, 
   3.147865463207346662284424761853718775119805834`20.*^-13}, 
  {-4.537746107781517294225868538194385657526372325`20.*^-13, 
   1.910629940118533597568786752923951855800577818`20.*^-13}, 
  {-2.753465297228633843577292122619135575161486001`20.*^-13, 
   1.159353809359424776243070367418583400067994107`20.*^-13}, 
  {-1.670496605929667721842183791208660662340255033`20.*^-13, 
   7.03366991970386409196708964719436068353791586`20.*^-14}, 
  {-1.013367663500458662670777820395859283023401364`20.*^-13, 
   4.26681121473877331650853819114046013904590046`20.*^-14}, 
  {-6.14697523158928447521562683191232615445916599`20.*^-14, 
   2.58820009751127767377500077133150574924596454`20.*^-14}, 
  {-3.72854588995291278277979385704553643224553282`20.*^-14, 
   1.56991405892754222432833425559812060305075057`20.*^-14}, 
  {-2.9522212506137240326643897661377951079193039`20.*^-14, 
   1.24304052657419959270079569100538741386075949`20.*^-14}, 
  {-4.86709398762244887122583898414445073618307844`20.*^-14, 
   2.04930273163050478788456378279766346786655944`20.*^-14}, 
  {-8.02371769453482829504804484773620810806650678`20.*^-14, 
   3.37840745033045401896759783062577183497537134`20.*^-14}, 
  {-1.322678127686921683325044879555969597326974912`20.*^-13, 
   5.56917106394493340347387317707776672558726284`20.*^-14}, 
  {-2.180158391465443476398327161577025735778892531`20.*^-13, 
   9.1796142798544988479929564697980030980163896`20.*^-14}, 
  {-3.592926773096473901036261630157450041958070209`20.*^-13, 
   1.512811272882725853067899633750505280824450609`20.*^-13}, 
  {-5.91953345706561422728126741315296846260653701`20.*^-13, 
   2.492435139817100727276323121327565668465910322`20.*^-13}, 
  {-9.748258482681169603947919661236149894270506997`20.*^-13, 
   4.10452988744470299113596617315206311337705558`20.*^-13}, 
  {-1.6041239542605491514978538663668681731785538692`20.*^-12, 
   6.754206123202312216833068911018392308120226811`20.*^-13}, 
  {-2.6363792366400364388264310145168968431566990349`20.*^-12, 
   1.1100544154273837637163920061123776181712416993`20.*^-12}, 
  {-4.324033490678668284653870205364411625500007295`20.*^-12, 
   1.820645680285755067222682191732383842315792545`20.*^-12}, 
  {-7.0682638450339386590664888821029356582010884881`20.*^-12, 
   2.9761110926458689090806268977275518560846688372`20.*^-12}, 
  {-1.14909206378990482827586564555891017560859316307`20.*^-11, 
   4.838282373852230855898381665511200739404602792`20.*^-12}, 
  {-1.85151471715711670300439114653509066488782110339`20.*^-11, 
   7.7958514406615440126500679854109080626855625403`20.*^-12}, 
  {-2.94082844884558866114859597742699409826271542211`20.*^-11, 
   1.23824355740866890995730356944294488347903807237`20.*^-11}, 
  {-4.5659430085252837687832107008535354542371421045`20.*^-11, 
   1.92250231937906685001398345299096229652090193866`20.*^-11}, 
  {-6.84352348600771596241149813687320787772747095319`20.*^-11, 
   2.88148357305588040522589395236766647483261934872`20.*^-11}, 
  {-9.73071572614574761738942784171455315957844111908`20.*^-11, 
   4.09714346364031478626923277545875922508565941857`20.*^-11}, 
  {-1.284068388353203443186234333867023228959161154372`20.*^-10, 
   5.40660374043454081341572351101904517456488907097`20.*^-11}, 
  {-1.536082046402961201407673540979650978901576930945`20.*^-10, 
   6.46771387959141558487441490938800412169085023552`20.*^-11}, 
  {-1.63463558654949288379784387412256056365215013071`20.*^-10, 
   6.88267615389260161599092157525288658379852686625`20.*^-11}, 
  {-1.536082046454011592950213225902880414541068834377`20.*^-10, 
   6.4677138798063646018956346353805491138571319342`20.*^-11}, 
  {-1.284068388272223064050792212323146463284510185621`20.*^-10, 
   5.40660374009357079600333563083430089804004288686`20.*^-11}, 
  {-9.73071572587791267582172356389947962775347484139`20.*^-11, 
   4.0971434635275421792933572900629387906330420385`20.*^-11}, 
  {-6.84352348237945864202988859576315884479988541842`20.*^-11, 
   2.88148357152819311243363730347922477675784649183`20.*^-11}, 
  {-4.56594300870993741111183431833239857550546588202`20.*^-11, 
   1.92250231945681575204708813403469413705493300287`20.*^-11}, 
  {-2.94082845129457285092814584972399172989270018689`20.*^-11, 
   1.23824355843982014775921930514694388627061060504`20.*^-11}, 
  {-1.85151472057572159307860723815340904972545749231`20.*^-11, 
   7.7958514550556698655941357395933012620019262841`20.*^-12}, 
  {-1.14909206341261573227567119410109908852503669966`20.*^-11, 
   4.8382823722636451885291418698993645832633124197`20.*^-12}, 
  {-7.0682638983769956781200996036870486670455787007`20.*^-12, 
   2.9761111151061034434189893068155994387560331367`20.*^-12}, 
  {-4.3240335261635377569955908172782432245051309549`20.*^-12, 
   1.8206456952267527397876171862224181997916340857`20.*^-12}, 
  {-2.6363792445468070140204316486567981590683011337`20.*^-12, 
   1.110054418756550321692813325750230803818232056`20.*^-12}, 
  {-1.6041238958104614435175497762013878231514308362`20.*^-12, 
   6.754205877096679762179156952426896097479708775`20.*^-13}, 
  {-9.748259081898919152626944327008868022577070068`20.*^-13, 
   4.1045301397469133274218712955826812726640295`20.*^-13}, 
  {-5.919533814481705690712136804720737243163637135`20.*^-13, 
   2.492435290308086606615636549356099891858373528`20.*^-13}, 
  {-3.592926491634295029968569028677663723956567573`20.*^-13, 
   1.512811154372334749460450117337963673244870563`20.*^-13}, 
  {-2.180158132789649951831166452564690286917140106`20.*^-13, 
   9.17961319069326295507859558974606436596690571`20.*^-14}, 
  {-1.322678020328748485679587555057741804278535261`20.*^-13, 
   5.56917061191051993970352654761154443906751693`20.*^-14}, 
  {-8.02371829578412935388069967510595437419670104`20.*^-14, 
   3.37840770348805446479187354741303342071440036`20.*^-14}, 
  {-4.86709865760084419617089874991093607796072677`20.*^-14, 
   2.04930469793719755628248368417302571703609542`20.*^-14}, 
  {-2.95221656540314171114695454607532764506787809`20.*^-14, 
   1.24303855385395440469345454571592742950226439`20.*^-14}, 
  {-2.33684367257875632894219791050049030597102064`20.*^-14, 
   9.8393417792789740165987280442125907619832444`20.*^-15}, 
  {-3.85256933799888230413674534928022821110648536`20.*^-14, 
   1.6221344581047925491102085681179908257290465`20.*^-14}, 
  {-6.351207772695436872930837104959015834874821`20.*^-14, 
   2.67419274639807868333929983366695403573676664`20.*^-14}, 
  {-1.046971284123839318926069321301728745472914126`20.*^-13, 
   4.40830014367932344810976556337569998093858579`20.*^-14}, 
  {-1.72571275911699046140651749513268211730939356`20.*^-13, 
   7.26615898575574931118533682161129312551323608`20.*^-14}, 
  {-2.843993548866107916554893698095994964672091818`20.*^-13, 
   1.197470967943624385917849978145682090388249192`20.*^-13}, 
  {-4.685623124966114468518513336724399979153115685`20.*^-13, 
   1.972893947354153460428847720726063149117101348`20.*^-13}, 
  {-7.716250330379783221046781478454377062982954194`20.*^-13, 
   3.24894750752832977728285535934921139494019124`20.*^-13}, 
  {-1.2697441067232682133272505766865271608343147854`20.*^-12, 
   5.346290975676918792956844533416956466670799095`20.*^-13}, 
  {-2.0868178340833963870087456961809670842827454882`20.*^-12, 
   8.78660140666693215582629766813038772329577047`20.*^-13}, 
  {-3.4226544072434249727063859845533570124198437509`20.*^-12, 
   1.4411176451551263042974256777066766368083552626`20.*^-12}, 
  {-5.5947725317709597986617475308839843674722973106`20.*^-12, 
   2.3556936975877725468049463287932565757778093927`20.*^-12}, 
  {-9.0953108343609108444284940623675144819047444663`20.*^-12, 
   3.8296045618361729871277869736284271502756818804`20.*^-12}, 
  {-1.46547641620438928006430575213598757677604327751`20.*^-11, 
   6.1704270155974285476391821142567897969517611683`20.*^-12}, 
  {-2.32757783253547619663286108107500310221632282865`20.*^-11, 
   9.8003277159388471437173098150526446409108329626`20.*^-12}, 
  {-3.61359463535865160220008556613255380795372445102`20.*^-11, 
   1.52151353067732699040003602784528581387525240038`20.*^-11}, 
  {-5.41567842328195463480285836031720617985259745038`20.*^-11, 
   2.28028565190819142518015088855461312835898840025`20.*^-11}, 
  {-7.69967625099217808781516112136489999701663740085`20.*^-11, 
   3.24196894778618024750112047215364210400700522148`20.*^-11}, 
  {-1.015937309596892763791344140925858404390995309229`20.*^-10, 
   4.2776307772500747949109226986351932816462960388`20.*^-11}, 
  {-1.215216142178692866179042520468121389958574377634`20.*^-10, 
   5.11669954601554891022754745460261637877294474793`20.*^-11}, 
  {-1.293137084272816468155355110713369772819519862612`20.*^-10, 
   5.44478772325396407644360046616155693818745205307`20.*^-11}, 
  {-1.215216142218982496717909724286709063555001147747`20.*^-10, 
   5.11669954618518945986488304962824868865263641156`20.*^-11}, 
  {-1.015937309533783478142087732820181926679528755766`20.*^-10, 
   4.27763077698435148691405361187445021759801581379`20.*^-11}, 
  {-7.69967625078075617168074239160056747946938619218`20.*^-11, 
   3.24196894769716049333925995435813367556605734415`20.*^-11}, 
  {-5.41567842041760335862038956198001575354162160665`20.*^-11, 
   2.28028565070214878257700613136000663307015646599`20.*^-11}, 
  {-3.61359463550443964847267149877570215415505357989`20.*^-11, 
   1.52151353073871143093586168369503248596002256003`20.*^-11}, 
  {-2.32757783446955913819360504242535500912752527163`20.*^-11, 
   9.8003277240823542660783370207383368805369485112`20.*^-12}, 
  {-1.46547641890371731784605898400312005861016235583`20.*^-11, 
   6.1704270269630202856676167747499791941480520247`20.*^-12}, 
  {-9.0953108313817629374191259683331852795197870673`20.*^-12, 
   3.8296045605817949210185793550876569597978050802`20.*^-12}, 
  {-5.5947725738923477483155244806564365793073462729`20.*^-12, 
   2.3556937153230937887644313602763943491820405361`20.*^-12}, 
  {-3.4226544352636941910429450312264099573804068665`20.*^-12, 
   1.4411176569531343962286084342005936662654344692`20.*^-12}, 
  {-2.0868178403269676962419484398131594556016035055`20.*^-12, 
   8.786601432955653457860835536055408234112014763`20.*^-13}, 
  {-1.269744060568291121462495157201192659326383252`20.*^-12, 
   5.346290781340173142999979609268179618216350531`20.*^-13}, 
  {-7.716250803551777845555390489837849537507728897`20.*^-13, 
   3.248947706758643303391743364142252436845359537`20.*^-13}, 
  {-4.685623407199942116464244684473151129658583417`20.*^-13, 
   1.972894066189449312195471446093958370382561432`20.*^-13}, 
  {-2.843993326609144162280426271236114582813080873`20.*^-13, 
   1.197470874361744910433863693152048245394981422`20.*^-13}, 
  {-1.725712554853220005571639105536048808597311356`20.*^-13, 
   7.26615812569776844451216465488862656251499514`20.*^-14}, 
  {-1.046971199348253968686196801653939783500384593`20.*^-13, 
   4.40829978672949039446819705959553593052793508`20.*^-14}, 
  {-6.35120824747318444337058613541233430131709479`20.*^-14, 
   2.67419294630449871299814153069993023213351361`20.*^-14}, 
  {-3.85257302565735684343235710637541277654665241`20.*^-14, 
   1.62213601080309761828730825531596327433543259`20.*^-14}, 
  {-2.33683997289191428909687106759439959986899819`20.*^-14, 
   9.839326201650165427776299231976419367869465`20.*^-15}, 
  {-1.84925226952214747584911754732714541302796125`20.*^-14, 
   7.7863253453564104246278633571669280548545736`20.*^-15}, 
  {-3.04871578392977228138940214410656696148190807`20.*^-14, 
   1.28366980375990411847974827120276503641343486`20.*^-14}, 
  {-5.02600308283861839424797391029883633717044374`20.*^-14, 
   2.11621182435310248178862059381003635249281853`20.*^-14}, 
  {-8.28516433795126965094469640453248072270642071`20.*^-14, 
   3.48849024755842932671355638085578135692901927`20.*^-14}, 
  {-1.365635338679898289157678945291798388178138985`20.*^-13, 
   5.75004353128378227013759555912336163443426933`20.*^-14}, 
  {-2.250580983401148074061807259138886733909480894`20.*^-13, 
   9.47613045642588662762866214374268098488202487`20.*^-14}, 
  {-3.707943138684593190053710681365052347044110511`20.*^-13, 
   1.561239216288249764233141339522127304018572856`20.*^-13}, 
  {-6.106206424590297414890216729132551744672820226`20.*^-13, 
   2.571034284038019964164301780687390208283292732`20.*^-13}, 
  {-1.0048020092059593202935727512572965042066207683`20.*^-12, 
   4.230745301919828717025569478978090544027876926`20.*^-13}, 
  {-1.6513813603920528114665545629166648494064139138`20.*^-12, 
   6.953184675334959206174966580701746734342795428`20.*^-13}, 
  {-2.708466805260050154848002616647366388302233255`20.*^-12, 
   1.140407075898968486251790575430470058232519265`20.*^-12}, 
  {-4.4273009649999752866020301688544994853077323713`20.*^-12, 
   1.8641267221052527522534863868861050464453609988`20.*^-12}, 
  {-7.1972724722351881349307843969450644840110738532`20.*^-12, 
   3.0304305146253423726024355355558166248467679384`20.*^-12}, 
  {-1.15962979294666167225901505389589612522385148323`20.*^-11, 
   4.8826517597754175674063791742985100009425325611`20.*^-12}, 
  {-1.8417447554688871267367740541833450074133292617`20.*^-11, 
   7.7547147598689984283653644386667158206877021547`20.*^-12}, 
  {-2.85918224262653444324240929130799610174165883136`20.*^-11, 
   1.20386620742169871294417233318231414810175108679`20.*^-11}, 
  {-4.28472834516289585941131089864146022202010668017`20.*^-11, 
   1.80409614533174562501528879942798325137688702327`20.*^-11}, 
  {-6.09119299041992669660971733031894263684089849183`20.*^-11, 
   2.56471283807154808278303887592376532077511515442`20.*^-11}, 
  {-8.0362449161281251546545639176541524007327884194`20.*^-11, 
   3.38368206994868427564402691269648522136117407143`20.*^-11}, 
  {-9.61179351242294981643585237500943357996675847351`20.*^-11, 
   4.04707095259913676481509573684607729682810883103`20.*^-11}, 
  {-1.022778634977238570260035968884247790365354598924`20.*^-10, 
   4.30643635779889924320015144793367490680149304812`20.*^-11}, 
  {-9.61179351274093987451802254825804754867017380703`20.*^-11, 
   4.04707095273302731558653580979286212575586265564`20.*^-11}, 
  {-8.03624491562998807184624099206531632272134892667`20.*^-11, 
   3.38368206973894234604052252297487003061951533757`20.*^-11}, 
  {-6.09119299025302941844300461714803197359072252869`20.*^-11, 
   2.56471283800127554460758089143075030466977790688`20.*^-11}, 
  {-4.28472834290155486343004106313457385074584442282`20.*^-11, 
   1.80409614437960204776001728974087320031403975704`20.*^-11}, 
  {-2.85918224274163930712751956435035127950408633902`20.*^-11, 
   1.20386620747016391879053455341067422294908898485`20.*^-11}, 
  {-1.84174475699599486734517496074287965652693972077`20.*^-11, 
   7.7547147662989257572428419399700196064292198766`20.*^-12}, 
  {-1.1596297950780645662867910561323814863112976657`20.*^-11, 
   4.8826517687497455422601728679258167844686217512`20.*^-12}, 
  {-7.1972724698827846260371031743256175800852541914`20.*^-12, 
   3.0304305136348566846472013365581547705622122907`20.*^-12}, 
  {-4.4273009982604650436097978573594248827311966579`20.*^-12, 
   1.8641267361096694920462306767829157400973459611`20.*^-12}, 
  {-2.708466827386010301102608612424771115123512093`20.*^-12, 
   1.1404070852151622320432036262841141537362156181`20.*^-12}, 
  {-1.6513813653222515046930840307241466351489684396`20.*^-12, 
   6.953184696093690546076143287259564779574603959`20.*^-13}, 
  {-1.004801972759765257083295376113974636375815012`20.*^-12, 
   4.230745148462169503508612109953577416319221096`20.*^-13}, 
  {-6.106206798230466715659420526344449255038981266`20.*^-13, 
   2.571034441360196511856598116355557581069044744`20.*^-13}, 
  {-3.70794336155075453295909991794463770641414078`20.*^-13, 
   1.561239310126633487561726281239847455332269807`20.*^-13}, 
  {-2.250580807895632412865994038322005211893291281`20.*^-13, 
   9.47612971745529436996208016135581141849806849`20.*^-14}, 
  {-1.365635177382658636870574161995012083396998495`20.*^-13, 
   5.75004285213751004998136489261057719325052003`20.*^-14}, 
  {-8.28516366851920014094683980291142396405618408`20.*^-14, 
   3.48848996569229479618814307491007324802365655`20.*^-14}, 
  {-5.02600345774785399028922029270617411429052735`20.*^-14, 
   2.11621198220962273275335591271838910075390622`20.*^-14}, 
  {-3.04871869589726726591690969624265279122972102`20.*^-14, 
   1.28367102985148095407027776683901170157040879`20.*^-14}, 
  {-1.84924934805626096322363154129370208359504349`20.*^-14, 
   7.786313044447414581994238068605061404610709`20.*^-15}, 
  {-1.46305512568499940090437254420750256528105435`20.*^-14, 
   6.160232108147365898544726501926326590657071`20.*^-15}, 
  {-2.41202301219499016996987680016972742466929903`20.*^-14, 
   1.01558863671368007156626391586093786301865226`20.*^-14}, 
  {-3.97637393230079090758418924608669123494542962`20.*^-14, 
   1.67426270833717511898281652466808051997702299`20.*^-14}, 
  {-6.5548918290556378908707926824316508328321918`20.*^-14, 
   2.7599544543392159540508600768133266664556597`20.*^-14}, 
  {-1.080435986727527272913112512702679617885954712`20.*^-13, 
   4.5492041546422200964762632113797036542566514`20.*^-14}, 
  {-1.78056881306887342231040025430743334429457128`20.*^-13, 
   7.49713184450051967288589580761024566018766862`20.*^-14}, 
  {-2.933572943975948811078692095512129713812011581`20.*^-13, 
   1.235188607989873183612080882320896721605057505`20.*^-13}, 
  {-4.830975419681283843975274596835666168535987149`20.*^-13, 
   2.034094913550014250094852461825543649909889322`20.*^-13}, 
  {-7.949559271682687804940651153069378816710243799`20.*^-13, 
   3.347182851234815917869747853923948975456944757`20.*^-13}, 
  {-1.3064976751871839828946300313562408983532867736`20.*^-12, 
   5.501042842893406243766863289921014308855944316`20.*^-13}, 
  {-2.1428050672590738979890210355752118384602288911`20.*^-12, 
   9.02233712530136378100640436031668142509570059`20.*^-13}, 
  {-3.5026339557910472913125111951367745055988473939`20.*^-12, 
   1.4747932445435988595000047137417997918310936384`20.*^-12}, 
  {-5.6940084646857979886617119346132512238063741457`20.*^-12, 
   2.3974772482887570478575629198371584100237364825`20.*^-12}, 
  {-9.1740420228507281335376923304795767537417500488`20.*^-12, 
   3.8627545359371486878053441391492954752596842318`20.*^-12}, 
  {-1.45699194895189303462042940865522498563136845448`20.*^-11, 
   6.1347029429553390931386501417062104658162882299`20.*^-12}, 
  {-2.26177389958072709574789160639033032967431500059`20.*^-11, 
   9.5232585245504298768332278163803382302076421081`20.*^-12}, 
  {-3.38923839774981988611336327585572639001860970687`20.*^-11, 
   1.42704774642097679415299506351820058527099356081`20.*^-11}, 
  {-4.81775867239694887799520824865162054406716138619`20.*^-11, 
   2.02852996732503110652429820995857707118617321523`20.*^-11}, 
  {-6.35560553673353986490772485808548357649864448269`20.*^-11, 
   2.67604443651938520627693678235178255852574504535`20.*^-11}, 
  {-7.60110422416551708101690910281490687362969774624`20.*^-11, 
   3.20046493649074403411238278013259236784408326158`20.*^-11}, 
  {-8.08800817990038586417846246814293491732702135832`20.*^-11, 
   3.40547712837910983754882630237597259676927215085`20.*^-11}, 
  {-7.60110422441650749022521162631332209657897875936`20.*^-11, 
   3.20046493659642420641061542160560930382272789872`20.*^-11}, 
  {-6.35560553634033039081677450066349078215959186799`20.*^-11, 
   2.67604443635382332244916821080568032933035447072`20.*^-11}, 
  {-4.81775867226519504283948343348853495117620252556`20.*^-11, 
   2.02852996726955580751136144567938313733734843179`20.*^-11}, 
  {-3.38923839596449930672106249893763784716430472506`20.*^-11, 
   1.4270477456692628659878157890263738303849704105`20.*^-11}, 
  {-2.26177389967160794051370766730811900678776998843`20.*^-11, 
   9.5232585249330860653208743886657642391063999513`20.*^-12}, 
  {-1.45699195015767481730221773836273103836194230682`20.*^-11, 
   6.1347029480323150202198641615272885825765991864`20.*^-12}, 
  {-9.1740420396805004707529626154675500774997017502`20.*^-12, 
   3.8627545430233686192644053117758105589472428418`20.*^-12}, 
  {-5.6940084628282787861406331300082582002509222799`20.*^-12, 
   2.3974772475066436994276350021087402948424935924`20.*^-12}, 
  {-3.5026339820547332567249374011674834889978395155`20.*^-12, 
   1.4747932556019929501999736425968351532622482173`20.*^-12}, 
  {-2.1428050847306708588992724791922705331873093874`20.*^-12, 
   9.022337198865982563786410438704296981841302688`20.*^-13}, 
  {-1.3064976790802849838787902796041668221377660418`20.*^-12, 
   5.501042859285410458437011703596491882685330696`20.*^-13}, 
  {-7.949558983885815540383298146342209857346140495`20.*^-13, 
   3.347182730057185490687704482670404150461532853`20.*^-13}, 
  {-4.830975714726267802706783838109100436390493424`20.*^-13, 
   2.034095037779481180087066879203831762690734071`20.*^-13}, 
  {-2.933573119962422087453750044589128145614608038`20.*^-13, 
   1.235188682089440878927894755616475008679834955`20.*^-13}, 
  {-1.78056867448068537906011143282024557713780612`20.*^-13, 
   7.49713126097130685920046919082208664058023622`20.*^-14}, 
  {-1.080435859358873746843404413656171112773669839`20.*^-13, 
   4.5492036183531526182880185838154573169417677`20.*^-14}, 
  {-6.55489130043727842629966530013058790694359011`20.*^-14, 
   2.75995423176306460054722749479182648713414323`20.*^-14}, 
  {-3.97637422834866130882820496911835527523935773`20.*^-14, 
   1.67426283298891002476977051331299169483762437`20.*^-14}, 
  {-2.41202531163646196893178032285292529617054783`20.*^-14, 
   1.01558960489956293428706539909596854575602007`20.*^-14}, 
  {-1.46305281874298517715812138261190437208527535`20.*^-14, 
   6.1602223947073060090868268741553868298327388`20.*^-15}, 
  {-1.15726883751413780286476003227319552375718858`20.*^-14, 
   4.8727108947963696962726738200976653631881633`20.*^-15}, 
  {-1.90789731211112997733782049779849684149962574`20.*^-14, 
   8.0332518404679156940539810433620919642089506`20.*^-15}, 
  {-3.14529026929516598738038944554644414452544403`20.*^-14, 
   1.32433274496638567889700608233534490295808175`20.*^-14}, 
  {-5.18488328066203955109816042199957534059354608`20.*^-14, 
   2.18310874975243770572554123031561066972359825`20.*^-14}, 
  {-8.54618717219674774327435198287999600680087628`20.*^-14, 
   3.59839459881968326032604294015999831865300051`20.*^-14}, 
  {-1.408419286573872069579233316378079009834481805`20.*^-13, 
   5.93018646978472450349150870053928004140834452`20.*^-14}, 
  {-2.320437271986844434955775529008446731905553285`20.*^-13, 
   9.7702621978393449892874759116145125553918034`20.*^-14}, 
  {-3.821266622345624435296878242225401395517587078`20.*^-13, 
   1.608954367303420814861843470410695324428457712`20.*^-13}, 
  {-6.288033710051988973514767823174450955110894599`20.*^-13, 
   2.64759314107452167305884960975766356004669247`20.*^-13}, 
  {-1.0334257929687830017826453114628426019366086696`20.*^-12, 
   4.351266496710665270663769732475126744996247034`20.*^-13}, 
  {-1.6949286997012891990462665867453566063173250048`20.*^-12, 
   7.13654189347911241703691194419097518449400002`20.*^-13}, 
  {-2.770514673434177244011539825179215781162597424`20.*^-12, 
   1.1665324940775483132680167684965119078579357572`20.*^-12}, 
  {-4.5037976076460533391209824409414145818767307736`20.*^-12, 
   1.8963358347983382480509399751332271923691497994`20.*^-12}, 
  {-7.2562733057546787020606369730571910796901186632`20.*^-12, 
   3.0552729708440752429728997781293436125011025944`20.*^-12}, 
  {-1.15238576894523706713554003696797605023474151786`20.*^-11, 
   4.8521506060852087037285896293388465273041748112`20.*^-12}, 
  {-1.78884111648620480665011872285170505267207351613`20.*^-11, 
   7.5319625957313886595794472541124423270403095422`20.*^-12}, 
  {-2.68039788765934241048455982412617933868600913722`20.*^-11, 
   1.12858858427761785704613045226365445839410911038`20.*^-11}, 
  {-3.80986837101154688590591970909269873423065575852`20.*^-11, 
   1.60415510358380921511828198277587315125501295104`20.*^-11}, 
  {-5.02559147519532115003031655349353265227709752811`20.*^-11, 
   2.11603851587171416843381749620780322201140948557`20.*^-11}, 
  {-6.01006057714059082166629907676684911382964815324`20.*^-11, 
   2.53055182195393297754370487442814699529669395935`20.*^-11}, 
  {-6.39488538240390863894050239119048789422436791017`20.*^-11, 
   2.69258331890690890060652732260652121862078648852`20.*^-11}, 
  {-6.0100605773387077486774796446543914132814594471`20.*^-11, 
   2.53055182203735063102209669248605954243429871463`20.*^-11}, 
  {-5.02559147488492486452428080875233478335392014964`20.*^-11, 
   2.11603851574102099558917086684308832983322953676`20.*^-11}, 
  {-3.80986837090753319927679616574166198481175480684`20.*^-11, 
   1.60415510354001397864286154347017346728915991855`20.*^-11}, 
  {-2.68039788624980809093936493981554247934690016224`20.*^-11, 
   1.12858858368412972250078523781707051761974743667`20.*^-11}, 
  {-1.78884111655796064292323598638344931419285958264`20.*^-11, 
   7.5319625960335184965188883637197865860751982434`20.*^-12}, 
  {-1.15238576989731335111767126570357947521909968824`20.*^-11, 
   4.8521506100939509520744053292782293693435776343`20.*^-12}, 
  {-7.2562733190437136164289223264744791904281688347`20.*^-12, 
   3.055272976439458364812177821673464922285544773`20.*^-12}, 
  {-4.5037976061793024369428775369758553702139581348`20.*^-12, 
   1.8963358341807589208180536997793075243006139515`20.*^-12}, 
  {-2.7705146941729795876684032457475444007500696558`20.*^-12, 
   1.1665325028096756158603803139989660634737135394`20.*^-12}, 
  {-1.6949287134976221262019594468136357059960669909`20.*^-12, 
   7.136541951568935268218776618162676656825545225`20.*^-13}, 
  {-1.0334257960429582464282026528725782105855011617`20.*^-12, 
   4.351266509654561037592432222621381939307373311`20.*^-13}, 
  {-6.288033482793469120342902397181034503581564993`20.*^-13, 
   2.64759304538672384014437995670780400150802737`20.*^-13}, 
  {-3.821266855327986093533741958339647852528213174`20.*^-13, 
   1.608954465401257302540522929827220148432931864`20.*^-13}, 
  {-2.320437410954756860724022380024388870703061965`20.*^-13, 
   9.7702627829673973083116731790500584029602609`20.*^-14}, 
  {-1.408419177137493687364757408589417976284218666`20.*^-13, 
   5.93018600899997342048318908879754937382828917`20.*^-14}, 
  {-8.5461861664278236246118941700983842079027633`20.*^-14, 
   3.59839417533803099983658701898879335069590036`20.*^-14}, 
  {-5.18488286323748111363913358091469053478534013`20.*^-14, 
   2.18310857399472888995331940249039601464645898`20.*^-14}, 
  {-3.14529050306999348851975438467971092830508269`20.*^-14, 
   1.32433284339789199516621237249672039086529805`20.*^-14}, 
  {-1.90789912787012361517352582467220151538720415`20.*^-14, 
   8.0332594857689415375727403144092695384724379`20.*^-15}, 
  {-1.15726701583224442097374711048874643564917893`20.*^-14, 
   4.872703224556818614626303623110511307996542`20.*^-15}, 
  {-9.1522257006651539695053388049575533446895292`20.*^-15, 
   3.8535687160695385134759321284031803556587494`20.*^-15}, 
  {-1.50885477491178920543227800060077157055930872`20.*^-14, 
   6.3530727364706913912938021077927224023549842`20.*^-15}, 
  {-2.48744304061399054568022713819794338024095109`20.*^-14, 
   1.04734443815325917712851668976755510746987424`20.*^-14}, 
  {-4.10044834835650081328311863847495996172090654`20.*^-14, 
   1.72650456772905297401394468988419366809301321`20.*^-14}, 
  {-6.75872344274237852560113109476243225777196205`20.*^-14, 
   2.84577829168100148446363414516312937169345765`20.*^-14}, 
  {-1.11384330483486483744951691022136914566872297`20.*^-13, 
   4.6898665466731151050505975167215542975525178`20.*^-14}, 
  {-1.835108454443789445702682117678786636325640191`20.*^-13, 
   7.72677243976332398190602996917383846873953755`20.*^-14}, 
  {-3.022030635530214172704165425620225125167375189`20.*^-13, 
   1.272433951802195441138595968682200052702052721`20.*^-13}, 
  {-4.972854537808255522499910064606263796964410714`20.*^-13, 
   2.093833489603476009473646342992111072406067673`20.*^-13}, 
  {-8.172767843706913655569872273796420950194434809`20.*^-13, 
   3.441165407876595223397840957387966715871340972`20.*^-13}, 
  {-1.3404160436230237196537169653323443709906693046`20.*^-12, 
   5.643857025781152503805124064557239456802818124`20.*^-13}, 
  {-2.1910177893195782572042355599285504175791927644`20.*^-12, 
   9.225338060292961082965202357593896495070285313`20.*^-13}, 
  {-3.561721090891181020050959296587665156556410945`20.*^-12, 
   1.4996720382699709558109302301421748027605940826`20.*^-12}, 
  {-5.7383584848776074909505412758519205864900440768`20.*^-12, 
   2.4161509410010978909265436950955455101010711913`20.*^-12}, 
  {-9.1129939136631508758236672116888135442057635804`20.*^-12, 
   3.8370500689108003687678598786058162291392688761`20.*^-12}, 
  {-1.41455155780123003639270642208050879341305315502`20.*^-11, 
   5.9560065591630738374429744087600370248970659149`20.*^-12}, 
  {-2.11945214095328793034254450019924845982678926073`20.*^-11, 
   8.9240090145401597067054505271547303571654284654`20.*^-12}, 
  {-3.01235122344162114306127436845199669140012156013`20.*^-11, 
   1.26835840987015627076264183934820913322110381477`20.*^-11}, 
  {-3.9733051148933993602624807463935360790030016756`20.*^-11, 
   1.67297057469195762537367610374464677010652702131`20.*^-11}, 
  {-4.75136683700746956064272926229901001915738318012`20.*^-11, 
   2.0005755103189345518495702157048463238557402863`20.*^-11}, 
  {-5.0554835022996041995023918153880398064851214861`20.*^-11, 
   2.12862463254720176821153339595285886588847220464`20.*^-11}, 
  {-4.75136683716385801950425606148869995462594659845`20.*^-11, 
   2.00057551038478232400179202588997892826355646257`20.*^-11}, 
  {-3.97330511464836631720673417153093675129225710514`20.*^-11, 
   1.67297057458878581777125649327618389528095036005`20.*^-11}, 
  {-3.01235122335950481344472519480503299795680835279`20.*^-11, 
   1.26835840983558097408198955570738231492918246429`20.*^-11}, 
  {-2.11945213984042056750434898214578426986678839277`20.*^-11, 
   8.9240090098544023894919957142980390310180563904`20.*^-12}, 
  {-1.41455155785788626308892998194500824568288852793`20.*^-11, 
   5.9560065594016263709007578187158241923490043287`20.*^-12}, 
  {-9.1129939211807358365403645762351254658688806753`20.*^-12, 
   3.8370500720760992995959429794674212487868971266`20.*^-12}, 
  {-5.738358495370878523997897402592349181271941715`20.*^-12, 
   2.4161509454193172732622725905651996552723965126`20.*^-12}, 
  {-3.5617210897329883547837999689704717406919205505`20.*^-12, 
   1.4996720377823108862247578816717775750281770738`20.*^-12}, 
  {-2.191017805695755331143224716417829895785599514`20.*^-12, 
   9.225338129245285604813577753338231140149892682`20.*^-13}, 
  {-1.340416054517221462266971806283583895793255534`20.*^-12, 
   5.643857071651458788492512868562458508603181199`20.*^-13}, 
  {-8.172767867982061906279071004598498331471571615`20.*^-13, 
   3.441165418097710276328029896673051929040661734`20.*^-13}, 
  {-4.972854358353706260902404550257528612399583145`20.*^-13, 
   2.093833414043665794064170336950538363115613961`20.*^-13}, 
  {-3.022030819504857284500551044483455165676814026`20.*^-13, 
   1.272434029265203067158126755571981122390237493`20.*^-13}, 
  {-1.83510856417996366444757386437489079422681503`20.*^-13, 
   7.72677290181037332398978469210480334411290537`20.*^-14}, 
  {-1.113843218418249649693946092586595627969920079`20.*^-13, 
   4.68986618281368273555345723194356053882071615`20.*^-14}, 
  {-6.75872264853504506808603331374470066648288018`20.*^-14, 
   2.8457779572779137128783298163135581753612127`20.*^-14}, 
  {-4.10044801873634507481113709499615511959522196`20.*^-14, 
   1.72650442894161897886784719789311794509272499`20.*^-14}, 
  {-2.48744322521478201582706537318635873664116885`20.*^-14, 
   1.04734451587990821719034331502583525753312376`20.*^-14}, 
  {-1.50885620872987159443119158418434952177985444`20.*^-14, 
   6.3530787735994593449734382491972611443362292`20.*^-15}, 
  {-9.1522113157134287313296467591822692863231841`20.*^-15, 
   3.8535626592477594658230091617609554889781831`20.*^-15}, 
  {-7.2368053720132515065013311630301901347344139`20.*^-15, 
   3.047075946110842739579507858117974793572385`20.*^-15}, 
  {-1.19307459269345705498880420219356992034936617`20.*^-14, 
   5.0234719692356086525844387460781891383131206`20.*^-15}, 
  {-1.96685920128632893904246735254887396793267775`20.*^-14, 
   8.2815124264687534275472309581005219702428538`20.*^-15}, 
  {-3.24228678678591081377920240796365790714539676`20.*^-14, 
   1.36517338390985718474913785598469806616648286`20.*^-14}, 
  {-5.34422434039135633982510790676101956009073673`20.*^-14, 
   2.25019972227004477466320332916253455161715222`20.*^-14}, 
  {-8.80732409291122850322417689882928898239627833`20.*^-14, 
   3.70834698648893831714702185213864799258790673`20.*^-14}, 
  {-1.451046762696340481505692614732353234207105649`20.*^-13, 
   6.10967057977406518528712679887306624929307633`20.*^-14}, 
  {-2.389561405022067355747956797128197555069449023`20.*^-13, 
   1.006131117904028360314929177738188444239768017`20.*^-13}, 
  {-3.932099774836647336741553066068933988784775237`20.*^-13, 
   1.655620957825956773364864448871130100540958002`20.*^-13}, 
  {-6.462298568123762914643626979241026659722556478`20.*^-13, 
   2.720967818157373858797316622838327014620023788`20.*^-13}, 
  {-1.0598782383171442518498619183776746702599224194`20.*^-12, 
   4.462645213966923165683629130011261769515462817`20.*^-13}, 
  {-1.732446470328778518581515695908387705884424316`20.*^-12, 
   7.29451145401590955192217135119321139319757607`20.*^-13}, 
  {-2.816241549926975900958475914201729603803363017`20.*^-12, 
   1.1857859157587266951404109112428335173908896909`20.*^-12}, 
  {-4.5372366696819767434158898525799911244604972713`20.*^-12, 
   1.9104154398660954709119536221389436313517883247`20.*^-12}, 
  {-7.2053514587479778218582086193488766887874686443`20.*^-12, 
   3.0338321931570432934139825765679480794894604824`20.*^-12}, 
  {-1.11840333357877611451871432550445445802200054519`20.*^-11, 
   4.7090666677001099558682708442292819285136865057`20.*^-12}, 
  {-1.67564915582771195940412823413801704080678790237`20.*^-11, 
   7.0553648666429977238068557226863875402391069573`20.*^-12}, 
  {-2.38143924725222931036719768998833479272422538129`20.*^-11, 
   1.00271126200093865699671481683719359693651594996`20.*^-11}, 
  {-3.14093024134787246189065219161975947289748624658`20.*^-11, 
   1.32249694372541998395395881752410925174630999848`20.*^-11}, 
  {-3.75580168114611977841088067821535730903241838544`20.*^-11, 
   1.58139018153520832775194975924857149853996563603`20.*^-11}, 
  {-3.99611591663403903555280319149774643103662966197`20.*^-11, 
   1.6825751227932795939169697648411563920154230156`20.*^-11}, 
  {-3.75580168126957358594339359316314476011967504577`20.*^-11, 
   1.58139018158718887829195519712132410952407370358`20.*^-11}, 
  {-3.14093024115443226420393582148607340615405378358`20.*^-11, 
   1.32249694364397147966481508273097827627539106669`20.*^-11}, 
  {-2.38143924718739884660105268205086187679480624048`20.*^-11, 
   1.00271126197364161962149586612667868496623420651`20.*^-11}, 
  {-1.67564915494905655843631548409244689315461502279`20.*^-11, 
   7.05536486294339603552132835407346060275627378`20.*^-12}, 
  {-1.1184033336235106588370611280553253201677231047`20.*^-11, 
   4.7090666678884659319455205391803171375483078088`20.*^-12}, 
  {-7.2053514646838991088138438530408511926969737282`20.*^-12, 
   3.0338321956563785721321447802277268179776731481`20.*^-12}, 
  {-4.5372366779676985378240579799785613728965849301`20.*^-12, 
   1.9104154433548204369785507284120258412196147075`20.*^-12}, 
  {-2.8162415490124279037101589491380193176423698398`20.*^-12, 
   1.1857859153736538541937511364791660284809978266`20.*^-12}, 
  {-1.7324464832600772784251524633746659080637209309`20.*^-12, 
   7.294511508463483277579589319472277507636719715`20.*^-13}, 
  {-1.0598782469196966571099443412324964118879890117`20.*^-12, 
   4.462645250188196450989239331505248050054690577`20.*^-13}, 
  {-6.462298587292585891200848535635745104458113853`20.*^-13, 
   2.720967826228457217347725699215050570298153202`20.*^-13}, 
  {-3.932099633130408838108384205195083310307079583`20.*^-13, 
   1.655620898160172142361424928503192972760875619`20.*^-13}, 
  {-2.389561550297768925240239156407816151821700357`20.*^-13, 
   1.006131179072744810627469118487501537609136992`20.*^-13}, 
  {-1.451046849349659746110421860242307865773611374`20.*^-13, 
   6.10967094463014629941230256944129627694152152`20.*^-14}, 
  {-8.80732341052094386251345383397515701719638086`20.*^-14, 
   3.70834669916671320526882266693690821776689716`20.*^-14}, 
  {-5.34422371324399422597671945092118345355482547`20.*^-14, 
   2.25019945820799756883230292670365619097045277`20.*^-14}, 
  {-3.24228652650067148220429376773819795751032863`20.*^-14, 
   1.3651732743160722030333868495739780873727699`20.*^-14}, 
  {-1.96685934705674286276470949496252515843131801`20.*^-14, 
   8.2815130402389173169040399787895796144476543`20.*^-15}, 
  {-1.1930757249110739730325196442191351324041937`20.*^-14, 
   5.0234767364676798864527142914489900311755528`20.*^-15}, 
  {-7.2367940129039359280205744907811653062659593`20.*^-15, 
   3.0470711633279730223244524171710169710593519`20.*^-15}, 
  {-5.72140446040645995201257655995535631013912`20.*^-15, 
   2.4090124043816673482158217094548868674269987`20.*^-15}, 
  {-9.4324245682202436751675844455980905289938532`20.*^-15, 
   3.9715471866190499684916145034097223279974114`20.*^-15}, 
  {-1.55499497513471540513815136390243262986567972`20.*^-14, 
   6.5473472637251174953185320585365584415397047`20.*^-15}, 
  {-2.5633452456599015279222790759281773869719511`20.*^-14, 
   1.07930326133048485386201224249607468925134791`20.*^-14}, 
  {-4.22513207949819505423019679030951027033724765`20.*^-14, 
   1.77900298084134528599166180644610958751041994`20.*^-14}, 
  {-6.96304938047478381931222715260289766920130605`20.*^-14, 
   2.93181026546306687128935880109595691334791831`20.*^-14}, 
  {-1.147193616814843211259894470929944318862443608`20.*^-13, 
   4.8302889129046029947785030354945023952102889`20.*^-14}, 
  {-1.889179417921697636731668755850489772735012255`20.*^-13, 
   7.95443965440714794413334212989679904309478842`20.*^-14}, 
  {-3.108701634625195236593510767422588564123256263`20.*^-13, 
   1.308927004052713783828846638914774132262423687`20.*^-13}, 
  {-5.109056608903520595474690053561457405669073054`20.*^-13, 
   2.151181730064640250726185285710087328702767603`20.*^-13}, 
  {-8.379311497492131482133948752935027881179533708`20.*^-13, 
   3.52813115683879220300376789597264331839138261`20.*^-13}, 
  {-1.3696512988198021788110549805941638012653198252`20.*^-12, 
   5.766952837136009173941284128817531794801346636`20.*^-13}, 
  {-2.2264686903332754321762073841280670953931155784`20.*^-12, 
   9.374605011929580767057715301591861454286802432`20.*^-13}, 
  {-3.5870098445702480842265758288275189986423682945`20.*^-12, 
   1.5103199345558939302006635068747448415336287549`20.*^-12}, 
  {-5.6962323005881175708857008219971674353440972091`20.*^-12, 
   2.3984136002476284508992424513672283938290935614`20.*^-12}, 
  {-8.8413408337523675983933202365047708846140005369`20.*^-12, 
   3.7226698247378389887971874680020087935216844363`20.*^-12}, 
  {-1.32460010677954959575298216646727210569295703768`20.*^-11, 
   5.5772636074928404031704512272306193923913980545`20.*^-12}, 
  {-1.88242820158837495185686597096345984356555697762`20.*^-11, 
   7.9260134803721050604499619830040414465918188542`20.*^-12}, 
  {-2.48263396982490939176984841356343140410603278907`20.*^-11, 
   1.04531956624206711232414670044776059120254012174`20.*^-11}, 
  {-2.9685010840454972018762740279700055586824083931`20.*^-11, 
   1.249895193282314611316325906513686551024171955`20.*^-11}, 
  {-3.15838364730842757528196508298470292571237395729`20.*^-11, 
   1.32984574623512740011872214020408544240521008727`20.*^-11}, 
  {-2.96850108414295557660575008004196879964831504356`20.*^-11, 
   1.24989519332334971646557898107030265248350107088`20.*^-11}, 
  {-2.48263396967219455029195950043431264424826541794`20.*^-11, 
   1.04531956617776612643871978965655269231505912333`20.*^-11}, 
  {-1.88242820153719048805705733823742383510625054612`20.*^-11, 
   7.9260134801565915286612940557365214109736865099`20.*^-12}, 
  {-1.32460010608580375499149134930790631103457619304`20.*^-11, 
   5.5772636045718052841747004181385528885666366033`20.*^-12}, 
  {-8.841340834105585587485797932103559031224023044`20.*^-12, 
   3.7226698248865623526255991293067616973574833862`20.*^-12}, 
  {-5.6962323052751803644507896340741253991885553514`20.*^-12, 
   2.3984136022211285745055956353996317470267601492`20.*^-12}, 
  {-3.5870098511128665970289137327390344000728490195`20.*^-12, 
   1.5103199373106806724332268348374881684517259038`20.*^-12}, 
  {-2.2264686896111156316905354832122576340179082716`20.*^-12, 
   9.374605008888907922907517824051611090601719026`20.*^-13}, 
  {-1.3696513090309003261680609926951637459961930129`20.*^-12, 
   5.766952880130106636497098916611215772615549533`20.*^-13}, 
  {-8.379311565421845625572959702443044581990811603`20.*^-13, 
   3.528131185440777105504404085239176666101394359`20.*^-13}, 
  {-5.109056624040152787890333294400360258502869746`20.*^-13, 
   2.151181736437959068585403492379099056211734627`20.*^-13}, 
  {-3.108701522726873464082560156571361894266634564`20.*^-13, 
   1.308926956937630932245288486977415534428056661`20.*^-13}, 
  {-1.889179532638788961461151776359438823020561781`20.*^-13, 
   7.95444013742647983773116537414500557061289171`20.*^-14}, 
  {-1.147193685240761405101698653973327527879814987`20.*^-13, 
   4.8302892010137322320071522272561159068623789`20.*^-14}, 
  {-6.96304884162408463216397985614871032917721596`20.*^-14, 
   2.931810038578561950384833623641562243864091`20.*^-14}, 
  {-4.22513158427004955268704069601219565580113525`20.*^-14, 
   1.77900277232423139060506976674197711823205702`20.*^-14}, 
  {-2.56334504012511660962811777137083980150397289`20.*^-14, 
   1.07930317478952278300131274584035360063325171`20.*^-14}, 
  {-1.55499509024263981208367406506334225937542682`20.*^-14, 
   6.5473477483900623666681013265824937236860071`20.*^-15}, 
  {-9.4324335088017688096770981332172502327040606`20.*^-15, 
   3.9715509510744289724956202666177895716648676`20.*^-15}, 
  {-5.7213954906603094659725178443914307539689974`20.*^-15, 
   2.4090086276464460909357969871121813700922098`20.*^-15}, 
  {-4.5227338383315460077674907902780488725170661`20.*^-15, 
   1.9043089845606509506389434906433889989545546`20.*^-15}, 
  {-7.4562714200691766432405159945847312698885946`20.*^-15, 
   3.1394827031870217445223225240356763241636188`20.*^-15}, 
  {-1.22921353919993895231412066746122123151687608`20.*^-14, 
   5.1756359545260587465857712314156683432289516`20.*^-15}, 
  {-2.0263077794034326629495303150819171750846901`20.*^-14, 
   8.5318222290670848966296013266607038950934311`20.*^-15}, 
  {-3.33993902090877490882901210346600023589594993`20.*^-14, 
   1.40629011406685259319116299093305273090355786`20.*^-14}, 
  {-5.50424331407566799859219447257089222643043621`20.*^-14, 
   2.31757613224238652572302925160879672691807839`20.*^-14}, 
  {-9.0684843194018623734187689671534163054270613`20.*^-14, 
   3.81830918711657363091316588090670160228507835`20.*^-14}, 
  {-1.493382026605171849965233777997482419996191765`20.*^-13, 
   6.28792432254809199985361590735782071577343892`20.*^-14}, 
  {-2.457402596060336115249614940666683327000018588`20.*^-13, 
   1.034695829920141522210364185543866664000007834`20.*^-13}, 
  {-4.038659678799374832387439551142899290207292508`20.*^-13, 
   1.700488285810263087321027179428589174824123169`20.*^-13}, 
  {-6.623746300656377611643888118672977659898248268`20.*^-13, 
   2.788945810802685310165847628914937962062420319`20.*^-13}, 
  {-1.0826882774557534490615909043086953086055396537`20.*^-12, 
   4.558687484024225048680382754983980246760166967`20.*^-13}, 
  {-1.7599766150453792235186933392282942710397877593`20.*^-12, 
   7.41042785282264936218397195464544956227279056`20.*^-13}, 
  {-2.8354234455254935815059789806980160725854194311`20.*^-12, 
   1.1938625033791551922130437813465330831938608137`20.*^-12}, 
  {-4.5026208664850994413461610852462778127349834523`20.*^-12, 
   1.895840364835831343724699404314222236941045664`20.*^-12}, 
  {-6.9885066670524188120309569099729929349903342379`20.*^-12, 
   2.9425291229694394998025081726202075515748775745`20.*^-12}, 
  {-1.04697188719889753357999140468691842128442667316`20.*^-11, 
   4.408302682942726457178911177629130194881796518`20.*^-12}, 
  {-1.48781308001625026220118446431003623613518623773`20.*^-11, 
   6.2644761263842116303207766918317315205692052118`20.*^-12}, 
  {-1.96209857807314583717797635435141480832006551938`20.*^-11, 
   8.2614676971500877354862162288480623508213285031`20.*^-12}, 
  {-2.3459982140935383526215558945521360857830629092`20.*^-11, 
   9.8778872172359509584065511349563624664550017222`20.*^-12}, 
  {-2.49602220517062262719865481948543789479831912446`20.*^-11, 
   1.05095671796657794829417045030965806096771331555`20.*^-11}, 
  {-2.34599821417047745683806465051131013297876700209`20.*^-11, 
   9.8778872175599050814234301074160426651737557981`20.*^-12}, 
  {-1.96209857795257927686762444709350548145524421677`20.*^-11, 
   8.2614676966424390604952608298673915008641861766`20.*^-12}, 
  {-1.48781307997583870314174145767199320296579353563`20.*^-11, 
   6.2644761262140576974389114007241819072243938344`20.*^-12}, 
  {-1.04697188665114029836970292398856063256690414958`20.*^-11, 
   4.408302680636380203661907048372886873965912209`20.*^-12}, 
  {-6.9885066673313175572325329400381210007611171103`20.*^-12, 
   2.9425291230868705504136980800160509476888914144`20.*^-12}, 
  {-4.5026208701860727684753803257635460484923183772`20.*^-12, 
   1.8958403663941359025159496108478088625230814222`20.*^-12}, 
  {-2.8354234506917320801854672013246107146054330334`20.*^-12, 
   1.1938625055544135074465125058208887219391296985`20.*^-12}, 
  {-1.7599766144751347168351449677724019968048097687`20.*^-12, 
   7.410427850421619860358505127462745249704462183`20.*^-13}, 
  {-1.0826882855188779784320548594444923887577776871`20.*^-12, 
   4.558687517974223067082336250292599531611695516`20.*^-13}, 
  {-6.623746354296855367244662111689119401661819734`20.*^-13, 
   2.788945833388149628313541941763839748068134627`20.*^-13}, 
  {-4.038659690751999924310231345476090115156332237`20.*^-13, 
   1.700488290842947336551676355989932680065824092`20.*^-13}, 
  {-2.457402507699800444675487832213717194858030677`20.*^-13, 
   1.034695792715705450389679087247880924150749755`20.*^-13}, 
  {-1.49338211719164206226952771696530146506344679`20.*^-13, 
   6.28792470396480868324011670301179564237240761`20.*^-14}, 
  {-9.06848485972816905515864353966672341806166695`20.*^-14, 
   3.81830941462238697059311306933335722865754409`20.*^-14}, 
  {-5.50424288857123681994695512863711483225239209`20.*^-14, 
   2.31757595308262602945134952784720624515890202`20.*^-14}, 
  {-3.33993862985087361757019833031506591622951412`20.*^-14, 
   1.40628994941089415476639929697476459630716374`20.*^-14}, 
  {-2.02630761710245537065832794330355584784789073`20.*^-14, 
   8.5318215456945489290876966033833930435700663`20.*^-15}, 
  {-1.22921363009516261186064224125798567885952148`20.*^-14, 
   5.1756363372427899446763883842441502267769325`20.*^-15}, 
  {-7.4562784800192702997496170485014884317481504`20.*^-15, 
   3.1394856757975874946314177046322056554729047`20.*^-15}, 
  {-4.5227267553513391521532980534385704390938344`20.*^-15, 
   1.9043060022531954324855991803951875533026666`20.*^-15}, 
  {-3.574771729073582673179718494934715927456908`20.*^-15, 
   1.5051670438204558623914604189198803905081718`20.*^-15}, 
  {-5.8934415677473997409259783720904494628949624`20.*^-15, 
   2.4814490811567998909162014198275576685873523`20.*^-15}, 
  {-9.7157110075825528509956087992779592708879346`20.*^-15, 
   4.0908256874031801477876247575907196930054457`20.*^-15}, 
  {-1.60159473405643750865763912432812570247408892`20.*^-14, 
   6.7435567749744737206637436813815819051540593`20.*^-15}, 
  {-2.63988923073305504742403980892734160254370552`20.*^-14, 
   1.11153230767707580944170097217993330633419173`20.*^-14}, 
  {-4.35055538186185733140939199057792648050993275`20.*^-14, 
   1.83181279236288729743553346971702167600418217`20.*^-14}, 
  {-7.16773001335143768738200956244323070696302389`20.*^-14, 
   3.01799158456902639468716192102872871872127325`20.*^-14}, 
  {-1.180368502036379499114227660915235791692259307`20.*^-13, 
   4.96997264015317683837569541437994017554635497`20.*^-14}, 
  {-1.942328173135369482088037360081877326544286144`20.*^-13, 
   8.17822388688576624037068362139737821702857325`20.*^-14}, 
  {-3.192147183935985076289375701671996380588679875`20.*^-13, 
   1.344061972183572663700789769125051107616286249`20.*^-13}, 
  {-5.235380851294406571406509405730653860367283713`20.*^-13, 
   2.20437088475553960901326711820238057278622473`20.*^-13}, 
  {-8.557488085323838121443467793967508003241005504`20.*^-13, 
   3.603152878031089735344618018512634948733054942`20.*^-13}, 
  {-1.391063616130467400221825493345225278814684637`20.*^-12, 
   5.857109962654599579881370498295685384482882692`20.*^-13}, 
  {-2.241060676683457447555018904585337260186285742`20.*^-12, 
   9.436044954456662937073763808780367411310676808`20.*^-13}, 
  {-3.558723447347527337302231267954588439569323133`20.*^-12, 
   1.4984098725673799314956763233493003956081360564`20.*^-12}, 
  {-5.5233563279801165716673135678790587869604151727`20.*^-12, 
   2.3256237170442596091230793970017089629307011257`20.*^-12}, 
  {-8.2744557861133570661997776284861120003215948525`20.*^-12, 
   3.4839813836266766594525379488362576843459346747`20.*^-12}, 
  {-1.17580346654780298519500235720065251291750199157`20.*^-11, 
   4.9507514380960125692421151882132737386000083861`20.*^-12}, 
  {-1.55055709486706193402655580680765027154804389845`20.*^-11, 
   6.528661452071839722217077081295369564412816414`20.*^-12}, 
  {-1.8538683705975358147189022316322347256585064246`20.*^-11, 
   7.8057615604106771146059041331883567396147638928`20.*^-12}, 
  {-1.97239330000697226898200769142744388295990375001`20.*^-11, 
   8.3048138947661990272926639639050268756206473696`20.*^-12}, 
  {-1.85386837065827751399021927823216773512582195841`20.*^-11, 
   7.8057615606664316378535548557143904636876714039`20.*^-12}, 
  {-1.5505570947718738896509874945870368107765225362`20.*^-11, 
   6.5286614516710479564252105035243655190590422589`20.*^-12}, 
  {-1.17580346651589638257783531128881421339148666533`20.*^-11, 
   4.9507514379616689792750960475318493195431017486`20.*^-12}, 
  {-8.2744557817884066176180019197648621099466057532`20.*^-12, 
   3.4839813818056448916286323872694156252406761061`20.*^-12}, 
  {-5.5233563282003350879299663019646724186862578813`20.*^-12, 
   2.325623717136983194917880548195651544710003318`20.*^-12}, 
  {-3.5587234502698852810468329387837504447143266799`20.*^-12, 
   1.498409873797846434124982290014210713563927023`20.*^-12}, 
  {-2.2410606807628803945695290030008131616831118799`20.*^-12, 
   9.436044971633180608713806328424476470244681605`20.*^-13}, 
  {-1.3910636156801799962012529695426374631911200644`20.*^-12, 
   5.857109960758652615584223029653210371331031843`20.*^-13}, 
  {-8.557488148993835173042474729452088230042114292`20.*^-13, 
   3.603152904839509546544199886085089781070363914`20.*^-13}, 
  {-5.235380893651467875149442579005348499753526312`20.*^-13, 
   2.204370902590091736905028454318041473580432132`20.*^-13}, 
  {-3.192147193374366861061841605781651766322284707`20.*^-13, 
   1.344061976157628152026038570855432322662014605`20.*^-13}, 
  {-1.942328103361432146969160088217799305597511647`20.*^-13, 
   8.17822359310076693460698984512757602356846996`20.*^-14}, 
  {-1.18036857356809210840717834129522567217157816`20.*^-13, 
   4.96997294133933519329338248966410809335401324`20.*^-14}, 
  {-7.1677304400209764839817523788875234857422754`20.*^-14, 
   3.01799176421935851957126415953158883610201073`20.*^-14}, 
  {-4.35055504586148464738127242102734222467703547`20.*^-14, 
   1.83181265088904616731843049306414409460085697`20.*^-14}, 
  {-2.63988892193338798128675629314532447423445772`20.*^-14, 
   1.11153217765616336054179212342961030494082424`20.*^-14}, 
  {-1.60159460589512408661054671644477201064662813`20.*^-14, 
   6.743556235347890890991775648188513729038434`20.*^-15}, 
  {-9.715711725338683963558653757427875268474033`20.*^-15, 
   4.0908259896162879846562752662854211656732774`20.*^-15}, 
  {-5.8934471426527512844321938260165897592144711`20.*^-15, 
   2.4814514284853689618661868741122483196692509`20.*^-15}, 
  {-3.5747661359823059299576826380163409676747902`20.*^-15, 
   1.5051646888346551284032347949542488284946476`20.*^-15}, 
  {-2.8252059196809469787866112344826811252322267`20.*^-15, 
   1.1895603872340829384364678882032341579925175`20.*^-15}, 
  {-4.6576919846840751298912216624225641539302651`20.*^-15, 
   1.9611334672354000546910406999673954332337961`20.*^-15}, 
  {-7.6784993784441865020413022280932436399815381`20.*^-15, 
   3.2330523698712364219121272539339973220974898`20.*^-15}, 
  {-1.26576874669457422001205613222603684477074707`20.*^-14, 
   5.3295526176613651368928679251622603990347245`20.*^-15}, 
  {-2.08635108700088496947912236807843838713144297`20.*^-14, 
   8.7846361557931998714910415498039511037113393`20.*^-15}, 
  {-3.43832013675691885143965991125416643667160065`20.*^-14, 
   1.44771374179238688481669891000175428912488456`20.*^-14}, 
  {-5.66478090817290842187449837541832626010112138`20.*^-14, 
   2.38517090870438249342084142122876895162152481`20.*^-14}, 
  {-9.32865167846745291593462397139658742269826287`20.*^-14, 
   3.92785333830208543828826272479856312534663694`20.*^-14}, 
  {-1.535053525524736279882572297005167284877459532`20.*^-13, 
   6.46338326536731065213714651370596751527351386`20.*^-14}, 
  {-2.52280245472555508975634266732794301763425332`20.*^-13, 
   1.062232612516023195686881123085449691635475079`20.*^-13}, 
  {-4.137592107832514866119386167201017484895220817`20.*^-13, 
   1.742144045403164154155531017768849467324303501`20.*^-13}, 
  {-6.76307440013376265222197959361344916788942357`20.*^-13, 
   2.847610273740531643040833513100399649637652039`20.*^-13}, 
  {-1.0993662087331000255954690861131083926562754726`20.*^-12, 
   4.62891035256042116040197509942361428486852831`20.*^-13}, 
  {-1.7711081687176358513174209810053248544134867183`20.*^-12, 
   7.457297552495308847652298867390841492267312506`20.*^-13}, 
  {-2.8124164650417876255377914304504819426704929876`20.*^-12, 
   1.1841753537018053160159121812423081863875759947`20.*^-12}, 
  {-4.3649511768300200987870788826304536415366793165`20.*^-12, 
   1.8378741797179031994892963716338752174891281336`20.*^-12}, 
  {-6.5388756288167881994793918511695225818091628698`20.*^-12, 
   2.7532107910807529260965860425976937186564896287`20.*^-12}, 
  {-9.2914245349455939710111296653943632677981680253`20.*^-12, 
   3.912178751556039566741528280166047691704491799`20.*^-12}, 
  {-1.2252311892705112918158177454663790128625529219`20.*^-11, 
   5.158868165349521228698179980911069527842328092`20.*^-12}, 
  {-1.46485684732498748110733273659648699403986099599`20.*^-11, 
   6.1678183045262630783466641540904715538520462995`20.*^-12}, 
  {-1.55849115663436988542989179068985967730454893192`20.*^-11, 
   6.5620680279341889912837549081678302202296797135`20.*^-12}, 
  {-1.46485684737294285875221632572154112092652627554`20.*^-11, 
   6.1678183047281804579040687398801731407432685287`20.*^-12}, 
  {-1.22523118919535821372528092085771092317217070584`20.*^-11, 
   5.1588681650330872156853933509798354659880871823`20.*^-12}, 
  {-9.2914245346936742199070329199462811264990937505`20.*^-12, 
   3.9121787514499680925924349136615920532627763159`20.*^-12}, 
  {-6.5388756254018813558554781961391752983250593544`20.*^-12, 
   2.7532107896428974129917802931112317045579197293`20.*^-12}, 
  {-4.3649511770039059510705415340273382775687285407`20.*^-12, 
   1.8378741797911182951875964353799319063447278059`20.*^-12}, 
  {-2.812416467349347023020535499029346257834004612`20.*^-12, 
   1.1841753546734092728507517890649878980353703621`20.*^-12}, 
  {-1.7711081719388848227866907398879552370866824728`20.*^-12, 
   7.457297566058462411733434694265074682470242`20.*^-13}, 
  {-1.0993662083775348015600206037907887016941819158`20.*^-12, 
   4.628910351063304427621139384382268217659713324`20.*^-13}, 
  {-6.763074450410464381142258423926954985557136652`20.*^-13, 
   2.84761029490966921311252986270608630970826807`20.*^-13}, 
  {-4.137592141279713405617069795341426562858690639`20.*^-13, 
   1.742144059486195118154555703301653289624711848`20.*^-13}, 
  {-2.522802462178569576946815894698961721735021184`20.*^-13, 
   1.062232615654134558714448797767983882835798399`20.*^-13}, 
  {-1.535053470427700786134378004379342405878731871`20.*^-13, 
   6.46338303337979278372369686054459960369992363`20.*^-14}, 
  {-9.3286522433185491162177606613692465287531015`20.*^-14, 
   3.92785357613412594367063606794494590684341116`20.*^-14}, 
  {-5.66478124509322893784400227755503066435702416`20.*^-14, 
   2.38517105056557007909221148528632870078190485`20.*^-14}, 
  {-3.43831987143357534156194682380207805807227389`20.*^-14, 
   1.44771363007729488065766182054824339287253638`20.*^-14}, 
  {-2.08635084315658960641849121159221854110925989`20.*^-14, 
   8.7846351290803772901831208909146043836179353`20.*^-15}, 
  {-1.26576864549171675865175539501281446286714928`20.*^-14, 
   5.3295521915440705627442332421592187910195762`20.*^-15}, 
  {-7.6784999452218983737267804871875034316070216`20.*^-15, 
   3.2330526085144835257796970472368435501503242`20.*^-15}, 
  {-4.6576963869205611828880629155117056074489164`20.*^-15, 
   1.9611353208086573401633949117944023610311226`20.*^-15}, 
  {-2.8252015030838077658737342015235925533255446`20.*^-15, 
   1.189558527614234848788940716430986338242335`20.*^-15}, 
  {-2.2326025029546157239725941999365000823820249`20.*^-15, 
   9.400431591387855679884607157627368767924323`20.*^-16}, 
  {-3.6807138559791675673837490964483482245088999`20.*^-15, 
   1.5497742551491231862668417248203571471616422`20.*^-15}, 
  {-6.0678890120857981474500734087302563345178561`20.*^-15, 
   2.5549006366677044831368730142022131934812025`20.*^-15}, 
  {-1.000266254246420546482766641197025898301224`20.*^-14, 
   4.2116473863007180904537542787243195717946271`20.*^-15}, 
  {-1.64872642602252568805911299016483519965189491`20.*^-14, 
   6.9420060043053713181436336427993061037974531`20.*^-15}, 
  {-2.71711141485073946746621076916522306885729006`20.*^-14, 
   1.14404691151610082840682558701693602899254316`20.*^-14}, 
  {-4.47655720172053346214001132774740843639529241`20.*^-14, 
   1.88486619019811935248000476957785618374538631`20.*^-14}, 
  {-7.37190462015378354500606274007698261873331871`20.*^-14, 
   3.10395984006475096631834220634820320788771316`20.*^-14}, 
  {-1.21306491160125423204360218443258110920195237`20.*^-13, 
   5.10764173305791255597306182918981519663979946`20.*^-14}, 
  {-1.993623980925729688416947585590559042943384266`20.*^-13, 
   8.39420623547675658280820036038130123344582841`20.*^-14}, 
  {-3.269691964488380456050786539838014542989436884`20.*^-13, 
   1.376712406100370718337173279931795597048183945`20.*^-13}, 
  {-5.34443705148362703848078786806954946566937182`20.*^-13, 
   2.250289284835211384623489628660862932913419718`20.*^-13}, 
  {-8.687563398880802651011582881799380325563414693`20.*^-13, 
   3.657921431107706379373298055494475926553016712`20.*^-13}, 
  {-1.3995782961646950229372298836416815577905882775`20.*^-12, 
   5.892961247009242201840967931122869717013003268`20.*^-13}, 
  {-2.2224210129343649752002330180290718405687373424`20.*^-12, 
   9.357562159723642000843086391701355118184157233`20.*^-13}, 
  {-3.4491972180617791388118163283415778971048712937`20.*^-12, 
   1.4522935654996964794997121382490854303599458073`20.*^-12}, 
  {-5.1669043228324620641919182844927641745089037556`20.*^-12, 
   2.1755386622452471849229129618916901787405910549`20.*^-12}, 
  {-7.341678234979812556871245479323192074951664516`20.*^-12, 
   3.0912329410441316028931559912939756105059640072`20.*^-12}, 
  {-9.6808993483085976733351164952520493117661514695`20.*^-12, 
   4.076168146656251651930575366421915499691011146`20.*^-12}, 
  {-1.15739179386415095116713861897590734601983064277`20.*^-11, 
   4.8732286057437934785984783956880309306098132327`20.*^-12}, 
  {-1.23135900770763008222028737818045703293974671565`20.*^-11, 
   5.1846695061373898198748942239177138229041966977`20.*^-12}, 
  {-1.15739179390201238973597450040830127210304685955`20.*^-11, 
   4.8732286059032100620462084227717948299075657237`20.*^-12}, 
  {-9.6808993477152366477036778571426531483557661542`20.*^-12, 
   4.0761681464064154306120748872179592203603225901`20.*^-12}, 
  {-7.3416782347809056591771432649755012206096895581`20.*^-12, 
   3.0912329409603813301798497957791584086777640252`20.*^-12}, 
  {-5.1669043201360839957968354415125061887360311859`20.*^-12, 
   2.1755386611099301034934043964263183952572762894`20.*^-12}, 
  {-3.4491972181990813298401240616608771803517603592`20.*^-12, 
   1.4522935655575079283537364470151061812007412041`20.*^-12}, 
  {-2.2224210147564732236333329345249125871508386756`20.*^-12, 
   9.357562167395676731087717619052263524845636525`20.*^-13}, 
  {-1.3995782987083077444350694871306346241083898991`20.*^-12, 
   5.892961257719190502884503103707935259403746945`20.*^-13}, 
  {-8.687563396073110655426867956092764220558117095`20.*^-13, 
   3.657921429925520275969207560460111250761312452`20.*^-13}, 
  {-5.344437091184418317231289684362198579272172305`20.*^-13, 
   2.250289301551334028307911446047241507061967285`20.*^-13}, 
  {-3.269691990899879501954817963133031627317166077`20.*^-13, 
   1.376712417221001895559923352898118579923017303`20.*^-13}, 
  {-1.993623986811001859629727130394063130972472971`20.*^-13, 
   8.39420626025684993528306160165921318304199148`20.*^-14}, 
  {-1.213064868093834056044979472704412172627044086`20.*^-13, 
   5.10764154986877497282096620086068283211386986`20.*^-14}, 
  {-7.37190506618924562259354555449211806023866643`20.*^-14, 
   3.10396002786915605161833497031247076220575431`20.*^-14}, 
  {-4.47655746777024691163627989220549812879516202`20.*^-14, 
   1.88486630221905133121527574408652552791375251`20.*^-14}, 
  {-2.71711120533764017591288471279564116180877219`20.*^-14, 
   1.14404682330005902143700408959816469970895663`20.*^-14}, 
  {-1.64872623347036764639907547487944760330691519`20.*^-14, 
   6.94200519355944272168031778896609517181859`20.*^-15}, 
  {-1.00026617433136482262338709338708841011058275`20.*^-14, 
   4.2116470498162729373616298668930038320445587`20.*^-15}, 
  {-6.0678894596430713686020021830702527909794606`20.*^-15, 
   2.5549008251128721552008430244506327540966142`20.*^-15}, 
  {-3.6807173322150859961944898751199080213914751`20.*^-15, 
   1.5497757188274046299766273158399612721648315`20.*^-15}, 
  {-2.2325990153787054609463467088308188561050791`20.*^-15, 
   9.400416906857707203984617721392921499389804`20.*^-16}, 
  {-1.7641547147279835064558542068843989803655021`20.*^-15, 
   7.428019851486246342972017713197469391012641`20.*^-16}, 
  {-2.9084212609100381597465629954346810920441399`20.*^-15, 
   1.2245984256463318567353949454461815124396387`20.*^-15}, 
  {-4.7947157873024325405482054775581516931819734`20.*^-15, 
   2.0188276999168137012834549379192217655503043`20.*^-15}, 
  {-7.9038890402726651114490241683633855109393071`20.*^-15, 
   3.3279532801148063627153785972056360046060236`20.*^-15}, 
  {-1.30278808617145748832648746310145591241290258`20.*^-14, 
   5.4854235207219262666378419499008669996332731`20.*^-15}, 
  {-2.14700256804367624158217150569771837564473632`20.*^-14, 
   9.0400108128154789119249326555693405290304679`20.*^-15}, 
  {-3.53727766859261608571004863788975710315305163`20.*^-14, 
   1.48938007098636466766738890016410825395917968`20.*^-14}, 
  {-5.82511565061156319787281438523838574754788935`20.*^-14, 
   2.45268027394171082015697447799510978844121659`20.*^-14}, 
  {-9.58536393961854710026516247835971822000741267`20.*^-14, 
   4.03594271141833562116427893825672346105575274`20.*^-14}, 
  {-1.575314819420572042568347793141073781454352648`20.*^-13, 
   6.63290450282346123186672755006767907980780065`20.*^-14}, 
  {-2.583629310853313592622980198225342107416859497`20.*^-13, 
   1.087843920359289933735991662410670361017625053`20.*^-13}, 
  {-4.223029500066380576884972391362887490881395703`20.*^-13, 
   1.778117684238476032372619954258057890897429767`20.*^-13}, 
  {-6.86464653446521172628406491271209040056416278`20.*^-13, 
   2.890377488195878621593290489562985431816489595`20.*^-13}, 
  {-1.1058959981388672422906999836459799257878122139`20.*^-12, 
   4.656404202689967335960842036404126003317104061`20.*^-13}, 
  {-1.7560569973945758616591480274317160686937133142`20.*^-12, 
   7.393924199556108891196412747080909762920898157`20.*^-13}, 
  {-2.725355266316353528972043936193023419413218518`20.*^-12, 
   1.1475180068700435911461237626075888081739867439`20.*^-12}, 
  {-4.0824931661761815232988960083361287668616395665`20.*^-12, 
   1.7189444910215501150732193719310015860470061332`20.*^-12}, 
  {-5.8006634737990535390338341693630450403627211943`20.*^-12, 
   2.4423846205469699111721407028897031748895668189`20.*^-12}, 
  {-7.6486421804883448662116344312828089679717002129`20.*^-12, 
   3.2204809181003557331417408131717090391459790366`20.*^-12}, 
  {-9.1440367821883936094586802177082741588978235344`20.*^-12, 
   3.8501207503951130987194443021929575405885572785`20.*^-12}, 
  {-9.7283218525402285796577602237694600300260014115`20.*^-12, 
   4.0961355168590436124874779889555621179056848041`20.*^-12}, 
  {-9.1440367824873207159303525058847343079906008963`20.*^-12, 
   3.8501207505209771435496221077409407612592003771`20.*^-12}, 
  {-7.6486421800198570750789372158620007875844763768`20.*^-12, 
   3.2204809179030977158227104066787371737197795269`20.*^-12}, 
  {-5.8006634736420017857024094037580009128665297586`20.*^-12, 
   2.4423846204808428571378565910560003843648546352`20.*^-12}, 
  {-4.0824931640471286136112557827965407330653416958`20.*^-12, 
   1.7189444901251067846784234874932803086590912409`20.*^-12}, 
  {-2.7253552664247694803454230437565103573941511209`20.*^-12, 
   1.147518006915692412777020228950109624165958367`20.*^-12}, 
  {-1.7560569988333647294793042727701993844994203828`20.*^-12, 
   7.393924205614167282018123253769260566313348986`20.*^-13}, 
  {-1.1058960001473989740596065068971643082622528925`20.*^-12, 
   4.656404211146943048672027397461744455841064811`20.*^-13}, 
  {-6.864646532248137269258744624551146612964907938`20.*^-13, 
   2.890377487262373587056313526126798573879961234`20.*^-13}, 
  {-4.223029531415975485014226834174314433007932206`20.*^-13, 
   1.778117697438305467374411298599711340213866196`20.*^-13}, 
  {-2.583629331709122346267906536142299059507008111`20.*^-13, 
   1.08784392914068309316543433100728381452926657`20.*^-13}, 
  {-1.575314824067878189684845729263448065191927352`20.*^-13, 
   6.63290452239106606183092938637241290607127303`20.*^-14}, 
  {-9.58536359606173266412579661181628231776529835`20.*^-14, 
   4.03594256676283480594770383655422413379591507`20.*^-14}, 
  {-5.82511600282413335796470647017282779164322819`20.*^-14, 
   2.45268042224174036124829746112540117542872766`20.*^-14}, 
  {-3.53727787867925840675455196705414587647706163`20.*^-14, 
   1.4893801594438982765282324071806930006219206`20.*^-14}, 
  {-2.14700240260123827699744019033385462863084746`20.*^-14, 
   9.040010116215740113673432380353072120550937`20.*^-15}, 
  {-1.30278793412224004942957384354934235562882739`20.*^-14, 
   5.4854228805146949449666267096814414973845367`20.*^-15}, 
  {-7.9038884092216872211237282937717941400372495`20.*^-15, 
   3.3279530144091314615257803342197027958051567`20.*^-15}, 
  {-4.7947161407170274215832178723244133628278631`20.*^-15, 
   2.0188278487229589143508285778208056264538367`20.*^-15}, 
  {-2.9084240059275454384638019342441873239510507`20.*^-15, 
   1.2245995814431770267216008144186051890320215`20.*^-15}, 
  {-1.7641519607557761017049943731860098068722493`20.*^-15, 
   7.428008255813794112442081571309514976304201`20.*^-16}, 
  {-1.3938943752891566892691681828259734847486043`20.*^-15, 
   5.869028948585922902185971296109362041046756`20.*^-16}, 
  {-2.2980025155132814806753810089247138781448107`20.*^-15, 
   9.675800065319079918633183195472479486925529`20.*^-16}, 
  {-3.7884018960830009621983280529688997157721695`20.*^-15, 
   1.5951165878244214577677170749342735645356511`20.*^-15}, 
  {-6.2450222578228599574467264632247948056755732`20.*^-15, 
   2.6294830559254147189249374581999136023897148`20.*^-15}, 
  {-1.02935908150390827201334029353819508268523679`20.*^-14, 
   4.3341435010690874611088012359502950849904701`20.*^-15}, 
  {-1.69638971365938103674206757178785293971241621`20.*^-14, 
   7.1426935311973938389139687233172755356312267`20.*^-15}, 
  {-2.79487331578388759494690295968821405033411058`20.*^-14, 
   1.17678876454058425050395914092135328435120438`20.*^-14}, 
  {-4.60253793127264352073239561832177453048543583`20.*^-14, 
   1.93791070790427095609785078666179980230965706`20.*^-14}, 
  {-7.57357940962601137531441033854167043348847502`20.*^-14, 
   3.18887554089516268434290961622807176146883159`20.*^-14}, 
  {-1.244685208922837128156852149757914387273676332`20.*^-13, 
   5.24077982704352475013411431477016584115232135`20.*^-14}, 
  {-2.041369909193702578454148904610872138599873692`20.*^-13, 
   8.59524172292085296191220591415104058357841556`20.*^-14}, 
  {-3.336679868267309968086935269487496012566392383`20.*^-13, 
   1.404917839270446302352393797678945689501638894`20.*^-13}, 
  {-5.423839949611077968768073784478595515253775334`20.*^-13, 
   2.283722084046769671060241593464671795896326465`20.*^-13}, 
  {-8.73776195449403619541292887278812072886882023`20.*^-13, 
   3.679057665050120503331759525384471885839503258`20.*^-13}, 
  {-1.3874592838219612392217781868874385312706600143`20.*^-12, 
   5.841933826618784165144329207947109605350147423`20.*^-13}, 
  {-2.1532694411054040211514739081372259029104037148`20.*^-12, 
   9.06639764675959587853252171847253011751748933`20.*^-13}, 
  {-3.2254608877659783626008757621390960481099684172`20.*^-12, 
   1.3580887948488329947793161103743562307831445964`20.*^-12}, 
  {-4.5828185861944841326361366712234293823941047466`20.*^-12, 
   1.9296078257660985821625838615677597399554125242`20.*^-12}, 
  {-6.0426461931086558048462621992225795297408218749`20.*^-12, 
   2.5442720813089077073036893470410861177856092099`20.*^-12}, 
  {-7.223886873381408776574112158371536375954442623`20.*^-12, 
   3.0416365782658563269785735403669626846123968937`20.*^-12}, 
  {-7.6854102221715873559651637632594645384698855905`20.*^-12, 
   3.2359621988090894130379636897934587530399518277`20.*^-12}, 
  {-7.2238868736174245124855126474716836926436807945`20.*^-12, 
   3.0416365783652313736781105884091299758499708608`20.*^-12}, 
  {-6.0426461927387562665596762298309394710309671975`20.*^-12, 
   2.5442720811531605332882847283498692509604072407`20.*^-12}, 
  {-4.5828185860704787679371288266024825729330351231`20.*^-12, 
   1.9296078257138857970261595059378873991296989991`20.*^-12}, 
  {-3.2254608860848709722237384335157613088795863631`20.*^-12, 
   1.3580887941409983040942056562171626563703521526`20.*^-12}, 
  {-2.153269441191011385925593132599631237679053907`20.*^-12, 
   9.066397647120047940739339505682657842859174348`20.*^-13}, 
  {-1.3874592849580738950200135096673928410204694692`20.*^-12, 
   5.841933831402416400084267409125864593770397753`20.*^-13}, 
  {-8.737761970354186882578543262737393019477623836`20.*^-13, 
   3.679057671728078687401491900099954955569525828`20.*^-13}, 
  {-5.423839947860378284044719572580108611539877786`20.*^-13, 
   2.283722083309632961703039820033729941701001172`20.*^-13}, 
  {-3.336679893022430696766476632126088162337240445`20.*^-13, 
   1.404917849693655030217463845105721331510417027`20.*^-13}, 
  {-2.041369925662475110726988146362216495722314967`20.*^-13, 
   8.59524179226305309779784482678827998198869464`20.*^-14}, 
  {-1.244685212592586789444961163533330802129505093`20.*^-13, 
   5.24077984249510227134720489908770864054528458`20.*^-14}, 
  {-7.57357913833601129341472410092053662437220625`20.*^-14, 
   3.18887542666779422880619962144022594710408695`20.*^-14}, 
  {-4.60253820939786139249590671382094613638257602`20.*^-14, 
   1.93791082500962584947196072160881942584529521`20.*^-14}, 
  {-2.79487348167919756942638004844731229369549607`20.*^-14, 
   1.17678883439124108186373896776728938681915627`20.*^-14}, 
  {-1.69638958301742523824437827588504573044163147`20.*^-14, 
   7.1426929811260010031342243195159820229121319`20.*^-15}, 
  {-1.02935896143791918117929112316485395407262521`20.*^-14, 
   4.3341429955280807628601731501678061224110531`20.*^-15}, 
  {-6.2450217595120702583091009914315787845380552`20.*^-15, 
   2.6294828461103453719196214700764542250686546`20.*^-15}, 
  {-3.7884021751576233031071961660989080495735098`20.*^-15, 
   1.5951167053295256013082931225679612840309513`20.*^-15}, 
  {-2.2980046831225391259559445687724656983172369`20.*^-15, 
   9.675809192094901582972398184305118729756791`20.*^-16}, 
  {-1.3938922006087661032001530807766863709719674`20.*^-15, 
   5.869019792036909908211170866428153140934606`20.*^-16}, 
  {-1.1012718357486468152745383193399212540223078`20.*^-15, 
   4.636934045257460274840161344589142122199191`20.*^-16}, 
  {-1.8155790409490644576602544466239988788461899`20.*^-15, 
   7.644543330311850348043176617364205805668169`20.*^-16}, 
  {-2.9930963332510770248951545763295208580520016`20.*^-15, 
   1.2602510876846640104821703479282193086534738`20.*^-15}, 
  {-4.933994055514544174986839423458302159337604`20.*^-15, 
   2.0774711812692817578891955467192851197210956`20.*^-15}, 
  {-8.1326391294736287073868994852563763427476919`20.*^-15, 
   3.4242691071467910346892208358974216179990286`20.*^-15}, 
  {-1.34026347467965511450264059487382019865940132`20.*^-14, 
   5.6432146302301267979058551363108218890922162`20.*^-15}, 
  {-2.20813996266540254134650427397194385867238273`20.*^-14, 
   9.2974314217490633319852811535660794049363494`20.*^-15}, 
  {-3.63631680212019704487976323986673894198191014`20.*^-14, 
   1.5310807587874513873177950483649427124134358`20.*^-14}, 
  {-5.98363783077695756461419471126415636050759901`20.*^-14, 
   2.51942645506398213246913461526911846758214687`20.*^-14}, 
  {-9.83384328842967524353346161958148482666612107`20.*^-14, 
   4.14056559512828431306672068192904624280678777`20.*^-14}, 
  {-1.612816182077400485345742435373906460382561326`20.*^-13, 
   6.79080497716800204356102078052171141213710042`20.*^-14}, 
  {-2.63619021531600586302450194563313406472192506`20.*^-13, 
   1.109974827501476152852421871845530132514494764`20.*^-13}, 
  {-4.285164714427753032575472174337583871679753687`20.*^-13, 
   1.804279879759053908452830389194772156496738396`20.*^-13}, 
  {-6.903326358131461528845143702741975018254397039`20.*^-13, 
   2.906663729739562748987428927470305270843956657`20.*^-13}, 
  {-1.0961617246574098805442177413849729060470625529`20.*^-12, 
   4.615417788031199497028285226884096446513947594`20.*^-13}, 
  {-1.7011675228601719322322106009551616467676214769`20.*^-12, 
   7.162810622569144977819834109284891144284722012`20.*^-13}, 
  {-2.5481942610226300455987432747387354540400323647`20.*^-12, 
   1.0729238993779494928836813788373622964379083646`20.*^-12}, 
  {-3.6204566475989190121831305340734250585588383902`20.*^-12, 
   1.5244027989890185314455286459256526562353003748`20.*^-12}, 
  {-4.7736109905306455736026276015193076667805527902`20.*^-12, 
   2.0099414696971139257274221480081295439076011749`20.*^-12}, 
  {-5.7066604671123861364179298731656850864374848529`20.*^-12, 
   2.4028044072052152153338652097539726679736778318`20.*^-12}, 
  {-6.0712026351102268346990868169686915642655649806`20.*^-12, 
   2.5562958463622007725048786597762911849539220973`20.*^-12}, 
  {-5.7066604672987335103931429174122080048860249537`20.*^-12, 
   2.4028044072836772675339549125946138967941157697`20.*^-12}, 
  {-4.7736109902385836996895675384073993341585110687`20.*^-12, 
   2.009941469574140505132449489855747088066741502`20.*^-12}, 
  {-3.6204566475010055562922361270289432303741649951`20.*^-12, 
   1.5244027989477918131756783692753445180522799979`20.*^-12}, 
  {-2.5481942596952128770050797791467131841048940638`20.*^-12, 
   1.0729238988190370008442441175354581827810080267`20.*^-12}, 
  {-1.7011675229277703753299517252205628475899386251`20.*^-12, 
   7.162810622853770001389270421981317253010267895`20.*^-13}, 
  {-1.0961617255545225782576754830979598842456273422`20.*^-12, 
   4.615417791808516118979686244622988986297378281`20.*^-13}, 
  {-6.903326370655278886862693462213602453234245618`20.*^-13, 
   2.906663735012749004994818299879411559256524465`20.*^-13}, 
  {-4.285164713045382334895283070206208522864519393`20.*^-13, 
   1.80427987917700308837696129271840358857453448`20.*^-13}, 
  {-2.636190234863832156563787742270249267372067051`20.*^-13, 
   1.109974835732139855395279049376947059946133499`20.*^-13}, 
  {-1.612816195081959035805609062203075615215324203`20.*^-13, 
   6.79080503192403804549730131453926574827504934`20.*^-14}, 
  {-9.83384331740785598962620612649584119239983249`20.*^-14, 
   4.14056560732962357457945521115614365995782414`20.*^-14}, 
  {-5.98363761655245176743276862658332605395771912`20.*^-14, 
   2.51942636486419021786642889540350570692956599`20.*^-14}, 
  {-3.6363170217422387314947458106916503517431388`20.*^-14, 
   1.53108085125988999220831402555437909547079525`20.*^-14}, 
  {-2.208140093664950911548036295831600243859703`20.*^-14, 
   9.297431973326109101254889666659369447830329`20.*^-15}, 
  {-1.34026337151796691830612801914896381891216285`20.*^-14, 
   5.6432141958651238665521179753640581848933172`20.*^-15}, 
  {-8.1326381813699668669531488951644753303685131`20.*^-15, 
   3.4242687079452492071381679558587264548920063`20.*^-15}, 
  {-4.9339936620223292710448287711750588403277034`20.*^-15, 
   2.0774710155883491667557173773368668801379802`20.*^-15}, 
  {-2.9930965536229781705309516091946163313318389`20.*^-15, 
   1.2602511804728329139077690986082595079291951`20.*^-15}, 
  {-1.8155807526066054240073388612235996958436017`20.*^-15, 
   7.644550537290970206346689941994103982499379`20.*^-16}, 
  {-1.101270118507345367199069762943166284556736`20.*^-15, 
   4.636926814767769967153977949234384356028368`20.*^-16}, 
  {-8.700291851169772810403984113579233779454587`20.*^-16, 
   3.663280779439904341222730153085993170296666`20.*^-16}, 
  {-1.4343477081589476625832084765532341152258196`20.*^-15, 
   6.03935877119556910561350937496098574831923`20.*^-16}, 
  {-2.3646124294857744718560307866917887640720318`20.*^-15, 
   9.956262860992734618341182259754900059250657`20.*^-16}, 
  {-3.8979644940906900870129136312302668378154209`20.*^-15, 
   1.64124820803818529979491100262327024750123`20.*^-15}, 
  {-6.424964493852571563853312764811759004636683`20.*^-15, 
   2.7052482079379248689908685325523195808996555`20.*^-15}, 
  {-1.0588376328589102578918894261992458864745034`20.*^-14, 
   4.4582637173006747700711133734705089956821191`20.*^-15}, 
  {-1.74447886196995606333081865839379572746115399`20.*^-14, 
   7.3451741556629728982350259300791399050995953`20.*^-15}, 
  {-2.87276901006662621165083485871292427367741754`20.*^-14, 
   1.20958695160700051016877257208965232575891259`20.*^-14}, 
  {-4.72720131480875877050196445627713368529849636`20.*^-14, 
   1.9904005536036879033692481921166878674941037`20.*^-14}, 
  {-7.76893986922943237089517330149924048513046956`20.*^-14, 
   3.27113257651765573511375717957862757268651353`20.*^-14}, 
  {-1.274156645140802574686163259188856447129037004`20.*^-13, 
   5.36487008480337926183647688079518504054331368`20.*^-14}, 
  {-2.08263824987538252760056804417863681462268874`20.*^-13, 
   8.76900315737003169516028650180478658788500521`20.*^-14}, 
  {-3.385347381807868691197617160988510489088690373`20.*^-13, 
   1.42540942391910260682004933094253073224786964`20.*^-13}, 
  {-5.453708716837474850738924911189687825413685645`20.*^-13, 
   2.296298407089463095047968383658815926489972909`20.*^-13}, 
  {-8.65973849634077272694078583232005065945211158`20.*^-13, 
   3.646205682669799042922436139924231856611415403`20.*^-13}, 
  {-1.3439161553822563581599649543322953360653701307`20.*^-12, 
   5.658594338451605718568273491925454046591032126`20.*^-13}, 
  {-2.0130314111155008156708515170895441482630424533`20.*^-12, 
   8.475921731012635013350953756166501676897020853`20.*^-13}, 
  {-2.8600420324224152255370215924361578688999113629`20.*^-12, 
   1.2042282241778590423313775126046980500631205748`20.*^-12}, 
  {-3.7709125388809474037982338756333598294395480137`20.*^-12, 
   1.5877526479498725910729405792140462439745465333`20.*^-12}, 
  {-4.5078938149955652813563053954659152746925343064`20.*^-12, 
   1.8980605536823432763605496401961748525021197075`20.*^-12}, 
  {-4.7958250086221776434468643546411336693046993524`20.*^-12, 
   2.0192947404724958498723639387962668081282944635`20.*^-12}, 
  {-4.5078938151426987657466088397783113911024497604`20.*^-12, 
   1.898060553744294217156466879906657427832610425`20.*^-12}, 
  {-3.7709125386503412451393951866446612733341644076`20.*^-12, 
   1.5877526478527752611113242891135415887722797503`20.*^-12}, 
  {-2.8600420323451030235449251785694571620831576016`20.*^-12, 
   1.204228224145306536229442180450297752456066359`20.*^-12}, 
  {-2.0130314100673541718931345793561057945263583289`20.*^-12, 
   8.475921726599385986918461386762550713795192961`20.*^-13}, 
  {-1.3439161554356331841421498883258669555779012698`20.*^-12, 
   5.658594338676350249019578477161545076117479024`20.*^-13}, 
  {-8.659738503424694342599637171701384686015128816`20.*^-13, 
   3.646205685652502881094584072295319867795843709`20.*^-13}, 
  {-5.453708726726804590942423578661869686935617183`20.*^-13, 
   2.296298411253391406712599401541839868183417764`20.*^-13}, 
  {-3.385347380716237725250200836746214016946259918`20.*^-13, 
   1.425409423459468515894821404945774322924741031`20.*^-13}, 
  {-2.082638265311290015668120455475729842039413874`20.*^-13, 
   8.76900322236332638176050718095044144016595311`20.*^-14}, 
  {-1.274156655409850125927092204312404654701340817`20.*^-13, 
   5.36487012804147421442986191289433538821617187`20.*^-14}, 
  {-7.7689398921120757953489126692408812741756129`20.*^-14, 
   3.27113258615245296646270007125931843123183698`20.*^-14}, 
  {-4.72720114564608983702691551388418598904886823`20.*^-14, 
   1.99040048237730098401133284795123620591531295`20.*^-14}, 
  {-2.87276918349155342427971094214037124475658686`20.*^-14, 
   1.2095870246280224944335625019538405241080366`20.*^-14}, 
  {-1.74447896541400508980548167540098307266408941`20.*^-14, 
   7.3451745912168635360230807385304550427961657`20.*^-15}, 
  {-1.05883755139706769533470272341923522187251779`20.*^-14, 
   4.4582633743034429277250640986073061973579706`20.*^-15}, 
  {-6.4249637451804639423026322145446444610002055`20.*^-15, 
   2.7052478927075637651800556692819555625264025`20.*^-15}, 
  {-3.8979641833686968621176500639768320123116529`20.*^-15, 
   1.6412480772078723629969052900955082157101693`20.*^-15}, 
  {-2.3646126035029414222013560237853443524315411`20.*^-15, 
   9.956263593696595461900446415938292010238063`20.*^-16}, 
  {-1.4343490597731925994183384966856489018362199`20.*^-15, 
   6.039364462202916208077214722886942744573561`20.*^-16}, 
  {-8.7002782909348518978649115847631929658648`20.*^-16, 
   3.663275069867306062258910140952923354048341`20.*^-16}, 
  {-6.873066358245418623037873129450103899359726`20.*^-16, 
   2.893922677155965736015946580821096378677781`20.*^-16}, 
  {-1.1331076057495226180616015794482835200886583`20.*^-15, 
   4.770979392629568918154111913466456926689092`20.*^-16}, 
  {-1.8679991318224549652892125880831382997125338`20.*^-15, 
   7.865259502410336695954579318244792840894875`20.*^-16}, 
  {-3.0793181824948374330363686557060940932131413`20.*^-15, 
   1.2965550242083526033837341708236185655634284`20.*^-15}, 
  {-5.0756000818310238093466270688491217204284983`20.*^-15, 
   2.1370947712972731828827903447785775664962105`20.*^-15}, 
  {-8.3646157061717335034091101710857770832168632`20.*^-15, 
   3.52194345523020358038278322993085350872289`20.*^-15}, 
  {-1.3781048831321395089026522605805859605168469`20.*^-14, 
   5.8025468763458505638006410971814145705972496`20.*^-15}, 
  {-2.26943193190068698136505702092293788175285177`20.*^-14, 
   9.5555028711607872899581348249386858179067447`20.*^-15}, 
  {-3.73439607135361180878254386030808835341806801`20.*^-14, 
   1.57237729320152076159265004644551088564971293`20.*^-14}, 
  {-6.13730566786581406566358538118318689270949688`20.*^-14, 
   2.58412870225929013291098331839292079693031449`20.*^-14}, 
  {-1.006556945167320976048592721640838730705564651`20.*^-13, 
   4.23813450596766726757302198585616307665500908`20.*^-14}, 
  {-1.645237525304119236161088732625424494848642272`20.*^-13, 
   6.92731589601734415225721571631757682041533591`20.*^-14}, 
  {-2.674340991176275655823945268999245542572673978`20.*^-13, 
   1.126038312074221328767976955368103386346389035`20.*^-13}, 
  {-4.308276174982342966622809712154530421659517354`20.*^-13, 
   1.814011021045197038578025141959802282804007313`20.*^-13}, 
  {-6.840901860774859374362673282334635032931299084`20.*^-13, 
   2.880379730852572368152704539930372645444757511`20.*^-13}, 
  {-1.0616375323149820702362991427254562619762786639`20.*^-12, 
   4.470052767642029769415996390422973734636962787`20.*^-13}, 
  {-1.5901875544936859081486498886298576289530635606`20.*^-12, 
   6.695526545236572244836420583704663700855004465`20.*^-13}, 
  {-2.259239389659318065434015399679510301497673557`20.*^-12, 
   9.512586903828707643932696419703201269463888663`20.*^-13}, 
  {-2.9787066301045883869946903629948424068767798013`20.*^-12, 
   1.254192265307195110313553837050459960790223075`20.*^-12}, 
  {-3.5608036110064119845211680568708883793883759425`20.*^-12, 
   1.4992857309500682040089128660509003702687898704`20.*^-12}, 
  {-3.7882180184512722343327494240229997133668328085`20.*^-12, 
   1.5950391656636935723506313364307367214176138145`20.*^-12}, 
  {-3.5608036111225849398169580311953620795633217881`20.*^-12, 
   1.4992857309989831325545086447138366650792933837`20.*^-12}, 
  {-2.9787066299225045706743228199139445255050262165`20.*^-12, 
   1.25419226523052824028392539785850295810737946`20.*^-12}, 
  {-2.2592393895982720880026216141347497837409448339`20.*^-12, 
   9.512586903571671949484722585830525405225030874`20.*^-13}, 
  {-1.5901875536660505813095906476773931116930286361`20.*^-12, 
   6.695526541751791921303539569167970996602225838`20.*^-13}, 
  {-1.0616375323571299767042612651512487148266811118`20.*^-12, 
   4.470052767819494638754784274321047220322867833`20.*^-13}, 
  {-6.840901866368589412837978203550545807874986186`20.*^-13, 
   2.8803797332078271211949381909686508664736784`20.*^-13}, 
  {-4.308276182791382614840315232673476410824339258`20.*^-13, 
   1.814011024333213732564343255862516383504984948`20.*^-13}, 
  {-2.674340990314303273659013462381844545568539193`20.*^-13, 
   1.126038311711285588909058299950250334976227026`20.*^-13}, 
  {-1.645237537493063929025600864348301761431082187`20.*^-13, 
   6.9273159473392165432656878498875863639203461`20.*^-14}, 
  {-1.006556953276275491422386501494175051643043363`20.*^-13, 
   4.23813454011063364809425895365968442797070882`20.*^-14}, 
  {-6.13730568593511538514934721743598622734154696`20.*^-14, 
   2.58412870986741700427340935470988893782801986`20.*^-14}, 
  {-3.73439593777406304786352654248851707444214401`20.*^-14, 
   1.57237723695750023067937959683727034713353435`20.*^-14}, 
  {-2.2694320688459885136651425795361500894205355`20.*^-14, 
   9.5555034477725832154321792822574740607180442`20.*^-15}, 
  {-1.37810496481693853733305082539385132401971059`20.*^-14, 
   5.8025472202818464729812666332372687327145715`20.*^-15}, 
  {-8.364615062906582695470601282079216573343694`20.*^-15, 
   3.5219431843817190296718321187701964519341864`20.*^-15}, 
  {-5.075599490640468924568721558426483601128823`20.*^-15, 
   2.1370945223749342840289353930216773057384507`20.*^-15}, 
  {-3.0793179371325233564155098269668477618840681`20.*^-15, 
   1.2965549208979045711223199271439358997406602`20.*^-15}, 
  {-1.8679992692354999650576102785655670036267044`20.*^-15, 
   7.865260080991578800242569593960282120533496`20.*^-16}, 
  {-1.1331086730547689134570487823907623997261848`20.*^-15, 
   4.770983886546395425082310662697946946215515`20.*^-16}, 
  {-6.873055650375121927722123219519710607147137`20.*^-16, 
   2.893918168578998706409315039797772887219852`20.*^-16}, 
  {-5.429341722839453111999838932482549419257917`20.*^-16, 
   2.286038620142927626105195339992652387055962`20.*^-16}, 
  {-8.950922366455451238856511870910981343142983`20.*^-16, 
   3.768809417454926837413268156173044776060206`20.*^-16}, 
  {-1.4756158038192932820623181314048473025828149`20.*^-15, 
   6.213119173975971713946602658546725484559226`20.*^-16}, 
  {-2.4324906598045187323166566362798664302850085`20.*^-15, 
   1.0242065936019026241333291100125753390673729`20.*^-15}, 
  {-4.0094424997440910810550241551300750117783794`20.*^-15, 
   1.6881863156817225604442206968968736891698448`20.*^-15}, 
  {-6.6075818578935219016538209977995663317067656`20.*^-15, 
   2.7821397296393776428016088411787647712449535`20.*^-15}, 
  {-1.0886261775055633140399613712927943292764655`20.*^-14, 
   4.5836891684444771117472057738643971759009078`20.*^-15}, 
  {-1.79272456161548072890215319490006300742900429`20.*^-14, 
   7.5483139436441293848511713469476337154905444`20.*^-15}, 
  {-2.94996341392934341811563222494771167052891431`20.*^-14, 
   1.24208985849656564973289777892535228232796396`20.*^-14}, 
  {-4.8481243639820290749953944037559141276271723`20.*^-14, 
   2.04131552167664382105069238052880594847459895`20.*^-14}, 
  {-7.95122296647306404620081106952465048046941539`20.*^-14, 
   3.34788335430444801945297308190511599177659602`20.*^-14}, 
  {-1.299641326571783316989925256643945041058585528`20.*^-13, 
   5.4721740066180350189049484490271370149835181`20.*^-14}, 
  {-2.112567518710002952383455212005024032485307256`20.*^-13, 
   8.89502113141053874687770615581062750520129361`20.*^-14}, 
  {-3.403263868341287682871128057638971456466637213`20.*^-13, 
   1.43295320772264744541942234005851429745963672`20.*^-13}, 
  {-5.403843553522734182933566201660998792504946155`20.*^-13, 
   2.27530254885167755070886997964673633368629312`20.*^-13}, 
  {-8.386131634919807179204669141453812182185400401`20.*^-13, 
   3.531002793650445128086176480612131445130694899`20.*^-13}, 
  {-1.2561114297898917942807124932175097316593720448`20.*^-12, 
   5.288890230694281239076684181968462028039461248`20.*^-13}, 
  {-1.7845757518317350246400693939482829253642816897`20.*^-12, 
   7.514003165607305366905555342940138633112765003`20.*^-13}, 
  {-2.352842487485628703597944140643974223689790866`20.*^-12, 
   9.906705210465805067780817434290417783957014171`20.*^-13}, 
  {-2.8125935935900492318883188517966483868562650092`20.*^-12, 
   1.1842499341431786239529763586512203734131642139`20.*^-12}, 
  {-2.9922062119808674280608506533020612458153502816`20.*^-12, 
   1.2598762997814178644466739592850784192906738029`20.*^-12}, 
  {-2.8125935936817775116083616666081275459800586741`20.*^-12, 
   1.1842499341818010575193101754139484404126562836`20.*^-12}, 
  {-2.3528424873418562385268984329697971340218393764`20.*^-12, 
   9.906705209860447320113256559872830037986692106`20.*^-13}, 
  {-1.7845757517835325829462647294700568382554849128`20.*^-12, 
   7.514003165404347717668483071452870897917831207`20.*^-13}, 
  {-1.256111429136372992209271650149109294691826146`20.*^-12, 
   5.288890227942623125091670105890986503965583778`20.*^-13}, 
  {-8.386131635252620475662527198192297220634843036`20.*^-13, 
   3.531002793790577042384221978186230408688354964`20.*^-13}, 
  {-5.403843557939762260237110859305702389764306084`20.*^-13, 
   2.275302550711478846415625624970822058848128881`20.*^-13}, 
  {-3.403263874507648955058792918188143090196418593`20.*^-13, 
   1.432953210319010086340544386605533932714281514`20.*^-13}, 
  {-2.112567518029325087059122914278782156865565295`20.*^-13, 
   8.89502112854452668235420174433171434469711701`20.*^-14}, 
  {-1.299641336196772776067462571188020887024156714`20.*^-13, 
   5.47217404714430642554721082605482478747013361`20.*^-14}, 
  {-7.95122303050545174205780231140559889198042604`20.*^-14, 
   3.34788338126545336507696939427604163872860043`20.*^-14}, 
  {-4.84812437825047983378181566554066807241830283`20.*^-14, 
   2.04131552768441256159234343812238655680770653`20.*^-14}, 
  {-2.9499633084480432624150962931709671223721702`20.*^-14, 
   1.24208981408338663680635633396672299889354535`20.*^-14}, 
  {-1.79272466975459253492179094326869183448876815`20.*^-14, 
   7.5483143989667054101970144979734393031106023`20.*^-15}, 
  {-1.08862624200813000570495311568989247244337782`20.*^-14, 
   4.5836894400342316029682236450100735681826437`20.*^-15}, 
  {-6.6075813499378246793773250688300602130028453`20.*^-15, 
   2.7821395157632946018430842395073937738959343`20.*^-15}, 
  {-4.0094420329091741772931250919266113001357248`20.*^-15, 
   1.6881861191196522851760526702848889684781993`20.*^-15}, 
  {-2.4324904660536218524459954075837155233663872`20.*^-15, 
   1.0242065120225776220825243821405117993121627`20.*^-15}, 
  {-1.4756159123278142092515402398356166988608505`20.*^-15, 
   6.21311963085395456526964311509733346888779`20.*^-16}, 
  {-8.950930794455509920056128267987265077954895`20.*^-16, 
   3.768812966086530492655211902310427401244179`20.*^-16}, 
  {-5.429333267345326502718447316820770771830883`20.*^-16, 
   2.286035059934874316934083080766640324981433`20.*^-16}, 
  {-4.28870292556714720263209335701605552891069`20.*^-16, 
   1.805769652870377769529302466112023380593976`20.*^-16}, 
  {-7.070442156687515816623051496298125154400841`20.*^-16, 
   2.97702827650000665963075852475710532816878`20.*^-16}, 
  {-1.1656068045407813744693546893132535481773143`20.*^-15, 
   4.90781812438223736618675658658212020285184`20.*^-16}, 
  {-1.9214537978910449870038420565813820363017197`20.*^-15, 
   8.090331780593873629489861290868976994954605`20.*^-16}, 
  {-3.1671069955075433645319404579289258547679435`20.*^-15, 
   1.3335187349505445745397644033384950967443964`20.*^-15}, 
  {-5.2194082432915125256992166461386709327958808`20.*^-15, 
   2.1976455761227421160838806931110193401245808`20.*^-15}, 
  {-8.5991878726975560837966211636065260295278693`20.*^-15, 
   3.6207106832410762458091036478343267492748926`20.*^-15}, 
  {-1.41609421581698879824538875288546190838920813`20.*^-14, 
   5.9625019613346896768226894858335238247966658`20.*^-15}, 
  {-2.33021005591298452192319862504290545065915625`20.*^-14, 
   9.8114107617388821975713626317596018975122359`20.*^-15}, 
  {-3.82958724475394820199906858179737324442855395`20.*^-14, 
   1.61245778726482029557855519233573610291728584`20.*^-14}, 
  {-6.28075392549292688692395179331693167414003992`20.*^-14, 
   2.64452796862860079449429549192291859963791148`20.*^-14}, 
  {-1.026598813785973733191282266941464110444428625`20.*^-13, 
   4.32252132120409992922645165027984888608180466`20.*^-14}, 
  {-1.668733078629320626915076207343223883603921116`20.*^-13, 
   7.02624454159713948174768929407673214149019425`20.*^-14}, 
  {-2.68825437903599013882073034357938282136565676`20.*^-13, 
   1.131896580646732690029781197296582240575013366`20.*^-13}, 
  {-4.268498397283964373940542453972318911740594447`20.*^-13, 
   1.7972624830669323679749652437778184891539345`20.*^-13}, 
  {-6.624154867247141264025596041149741187725447042`20.*^-13, 
   2.789117838840901584852882543641996289568609285`20.*^-13}, 
  {-9.921834886560058606246450855089847458482413203`20.*^-13, 
   4.177614689077919413156400360037830508834700285`20.*^-13}, 
  {-1.4095890571065101028658174041499674903989889593`20.*^-12, 
   5.935111819395832012066599596420915749048374563`20.*^-13}, 
  {-1.8584189092235640739804129655279136691713541797`20.*^-12, 
   7.824921723046585574654370381170162817563596553`20.*^-13}, 
  {-2.2215304356094639304705825715637394859783858586`20.*^-12, 
   9.353812360460900759876137143426271519908993098`20.*^-13}, 
  {-2.3633860337367124145433684244196959866143400478`20.*^-12, 
   9.951099089417736482287867050188193627849852829`20.*^-13}, 
  {-2.2215304356818917876957162441564944042349769382`20.*^-12, 
   9.353812360765860158718805238553660649410429216`20.*^-13}, 
  {-1.8584189091100411458720214249123633619854946024`20.*^-12, 
   7.824921722568594298408511262788898366254714118`20.*^-13}, 
  {-1.4095890570684487979729716210190282484351240071`20.*^-12, 
   5.935111819235573886201985772711697888147890553`20.*^-13}, 
  {-9.921834881399710268618260937051020380188837945`20.*^-13, 
   4.177614686905141165734004605074113844290037025`20.*^-13}, 
  {-6.624154867509941998487502766135388595366954689`20.*^-13, 
   2.789117838951554525678948533109637303312401988`20.*^-13}, 
  {-4.268498400771828988561532698108001076357884175`20.*^-13, 
   1.797262484535506942552224293940210979519109115`20.*^-13}, 
  {-2.688254383905225956869412746100332378037393491`20.*^-13, 
   1.131896582696937244997647472042245211805218312`20.*^-13}, 
  {-1.668733078091824909100182566261350193339362979`20.*^-13, 
   7.0262445393339996172639265947846323930078441`20.*^-14}, 
  {-1.026598821386341571618115321614168731667211761`20.*^-13, 
   4.32252135320564872260259082784913150175668111`20.*^-14}, 
  {-6.28075397605613796712359287204050617502790529`20.*^-14, 
   2.64452798991837388089414436717494996843280232`20.*^-14}, 
  {-3.82958725602104246694225104785107996207433997`20.*^-14, 
   1.6124577920088599860809478096215073524523536`20.*^-14}, 
  {-2.33020997261950204445418709871378331856822819`20.*^-14, 
   9.8114104110294822924386825209001402887083285`20.*^-15}, 
  {-1.41609430120924414416564984360560502180793073`20.*^-14, 
   5.9625023208810279754343151309709685128754979`20.*^-15}, 
  {-8.5991883820433969320420903707854196053516791`20.*^-15, 
   3.620710897702482918754564366646492465411234`20.*^-15}, 
  {-5.2194078421832099994286240951949863107424089`20.*^-15, 
   2.1976454072350357892331048821873626571546991`20.*^-15}, 
  {-3.1671066268703220776010080161892300475433686`20.*^-15, 
   1.333518579734872453726740217342833704228786`20.*^-15}, 
  {-1.9214536448952156173933165159343882581418063`20.*^-15, 
   8.090331136400907862708701119723740034281281`20.*^-16}, 
  {-1.1656068902247802572420674264529758928957216`20.*^-15, 
   4.907818485156969504177126006117793233245144`20.*^-16}, 
  {-7.070448811876874361301070804666337673196718`20.*^-16, 
   2.977031078684999731074135075648984283451257`20.*^-16}, 
  {-4.288696248666979896869206087166860227054265`20.*^-16, 
   1.805766841543991535523876247228151674549161`20.*^-16}, 
  {-3.387574664652688267480422461871526936487856`20.*^-16, 
   1.426347227222184533675967352366958710100148`20.*^-16}, 
  {-5.584823883892459226491963882784915445408856`20.*^-16, 
   2.351504793217877569049247950646280187540572`20.*^-16}, 
  {-9.20693286661370948600138571107740178341533`20.*^-16, 
   3.876603312258403994105846615190484961438034`20.*^-16}, 
  {-1.5177241279683746702644129728124855842937804`20.*^-15, 
   6.390417380919472295850159885526255091763291`20.*^-16}, 
  {-2.5016446001750764952098446838491776457880049`20.*^-15, 
   1.0533240421789795769304609195154432192791594`20.*^-15}, 
  {-4.1227226105938297494272244907062947419685306`20.*^-15, 
   1.7358832044605598944956734697710714703025397`20.*^-15}, 
  {-6.7923528729975566374481231496151996415983174`20.*^-15, 
   2.8599380517884448999781571156274524806729756`20.*^-15}, 
  {-1.11854864733462276065454772306229266449337513`20.*^-14, 
   4.709678515093148465913885149735969113656317`20.*^-15}, 
  {-1.84059262517500166204989515771889394140587403`20.*^-14, 
   7.7498636849473754191574532956585008059194693`20.*^-15}, 
  {-3.02492333623024471685517596690554943367653713`20.*^-14, 
   1.27365193104431356499165303869707344575854189`20.*^-14}, 
  {-4.96105285576990491956623001185246355645014298`20.*^-14, 
   2.08886436032417049244893895235893202376848124`20.*^-14}, 
  {-8.10890662057182452060094198467288061646876445`20.*^-14, 
   3.41427647181971558762144925670437078588158508`20.*^-14}, 
  {-1.318097556141880384793239842404674879497696897`20.*^-13, 
   5.54988444691318056755048354696705212420082903`20.*^-14}, 
  {-2.123389544182608143671602141074543041095272242`20.*^-13, 
   8.94058755445308692072253533084018122566430422`20.*^-14}, 
  {-3.371571048482752111255923127656052569926227828`20.*^-13, 
   1.419608862519053520528809737960443187337359082`20.*^-13}, 
  {-5.232202105854925128318572956014477961536604019`20.*^-13, 
   2.20303246562312636981834650779556966801541223`20.*^-13}, 
  {-7.836851307280305071218191406025527082153500916`20.*^-13, 
   3.29972686622328634577608059201074824511726354`20.*^-13}, 
  {-1.1133623551167594937239917518839790530357133236`20.*^-12, 
   4.687841495228461026206281060564122328571424516`20.*^-13}, 
  {-1.467849772130727843418889012763768568480645636`20.*^-12, 
   6.180420093182011972290059001110604498865876364`20.*^-13}, 
  {-1.7546293595294715334439079258778652615174282612`20.*^-12, 
   7.387913092755669614500664951064695837968118982`20.*^-13}, 
  {-1.8666628605336423989150462134581940436561519675`20.*^-12, 
   7.859633096983757469115984056666080183815376709`20.*^-13}, 
  {-1.7546293595866604331069271133424476581674367724`20.*^-12, 
   7.387913092996464981502851003547148034389207462`20.*^-13}, 
  {-1.4678497720410893480884342545660469909012947316`20.*^-12, 
   6.180420092804586728793407387646513645900188351`20.*^-13}, 
  {-1.1133623550867056055375660171604899976213683519`20.*^-12, 
   4.687841495101918339105541124886273674195235167`20.*^-13}, 
  {-7.836851303205549057458521909777499612467029247`20.*^-13, 
   3.299726864507599603140430277801052468407170207`20.*^-13}, 
  {-5.232202106062442084191296704641618185691905153`20.*^-13, 
   2.203032465710501930185809138796470815028170587`20.*^-13}, 
  {-3.371571051236916075380903379707558409284910377`20.*^-13, 
   1.419608863678701505423538265140024593383120148`20.*^-13}, 
  {-2.123389548027579422421836002469694101165839607`20.*^-13, 
   8.94058757064243967335509895776713305754037727`20.*^-14}, 
  {-1.318097555717447849293989895172249576778242518`20.*^-13, 
   5.54988444512609620755364166388315611275049484`20.*^-14}, 
  {-8.10890668058811269520920070169975406600467391`20.*^-14, 
   3.41427649708973166114071608492621223831775748`20.*^-14}, 
  {-4.96105289569717905875274479344876411117445173`20.*^-14, 
   2.08886437713565434052747149197842699417871647`20.*^-14}, 
  {-3.02492334512732094725827208970659427408091221`20.*^-14, 
   1.27365193479045092516137772198172390487617359`20.*^-14}, 
  {-1.84059255940215946714258748779103992747711318`20.*^-14, 
   7.7498634080090924932319473170149049577983708`20.*^-15}, 
  {-1.11854871476478340524243637299457153476869424`20.*^-14, 
   4.7096787990096143378628899915560906727102925`20.*^-15}, 
  {-6.7923532752035557396739791982401267060309727`20.*^-15, 
   2.8599382211383392588100965045221586130656734`20.*^-15}, 
  {-4.1227222938577908485209378912031311742231684`20.*^-15, 
   1.7358830710980171993772370068223710207255448`20.*^-15}, 
  {-2.5016443090798801686740414299173467117691701`20.*^-15, 
   1.0533239196125811236522279704915144049554408`20.*^-15}, 
  {-1.517724007154875301670629659712062916949489`20.*^-15, 
   6.390416872231053901771072251419212281892588`20.*^-16}, 
  {-9.206933543219338214066810123991903759447752`20.*^-16, 
   3.876603597144984511186025315365012109241149`20.*^-16}, 
  {-5.584829139177842319427412057740193932562644`20.*^-16, 
   2.351507005969617818706278761153765866342159`20.*^-16}, 
  {-3.387569392223274341277229544958226308965389`20.*^-16, 
   1.426345007251904985800938755771884761669628`20.*^-16}, 
  {-2.675701567014391602067340224715654840997779`20.*^-16, 
   1.126611186111322779817827463038170459367483`20.*^-16}, 
  {-4.411215513304866966342736108941606415567023`20.*^-16, 
   1.857353900338891354249573098501729017080844`20.*^-16}, 
  {-7.272165678809695079675445496599176061261383`20.*^-16, 
   3.061964496340924244073871788041758341583742`20.*^-16}, 
  {-1.1987858762212043012767483624286639550777397`20.*^-15, 
   5.047519478826123373796835210225953495064171`20.*^-16}, 
  {-1.975942831870094790353844080579869822578933`20.*^-15, 
   8.31975929208460964359513297086260977927972`20.*^-16}, 
  {-3.2563633262119009467261143299104479933335526`20.*^-15, 
   1.3711003478786951354636270862780833656141281`20.*^-15}, 
  {-5.3649902823150712557220811013836369409390349`20.*^-15, 
   2.2589432767642405287250867795299523961848576`20.*^-15}, 
  {-8.8349380826254730947850318178878781138446301`20.*^-15, 
   3.71997392952651498727790813384752762688195`20.*^-15}, 
  {-1.45380514612277328182977648979818585386486262`20.*^-14, 
   6.1212848257800980287569536412555193846941575`20.*^-15}, 
  {-2.38925617883525950626972116373441804566669285`20.*^-14, 
   1.00600260161484610790304048999343917712281797`20.*^-14}, 
  {-3.91851855209594405553364908540585176807045304`20.*^-14, 
   1.64990254825092381285627329911825337602966451`20.*^-14}, 
  {-6.40486348049769859536700203372066337945221065`20.*^-14, 
   2.69678462336745204015452717209291089661145702`20.*^-14}, 
  {-1.041104604043782367896517213972266547161594646`20.*^-13, 
   4.38359833281592575956428300619901704068039847`20.*^-14}, 
  {-1.677162993005119615738712991115176407717524795`20.*^-13, 
   7.06173891791629311889984417311653224302115713`20.*^-14}, 
  {-2.663029810897500943983374580355912795657760046`20.*^-13, 
   1.121275709851579344835105086465647492908530543`20.*^-13}, 
  {-4.132619442551132359331617225740972844581438234`20.*^-13, 
   1.740050291600476782876470410838304355613237143`20.*^-13}, 
  {-6.189827953983212146338437310674918053669530766`20.*^-13, 
   2.606243349045563008984605183442070759439802422`20.*^-13}, 
  {-8.793636863144610460743739196830292761269957761`20.*^-13, 
   3.702583942376678088734205977612754846850508538`20.*^-13}, 
  {-1.1593331460841781726908062691900076250770704707`20.*^-12, 
   4.881402720354434411329710607115821579271875674`20.*^-13}, 
  {-1.385822811609606304473484621069014429033057264`20.*^-12, 
   5.835043417303605492519935246606376543297083214`20.*^-13}, 
  {-1.4743021857926602890161704973747658791971502231`20.*^-12, 
   6.207588150705938059015454725788487912409053573`20.*^-13}, 
  {-1.3858228116547628956264530603253453764050793298`20.*^-12, 
   5.835043417493738507900854990843559479600334021`20.*^-13}, 
  {-1.1593331460133985413545916549605168161667956345`20.*^-12, 
   4.881402720056414910966701705096912910175981624`20.*^-13}, 
  {-8.793636862907298429840208633844399253940943142`20.*^-13, 
   3.702583942276757233616929951092378633238291852`20.*^-13}, 
  {-6.189827950765659394180352352309032385178555114`20.*^-13, 
   2.606243347690803955444358885182750477969917948`20.*^-13}, 
  {-4.132619442714995617776126993635955744157111221`20.*^-13, 
   1.740050291669471839063632418373033997539836313`20.*^-13}, 
  {-2.663029813072307327790155897371863939077908888`20.*^-13, 
   1.121275710767287295911644588367100605927540577`20.*^-13}, 
  {-1.677162996041287568335162350077221509235629324`20.*^-13, 
   7.06173893070015818246384147400935372309738671`20.*^-14}, 
  {-1.041104603708629781257619796287014318442875563`20.*^-13, 
   4.38359833140475697371629387910321818291737083`20.*^-14}, 
  {-6.40486352788956421414764218315839521372063975`20.*^-14, 
   2.69678464332192177437795460343511377419816413`20.*^-14}, 
  {-3.91851858362455591931140692751139801507047151`20.*^-14, 
   1.64990256152612880813111870632058863792440912`20.*^-14}, 
  {-2.38925618586084942576994625768827267691136209`20.*^-14, 
   1.00600260457298923190313526639506217975215254`20.*^-14}, 
  {-1.45380509418513174135074381730678303062191642`20.*^-14, 
   6.1212846070952915425294476518180338131449119`20.*^-15}, 
  {-8.8349386150890684277003355432059519870477683`20.*^-15, 
   3.7199741537217130221896149655604008366516912`20.*^-15}, 
  {-5.3649905999178820100125065871923811554249942`20.*^-15, 
   2.2589434104917397936894764577652131180736817`20.*^-15}, 
  {-3.2563630761005993854016752137544756374366941`20.*^-15, 
   1.3711002425686734254322843005282002683943975`20.*^-15}, 
  {-1.9759426020061284478265173813706639104754627`20.*^-15, 
   8.319758324236330306637967921560690149370367`20.*^-16}, 
  {-1.1987857808205532776565731254808847237408034`20.*^-15, 
   5.047519077139171695396097370445830415750752`20.*^-16}, 
  {-7.272166213092858739253050325240743863928574`20.*^-16, 
   3.06196472130225631126444224220662899533835`20.*^-16}, 
  {-4.411219663152911260496030706139153315080823`20.*^-16, 
   1.857355647643331057050960297321748764244554`20.*^-16}, 
  {-2.675697403628498581607635768242556315195443`20.*^-16, 
   1.126609433106736244887425586628444764292819`20.*^-16}}, 
 {{-0.00118118480030753465113163315401844066`20., 
   0.00049734096855054090573963501221829082`20.}, 
  {-0.00118111765669917672198080932386756853`20., 
   0.00049731269755754809346560392583897622`20.}, 
  {-0.00118101405791004812084113594798265327`20., 
   0.00049726907701475710351205724125585399`20.}, 
  {-0.00118084145098441355567230491533905715`20., 
   0.0004971964004144899181778125959322346`20.}, 
  {-0.0011805566086148528748282713826281262`20., 
   0.00049707646678520121045400900321184262`20.}, 
  {-0.00118008696352577607280019390147271846`20., 
   0.00049687872148453729381060795851482882`20.}, 
  {-0.00117931288339615491808893152076218614`20., 
   0.00049655279300890733393218169295249945`20.}, 
  {-0.00117803786758797646801257007651980439`20., 
   0.00049601594424756903916318740063991763`20.}, 
  {-0.00117593832879173023825976973094367288`20., 
   0.00049513192791230746874095567618680963`20.}, 
  {-0.00117248319011702201369522663374255276`20., 
   0.00049367713268085137418746384578633801`20.}, 
  {-0.00116680486005200815207254755590151821`20., 
   0.00049128625686400343245159897090590239`20.}, 
  {-0.00115749197573897658126902616710549858`20., 
   0.00048736504241641119211327417562336782`20.}, 
  {-0.00114226998362498486727045915087495551`20., 
   0.00048095578257894099674545648457892864`20.}, 
  {-0.00111752809491658637329788624714313684`20., 
   0.0004705381452280363677043731566918471`20.}, 
  {-0.0010776792506378232586703573973081561`20., 
   0.00045375968447908347733488732518238152`20.}, 
  {-0.00101445176907472817623323277803142419`20., 
   0.00042713758697883291630872959075007335`20.}, 
  {-0.00091652838564226017336017151203927842`20., 
   0.00038590668869147796773059853138495934`20.}, 
  {-0.00077060503683364980580710462601018645`20., 
   0.0003244652786667999182345703688463943`20.}, 
  {-0.00056572853977657472185895184557456064`20., 
   0.00023820149043224198815113761918928868`20.}, 
  {-0.00030207363446011621661958620920633664`20., 
   0.00012718889872004893331350998282372069`20.}, 
  {6.1850730420038914276677300638340475644801078016`20.*^-10, 
   -2.604241280843743759017991605824862132412676969083`20.*^-10}, 
  {0.00030207363454894427336011655112134706`20., 
   -0.0001271888987574502203621543373142514`20.}, 
  {0.00056572853967147635524000002316883773`20., 
   -0.00023820149038799004431157895712372116`20.}, 
  {0.00077060503679323745121862330820965304`20., 
   -0.00032446527864978418998678876135143287`20.}, 
  {0.00091652838489586988144265560329718198`20., 
   -0.00038590668837720837113374972770407662`20.}, 
  {0.00101445176913103460939876095394865628`20., 
   -0.00042713758700254088816789934903101318`20.}, 
  {0.00107767925179553605482336318865038429`20., 
   -0.00045375968496654149676773186890542497`20.}, 
  {0.00111752809748477113324980709214282389`20., 
   -0.00047053814630937731926307667037592586`20.}, 
  {0.00114226998316779675245872589299562618`20., 
   -0.00048095578238644073787735827073500051`20.}, 
  {0.00115749198625682140032770047284984464`20., 
   -0.00048736504684497743171692651488414511`20.}, 
  {0.00116680487149623791612368495842178081`20., 
   -0.00049128626168262649099944629828285509`20.}, 
  {0.00117248319430111470957090644181805912`20., 
   -0.00049367713444257461455617113339707753`20.}, 
  {0.00117593827794418944014867811202185874`20., 
   -0.00049513190650281660637839078400920369`20.}, 
  {0.00117803795338069331956716550571484622`20., 
   -0.00049601598037081823981775389714309314`20.}, 
  {0.00117931296767578222114730766433640059`20., 
   -0.00049655282849506619837781375340480026`20.}, 
  {0.00118008685417190079553415449111613732`20., 
   -0.00049687867544080033496174925941732096`20.}, 
  {0.00118055644298203494378260581485003539`20., 
   -0.00049707639704506734475057086941054119`20.}, 
  {0.00118084133767411491141455770813985726`20., 
   -0.00049719635270489048901665587711151884`20.}, 
  {0.001181014162520065117235180389402358`20., 
   -0.0004972691210610800493621812165904665`20.}, 
  {0.00118111899619892062588163175941176473`20., 
   -0.00049731326155744026352910810922600621`20.}, 
  {0.00118118258475926553396361905458010854`20., 
   -0.00049734003568811180377415539140215096`20.}, 
  {-0.00104962813629452840718575076863682114`20., 
   0.00044194868896611722407821084995234575`20.}, 
  {-0.00104956803143422723387185293251242556`20., 
   0.00044192338165651673005130649789996867`20.}, 
  {-0.0010494751259007954246253572478996548`20., 
   0.00044188426353717702089488726227353887`20.}, 
  {-0.00104932038135665061758528862674049079`20., 
   0.00044181910793964236529906889546968034`20.}, 
  {-0.00104906502503426902947925538356149701`20., 
   0.00044171158948811327557021279307852506`20.}, 
  {-0.00104864400312140288540239302156638875`20., 
   0.00044153431710374858332732337750163737`20.}, 
  {-0.00104795007645287584440781620037728109`20., 
   0.00044124213745384246080329103173780256`20.}, 
  {-0.00104680710111463827101705446070571948`20., 
   0.00044076088467984769305981240450767136`20.}, 
  {-0.00104492505363752540374722903778875179`20., 
   0.00043996844363685280157778064749000074`20.}, 
  {-0.00104182802057437654491380795346542809`20., 
   0.00043866442971552696627949808566965394`20.}, 
  {-0.0010367387024626605381597551963929959`20., 
   0.00043652155893164654238305481953389303`20.}, 
  {-0.00102839314769659176064967533653800544`20., 
   0.00043300764113540705711565277327916019`20.}, 
  {-0.00101475573646539973031154996413947379`20., 
   0.00042726557324858936013117893226925213`20.}, 
  {-0.00099259852854063005795721402552902292`20., 
   0.00041793622254342318229777432653853594`20.}, 
  {-0.00095693578456852275443314257594121879`20., 
   0.00040292033034464115976132318986998685`20.}, 
  {-0.0009004074710123226205093424135161372`20., 
   0.00037911893516308320863551259516468935`20.}, 
  {-0.00081299088287140988387935446883103359`20., 
   0.00034231195068269889847551767108675098`20.}, 
  {-0.00068299578241184331583334572867098347`20., 
   0.00028757717154182876456140872786146674`20.}, 
  {-0.00050095031403745143666594579067541766`20., 
   0.00021092644801576902596460875396859691`20.}, 
  {-0.00026727610972247024327836295791645505`20., 
   0.00011253730935682957611720545596482319`20.}, 
  {5.470858636966632739525118169382326538501819039098`20.*^-10, 
   -2.30351942609121378506320765026624275305339749015`20.*^-10}, 
  {0.00026727610980086448512671029118296678`20., 
   -0.00011253730938983767794808854365598601`20.}, 
  {0.00050095031394509389937341655025292969`20., 
   -0.00021092644797688164184143854747491775`20.}, 
  {0.00068299578237645126254980831973363179`20., 
   -0.00028757717152692684738939297672995024`20.}, 
  {0.00081299088221910125550170305159199937`20., 
   -0.00034231195040804263389545391645978921`20.}, 
  {0.00090040747106147421258459030651457139`20., 
   -0.00037911893518377861582509065537455637`20.}, 
  {0.0009569357855784687782513844507623838`20., 
   -0.00040292033076988159084268818979468793`20.}, 
  {0.00099259853078019789274951118817267087`20., 
   -0.00041793622348639911273663628975691404`20.}, 
  {0.00101475573606679623515716723114194703`20., 
   -0.00042726557308075630953985988679660927`20.}, 
  {0.00102839315686553260655028999133583128`20., 
   -0.00043300764499601372907380631214140264`20.}, 
  {0.00103673871243844606903894914034400102`20., 
   -0.00043652156313197729222692595382905306`20.}, 
  {0.00104182802422143540616429304573072763`20., 
   -0.00043866443125113069733233391399188532`20.}, 
  {0.00104492500931750299826979352273516247`20., 
   -0.00043996842497579073611359727273059471`20.}, 
  {0.00104680717589258336932668303755152602`20., 
   -0.00044076091616529826076912970002169517`20.}, 
  {0.00104795014991128748139416183480186678`20., 
   -0.00044124216838369999216596287781131234`20.}, 
  {0.00104864390780874624221264896755314799`20., 
   -0.0004415342769721036809316416705486939`20.}, 
  {0.00104906488066948856151945384294167596`20., 
   -0.00044171152870294255221871740755438988`20.}, 
  {0.0010493202825961414859097053609791811`20., 
   -0.00044181906635627009933040225725439205`20.}, 
  {0.00104947521707807857857775377115152929`20., 
   -0.00044188430192761203308537000890590706`20.}, 
  {0.00104956919893096794679218272616803988`20., 
   -0.00044192387323409176707039272680759573`20.}, 
  {0.00104962620524227345131512232977539712`20., 
   -0.00044194787589148355844847255990543036`20.}, 
  {-0.00093272389870234079968840389010631075`20., 
   0.0003927258520851961261845911116237098`20.}, 
  {-0.00093267012625152815821639029048177552`20., 
   0.00039270321105327501398584854336074759`20.}, 
  {-0.00093258687634571710281844204285442172`20., 
   0.00039266815846135456960776507067554598`20.}, 
  {-0.0009324482509535595740389220236692983`20., 
   0.00039260978987518297854270400996602035`20.}, 
  {-0.00093221950121126748204612377792798607`20., 
   0.00039251347419421788717731527491704676`20.}, 
  {-0.00093184235281998666347312642419058576`20., 
   0.0003923546748715733319886848101855098`20.}, 
  {-0.00093122074786015701987370983535671671`20., 
   0.00039209294646743453468366729909756492`20.}, 
  {-0.00093019690877024114436393126900493366`20., 
   0.00039166185632431206078481316589681418`20.}, 
  {-0.00092851108639155060087106897790338952`20., 
   0.00039095203637538972668255535911721665`20.}, 
  {-0.0009257371103765702987564273655894916`20., 
   0.00038978404647434538895007468024820698`20.}, 
  {-0.00092117907139945155896442127300307868`20., 
   0.00038786487216819013009028264126445417`20.}, 
  {-0.00091370580266765567663980748381629663`20., 
   0.00038471823270217081121676104581738805`20.}, 
  {-0.00090149667000617806330753359645629764`20., 
   0.00037957754526575918455054046166580954`20.}, 
  {-0.00088166758062730289484497152302831355`20., 
   0.00037122845500096963993472485180139518`20.}, 
  {-0.00084977126331892753282647913641017334`20., 
   0.00035779842666060106645325437322533615`20.}, 
  {-0.00079926017870557751059283747735466948`20., 
   0.00033653060156024316235487893783354504`20.}, 
  {-0.00072125669667146148166805548169368932`20., 
   0.00030368703017745746596549704492365866`20.}, 
  {-0.00060548081679196046831058770326975688`20., 
   0.00025493929128082546034130008558726606`20.}, 
  {-0.00044372632264140974149510301455933079`20., 
   0.00018683213584901462799793811139340245`20.}, 
  {-0.00023657840683822584733079895453770485`20., 
   0.00009961196077398983045507324401587574`20.}, 
  {4.841141434180348068111374551626359987613283631918`20.*^-10, 
   -2.038375340707514976046894548053204205310856266074`20.*^-10}, 
  {0.00023657840690745793134869672391692639`20., 
   -0.00009961196080314018162050388375449534`20.}, 
  {0.0004437263225601584916903369848476725`20., 
   -0.00018683213581480357544856294098849369`20.}, 
  {0.00060548081676092063493559748689864641`20., 
   -0.00025493929126775605681498841553627216`20.}, 
  {0.00072125669610045401463343614076820091`20., 
   -0.00030368702993703326931934153295503196`20.}, 
  {0.00079926017874855698220819152773733736`20., 
   -0.00033653060157833978198239643273151047`20.}, 
  {0.00084977126420152415275334177736558424`20., 
   -0.00035779842703222069589614390625919336`20.}, 
  {0.0008816675825838109132168370073197246`20., 
   -0.00037122845582476248977551031887146298`20.}, 
  {0.00090149666965802199668837675225861327`20., 
   -0.00037957754511916715650036915884573192`20.}, 
  {0.00091370581067525799289041041253047686`20., 
   -0.00038471823607379283911175175264441132`20.}, 
  {0.00092117908011111417937687565169819615`20., 
   -0.00038786487583625860184289501124134575`20.}, 
  {0.00092573711356134816771447380794484916`20., 
   -0.00038978404781530449166925212966098911`20.}, 
  {0.00092851104769023027940693194432920975`20., 
   -0.00039095202008009695975028713445440411`20.}, 
  {0.00093019697406720155343111974561710882`20., 
   -0.00039166188381776907512889252447036163`20.}, 
  {0.00093122081200431668322272689610136799`20., 
   -0.00039209297347550176135693764046373388`20.}, 
  {0.00093184226959306565101077216353774388`20., 
   -0.00039235463982865922147821985833168165`20.}, 
  {0.00093221937515248877426321435342977663`20., 
   -0.00039251342111683737863714288565464279`20.}, 
  {0.00093244816471642754712568582676306503`20., 
   -0.00039260975356481159878976245337392212`20.}, 
  {0.00093258695596112311974141005882707835`20., 
   -0.00039266819198363078725954107740087511`20.}, 
  {0.00093267114570130903231661923983759401`20., 
   -0.00039270364029528801360699757466846064`20.}, 
  {0.00093272221252218844320457277048809766`20., 
   -0.00039272514211460566029666221915288323`20.}, 
  {-0.00082884013117468741701073589423696531`20., 
   0.00034898531838934207032030985020503804`20.}, 
  {-0.00082879205099889355349699150624782702`20., 
   0.00034896507410479728568294379210434823`20.}, 
  {-0.00082871750876533979806907391286248353`20., 
   0.00034893368790119570445013638436315096`20.}, 
  {-0.00082859341214131454819243981145878551`20., 
   0.00034888143669107980976523781535106759`20.}, 
  {-0.00082838864237875888621393176844645895`20., 
   0.00034879521784368795209007653408271956`20.}, 
  {-0.00082805103521766315543916994505728885`20., 
   0.00034865306746006869702701892423464795`20.}, 
  {-0.00082749460878349351544751322410589585`20., 
   0.00034841878264568148018842662067616667`20.}, 
  {-0.00082657813658664251657032613836591406`20., 
   0.00034803289961542842802961100562775327`20.}, 
  {-0.00082506914507865796025126244637418528`20., 
   0.00034739753476996124642158418794702536`20.}, 
  {-0.0008225862682042363902207930550917206`20., 
   0.0003463521129280995327245444442491455`20.}, 
  {-0.00081850688030077318403618088137001174`20., 
   0.00034463447591611502485733931847158389`20.}, 
  {-0.00081181929519038222866245625099671928`20., 
   0.00034181865060647672785787631620914497`20.}, 
  {-0.0008008961204714666811313355617952563`20., 
   0.00033721941914588070784477286812431844`20.}, 
  {-0.0007831618029771345036569462422637766`20., 
   0.0003297523380956355804871352599005375`20.}, 
  {-0.00075465090583281814004749683742027567`20., 
   0.00031774774982434448001999866838748448`20.}, 
  {-0.00070953969485629957523586435534158499`20., 
   0.00029875355572896824220457446540698313`20.}, 
  {-0.00063996341805203681665326528951712107`20., 
   0.0002694582812850681333276906482177352`20.}, 
  {-0.00053687535766674933130738996241243377`20., 
   0.00022605278217547340265574314206839316`20.}, 
  {-0.00039315271573955079068291892194672541`20., 
   0.00016553798557454770134017638818809491`20.}, 
  {-0.00020948180598730320094743236041567939`20., 
   0.00008820286567886450566207678333291764`20.}, 
  {4.285573515346623257720686975434164473727459240703`20.*^-10, 
   -1.804452006461736108513973463340700831043140732926`20.*^-10}, 
  {0.00020948180604848122420305286629737248`20., 
   -0.00008820286570462367334865383844099895`20.}, 
  {0.0003931527156679980581501489615304169`20., 
   -0.00016553798554442023501058903643385975`20.}, 
  {0.00053687535763949088070112089641623559`20., 
   -0.00022605278216399616029520879849104656`20.}, 
  {0.00063996341755145726875563086401738294`20., 
   -0.00026945828107429779737079194274416125`20.}, 
  {0.00070953969489394111194556330936769647`20., 
   -0.00029875355574481731029286876183903009`20.}, 
  {0.00075465090660537584824836472103171393`20., 
   -0.00031774775014963193610457461938177428`20.}, 
  {0.00078316180468918177151833334160734684`20., 
   -0.00032975233881649758800771930172940918`20.}, 
  {0.00080089612016686627553022766517154504`20., 
   -0.00033721941901762790548641164849328213`20.}, 
  {0.00081181930219546892984016364367811515`20., 
   -0.00034181865355598691782743732365394321`20.}, 
  {0.00081850688792130147409633939276180996`20., 
   -0.00034463447912475851540898500747865683`20.}, 
  {0.00082258627099001781485742697606235807`20., 
   -0.00034635211410106013257154820044730866`20.}, 
  {0.00082506911122668631402627078744048203`20., 
   -0.00034739752051649950064264033155388716`20.}, 
  {0.00082657819370100039977893453841668619`20., 
   -0.00034803292366357911569639348985965735`20.}, 
  {0.00082749466488905513760436745074417069`20., 
   -0.00034841880626907584741236524241859818`20.}, 
  {0.00082805096242116656744216843705988405`20., 
   -0.00034865303680891223892301828928837223`20.}, 
  {0.00082838853211864216350506753157340121`20., 
   -0.00034879517141837564779160738171511631`20.}, 
  {0.00082859333671222404086909882775458643`20., 
   -0.00034888140493146275405014687484403637`20.}, 
  {0.0008287175784025244767533725660139366`20., 
   -0.00034893371722211556915931476463744698`20.}, 
  {0.00082879294268016721552211201130214552`20., 
   -0.00034896544954954409074615242581142971`20.}, 
  {0.00082883865632559139997520072096928227`20., 
   -0.00034898469740024901051587398777653992`20.}, 
  {-0.00073652664220277820645169900669229144`20., 
   0.00031011648092748556061124168702833322`20.}, 
  {-0.0007364836746562910598977327632474837`20., 
   0.00031009838932896465679904537399894049`20.}, 
  {-0.00073641697568323977732748617568755796`20., 
   0.00031007030555083780097999417923686653`20.}, 
  {-0.00073630595933746840320086234451345189`20., 
   0.00031002356182630248555825782926882184`20.}, 
  {-0.00073612277761564372023540543180261821`20., 
   0.00030994643268027104009911807654847083`20.}, 
  {-0.0007358207666572074124770359735641945`20., 
   0.00030981927017145575262190988360597662`20.}, 
  {-0.00073532301441458405857171457962664616`20., 
   0.00030960969027982486676703771773753522`20.}, 
  {-0.0007345031926635302390270868715871435`20., 
   0.00030926450217411799537982605119458674`20.}, 
  {-0.00073315337437510423522773757960853906`20., 
   0.00030869615763162283588536319141412174`20.}, 
  {-0.00073093250503567356951138927166264899`20., 
   0.00030776105475186255558374285122637852`20.}, 
  {-0.00072728387244131769292304724807477293`20., 
   0.00030622478839634429175707252550516756`20.}, 
  {-0.00072130318853647604327969423771971342`20., 
   0.0003037066056995688603282923106188267`20.}, 
  {-0.00071153658992916024421732967577171303`20., 
   0.00029959435365438326072308617927230023`20.}, 
  {-0.00069568514358959397365485530439064323`20., 
   0.00029292006045877640995993907553290241`20.}, 
  {-0.00067021427828246714439316713166401772`20., 
   0.00028219548559261774500764931859537589`20.}, 
  {-0.00062994481082982863988617465836314043`20., 
   0.00026523992034940153258365248773184861`20.}, 
  {-0.00056790801361906825504319764418318544`20., 
   0.00023911916362908137054450427123502546`20.}, 
  {-0.00047613660652413139676167113786954593`20., 
   0.00020047857116805532495228258436612463`20.}, 
  {-0.00034843708501053159000031561713685506`20., 
   0.00014671035158338172210539604932078106`20.}, 
  {-0.00018555063208695207835052333543979808`20., 
   0.00007812658193134824351600982544833604`20.}, 
  {3.79512854085583716553941353179217479763251107303`20.*^-10, 
   -1.597948859307720911806068855491442020055794136016`20.*^-10}, 
  {0.00018555063214104310844148130974816598`20., 
   -0.00007812658195412341408062370936764885`20.}, 
  {0.00034843708494746187126452704747885327`20., 
   -0.00014671035155682605105874823051741189`20.}, 
  {0.00047613660650016512204971015153349474`20., 
   -0.00020047857115796426191566743222462937`20.}, 
  {0.00056790801317963655409456276672773421`20., 
   -0.00023911916344405749646086853335904599`20.}, 
  {0.00062994481086284265458714637618329671`20., 
   -0.00026523992036330217035248268470875651`20.}, 
  {0.00067021427895971077098586685251430376`20., 
   -0.0002821954858777729562045755168481279`20.}, 
  {0.00069568514508999277835470528809672229`20., 
   -0.00029292006109052327509671801604072518`20.}, 
  {0.00071153658966225910926883929587231546`20., 
   -0.00029959435354200383548161654563044862`20.}, 
  {0.00072130319467398044066699302651364216`20., 
   -0.00030370660828378123817557601116363882`20.}, 
  {0.00072728387911766119807310153695749875`20., 
   -0.00030622479120743629392551643661368369`20.}, 
  {0.00073093250747621313869439495093544159`20., 
   -0.00030776105577945816366079787407808069`20.}, 
  {0.00073315334471901382190895765863512774`20., 
   -0.0003086961451448479250142979615305801`20.}, 
  {0.00073450324269806509843171834009697966`20., 
   -0.0003092645232412905677607235116197809`20.}, 
  {0.00073532306356499642434440321049101528`20., 
   -0.0003096097109747353365660645096804275`20.}, 
  {0.00073582070288523591814962697271953731`20., 
   -0.0003098192433200993339577376727240157`20.}, 
  {0.00073612268102465234801723552664693746`20., 
   -0.00030994639201037993600725706385134209`20.}, 
  {0.00073630589325955388105867459503335801`20., 
   -0.0003100235340040226867615471979087823`20.}, 
  {0.00073641703668722748697517133643960769`20., 
   -0.00031007033123672736293691424692194008`20.}, 
  {0.00073648445579184626601714500057521036`20., 
   -0.0003100987182281457962177452634000886`20.}, 
  {0.00073652535019785238687792835275848312`20., 
   -0.00031011593692541153131702246431936131`20.}, 
  {-0.00065449476040529271388745080479278412`20., 
   0.00027557674122328114268945297043906699`20.}, 
  {-0.00065445638113015558518036824260545943`20., 
   0.00027556058152848656218120768109703556`20.}, 
  {-0.00065439673866490355688569320990418992`20., 
   0.00027553546891153833974134450943334312`20.}, 
  {-0.00065429748560782713038799427753256748`20., 
   0.00027549367815066405490020811685581789`20.}, 
  {-0.0006541337173906285273857652367273109`20., 
   0.00027542472311184359047821694177992038`20.}, 
  {-0.0006538637163468409712276478881954173`20., 
   0.00027531103846182777735900963713491256`20.}, 
  {-0.00065341872570067039648412291311812885`20., 
   0.00027512367397922964062489385815500161`20.}, 
  {-0.0006526858131885635105718810049952281`20., 
   0.00027481507923728989918816042315588552`20.}, 
  {-0.0006514791187287398379641221662684276`20., 
   0.00027430699735946940545857775421828532`20.}, 
  {-0.00064949381909687389403382668309419244`20., 
   0.00027347108172499953433003228761860736`20.}, 
  {-0.00064623242566123854610215692316948167`20., 
   0.00027209786343631096677985554659767649`20.}, 
  {-0.0006408870928237250738758909612637314`20., 
   0.00026984719697841055742142777316367637`20.}, 
  {-0.00063215964160168614903619015115640863`20., 
   0.00026617248067439416801523795838164574`20.}, 
  {-0.00061799894232312940038250009884427045`20., 
   0.00026021008097815974752947372582916649`20.}, 
  {-0.0005952554723936861939919839814592936`20., 
   0.00025063388311313102904925641324601837`20.}, 
  {-0.000559323835058441616462808787613755`20., 
   0.00023550477265618594377381422636368632`20.}, 
  {-0.0005040280667301877859133179121838095`20., 
   0.0002122223438863948572266601735510777`20.}, 
  {-0.00042234650693077245205668766134198984`20., 
   0.00017783010818137787455018427845978521`20.}, 
  {-0.00030888439362662239402104890929070071`20., 
   0.00013005658679015679748254690917503186`20.}, 
  {-0.0001644040074512583998799995763390728`20., 
   0.00006922273997947722100210508477434643`20.}, 
  {3.361926284059086132797638361406496086270277329481`20.*^-10, 
   -1.415547909077509950651637204802735194219064138729`20.*^-10}, 
  {0.00016440400749910766551971880156358016`20., 
   -0.00006922273999962428021882896907940216`20.}, 
  {0.00030888439357098369590159815299105732`20., 
   -0.00013005658676672997722172553810149782`20.}, 
  {0.00042234650690967790294498512685238069`20., 
   -0.00017783010817249595913473057972731819`20.}, 
  {0.00050402806634395928314386042455115188`20., 
   -0.00021222234372377232974478333665311659`20.}, 
  {0.00055932383508743502543720122773808115`20., 
   -0.00023550477266839369492092683273182363`20.}, 
  {0.00059525547298818122340853306294582226`20., 
   -0.00025063388336344472564569813176666201`20.}, 
  {0.00061799894363986270348473523880966036`20., 
   -0.00026021008153257376988830957423564646`20.}, 
  {0.00063215964136749162454869806597364131`20., 
   -0.00026617248057578594717839918567311213`20.}, 
  {0.000640887098208655871253218062940821`20., 
   -0.00026984719924574984052767076334350358`20.}, 
  {0.00064623243151863242763408695413840158`20., 
   -0.00027209786590258207479329977016353753`20.}, 
  {0.00064949382123797964006904115661622645`20., 
   -0.00027347108262651774318696469752262166`20.}, 
  {0.00065147909271169009742232437289778521`20., 
   -0.000274306986404922146283083946483278`20.}, 
  {0.00065268585708296409615525429299723058`20., 
   -0.00027481509771914277732852812336725498`20.}, 
  {0.00065341876881915984831543298812947259`20., 
   -0.00027512369213438309402755073184398846`20.}, 
  {0.00065386366040144553106794310098104528`20., 
   -0.00027531101490587180255492341093938749`20.}, 
  {0.00065413363265422198036989264511094179`20., 
   -0.00027542468743335662331363900846776496`20.}, 
  {0.0006542974276397241082567993962882634`20., 
   -0.00027549365374304172979233658791084773`20.}, 
  {0.00065439679218175921685872541340258104`20., 
   -0.00027553549144495124920367385827477097`20.}, 
  {0.00065445706639513008769245052933454805`20., 
   -0.00027556087006110740534418969656191498`20.}, 
  {0.00065449362697155727913693746391609368`20., 
   -0.00027557626398802411753134209006993418`20.}, 
  {-0.00058159934460685364104341928620165287`20., 
   0.0002448839345713067962288081205059591`20.}, 
  {-0.00058156507976615903291965310358944854`20., 
   0.00024486950726996169807143288572187306`20.}, 
  {-0.00058151177906002914258229395109416206`20., 
   0.00024484706486738069161359745309227876`20.}, 
  {-0.00058142309391214783139338801073802191`20., 
   0.00024480972375248329742879495188969344`20.}, 
  {-0.00058127676565961076028405822514852312`20., 
   0.00024474811185667821485644556848358868`20.}, 
  {-0.00058103551987378803016542516526946744`20., 
   0.00024464653468370022322754743800819682`20.}, 
  {-0.00058063792520538328198150655765003606`20., 
   0.00024447912640226664504484486637896256`20.}, 
  {-0.00057998308216184260831530021318540092`20., 
   0.00024420340301551267718538956344648461`20.}, 
  {-0.00057890494848522781708055952662696553`20., 
   0.00024374945199378013350760401121135392`20.}, 
  {-0.00057713123267613797375857233910059209`20., 
   0.00024300262428468967316150414277919667`20.}, 
  {-0.00057421760710695847109833632549893608`20., 
   0.00024177583457135093519929950547323624`20.}, 
  {-0.00056944275015931370091900469587280581`20., 
   0.00023976536848813208459747566142012875`20.}, 
  {-0.000561648037462824362322102351967327`20., 
   0.00023648338419487341571456941135466399`20.}, 
  {-0.00054900416141254901883410405229778096`20., 
   0.0002311596469105469552985701272832762`20.}, 
  {-0.00052870550688899445487795834010274994`20., 
   0.00022261284500589240205387719583273683`20.}, 
  {-0.00049665732482422868129866578781559864`20., 
   0.00020911887361020155002049085802762048`20.}, 
  {-0.0004473851818388550297683014243705715`20., 
   0.00018837270814267580200770586289287221`20.}, 
  {-0.0003746965615126967564790866536633896`20., 
   0.00015776697326850389746487859101616404`20.}, 
  {-0.00027388467338535344795494410701538261`20., 
   0.00011531986247804355703366067663805584`20.}, 
  {-0.0001457086934414664522169897678089735`20., 
   0.00006135102881745955882820621802483093`20.}, 
  {2.97908083732190527563350665416180153275039996831`20.*^-10, 
   -1.254349826240802221319371222804969066421221039295`20.*^-10}, 
  {0.00014570869348381372173102983389379607`20., 
   -0.00006135102883528998809727571953422992`20.}, 
  {0.00027388467333623324789866313203393786`20., 
   -0.00011531986245736136753627921348797383`20.}, 
  {0.00037469656149411159113965229259375818`20., 
   -0.00015776697326067856469037991267105606`20.}, 
  {0.00044738518149900833310259828221493658`20., 
   -0.00018837270799958245604319927672207856`20.}, 
  {0.00049665732484972155703648254380278177`20., 
   -0.00020911887362093539243641370265380287`20.}, 
  {0.00052870550741149676397175076400444139`20., 
   -0.00022261284522589337430389505852818587`20.}, 
  {0.000549004162569555445402108014456844`20., 
   -0.0002311596473977075559587823218765659`20.}, 
  {0.00056164803725706683766811627998819991`20., 
   -0.00023648338410823866849183843367924205`20.}, 
  {0.00056944275489000403571678450958097988`20., 
   -0.00023976537048000169924917242508672837`20.}, 
  {0.00057421761225246684866532928489433809`20., 
   -0.0002417758367378807783854018041660371`20.}, 
  {0.00057713123455696862176585696212316045`20., 
   -0.00024300262507661836705930819457817283`20.}, 
  {0.00057890492563122715018650902396504141`20., 
   -0.00024374944237104301060484590482738588`20.}, 
  {0.00057998312071934149463537160182972886`20., 
   -0.00024420341925024905037278804287567529`20.}, 
  {0.00058063796308107520567369719562658071`20., 
   -0.00024447914234992640238892513500066556`20.}, 
  {0.00058103547073100665467542204570162178`20., 
   -0.00024464651399200280196859875608489336`20.}, 
  {0.00058127669122679304601528137907143684`20., 
   -0.00024474808051654444042748689645113129`20.}, 
  {0.00058142304299279023769001958055240628`20., 
   -0.0002448097023127537842905345602325921`20.}, 
  {0.00058151182606935736995385445415145904`20., 
   -0.00024484708466078205050688608595850906`20.}, 
  {0.00058156568170417881998040489220677967`20., 
   -0.00024486976071754897683385469145548619`20.}, 
  {0.00058159834899690360402661694475519645`20., 
   -0.00024488351536711730695857555568639851`20.}, 
  {-0.00051682279759364877944996925675051495`20., 
   0.00021760959898679948608419758178969052`20.}, 
  {-0.00051679221948149017122711655984024034`20., 
   0.00021759672399220638788510170940641698`20.}, 
  {-0.00051674461236283522578764772777473678`20., 
   0.0002175766788896148319105885169577839`20.}, 
  {-0.00051666541194139159275115609287775101`20., 
   0.00021754333134374382852680256542221095`20.}, 
  {-0.00051653473550713145436457202364098958`20., 
   0.0002174883096872132439429776941646272`20.}, 
  {-0.00051631929618158588437964125846230841`20., 
   0.00021739759839224668815984895093149829`20.}, 
  {-0.00051596423629987090973821903426164206`20., 
   0.0002172480994946824883108290670575335`20.}, 
  {-0.00051537945423521226590721373275291997`20., 
   0.00021700187546745779617145841379070314`20.}, 
  {-0.00051441668877759772883500354569295148`20., 
   0.00021659650053793588582526465081808485`20.}, 
  {-0.00051283283112073645060407420430530747`20., 
   0.00021592961310346797920171545444433998`20.}, 
  {-0.00051023122920468957945516313081821768`20., 
   0.00021483420177039561240217394981819692`20.}, 
  {-0.00050596811946790449057193347595018618`20., 
   0.00021303920819701241708291935829481525`20.}, 
  {-0.00049900987299376317584959990514797724`20., 
   0.00021010942020790028456825259164125359`20.}, 
  {-0.00048772560893814407333900520282501955`20., 
   0.00020535815113185013614273903276842929`20.}, 
  {-0.00046961671453814564640109305594915881`20., 
   0.00019773335348974553532677602355754055`20.}, 
  {-0.00044104278896409216059878635701897349`20., 
   0.00018570222693224933077843636085009408`20.}, 
  {-0.00039715032413258948598894737264796168`20., 
   0.00016722118910845873094271468322019441`20.}, 
  {-0.00033247448441587782192460346297711126`20., 
   0.00013998925659615908291562251072720474`20.}, 
  {-0.00024290228391777929232049009466825337`20., 
   0.0001022746458601175967665221451234751`20.}, 
  {-0.00012917288432449487482725678069909093`20., 
   0.00005438858287347152624305548661014355`20.}, 
  {2.64056941127146735745825473627739948039521332002`20.*^-10, 
   -1.111818699482723097877159888958905044376931924226`20.*^-10}, 
  {0.00012917288436198846313846295687635292`20., 
   -0.00005438858288925830026882650815846439`20.}, 
  {0.0002429022838743843790835153085378925`20., 
   -0.00010227464584184605435095381412121789`20.}, 
  {0.00033247448439948897091133841033454324`20., 
   -0.00013998925658925851406793196224612345`20.}, 
  {0.00039715032383325125170482595124339307`20., 
   -0.00016722118898242157966518987420774444`20.}, 
  {0.00044104278898653145197921831635605593`20., 
   -0.00018570222694169745346493402793939197`20.}, 
  {0.00046961671499788931337727346448288756`20., 
   -0.00019773335368332181615885198504542635`20.}, 
  {0.00048772560995596349222458780802230763`20., 
   -0.00020535815156040568093666855074623481`20.}, 
  {0.00049900987281278043440763294440995144`20., 
   -0.00021010942013169702501374018711997955`20.}, 
  {0.00050596812362868246922700860492844055`20., 
   -0.00021303920994891893441137204418039604`20.}, 
  {0.00051023123373011761429000270858561567`20., 
   -0.00021483420367583899549052745624657502`20.}, 
  {0.00051283283277486748151785901257720576`20., 
   -0.0002159296137999442027443616895061919`20.}, 
  {0.0005144166686785379624781116438761181`20., 
   -0.00021659649207517387893815227110573394`20.}, 
  {0.00051537948814447229436921863540571818`20., 
   -0.0002170018897450409660501973201708287`20.}, 
  {0.00051596426960933041922000411566443157`20., 
   -0.0002172481135197180712505280487008133`20.}, 
  {0.00051631925296352455443165441748315028`20., 
   -0.00021739758019516823344490712315080012`20.}, 
  {0.00051653467004817309618896846135162578`20., 
   -0.00021748828212554656681640777320068455`20.}, 
  {0.00051666536716109065512866525184200276`20., 
   -0.00021754331248888027584364852709136956`20.}, 
  {0.00051674465370448489794180228382510846`20., 
   -0.00021757669629662522018602201424215094`20.}, 
  {0.00051679274884662794308513186930186483`20., 
   -0.00021759694688279071287795026075867995`20.}, 
  {0.0005168219220200529540600266527838589`20., 
   -0.00021760923032423282276211648538267743`20.}, 
  {-0.00045926086039026644733286122384487022`20., 
   0.00019337299384853324098225735740836642`20.}, 
  {-0.0004592335833768376488752958323155957`20., 
   0.00019336150879024743110538771886972451`20.}, 
  {-0.00045919108305843664785934025041996567`20., 
   0.00019334361391934174646709063175577504`20.}, 
  {-0.00045912038743238486310551057785454795`20., 
   0.00019331384733995152130758340120191493`20.}, 
  {-0.00045900374524760570362007839320971989`20., 
   0.0001932647348410971383663487971409347`20.}, 
  {-0.00045881144497663804519645775106946522`20., 
   0.00019318376630595286113535063202924853`20.}, 
  {-0.00045849452273173679537614811276347327`20., 
   0.0001930503253607312822636413106372519`20.}, 
  {-0.00045797255784738818210394341987133314`20., 
   0.00019283055067258449772797617678792974`20.}, 
  {-0.0004571132285766666734066655415602697`20., 
   0.0001924687278217543888028065438148504`20.}, 
  {-0.00045569958176632257801659757297848609`20., 
   0.00019187350811213582232277792546462571`20.}, 
  {-0.00045337768518180884005329454377062257`20., 
   0.0001908958674449721431803345447455253`20.}, 
  {-0.00044957324020423709046853498353974726`20., 
   0.00018929399587546824861833051938515674`20.}, 
  {-0.00044336448963721526692290360268901587`20., 
   0.00018667978511040642817806467481642773`20.}, 
  {-0.0004332979377276270038884451790607231`20., 
   0.00018244123693794821216355586486767287`20.}, 
  {-0.00041714889976548136925076589506822865`20., 
   0.00017564164200651847126348037687083312`20.}, 
  {-0.00039168114916404177719058778526033153`20., 
   0.00016491837859538601144866854116224487`20.}, 
  {-0.00035259088451785070446682516110124288`20., 
   0.0001484593197969897703018211204636812`20.}, 
  {-0.00029505248318806824385541841621746944`20., 
   0.0001242326245002392605707024910389345`20.}, 
  {-0.00021546654657712314495087086986397485`20., 
   0.00009072275645352553471615615573219993`20.}, 
  {-0.00011454083079011190720036819226935358`20., 
   0.00004822771822741553987383923885025412`20.}, 
  {2.341118994029607357662338838575986326702643802624`20.*^-10, 
   -9.8573431327562415059466898466357319019058686426`20.*^-11}, 
  {0.00011454083082332067945606586008720128`20., 
   -0.00004822771824139818082360667793145316`20.}, 
  {0.0002154665465387626601590108847415344`20., 
   -0.00009072275643737375164589931989117238`20.}, 
  {0.00029505248317360455323253195846639178`20., 
   -0.00012423262449414928557159240356479654`20.}, 
  {0.00035259088425395047081616039120596375`20., 
   -0.00014845931968587388244890963840251104`20.}, 
  {0.00039168114918381265032260900909961367`20., 
   -0.00016491837860371058960951958277878471`20.}, 
  {0.00041714890017041628364083543422730167`20., 
   -0.00017564164217701738258561491967465335`20.}, 
  {0.00043329793862393315957789114052714394`20., 
   -0.00018244123731534027771700679601142904`20.}, 
  {0.00044336448947785710024679644899135691`20., 
   -0.00018667978504330825273549324168057132`20.}, 
  {0.00044957324386762781944567606951616443`20., 
   -0.00018929399741794855555607413453312187`20.}, 
  {0.00045337768916610363763057473593008795`20., 
   -0.00019089586912256995268655778354951072`20.}, 
  {0.00045569958322262509179029294529431192`20., 
   -0.00019187350872531582812222860854497344`20.}, 
  {0.00045711321088163474068619403893236767`20., 
   -0.000192468720371214627657344858497839`20.}, 
  {0.00045797258770054436959488236535841289`20., 
   -0.00019283056324233447140837152225617387`20.}, 
  {0.00045849455205668866136887394649099959`20., 
   -0.00019305033770807943636584166168042088`20.}, 
  {0.00045881140692847795716461261825531981`20., 
   -0.00019318375028567492933246847084434518`20.}, 
  {0.00045900368761919332316322401065220491`20., 
   -0.00019326471057650245185819958343250734`20.}, 
  {0.00045912034800898585015132864962485195`20., 
   -0.00019331383074062562111634890510520083`20.}, 
  {0.00045919111945451347994519248923353128`20., 
   -0.00019334362924400567576639683757201316`20.}, 
  {0.00045923404941548518822505921977840992`20., 
   -0.00019336170501704639504213019780143575`20.}, 
  {0.00045926008955933788635716571943712503`20., 
   -0.00019337266928814226793985925028931581`20.}, 
  {-0.00040810998875307813349253667902536788`20., 
   0.00017183578473813816147054175958962858`20.}, 
  {-0.00040808566553455896880896780363868562`20., 
   0.00017182554338297219739324960153207814`20.}, 
  {-0.00040804774166530262476998303050908561`20., 
   0.0001718095754380221577978875917932992`20.}, 
  {-0.00040798466567948885866936602642883369`20., 
   0.00017178301712820583522920674797003523`20.}, 
  {-0.00040788059672249050372839856272861722`20., 
   0.00017173919861999600156985202641204937`20.}, 
  {-0.00040770902632760235318283601316619201`20., 
   0.00017166695845372730660329937396471242`20.}, 
  {-0.00040742627038035807834160936504669124`20., 
   0.00017154790331804550667015131159860684`20.}, 
  {-0.00040696058053666944493493440882081386`20., 
   0.00017135182338386081891997238266139532`20.}, 
  {-0.00040619391190295667322020305702615939`20., 
   0.00017102901553808702030324339243206712`20.}, 
  {-0.00040493273499126238732270684569980677`20., 
   0.0001704979936805315315042976192420239`20.}, 
  {-0.00040286136663340031003822793398289759`20., 
   0.0001696258385824843410687275511506937`20.}, 
  {-0.00039946767791972653447903184009859252`20., 
   0.00016819691701883222504380288004151265`20.}, 
  {-0.00039392996861508178773481319065690317`20., 
   0.00016586524994319233167781608027659083`20.}, 
  {-0.00038495322430356815706903114552681715`20., 
   0.00016208556812781817139748679811655459`20.}, 
  {-0.00037055707259761341684442441226093491`20., 
   0.00015602403056741617551344185779407787`20.}, 
  {-0.00034786476669850213995638926277336868`20., 
   0.00014646937545200090103426916327299735`20.}, 
  {-0.00031305927774219333340423915063355797`20., 
   0.00013181443273355508774915332658255071`20.}, 
  {-0.00026187698156334831201118218966209876`20., 
   0.0001102639922371992892678661851208837`20.}, 
  {-0.00019116358365378824999267709499365497`20., 
   0.00008048992995948978947060088210259155`20.}, 
  {-0.00010158818413248289750126543713651008`20., 
   0.00004277397226630858842158544721537266`20.}, 
  {2.076108458927394023667802553377868396394317395773`20.*^-10, 
   -8.74150930074692220491706338264365640587081008751`20.*^-11}, 
  {0.00010158818416190657730735973890741496`20., 
   -0.00004277397227869750623467778480312209`20.}, 
  {0.00019116358361985937747100881134427337`20., 
   -0.00008048992994520394840884581530285194`20.}, 
  {0.00026187698155057439734936002482725556`20., 
   -0.00011026399223182079888394106308516023`20.}, 
  {0.0003130592775093428384370612039822973`20., 
   -0.00013181443263551277407876261220307255`20.}, 
  {0.00034786476671593738368655110354575748`20., 
   -0.00014646937545934205628907414886137155`20.}, 
  {0.00037055707295460209778128477125047098`20., 
   -0.00015602403071772719906580411421072462`20.}, 
  {0.00038495322509360956668718473937034513`20., 
   -0.00016208556846046718597355146920856636`20.}, 
  {0.00039392996847463106774709261965377619`20., 
   -0.00016586524988405518641982847143316894`20.}, 
  {0.00039946768114827381140884066412302532`20., 
   -0.00016819691837822055217214343752548436`20.}, 
  {0.00040286137014463687769054185782506476`20., 
   -0.00016962584006089973797496499276844833`20.}, 
  {0.00040493273627463001755226272798780087`20., 
   -0.00017049799422089684949568956967907404`20.}, 
  {0.00040619389630939462726514777163252796`20., 
   -0.00017102900897237668516427274595053808`20.}, 
  {0.00040696060684425048759008190365640931`20., 
   -0.00017135183446073704740635027522375128`20.}, 
  {0.00040742629622234875130934146902014119`20., 
   -0.00017154791419888368476182798695584892`20.}, 
  {0.00040770899279856361211676591531422509`20., 
   -0.00017166694433623731036495406960598953`20.}, 
  {0.0004078805459389048443750005436723481`20., 
   -0.00017173917723743361868421075523046236`20.}, 
  {0.00040798463093864796258401790211268303`20., 
   -0.00017178300250048335266695490615270865`20.}, 
  {0.00040804777373837543147205610345545372`20., 
   -0.0001718095889424738658829709909286121`20.}, 
  {0.00040808607621854041484435104189148492`20., 
   -0.00017182571630254333256604254395430945`20.}, 
  {0.00040810930947929501842104336230998601`20., 
   -0.00017183549872812421828254457360420463`20.}, 
  {-0.0003626561356596080908531521368692722`20., 
   0.00015269732027772972246448511026074621`20.}, 
  {-0.00036263445378992870863070536156577197`20., 
   0.00015268819106944366679187594171190398`20.}, 
  {-0.00036260062776113964371660409388658256`20., 
   0.00015267394853100616577541225005750846`20.}, 
  {-0.00036254437303437996811745091356093075`20., 
   0.00015265026233026524973366354255197086`20.}, 
  {-0.00036245155959114286922882247163375581`20., 
   0.00015261118298574436599108314595105506`20.}, 
  {-0.00036229854626650902930374922105151484`20., 
   0.00015254675632274064391736809307432204`20.}, 
  {-0.00036204637502600376910961792749146619`20., 
   0.00015244057895831737646720754841745944`20.}, 
  {-0.00036163106028824668403203897758193574`20., 
   0.0001522657095950512353819111484555519`20.}, 
  {-0.00036094733510451976130356847520239057`20., 
   0.00015197782530716621528571304219048023`20.}, 
  {-0.00035982263137632251877911793028362552`20., 
   0.00015150426584266211317015491801415812`20.}, 
  {-0.00035797548723098860810933416707139077`20., 
   0.00015072652093936362446708807034584874`20.}, 
  {-0.00035494937595380560378188768503325763`20., 
   0.00014945236882265499106605797264558215`20.}, 
  {-0.00035001203062626469651430374300490163`20., 
   0.00014737348657947987221654894442311646`20.}, 
  {-0.0003420099526820892671087705386837369`20., 
   0.00014400419060298495457211391102473133`20.}, 
  {-0.00032918058398120944944981115072587513`20., 
   0.00013860235114998292608413101083194742`20.}, 
  {-0.00030896685971134006209777267757004339`20., 
   0.00013009130935214318404116744318738669`20.}, 
  {-0.00027798289906375011310359781244206957`20., 
   0.00011704543118473688972783065787034507`20.}, 
  {-0.00023245961224663733841316661923706489`20., 
   0.00009787773147226835301607015546823783`20.}, 
  {-0.00016962921107581099103558761760170415`20., 
   0.00007142282571613094359393162846387544`20.}, 
  {-0.00009011796486022623182943243962844971`20., 
   0.00003794440625693736077028734300145252`20.}, 
  {1.841484006905944013042968856800099959850868157387`20.*^-10, 
   -7.75361687118292216018092150231621035726681329435`20.*^-11}, 
  {0.00009011796488630427200287986273127179`20., 
   -0.00003794440626791758821173888957106179`20.}, 
  {0.00016962921104578684270541569331672338`20., 
   -0.00007142282570348919692859608139651511`20.}, 
  {0.000232459612235348432863802226357197`20., 
   -0.00009787773146751512962686409530829346`20.}, 
  {0.000277982898858142622570459567446951`20., 
   -0.00011704543109816531476650929155661095`20.}, 
  {0.00030896685972672791509776072845596948`20., 
   -0.00013009130935862228004116241198146084`20.}, 
  {0.0003291805842961906290497057099782554`20., 
   -0.00013860235128260658065250766735926543`20.}, 
  {0.00034200995337905541742399207939151135`20., 
   -0.00014400419089644438628378613869116267`20.}, 
  {0.00035001203050237184546045721184132582`20., 
   -0.00014737348652731446124650829972266351`20.}, 
  {0.00035494937880158404453797533614250375`20., 
   -0.00014945237002171959770020014153368579`20.}, 
  {0.00035797549032801811763718243995487375`20., 
   -0.00015072652224337604953144523787573631`20.}, 
  {0.00035982263250827469446889964506013688`20., 
   -0.00015150426631927355556585248213058394`20.}, 
  {0.00036094732135088887264467610923794667`20., 
   -0.00015197781951616373585038994073176702`20.}, 
  {0.00036163108349155728406051450016271705`20., 
   -0.0001522657193648662248675850527000914`20.}, 
  {0.00036204639781856817259221096735147735`20., 
   -0.0001524405885551865989861940915164115`20.}, 
  {0.00036229851669406274537957942663622449`20., 
   -0.0001525467438711843138440334427941998`20.}, 
  {0.0003624515148003422330678199774616447`20., 
   -0.00015261116412645988760750314840490302`20.}, 
  {0.00036254434239320633658483399052457427`20., 
   -0.00015265024942871845750940378548403126`20.}, 
  {0.00036260065604934428393719825855247496`20., 
   -0.00015267396044182917218408347728525261`20.}, 
  {0.00036263481600993712442788568363231008`20., 
   -0.00015268834358313142081174134047676215`20.}, 
  {0.00036265553654566415660281016235079713`20., 
   -0.00015269706801922701330644638414770407`20.}, 
  {-0.00032226478319839126756345130566758406`20., 
   0.00013569043503090158634250581291266696`20.}, 
  {-0.00032224546188470209455917890520026778`20., 
   0.00013568229974092719770912796008432327`20.}, 
  {-0.00032221530239980366356028708077845097`20., 
   0.00013566960101044364781485771822250566`20.}, 
  {-0.0003221651498013191073102779929060601`20., 
   0.00013564848412687120307801178648676214`20.}, 
  {-0.00032208240502274721964141834144024733`20., 
   0.00013561364422010409248059719639589362`20.}, 
  {-0.00032194599179913770581282576331830021`20., 
   0.00013555620707332113928961084771296851`20.}, 
  {-0.00032172117954067057686849052523935864`20., 
   0.00013546154928028234815515390536394048`20.}, 
  {-0.00032135092632363107277744744185979748`20., 
   0.0001353056531888972938010305018357042`20.}, 
  {-0.00032074139360735341455063983307087988`20., 
   0.00013504900783467512191605887708247573`20.}, 
  {-0.00031973875837393027593450839518294263`20., 
   0.00013462684563112853723558248218229163`20.}, 
  {-0.00031809215597000446065085046973185006`20., 
   0.00013393353935579135185298967146604212`20.}, 
  {-0.00031539475662419218636465654103275029`20., 
   0.00013279779226281776267985538569800013`20.}, 
  {-0.00031099418473335360099907783833764799`20., 
   0.00013094491988772783199961172140532548`20.}, 
  {-0.00030386324618331035669448334197181484`20., 
   0.00012794241944560436071346667030392205`20.}, 
  {-0.00029243350532299439374432436499564945`20., 
   0.00012312989697810290262918920631395766`20.}, 
  {-0.00027443215339759411221648563565953479`20., 
   0.0001155503803779343630385202676461199`20.}, 
  {-0.00024685528176581707327066492878745765`20., 
   0.00010393906600665982032449049633156112`20.}, 
  {-0.00020636932601206501173671006933308811`20., 
   0.00008689234779455368915229897656130027`20.}, 
  {-0.00015054274955244009789722000395168436`20., 
   0.00006338642086418530437777684376913027`20.}, 
  {-0.00007995707129107057345384213322661643`20., 
   0.0000336661352804507677700387929375227`20.}, 
  {1.633686099761628264378987665393725368900757505413`20.*^-10, 
   -6.87867831478580321843784280165779102695055791763`20.*^-11}, 
  {0.00007995707131418980555394296224187474`20., 
   -0.00003366613529018518128587072094394728`20.}, 
  {0.00015054274952585942734622192522422944`20., 
   -0.0000633864208529934430931460737786229`20.}, 
  {0.00020636932600208263267353782264149917`20., 
   -0.00008689234779035058217833171479642071`20.}, 
  {0.00024685528158414310984456354379257741`20., 
   -0.0001039390659301655199345530710705589`20.}, 
  {0.00027443215341118479908524513502979687`20., 
   -0.00011555038038365675750957689895991447`20.}, 
  {0.0002924335056011194468988135846002942`20., 
   -0.00012312989709520818816792150930538702`20.}, 
  {0.00030386324679863690460493996273233695`20., 
   -0.00012794241970468922299155366851887871`20.}, 
  {0.00031099418462398199788545908072985014`20., 
   -0.00013094491984167663068861434978098955`20.}, 
  {0.00031539475913806670414357452815460717`20., 
   -0.00013279779332129124384992611711772935`20.}, 
  {0.00031809215870382693400780303189951396`20., 
   -0.00013393354050687449852960127658926904`20.}, 
  {0.00031973875937311458252856613791857892`20., 
   -0.00013462684605183771895939626859729639`20.}, 
  {0.00032074138146702555319296295580339237`20., 
   -0.00013504900272295812766019492875932309`20.}, 
  {0.00032135094680506242534122325624078445`20., 
   -0.00013530566181265786330156768683822504`20.}, 
  {0.00032172119965946294834383243674086253`20., 
   -0.0001354615577513528203552978681014158`20.}, 
  {0.00032194596569586502135567167814078631`20., 
   -0.00013555619608246948267607228553296267`20.}, 
  {0.00032208236548645336247991408399369036`20., 
   -0.00013561362757324352104417435115523805`20.}, 
  {0.00032216512275475114682223303965369006`20., 
   -0.00013564847273884258813567706932786951`20.}, 
  {0.00032221532736942352643803812643107615`20., 
   -0.00013566961152396780060548973744466362`20.}, 
  {0.00032224578161136421237125817135396761`20., 
   -0.00013568243436267966836684554583324952`20.}, 
  {0.00032226425436879044817049323461748353`20., 
   -0.00013569021236580650449283925668104569`20.}, 
  {-0.00028637208470364936545960804992044781`20., 
   0.00012057771987522078545667707365071486`20.}, 
  {-0.00028635487185018482394655180946026269`20., 
   0.0001205704723579725574511797092464264`20.}, 
  {-0.00028632799076363672069046705465380076`20., 
   0.00012055915400574177713282823353844242`20.}, 
  {-0.00028628329336955844785475499684393478`20., 
   0.00012054033405034039909673894603955148`20.}, 
  {-0.00028620954962678424152040388706786415`20., 
   0.00012050928405338283853490689981804808`20.}, 
  {-0.00028608797615542841376393641501110156`20., 
   0.00012045809522333827947955217474151646`20.}, 
  {-0.00028588762132030241341388569388435817`20., 
   0.00012037373529275891091110976584604555`20.}, 
  {-0.00028555765013367036754427006172452226`20., 
   0.00012023480005628226001864002598927255`20.}, 
  {-0.00028501443890878600406063764801973475`20., 
   0.00012000607954054147539395269390304621`20.}, 
  {-0.00028412091720601842738034026049833235`20., 
   0.00011962985987621828521277484652561362`20.}, 
  {-0.0002826535605895940735740657541253074`20., 
   0.00011901202551140803097855400173697153`20.}, 
  {-0.00028024993240621547905756981567939537`20., 
   0.00011799997153945914907687150133869279`20.}, 
  {-0.00027632898669187937427076809925828684`20., 
   0.00011634904702815973653506025231927866`20.}, 
  {-0.00026997620711199911717223632325522167`20., 
   0.00011367419246821015459883634663377753`20.}, 
  {-0.00025979611149647115181734339431163636`20., 
   0.00010938783641956680076519721865753111`20.}, 
  {-0.00024376862159226825751837888993734303`20., 
   0.00010263941961779716106037005892098654`20.}, 
  {-0.00021922831403775641439226531095737496`20., 
   0.00009230665854221322711253276250836839`20.}, 
  {-0.00018322547984420925968184213710616085`20., 
   0.00007714757046071968828709142614996246`20.}, 
  {-0.00013362163485374809284371522615874574`20., 
   0.00005626174099105182856577483206684033`20.}, 
  {-0.00007095325443589655174186182450824337`20., 
   0.00002987505449932486389131024189820774`20.}, 
  {1.449586283756623807730252608984592499395394971045`20.*^-10, 
   -6.10352119476473182202211624835617894482271566756`20.*^-11}, 
  {0.00007095325445639779596404520719849524`20., 
   -0.00002987505450795696672170324513620852`20.}, 
  {0.00013362163483020653425976871814005142`20., 
   -0.00005626174098113959337253419711160059`20.}, 
  {0.00018322547983537755149844877842731507`20., 
   -0.00007714757045700107431513632775886948`20.}, 
  {0.0002192283138771329712839840447013576`20., 
   -0.00009230665847458230369851959776899269`20.}, 
  {0.0002437686216042794658447303159969008`20., 
   -0.0001026394196228545119346232909460635`20.}, 
  {0.00025979611174221827584710098919792925`20., 
   -0.00010938783652303927404088462703070705`20.}, 
  {0.00026997620765562313848788543593153064`20., 
   -0.00011367419269710447936332018355011816`20.}, 
  {0.00027632898659525971448016214734060804`20., 
   -0.00011634904698747777451796300940657181`20.}, 
  {0.00028024993462689397264597876845536486`20., 
   -0.00011799997247448167269304369198120626`20.}, 
  {0.00028265356300450553626133567001450069`20., 
   -0.00011901202652821285737319396632189504`20.}, 
  {0.00028412091808863039618490622755368373`20., 
   -0.00011962986024784437734101314844365631`20.}, 
  {0.00028501442818493932295288131419409341`20., 
   -0.00012000607502523760966437107966067091`20.}, 
  {0.0002855576682253152783616276147613502`20., 
   -0.00012023480767381695931015899568898954`20.}, 
  {0.00028588763909156116695239388368750278`20., 
   -0.00012037374277539417555890268786842223`20.}, 
  {0.00028608795309802703778384720108800754`20., 
   -0.0001204580855149587527510935583528453`20.}, 
  {0.00028620951470384373395468212723907695`20., 
   -0.00012050926934898683534933984304803241`20.}, 
  {0.00028628326947897909192230177530137649`20., 
   -0.00012054032399114909133570601065321116`20.}, 
  {0.00028632801281961145839455323531880905`20., 
   -0.00012055916329246798248191715171318277`20.}, 
  {0.00028635515426863464018416189786500662`20., 
   -0.00012057059127100405902491027278526594`20.}, 
  {0.00028637161758211607828070318244207172`20., 
   -0.00012057752319246992769713818208087231`20.}, 
  {-0.00025447699347704035140212423629620072`20., 
   0.00010714820777980646374826283633524242`20.}, 
  {-0.00025446166296365387325774143026177034`20., 
   0.00010714175282680163084536481274179802`20.}, 
  {-0.00025443771139167613948612640485317429`20., 
   0.00010713166795438995346784269678028392`20.}, 
  {-0.00025439788791931678569458852419565596`20., 
   0.00010711490017655443608193201018764462`20.}, 
  {-0.00025433218595210816681765304655147653`20., 
   0.00010708723619036133339690654591641117`20.}, 
  {-0.00025422387059957430295921744461771049`20., 
   0.00010704162972613654861440734510219388`20.}, 
  {-0.00025404536626104488690342199446058504`20., 
   0.00010696647000465047869617768187814108`20.}, 
  {-0.00025375138302918625540711852722369059`20., 
   0.00010684268759123631806615516935734341`20.}, 
  {-0.00025326742204137237349183227524673003`20., 
   0.00010663891454373573620708727378809684`20.}, 
  {-0.00025247137614163986629755663978653671`20., 
   0.00010630373732279573317791858517327861`20.}, 
  {-0.00025116413719068275035685329384108755`20., 
   0.00010575332092239273699235928161730003`20.}, 
  {-0.00024902290292386344425731514365911724`20., 
   0.00010485174859952145021360637627752306`20.}, 
  {-0.00024553028221632304231326157090828776`20., 
   0.00010338117145950443886874171406664747`20.}, 
  {-0.00023987223929847670002999795365148336`20., 
   0.00010099883759935861053894650680062456`20.}, 
  {-0.00023080734159438060688627017659090886`20., 
   0.0000971820385660549923731663901435406`20.}, 
  {-0.0002165401932816192139532252771320537`20., 
   0.00009117481822383966903293695879244365`20.}, 
  {-0.00019470538888555934060970419001480551`20., 
   0.00008198121637286709078303334316412862`20.}, 
  {-0.00016269178227091545968138022102653177`20., 
   0.00006850180306143808828689693516906601`20.}, 
  {-0.00011861672240557992370410024027302523`20., 
   0.00004994388311813891524383168011495798`20.}, 
  {-0.00006297249512594148243551621068025061`20., 
   0.00002651473478987009786758577291800026`20.}, 
  {1.286432520120397180843526176793374722151557318882`20.*^-10, 
   -5.41655797945430391934116284965631461958550450051`20.*^-11}, 
  {0.00006297249514412527055833415578417559`20., 
   -0.00002651473479752642970877227611965287`20.}, 
  {0.00011861672238472250781962675254998867`20., 
   -0.00004994388310935684539773758002104785`20.}, 
  {0.00016269178226309809691239982989160732`20., 
   -0.00006850180305814656712101045469120307`20.}, 
  {0.0001947053887434702165528886795300865`20., 
   -0.00008198121631304009118016365453898379`20.}, 
  {0.00021654019329224069991287061025466541`20., 
   -0.00009117481822831187364752446747564859`20.}, 
  {0.00023080734181165071312790916006923965`20., 
   -0.0000971820386575371423696459621344167`20.}, 
  {0.00023987223977905090700650859185854199`20., 
   -0.00010099883780170564505537203867728085`20.}, 
  {0.00024553028213091504895203013498488848`20., 
   -0.00010338117142354317850611795157258461`20.}, 
  {0.00024902290488677971829433553478761959`20., 
   -0.00010485174942601251296603601464741877`20.}, 
  {0.00025116413932523725274948177585830677`20., 
   -0.00010575332182115252747346601088770812`20.}, 
  {0.00025247137692177498837801494299652562`20., 
   -0.00010630373765127367931705892336695814`20.}, 
  {0.00025326741256271129665683695345974349`20., 
   -0.00010663891055272054596077345408831306`20.}, 
  {0.00025375139902006277862539941377598135`20., 
   -0.00010684269432423695942122080580041322`20.}, 
  {0.00025404538196869014005519947524920142`20., 
   -0.0001069664766183958484442945158944006`20.}, 
  {0.00025422385021965563890559791977336026`20., 
   -0.00010704162114511816374972543990457275`20.}, 
  {0.00025433215508453978891164810420551926`20., 
   -0.00010708722319349043743648341229706076`20.}, 
  {0.00025439786680300828579386138583347064`20., 
   -0.00010711489128547717296583637298251396`20.}, 
  {0.00025443773088641405627892159510741094`20., 
   -0.00010713167616270065527533540846627829`20.}, 
  {0.00025446191258636633017205917626986639`20., 
   -0.00010714185793110161270402491632415426`20.}, 
  {0.00025447658059988922602249891793437275`20., 
   -0.00010714803393679546358842059702499904`20.}, 
  {-0.00022613426821088586506422366555706817`20., 
   0.00009521442872037299581651522760297609`20.}, 
  {-0.00022612061739334644185074495795450683`20., 
   0.00009520868100772481762136629808610812`20.}, 
  {-0.00022609928209548867316993146990311432`20., 
   0.00009519969772441628343997114522236393`20.}, 
  {-0.00022606381080857298781576500081748532`20., 
   0.00009518476244571494223821684244946749`20.}, 
  {-0.00022600528965465393689594494812249361`20., 
   0.00009516012195985428921934524131473415`20.}, 
  {-0.00022590881288807048469587176516065524`20., 
   0.00009511950016339809881931442743606535`20.}, 
  {-0.00022574981934850547007680749738045466`20., 
   0.00009505255551516019792707684100229671`20.}, 
  {-0.00022548797024651254708072762206976566`20., 
   0.00009494230326168949350767478823990132`20.}, 
  {-0.00022505691349187817567525822845475489`20., 
   0.00009476080568079081081063504355989681`20.}, 
  {-0.0002243479000535466207660108052656566`20., 
   0.00009446227370675647190147823379606594`20.}, 
  {-0.00022318361581242303130820081062898775`20., 
   0.00009397204876312548686661086763325799`20.}, 
  {-0.00022127662729016940677377231453558155`20., 
   0.00009316910622743975022053571138340276`20.}, 
  {-0.00021816632437338040040909730005655859`20., 
   0.0000918595049993180633301462316027615`20.}, 
  {-0.00021312824216824556923328437944653918`20., 
   0.00008973820722873497651927763345117439`20.}, 
  {-0.00020505812539868626454220071421396466`20., 
   0.00008634026332576263770197924809009039`20.}, 
  {-0.00019236031136505286027200571905226712`20., 
   0.0000809938153116012043250550396009546`20.}, 
  {-0.00017293537481607411658149821577462034`20., 
   0.00007281489465939962803431503822089279`20.}, 
  {-0.00014447098826663674315947613684560867`20., 
   0.0000608298897964786286987267944613089`20.}, 
  {-0.00010530819455012057139737509881450882`20., 
   0.00004434029244215603006205267318505634`20.}, 
  {-0.00005589672796820343113247154635336536`20., 
   0.00002353546440766460258209328267510121`20.}, 
  {1.141801829840927907703860444808239318059594582487`20.*^-10, 
   -4.80758665196180171664783345182416554972460876826`20.*^-11}, 
  {0.00005589672798433497113004134020895992`20., 
   -0.00002353546441445682994949109061429892`20.}, 
  {0.00010530819453163531388822853471249869`20., 
   -0.00004434029243437276374241201461578891`20.}, 
  {0.00014447098825971429947200994523690928`20., 
   -0.00006082988979356391556716208220501444`20.}, 
  {0.00017293537469031945325704755698960927`20., 
   -0.00007281489460645029610823055031141443`20.}, 
  {0.00019236031137445033480126111282044636`20., 
   -0.00008099381531555803570579415276650373`20.}, 
  {0.00020505812559088379053701339962966691`20., 
   -0.00008634026340668791180505827352828081`20.}, 
  {0.00021312824259331871765560216505257181`20., 
   -0.00008973820740771314427604301686424077`20.}, 
  {0.00021816632429784059140995832017964103`20., 
   -0.00009185950496751182796208771375984886`20.}, 
  {0.00022127662902622628033218183017616597`20., 
   -0.00009316910695841106540302392849522776`20.}, 
  {0.00022318361770024222412435666136767519`20., 
   -0.00009397204955799672594709754162849481`20.}, 
  {0.00022434790074349655561303724058693657`20., 
   -0.00009446227399726170762654199603660488`20.}, 
  {0.00022505690510903207502256673511587538`20., 
   -0.00009476080215117140000950178320668438`20.}, 
  {0.00022548798438864198309280176809596075`20., 
   -0.00009494230921627030867065337604040454`20.}, 
  {0.00022574983324011148821433789516591858`20., 
   -0.00009505256136425746872182648217512361`20.}, 
  {0.00022590879486440654669681810019761758`20., 
   -0.00009511949257448696703023920008320741`20.}, 
  {0.00022600526235591289839116555067874832`20., 
   -0.00009516011046564753616470128449631507`20.}, 
  {0.00022606379213368785874180244546132636`20., 
   -0.00009518475458260541420707471387845321`20.}, 
  {0.00022609929933627930966521042073998807`20., 
   -0.00009519970498369655143798333504841602`20.}, 
  {0.00022612083815507202161414906811409987`20., 
   -0.000095208773960030324890168028679621`20.}, 
  {0.00022613390306999793845345290367352487`20., 
   -0.00009521427497684123724355911733622101`20.}, 
  {-0.00020094825746583192617356185295636897`20., 
   0.0000846097926171923899678155170342606`20.}, 
  {-0.00020093610488532141662764033792476579`20., 
   0.0000846046757411879648958485633367435`20.}, 
  {-0.00020091710491266231238159732585810678`20., 
   0.0000845966757526999210027778214139397`20.}, 
  {-0.00020088551798632823638781370658248008`20., 
   0.00008458337599424346795276366592946531`20.}, 
  {-0.00020083340567238490566046799797749136`20., 
   0.00008456143396731996027809178862210162`20.}, 
  {-0.00020074749470275319662654934167665496`20., 
   0.00008452526092747503015854709123227576`20.}, 
  {-0.00020060591416812849078799766790908631`20., 
   0.0000844656480707909434896832285932995`20.}, 
  {-0.00020037274388457856262371870643644037`20., 
   0.00008436747110929623689419735007850121`20.}, 
  {-0.00019998890180107287432940380688975032`20., 
   0.00008420585338992542077027528711147383`20.}, 
  {-0.00019935755839612131421844972540116652`20., 
   0.00008394002458784055335513672648470168`20.}, 
  {-0.00019832084397586878504557191168831477`20., 
   0.00008350351325299738317708291018455359`20.}, 
  {-0.00019662287359205667196598549206239275`20., 
   0.00008278857835455017766988862823679694`20.}, 
  {-0.00019385366656914980794557578671237614`20., 
   0.00008162259645016834018761085756310576`20.}, 
  {-0.00018936857733235547259657196327780361`20., 
   0.00007973413782414967267224082664328575`20.}, 
  {-0.00018218547596093099049496586549679528`20., 
   0.00007670967408881304862945931178812433`20.}, 
  {-0.00017088624359782799066607707192744988`20., 
   0.00007195210256750652238571666186418942`20.}, 
  {-0.00015360730791786323931907897370718999`20., 
   0.00006467676122857399550277009419250104`20.}, 
  {-0.00012830024908234152897950750826398303`20., 
   0.00005402115750835432799137158242694022`20.}, 
  {-0.00009350199063192583186453746780783471`20., 
   0.00003936925921344245552191051276119357`20.}, 
  {-0.00004962186429656197547114698195611407`20., 
   0.00002089341654592083177732504503415328`20.}, 
  {1.013559228101504460164098766049831660653628475026`20.*^-10, 
   -4.26761780253265035858567901494665962380475147373`20.*^-11}, 
  {0.00004962186431087546631364413852899456`20., 
   -0.00002089341655194756476363963727536612`20.}, 
  {0.00009350199061553822526573593306934157`20., 
   -0.0000393692592065424106382046033976175`20.}, 
  {0.00012830024907620923480660484140870023`20., 
   -0.00005402115750577230939225467006682113`20.}, 
  {0.00015360730780651669892277180503778553`20., 
   -0.00006467676118169124165169339159485707`20.}, 
  {0.00017088624360614640975887532455760114`20., 
   -0.00007195210257100901463531592612951625`20.}, 
  {0.00018218547613103223760860501108672854`20., 
   -0.00007670967416043462636151789940493834`20.}, 
  {0.00018936857770852481738605178521324406`20., 
   -0.00007973413798253676521517969903715538`20.}, 
  {0.00019385366650230426766186801517753947`20., 
   -0.00008162259642202284954183916428527978`20.}, 
  {0.00019662287512825357139041708467614728`20., 
   -0.00008278857900136992479596508828469359`20.}, 
  {0.00019832084564632555646396942619647343`20., 
   -0.00008350351395634760272167133734588354`20.}, 
  {0.00019935755900662400017453079033116033`20., 
   -0.00008394002484489431586296033277101489`20.}, 
  {0.00019998889438355535572435225119406646`20., 
   -0.0000842058502667601497786746320817122`20.}, 
  {0.00020037275639811716219986302051194622`20., 
   -0.0000843674763781545946104686402155563`20.}, 
  {0.00020060592645996298195363683892700317`20., 
   -0.00008446565324630020292784709007452766`20.}, 
  {0.00020074747875473567324780947489761864`20., 
   -0.00008452525421252028347276188416741839`20.}, 
  {0.00020083338151745108776744556372634842`20., 
   -0.00008456142379682151063892444788477827`20.}, 
  {0.0002008855014621096373065224447120179`20., 
   -0.00008458336903667774202379892408927068`20.}, 
  {0.00020091712016793700139675400510316185`20., 
   -0.00008459668217597347427231747583291024`20.}, 
  {0.00020093630022323679228223162448644152`20., 
   -0.00008460475798873128096093963136271222`20.}, 
  {0.00020094793437608314031589690717628908`20., 
   -0.00008460965657940342750143027670580593`20.}, 
  {-0.00017856737643152483452463117144895231`20., 
   0.00007518626376064203558931838797850623`20.}, 
  {-0.00017855655972091596270181828834161959`20., 
   0.00007518170935617514219023927930173456`20.}, 
  {-0.00017853964332382081253608850569734406`20., 
   0.00007517458666266139475203726555677645`20.}, 
  {-0.00017851152165426173898773514841133263`20., 
   0.00007516274595968915325799374669950846`20.}, 
  {-0.00017846512662305428359274380125699193`20., 
   0.00007514321120970706677589212684504923`20.}, 
  {-0.00017838864126406490782923058816586587`20., 
   0.00007511100684802732961230761606983827`20.}, 
  {-0.00017826259452492032443031841960688995`20., 
   0.00007505793453680855765487091351869049`20.}, 
  {-0.00017805500783400612426734075111892538`20., 
   0.00007497052961431836811256452678691595`20.}, 
  {-0.00017771328395891120213705075695970154`20., 
   0.00007482664587743629563665295029882168`20.}, 
  {-0.00017715122464525625850952553382872978`20., 
   0.00007458998932431842463558969845420202`20.}, 
  {-0.00017622830111606394206989906441009464`20., 
   0.00007420138994360587034522065869898722`20.}, 
  {-0.00017471675825550852820593494251551808`20., 
   0.00007356495084442464345513050211179707`20.}, 
  {-0.00017225174358309947952162098627911216`20., 
   0.00007252704992972609664068252053857355`20.}, 
  {-0.00016825971975468051632047529288121475`20., 
   0.00007084619779144442792441064963419569`20.}, 
  {-0.00016186725988682998426965301585236557`20., 
   0.0000681546357418231512714328487799434`20.}, 
  {-0.00015181405706723310561258657996403814`20., 
   0.00006392170823883499183687855998485816`20.}, 
  {-0.00013644571763961067026300990126042822`20., 
   0.00005745082847983607168968837947807505`20.}, 
  {-0.00011394703404061367422281857517486621`20., 
   0.00004797769854341628388329203165257525`20.}, 
  {-0.0000830266905840335914942949149804939`20., 
   0.00003495860656169835431338733262336587`20.}, 
  {-0.00004405607294525662035256734995669398`20., 
   0.00001854992545063436646423888419229221`20.}, 
  {8.9982206913341662037669485936610174207632833688`20.*^-11, 
   -3.78872450161438577000713624996253365084769826053`20.*^-11}, 
  {0.00004405607295795900874566185413918685`20., 
   -0.0000185499254559827405244892017428155`20.}, 
  {0.00008302669056950186071521778020749821`20., 
   -0.00003495860655557973082746011798210452`20.}, 
  {0.00011394703403517949971625479190293163`20., 
   -0.00004797769854112821040684412290649753`20.}, 
  {0.00013644571754098297781894423818726162`20., 
   -0.00005745082843830862223955546871042595`20.}, 
  {0.00015181405707459946539659757187842884`20., 
   -0.00006392170824193661700909371447512794`20.}, 
  {0.00016186726003744110082477962902441925`20., 
   -0.00006815463580523835824201247537870283`20.}, 
  {0.00016825972008772108177539436810792815`20., 
   -0.00007084619793167203443174499709807502`20.}, 
  {0.00017225174352392077989288988382443894`20., 
   -0.00007252704990480874942858521424186903`20.}, 
  {0.0001747167596154733190370750190553299`20., 
   -0.00007356495141704139748929474486540207`20.}, 
  {0.00017622830259486166735719678052963263`20., 
   -0.00007420139056625754415039864443352954`20.}, 
  {0.00017715122518570781636563414962111397`20., 
   -0.00007458998955187697531184595773520587`20.}, 
  {0.0001777132773925440101423716402635966`20., 
   -0.00007482664311265010953363016432151438`20.}, 
  {0.00017805501891159255063229871854120395`20., 
   -0.00007497053427856528447675735517524377`20.}, 
  {0.00017826260540621974908881834229316309`20., 
   -0.00007505793911840831540581824938659498`20.}, 
  {0.00017838862714616199098393157477224409`20., 
   -0.00007511100090364715409849750516726067`20.}, 
  {0.00017846510524003718899443313814393872`20., 
   -0.00007514320220633144799765605816586891`20.}, 
  {0.00017851150702629880259810460852517117`20., 
   -0.00007516273980054686425183351937901942`20.}, 
  {0.00017853965682845497074252793992509027`20., 
   -0.00007517459234882314557580123786319591`20.}, 
  {0.00017855673264252345083100409460396815`20., 
   -0.00007518178216527303192884382930693395`20.}, 
  {0.00017856709041847941244541092268478092`20., 
   -0.00007518614333409659471385723060411828`20.}, 
  {-0.00015867919886336611109118098279696342`20., 
   0.00006681229425825941519628672959872143`20.}, 
  {-0.00015866957283792358414671022252402634`20., 
   0.00006680824119491519332493062001011634`20.}, 
  {-0.00015865451462391560635087712405195849`20., 
   0.00006680190089428025530563247328503515`20.}, 
  {-0.00015862948306427458181310866493334061`20., 
   0.00006679136129022087655288785891930131`20.}, 
  {-0.00015858818630701159306761324207958582`20., 
   0.00006677397318189961813373189140193085`20.}, 
  {-0.00015852010599814634313704629019417593`20., 
   0.00006674530778869319711033528008175829`20.}, 
  {-0.00015840791103205092308696351667287335`20., 
   0.00006669806780296880972082674386226245`20.}, 
  {-0.00015822313753440863832436090735431944`20., 
   0.0000666202684355404792944677504649766`20.}, 
  {-0.00015791897039345910858454452737163335`20., 
   0.00006649219806040383519349243257752984`20.}, 
  {-0.00015741868993766031671885876794073624`20., 
   0.00006628155365796223861846684965925737`20.}, 
  {-0.00015659722654317982103561160489930987`20., 
   0.00006593567433397045096236278101023575`20.}, 
  {-0.00015525189777950253215662484814889405`20., 
   0.00006536922011768527669752625185216592`20.}, 
  {-0.00015305806291416091980091099927791871`20., 
   0.00006444550017438354517933094706438683`20.}, 
  {-0.00014950551546063570224179515697867323`20., 
   0.00006294969072026766410180848714891504`20.}, 
  {-0.00014381756697932321365857182545631755`20., 
   0.00006055476504392556364571445282371267`20.}, 
  {-0.00013487417782934448437047532701895586`20., 
   0.00005678912750709241447177908506061299`20.}, 
  {-0.00012120650907430057869970070149474556`20., 
   0.00005103431961023182261040029536620866`20.}, 
  {-0.00010120555177807070639631223486247595`20., 
   0.00004261286390655608690371041467893724`20.}, 
  {-0.00007373079194316059360851595423900842`20., 
   0.00003104454397606761836148040178484564`20.}, 
  {-0.00003911828345860874574627876766824578`20., 
   0.00001647085619309841926159106007084031`20.}, 
  {7.98929048573865642202611686271061081164071507551`20.*^-11, 
   -3.36391178346890796716889131061499402595398529501`20.*^-11}, 
  {0.00003911828346988300254202448377688867`20., 
   -0.00001647085619784547475453662474816364`20.}, 
  {0.00007373079193027159882619599819518266`20., 
   -0.00003104454397064067318997726239797163`20.}, 
  {0.00010120555177325371762345911408159762`20., 
   -0.00004261286390452788110461436382383058`20.}, 
  {0.00012120650898690838495125863620310587`20., 
   -0.00005103431957343510945316153103288669`20.}, 
  {0.00013487417783587020319682997564234044`20., 
   -0.00005678912750984008555655998974414334`20.}, 
  {0.00014381756711272955384268347159058244`20., 
   -0.00006055476510009665424955093540656102`20.}, 
  {0.00014950551575561025449405836309163202`20., 
   -0.00006294969084446747557644562656489771`20.}, 
  {0.00015305806286174849397378090099951572`20., 
   -0.00006444550015231515535738143199979609`20.}, 
  {0.00015525189898394369563823257131988221`20., 
   -0.00006536922062481839816346634581889779`20.}, 
  {0.00015659722785284479257165184992313388`20., 
   -0.00006593567488540833371437972628342478`20.}, 
  {0.00015741869041629480957613927552779211`20., 
   -0.00006628155385949255140047969495907037`20.}, 
  {0.00015791896457818240795788060830717771`20., 
   -0.00006649219561186627703489709823460117`20.}, 
  {0.00015822314734485799033198828669848121`20., 
   -0.00006662027256625599592925822597830788`20.}, 
  {0.00015840792066864839458301777190935822`20., 
   -0.00006669807186048353456127064080394032`20.}, 
  {0.00015852009349519255493525756843392499`20., 
   -0.00006674530252429160207800318670902105`20.}, 
  {0.00015858816737001453174422707082331977`20., 
   -0.00006677396520842717126072718771508201`20.}, 
  {0.00015862947010962140501787881038581455`20., 
   -0.00006679135583563006527068581489929034`20.}, 
  {0.0001586545265837357387825351573387297`20., 
   -0.00006680190592999399527685690835314936`20.}, 
  {0.00015866972597876200916265905502341488`20., 
   -0.00006680830567526821438427749685196416`20.}, 
  {0.00015867894556782040293896339863280156`20., 
   -0.00006681218760750332755324774679275855`20.}, 
  {-0.00014100609567655158744306150169616173`20., 
   0.00005937098765328487892339431650364704`20.}, 
  {-0.00014099753059679259673347422116079249`20., 
   0.00005936738130391267230883125101507051`20.}, 
  {-0.00014098412892724669693345483929524589`20., 
   0.00005936173849568281976145466917694565`20.}, 
  {-0.00014096185192884233194538529868240249`20., 
   0.00005935235870688098187174117839259051`20.}, 
  {-0.00014092509978789401426437834251618954`20., 
   0.0000593368841212185323218435126383956`20.}, 
  {-0.00014086451172394250327565553987144307`20., 
   0.00005931137335744947506343391152481813`20.}, 
  {-0.00014076466412358854254538379404726055`20., 
   0.00005926933226256359686121422907253075`20.}, 
  {-0.00014060022599731376953940896478082955`20., 
   0.0000592000951567636924376458799077177`20.}, 
  {-0.00014032953596200884395915418277487189`20., 
   0.00005908612040505635535122281379994606`20.}, 
  {-0.00013988432227111767382461276956152458`20., 
   0.00005889866200889165213667906086801034`20.}, 
  {-0.00013915329222052199073990555212384441`20., 
   0.00005859085988232504873259181142056607`20.}, 
  {-0.00013795610401454880873758861419360911`20., 
   0.00005808678063770476157372152176573015`20.}, 
  {-0.00013600393745287007838888927129727199`20., 
   0.0000572648157696295066900586405462198`20.}, 
  {-0.00013284297659995728354764772952833072`20., 
   0.00005593388488419254044111483348561294`20.}, 
  {-0.00012778260988986798535243635575766639`20., 
   0.00005380320416415494120102583400322795`20.}, 
  {-0.00011982746653032586123041194107299302`20., 
   0.00005045367011803194157069976466231286`20.}, 
  {-0.00010767333393044918063653638327337801`20., 
   0.00004533614060229439184696268769405391`20.}, 
  {-0.00008989360766912458583336965749388283`20., 
   0.00003784994007121035192983985578689804`20.}, 
  {-0.00006548032833547450948958779310208534`20., 
   0.00002757066456230505662719486025350961`20.}, 
  {-0.00003473688135463039261828747548051984`20., 
   0.00001462605530721279689191051599179782`20.}, 
  {7.09413218805525300178306613493301456317346017971`20.*^-11, 
   -2.98700302654958021127708047786653244765198323351`20.*^-11}, 
  {0.00003473688136463837489660393604227599`20., 
   -0.00001462605531142668416699113096516885`20.}, 
  {0.00006548032832404019958880546286044535`20., 
   -0.00002757066455749061035318124752018752`20.}, 
  {0.00008989360766485353126051222966597555`20., 
   -0.00003784994006941201316232093880672656`20.}, 
  {0.00010767333385298838809222510319268946`20., 
   -0.00004533614056967932130198951713376398`20.}, 
  {0.00011982746653610881615812233370249775`20., 
   -0.0000504536701204668699613146668221043`20.}, 
  {0.00012778261000807626008553978415225211`20., 
   -0.00005380320421392684635180622490621141`20.}, 
  {0.00013284297686131018527521102460436548`20., 
   -0.00005593388499423586748429937878078546`20.}, 
  {0.00013600393740643347674092464462037688`20., 
   -0.00005726481575007725336459985036647447`20.}, 
  {0.00013795610508164113034320725524769826`20., 
   -0.00005808678108700679172345568642008348`20.}, 
  {0.00013915329338082338987948222188927075`20., 
   -0.00005859086037087300626504514605864031`20.}, 
  {0.00013988432269516219797482622318241553`20., 
   -0.00005889866218743671493676893607680654`20.}, 
  {0.00014032953081001392332204019187795162`20., 
   -0.00005908611823579533613559587026440068`20.}, 
  {0.00014060023468877477919208331108783038`20., 
   -0.00005920009881632622281771928887908647`20.}, 
  {0.000140764672661010574025901823190449`20., 
   -0.000059269335857267610116169188711768`20.}, 
  {0.00014086450064712032629115339993934681`20., 
   -0.00005931136869352434791206458944814603`20.}, 
  {0.00014092508301092934507485927091558881`20., 
   -0.0000593368770572334084525723245960374`20.}, 
  {0.00014096184045185507916127019329471693`20., 
   -0.00005935235387446529648895587086093346`20.}, 
  {0.00014098413952287352923668914315137393`20., 
   -0.00005936174295699938073123753395847324`20.}, 
  {0.0001409976662696480461308527833860787`20., 
   -0.00005936743842932549310772748774150683`20.}, 
  {0.00014100587127313926942696608349605979`20., 
   -0.00005937089316763758712714361410360411`20.}, 
  {-0.0001253013593102742500772119675221609`20., 
   0.00005275846707801021055882609158827825`20.}, 
  {-0.00012529373930488490727575448242983196`20., 
   0.00005275525865468838201084399260203452`20.}, 
  {-0.00012528181391791256410539787220963143`20., 
   0.00005275023743912107962332541987773955`20.}, 
  {-0.00012526199155408093359731724808497436`20., 
   0.00005274189118066565625150199919367341`20.}, 
  {-0.00012522928915822713004291976531365828`20., 
   0.00005272812175083247580754516434259298`20.}, 
  {-0.00012517537746264338581089946946859287`20., 
   0.00005270542208953405718353661872361807`20.}, 
  {-0.00012508653258605245761671130063810744`20., 
   0.00005266801372044314004914160026867681`20.}, 
  {-0.00012494021517685436764929978772285148`20., 
   0.00005260640639025447058917885798856904`20.}, 
  {-0.00012469935600607724826889369532464034`20., 
   0.0000525049920025588413763762927682696`20.}, 
  {-0.00012430321029526064630100651027148318`20., 
   0.00005233819380853079844252905695641397`20.}, 
  {-0.00012365275933851656043038826034848082`20., 
   0.00005206431972148065702332137277830771`20.}, 
  {-0.00012258756189018100613760846652141034`20., 
   0.00005161581553270779205794040695638331`20.}, 
  {-0.00012085069828277671831347185704410476`20., 
   0.00005088450454011651297409341349225463`20.}, 
  {-0.00011803855255823516610540409352990244`20., 
   0.00004970044318241480678122277622311684`20.}, 
  {-0.00011353709244805978756669556219197818`20., 
   0.00004780509155707780529124023671241185`20.}, 
  {-0.00010646174902742791364320721817414128`20., 
   0.00004482599959049596363924514449437527`20.}, 
  {-0.00009565439069803331818231497363085479`20., 
   0.00004027553292548771291886946258141254`20.}, 
  {-0.00007984984230996782756235856812100227`20., 
   0.000033620986235775927394677291840422`20.}, 
  {-0.00005815678453381195263110353098624729`20., 
   0.00002448706717213134847625411830999884`20.}, 
  {-0.00003084856937989294235412918926684355`20., 
   0.00001298887131784965993858071127024991`20.}, 
  {6.29978465954548817812205501617667618437905070613`20.*^-11, 
   -2.65254090928231081184086526996912681447538977104`20.*^-11}, 
  {0.00003084856938877789734072366745322061`20., 
   -0.00001298887132159069361714680734872448`20.}, 
  {0.00005815678452364282390031222311870391`20., 
   -0.00002448706716784961006328935710261217`20.}, 
  {0.0000798498423061799192750476835468376`20., 
   -0.00003362098623418101864212534044077372`20.}, 
  {0.0000956543906293561640390081015373395`20., 
   -0.00004027553289657101643747709538414295`20.}, 
  {0.00010646174903255418669775290639077328`20., 
   -0.00004482599959265439439905385532243088`20.}, 
  {0.00011353709255282321443971934023435674`20., 
   -0.00004780509160118872186935551167762388`20.}, 
  {0.00011803855278987272255144158094837971`20., 
   -0.00004970044327994640949534382355721253`20.}, 
  {0.00012085069824162127934385655002252154`20., 
   -0.00005088450452278790709215012632527224`20.}, 
  {0.00012258756283589557342037706203351205`20., 
   -0.00005161581593090339933489560506674189`20.}, 
  {0.00012365276036682574620782818275229915`20., 
   -0.00005206432015445294577171712957991542`20.}, 
  {0.0001243032106710645224344817229554855`20., 
   -0.00005233819396676400944609756756020441`20.}, 
  {0.0001246993514402092151546133969165402`20., 
   -0.00005250499008008809059141616712275377`20.}, 
  {0.00012494022287949330371233726256871725`20., 
   -0.00005260640963347086472098411055524935`20.}, 
  {0.00012508654015216607995555576336884435`20., 
   -0.0000526680169061751915602340056289871`20.}, 
  {0.00012517536764604797047859716264785909`20., 
   -0.00005270541795623072441204091058857227`20.}, 
  {0.00012522927429001158420428637346605141`20., 
   -0.00005272811549053119334917320988044271`20.}, 
  {0.00012526198138285722462869941220630561`20., 
   -0.00005274188689804514721208396303423395`20.}, 
  {0.00012528182330804829723532485898947475`20., 
   -0.00005275024139286244094118941431135779`20.}, 
  {0.00012529385954188347086985266742796786`20., 
   -0.00005275530928079304036625375470651279`20.}, 
  {0.00012530116043784408373372656847707049`20., 
   -0.00005275838334225014051946381830613493`20.}, 
  {-0.00011134575975665120998746306864675031`20., 
   0.00004688242516069524631051076574600014`20.}, 
  {-0.00011133898139361540808491645916969401`20., 
   0.00004687957111310122445680693017671325`20.}, 
  {-0.00011132837123963094177506054021723775`20., 
   0.00004687510367984460706318338535462642`20.}, 
  {-0.0001113107355883554682834447782632203`20., 
   0.0000468676781424654603298714855845138`20.}, 
  {-0.00011128164088099560294273427298884981`20., 
   0.00004685542773936656966009864125846305`20.}, 
  {-0.00011123367675765150462976517180411204`20., 
   0.00004683523231901115984411165128594191`20.}, 
  {-0.00011115463349228704005022678679475083`20., 
   0.00004680195094412085896851654180831614`20.}, 
  {-0.0001110244585640647265879743264643969`20., 
   0.00004674714044802725330019971640606187`20.}, 
  {-0.00011081017333400772540924941656569589`20., 
   0.00004665691508800325280389449118555617`20.}, 
  {-0.00011045773753743686314547013429897386`20., 
   0.0000465085210683944686928295302311469`20.}, 
  {-0.00010987906450063394308842693214430839`20., 
   0.00004626486926342481814249555037655089`20.}, 
  {-0.0001089314353670136349792276805583526`20., 
   0.00004586586752295310946493797076141162`20.}, 
  {-0.00010738633334001895574716322171570806`20., 
   0.00004521529824842903399880556703819287`20.}, 
  {-0.00010488482282049835719699697720699755`20., 
   0.00004416203066126246618820925356084108`20.}, 
  {-0.00010088099246374610111023507254695752`20., 
   0.00004247620735315625309904634633556106`20.}, 
  {-0.00009458874829012200760131650429947843`20., 
   0.0000398268413853145295163437912839909`20.}, 
  {-0.00008497960186401386194078731413104979`20., 
   0.00003578088499537425765927886910781046`20.}, 
  {-0.00007093130308484587999169545205872877`20., 
   0.00002986581182519826525966124297209631`20.}, 
  {-0.00005165526931194736480006719758409567`20., 
   0.00002174958707871467991581776740382977`20.}, 
  {-0.00002739737239232065634907738072673647`20., 
   0.00001153573574413501319961152872704694`20.}, 
  {5.59478976798655290960346886184740339032515370766`20.*^-11, 
   -2.35570095494170648825409215235680142750532787686`20.*^-11}, 
  {0.00002739737240020941507808348982518688`20., 
   -0.0000115357357474565958223509430842892`20.}, 
  {0.00005165526930294364322306789606710223`20., 
   -0.00002174958707492363925181806150193778`20.}, 
  {0.00007093130308148574013676844616928023`20., 
   -0.00002986581182378346953127092470285483`20.}, 
  {0.00008497960180310917423027268955541429`20., 
   -0.00003578088496973017862327271139175339`20.}, 
  {0.00009458874829466738746753510696344802`20., 
   -0.0000398268413872283736705410976688202`20.}, 
  {0.00010088099255663924387564834454375747`20., 
   -0.00004247620739226915531606246086052945`20.}, 
  {0.00010488482302585780075655396827044974`20., 
   -0.00004416203074772960031854903927176832`20.}, 
  {0.00010738633330353350718737366176655229`20., 
   -0.00004521529823306673986836785758591675`20.}, 
  {0.00010893143620540102595988577929651096`20., 
   -0.00004586586787595832671995190707221516`20.}, 
  {0.00010987906541223274200140453787528101`20., 
   -0.00004626486964725589136901243700011832`20.}, 
  {0.00011045773787058670354140248721748624`20., 
   -0.00004650852120866808570164315251262577`20.}, 
  {0.00011081016928639507651677388141352698`20., 
   -0.00004665691338374529537548373954253767`20.}, 
  {0.00011102446539238878854823056740982139`20., 
   -0.00004674714332311106886241287048834584`20.}, 
  {0.00011115464019957316211765650080548358`20., 
   -0.00004680195376824133141796063191809835`20.}, 
  {0.00011123366805534253612059460150666687`20., 
   -0.00004683522865488106784025035852912287`20.}, 
  {0.00011128162770048509807915854715488866`20., 
   -0.00004685542218967793603332991459153207`20.}, 
  {0.00011131072657167972705284932851250456`20., 
   -0.0000468676743459704113906734014789493`20.}, 
  {0.00011132837956387943238322076900234465`20., 
   -0.00004687510718479133995082979747467145`20.}, 
  {0.00011133908798233461197716561905897262`20., 
   -0.0000468796159925619418851223659195674`20.}, 
  {0.00011134558345853764878279361244744262`20., 
   -0.00004688235092991058896117625787260743`20.}, 
  {-0.00009894448417529902027394832935169817`20., 
   0.00004166083544223116643113613867439924`20.}, 
  {-0.00009893845516974460470258244031454199`20., 
   0.00004165829691357667566424523802717558`20.}, 
  {-0.00009892901644573010423928728454383695`20., 
   0.00004165432271399162283759464612372083`20.}, 
  {-0.00009891332830672372317445529039739271`20., 
   0.00004164771718177840975766538543048114`20.}, 
  {-0.00009888744662668549453482930210082544`20., 
   0.00004163681963228862927782286404245281`20.}, 
  {-0.00009884477942331369241335334426563563`20., 
   0.00004161885449402681785825403969079395`20.}, 
  {-0.00009877446545388556706388250304662659`20., 
   0.00004158924861216234402689789601963225`20.}, 
  {-0.00009865866691779345743146985944913877`20., 
   0.0000415404913338077715500925723996374`20.}, 
  {-0.00009846804803904240440132837046302055`20., 
   0.00004146023075328101237950668230021918`20.}, 
  {-0.00009815453896405789776364683881108863`20., 
   0.00004132822693223490432153551107835311`20.}, 
  {-0.00009763978741163798607098044380439922`20., 
   0.0000411114894364791520298865026544839`20.}, 
  {-0.0000967968534938572694231932769484518`20., 
   0.00004075656989215042923081822187303233`20.}, 
  {-0.00009542250381193665677252719842477893`20., 
   0.00004017789634186806600948513617885429`20.}, 
  {-0.00009319756351274347613461716749826245`20., 
   0.00003924107937378672679352301789400526`20.}, 
  {-0.00008963671111713092704949728551732767`20., 
   0.00003774177310194986402084096232308535`20.}, 
  {-0.00008404137028892310723229198488955101`20., 
   0.00003538584012165183462412294100612674`20.}, 
  {-0.00007549812250466975721313747986333719`20., 
   0.00003178868315986095040553157046877353`20.}, 
  {-0.00006301130707026721043755234326746557`20., 
   0.0000265310766611651412368641445336697`20.}, 
  {-0.00004588291261266945737701043674319882`20., 
   0.00001931912110007135047453071020766267`20.}, 
  {-0.00002433376668546081916298307722046556`20., 
   0.00001024579649914139754230866409282758`20.}, 
  {4.96901291782207968463492410840975127025735438`20.*^-11, 
   -2.09221596539877039353049436143568474537151763367`20.*^-11}, 
  {0.0000243337666924657208473313585629118`20., 
   -0.00001024579650209082983045530886859443`20.}, 
  {0.00004588291260467798198610366256618062`20., 
   -0.00001931912109670651873099101581733923`20.}, 
  {0.00006301130706728595829920940460723202`20., 
   -0.0000265310766599098771786144861504135`20.}, 
  {0.00007549812245064590024643194559393633`20., 
   -0.00003178868313711406326165555603955213`20.}, 
  {0.0000840413702929543841517334005019945`20., 
   -0.00003538584012334921437967722126399768`20.}, 
  {0.00008963671119951068312371896994562787`20., 
   -0.00003774177313663607710472377681921174`20.}, 
  {0.00009319756369485236242413632087020819`20., 
   -0.00003924107945046415259963634562956135`20.}, 
  {0.0000954225037795829294453093414220567`20., 
   -0.00004017789632824544397697235428297126`20.}, 
  {0.00009679685423729126013891137290684855`20., 
   -0.00004075657020517526742691005175025202`20.}, 
  {0.00009763978821998397319750927067669116`20., 
   -0.00004111148977683535713579337712702786`20.}, 
  {0.00009815453925947133953229821617064378`20., 
   -0.00004132822705661951138202030154553422`20.}, 
  {0.00009846804444991790110211341454472436`20., 
   -0.0000414602292420706952008898587556734`20.}, 
  {0.00009865867297263532270275372377140109`20., 
   -0.00004154049388321487271694893632480046`20.}, 
  {0.00009877447140139270332867075818966923`20., 
   -0.00004158925111637587508575610871143968`20.}, 
  {0.0000988447717067790960009733150378352`20., 
   -0.00004161885124495961936883086948961481`20.}, 
  {0.00009888743493923346124130455979150897`20., 
   -0.00004163681471125619420686507780695114`20.}, 
  {0.00009891332031143882829365800146575478`20., 
   -0.00004164771381534266454469810588031779`20.}, 
  {0.00009892902382702321433684636647240867`20., 
   -0.00004165432582190451129972478588311944`20.}, 
  {0.00009893854968428269989436017503643654`20., 
   -0.00004165833670917166311341481054165747`20.}, 
  {0.00009894432784793369149743893505037221`20., 
   -0.00004166076962018260694629007791594621`20.}, 
  {-0.0000879244173696225064652051449339658`20., 
   0.00003702080731352526588008637681430139`20.}, 
  {-0.00008791905541732899065301865267630936`20., 
   0.00003701854964940168027495522217949866`20.}, 
  {-0.00008791065978567865603270107370302774`20., 
   0.00003701501464660153938218992576969588`20.}, 
  {-0.00008789670570758003691017059642636613`20., 
   0.00003700913924529685764638761954794362`20.}, 
  {-0.0000878736848822070168373963535834952`20., 
   0.00003699944626619242814206162256147166`20.}, 
  {-0.00008783573399892325993646780441476513`20., 
   0.0000369834669469150568153548650167432`20.}, 
  {-0.00008777319246887636218541973050535892`20., 
   0.00003695713367110583670965041284436165`20.}, 
  {-0.00008767019440932810100905707050647858`20., 
   0.00003691376606708551621433981916062257`20.}, 
  {-0.0000875006474309418190171433508998847`20., 
   0.00003684237786565971327037614774731987`20.}, 
  {-0.0000872217971578553830930183085083377`20., 
   0.0000367249672243601613023234983193001`20.}, 
  {-0.00008676395735443951201830129999285788`20., 
   0.0000365321925702903208498110736812033`20.}, 
  {-0.00008601423387110759084207699575055393`20., 
   0.00003621651952467688035455873505286481`20.}, 
  {-0.00008479189561498328500669290219154155`20., 
   0.00003570185078525612000281806408064907`20.}, 
  {-0.00008281314506411786824909961275909567`20., 
   0.00003486869265857594452593667905646135`20.}, 
  {-0.00007964654664271399403649958540323517`20., 
   0.00003353538806009010275221035174873059`20.}, 
  {-0.00007467130224657772522226120535352136`20., 
   0.00003144054831434851588305734962253531`20.}, 
  {-0.00006707614025720094234319584511308999`20., 
   0.00002824258537145302835502982952130104`20.}, 
  {-0.00005597755895864409347194669219749617`20., 
   0.00002356949850890277619871439671473522`20.}, 
  {-0.00004075745810740351458261732828730438`20., 
   0.00001716103499259095350847045401570711`20.}, 
  {-0.0000216139172766436273593401278498904`20., 
   9.10059674806047467761689593679598`20.*^-6}, 
  {4.41348598239523077660686868466829281608825379179`20.*^-11, 
   -1.85830988732430769541341839354454434361610685967`20.*^-11}, 
  {0.00002161391728286420957643648105614556`20., 
   -9.1005967506796671900785183394297`20.*^-6}, 
  {0.00004075745810030956101660586658046954`20., 
   -0.00001716103498960402569120247013914507`20.}, 
  {0.00005597755895599855262973607414660859`20., 
   -0.00002356949850778886426515203121962467`20.}, 
  {0.00006707614020927104885337746938433917`20., 
   -0.00002824258535127202056984314500393227`20.}, 
  {0.00007467130225015381044361823564963425`20., 
   -0.00003144054831585423597626030974721441`20.}, 
  {0.00007964654671578649588133172631153002`20., 
   -0.00003353538809085747195003441107853896`20.}, 
  {0.00008281314522564535235912806359090403`20., 
   -0.00003486869272658751678279076361722274`20.}, 
  {0.00008479189558628677653643080510132546`20., 
   -0.00003570185077317337959428665477950546`20.}, 
  {0.00008601423453049544952490674253285128`20., 
   -0.00003621651980231387348417126001383211`20.}, 
  {0.00008676395807139489785428713072279208`20., 
   -0.00003653219287216627278075247609380721`20.}, 
  {0.0000872217974198680076682143143621199`20., 
   -0.00003672496733468126638661655341562944`20.}, 
  {0.00008750064424762522669520472946958891`20., 
   -0.00003684237652531588492429672819772163`20.}, 
  {0.00008767019977956337400779362956089302`20., 
   -0.00003691376832823721010854468613090231`20.}, 
  {0.00008777319774390710287947612092346189`20., 
   -0.00003695713589217141173872678775724712`20.}, 
  {0.00008783572715489116931697178875506439`20., 
   -0.00003698346406521733444925127947581659`20.}, 
  {0.00008787367451625026622538868104272532`20., 
   -0.00003699944190157905946332154991272643`20.}, 
  {0.00008789669861632040794571629835709548`20., 
   -0.00003700913625950332966135423088719811`20.}, 
  {0.0000879106663323695070473821503538464`20., 
   -0.0000370150174031029503357398527805669`20.}, 
  {0.00008791913924510729656006934545203734`20., 
   -0.00003701858494530833539371340861138413`20.}, 
  {0.00008792427871820229674835066744899417`20., 
   -0.00003702074893397991442035817576799754`20.}, 
  {-0.00007813172515956602543403988384093522`20., 
   0.00003289756848823832649854310898565694`20.}, 
  {-0.00007812695688558520963088985812137997`20., 
   0.0000328955607939306145814273086826863`20.}, 
  {-0.00007811948986355203774099565397537953`20., 
   0.00003289241678465348957515606483173874`20.}, 
  {-0.00007810707945731100603774607839823704`20., 
   0.00003288719135044673938431413827294192`20.}, 
  {-0.00007808660536822085520615697591508077`20., 
   0.00003287857068135614956048714775371823`20.}, 
  {-0.00007805285294572140472133558505877355`20., 
   0.00003286435913504059146161498318264148`20.}, 
  {-0.00007799723040442146642925243078450888`20., 
   0.00003284093911765114375968523401453004`20.}, 
  {-0.00007790562722388864196718457648214097`20., 
   0.00003280236935742679661776192693984882`20.}, 
  {-0.00007775483813009446700325921495897792`20., 
   0.00003273887921267135452768809050904334`20.}, 
  {-0.00007750684017021077085521964766930296`20., 
   0.00003263445901903611404430300954496966`20.}, 
  {-0.00007709966053323592962255616145893409`20., 
   0.00003246301496136249668318154166691963`20.}, 
  {-0.00007643290563323880878285304271340393`20., 
   0.00003218227605610055106646443903722272`20.}, 
  {-0.00007534586813455424852472588472076`20., 
   0.00003172457605665442043146353040874105`20.}, 
  {-0.0000735862233182857109209348650753557`20., 
   0.00003098367297612029933513046950541294`20.}, 
  {-0.00007077045495678972345590692714584519`20., 
   0.00002979808629759567303406607458772429`20.}, 
  {-0.00006634688662096674366707775755762176`20., 
   0.0000279355312088281025966643189716302`20.}, 
  {-0.00005959493164277376005654669727582668`20., 
   0.00002509260279695737265538808306350598`20.}, 
  {-0.00004973049239669202975441603209337608`20., 
   0.00002093915469334401252817517140773732`20.}, 
  {-0.00003620602615195481919303482724884109`20., 
   0.0000152446425902967659760146641047752`20.}, 
  {-0.00001919900899935733627128400421360794`20., 
   8.08379326288729948264589651099282`20.*^-6}, 
  {3.92026967153749567652010913154870523481822459654`20.*^-11, 
   -1.65063986169999817958741437117840220413398930388`20.*^-11}, 
  {0.00001919900900488182112523683987159995`20., 
   -8.08379326521339836852077468277892`20.*^-6}, 
  {0.00003620602614565685723387053370312987`20., 
   -0.00001524464258764499251952443524342309`20.}, 
  {0.00004973049239434403808531200165452224`20., 
   -0.00002093915469235538445697347438085146`20.}, 
  {0.00005959493160024291394629635829762239`20., 
   -0.00002509260277904964797738794033584102`20.}, 
  {0.00006634688662413963955784511960133037`20., 
   -0.00002793553121016405876119794509529699`20.}, 
  {0.0000707704550216193666999818810864527`20., 
   -0.00002979808632489236492630816045745378`20.}, 
  {0.00007358622346158692467373899475407646`20., 
   -0.00003098367303645765249420589252803221`20.}, 
  {0.000075345868109096318456674339547463`20., 
   -0.00003172457604593529198175761665156336`20.}, 
  {0.00007643290621820321703355923334317075`20., 
   -0.00003218227630240135454044599298659821`20.}, 
  {0.00007709966116926554661584371644510305`20., 
   -0.00003246301522916444068035524902951708`20.}, 
  {0.00007750684040264787513001225643945084`20., 
   -0.00003263445911690436847579463429029511`20.}, 
  {0.00007775483530611270697034765775795009`20., 
   -0.00003273887802362640293488322431913689`20.}, 
  {0.00007790563198792044993949357081577514`20., 
   -0.00003280237136333492629031308244874743`20.}, 
  {0.0000779972350839910257625815588260682`20., 
   -0.00003284094108799622137371855108466029`20.}, 
  {0.00007805284687426776838585698843444606`20., 
   -0.00003286435657863906037299241618292465`20.}, 
  {0.0000780865961724131632584435414912527`20., 
   -0.00003287856680943712137197622799631691`20.}, 
  {0.00007810707316654140268366782399221304`20., 
   -0.00003288718870170164323522855747040548`20.}, 
  {0.00007811949567122515270370058028035701`20., 
   -0.0000328924192299895379805055074864661`20.}, 
  {0.00007812703125052911726877589745079621`20., 
   -0.00003289559210548594411316879892665103`20.}, 
  {0.00007813160215971160332363378654714813`20., 
   -0.00003289751669882593824153001538827289`20.}, 
  {-0.00006942970691422271328488195670780673`20., 
   0.00002923356080598851085679240282433967`20.}, 
  {-0.00006942546692662477299277137773518958`20., 
   0.00002923177554805253599695636957271142`20.}, 
  {-0.00006941882643274714935135432482052781`20., 
   0.00002922897955063037867425445255601172`20.}, 
  {-0.00006940778994800789000249956741045911`20., 
   0.00002922433260968753263263139680440384`20.}, 
  {-0.00006938958253115216572375348331339599`20., 
   0.00002921666632890617504158041402669306`20.}, 
  {-0.0000693595668552406293968525198109075`20., 
   0.00002920402814957500185130632413090842`20.}, 
  {-0.00006931010238631161908660377747917708`20., 
   0.00002918320100476278698383316946491666`20.}, 
  {-0.00006922864089647287534518309944835201`20., 
   0.00002914890143009384225060341029404296`20.}, 
  {-0.00006909454661119863026769118860459532`20., 
   0.00002909244067839942327060681625456645`20.}, 
  {-0.00006887400735200742197581193376249464`20., 
   0.00002899958204295049346349976158420827`20.}, 
  {-0.0000685119146147520560295931695265711`20., 
   0.00002884712194305349727561817664276677`20.}, 
  {-0.00006791899833257896615887856191913684`20., 
   0.0000285974729821385120668962365975313`20.}, 
  {-0.00006695236670201523902668984479314087`20., 
   0.00002819047019032220590597467149184878`20.}, 
  {-0.00006538769074820482138604001853391403`20., 
   0.00002753165926240203005728000780375328`20.}, 
  {-0.00006288406424104711552901343966403841`20., 
   0.00002647750073307246969642671143748987`20.}, 
  {-0.00005895123857640313335922622014096121`20., 
   0.00002482157413743289825651630321724683`20.}, 
  {-0.000052949144059083034831819678398633`20., 
   0.00002229437644592969887655565406258231`20.}, 
  {-0.00004418180722138896478987477577996179`20., 
   0.00001860286619847956412205253717051023`20.}, 
  {-0.00003216402551643100281067956693101335`20., 
   0.00001354274758586568539397034397095299`20.}, 
  {-0.00001705465921519224409910386911735546`20., 
   7.1809091432388396206753133125707`20.*^-6}, 
  {3.48233278754562926856338481329122509673662516246`20.*^-11, 
   -1.46624538422973863939510939506998951441542112095`20.*^-11}, 
  {0.00001705465922009884633177592520651167`20., 
   -7.18090914530477740285302113958387`20.*^-6}, 
  {0.00003216402551083913947855262520046657`20., 
   -0.00001354274758351121662254847376861751`20.}, 
  {0.00004418180721930477280701938638187247`20., 
   -0.00001860286619760200960295553110815684`20.}, 
  {0.00005294914402133712297685274537755365`20., 
   -0.00002229437643003668335867484015896996`20.}, 
  {0.00005895123857921877599763753997432789`20., 
   -0.0000248215741386184319990052799891907`20.}, 
  {0.00006288406429857390213489430203614597`20., 
   -0.00002647750075729427458311339033100883`20.}, 
  {0.00006538769087535936988227025499410782`20., 
   -0.00002753165931594078731885063368172962`20.}, 
  {0.00006695236667942625322394319297569845`20., 
   -0.00002819047018081105398902871283187302`20.}, 
  {0.00006791899885161576867501063836502294`20., 
   -0.00002859747320068032365263605825895702`20.}, 
  {0.00006851191517909502387860544500560026`20., 
   -0.00002884712218067158900151808210762115`20.}, 
  {0.00006887400755824579773496046783740283`20., 
   -0.00002899958212978770430945703908943277`20.}, 
  {0.00006909454410552296744804735246973671`20., 
   -0.00002909243962337809155707256946094176`20.}, 
  {0.00006922864512351896126374981600992178`20., 
   -0.00002914890320990272053210518568838813`20.}, 
  {0.00006931010653841195010869491354340875`20., 
   -0.00002918320275301555794050312149196159`20.}, 
  {0.00006935956146814860183645700497546287`20., 
   -0.00002920402588132572708903452841072121`20.}, 
  {0.0000693895743718794198984100556725178`20., 
   -0.00002921666289342291364143581291474434`20.}, 
  {0.00006940778436632366268407857488335902`20., 
   -0.00002922433025950470007750676837194066`20.}, 
  {0.00006941883158578811475963222811510348`20., 
   -0.00002922898172033183779352935920635936`20.}, 
  {0.00006942553290926000397663546772363717`20., 
   -0.0000292318033302147385164780916731104`20.}, 
  {0.0000694295977787387328313193805819287`20., 
   -0.00002923351485420578224476605498186472`20.}, 
  {-0.00006169688726534758312173284245052198`20., 
   0.00002597763674330424552494014418969347`20.}, 
  {-0.00006169311730470149673351546602007161`20., 
   0.0000259760493914532617825328277979249`20.}, 
  {-0.00006168721234910648840899961836053674`20., 
   0.00002597356309436062669852615509917338`20.}, 
  {-0.00006167739849137097639334562874856665`20., 
   0.00002596943094373514795509289631518595`20.}, 
  {-0.00006166120813465704633025392669204608`20., 
   0.00002596261395143454582326481123875625`20.}, 
  {-0.00006163451769646094875732727071355826`20., 
   0.00002595137587219408368729569293202452`20.}, 
  {-0.00006159053312720676423465268120840482`20., 
   0.00002593285605356074283564323419301255`20.}, 
  {-0.00006151809642143869058358684993497635`20., 
   0.00002590235638797418550887867365683216`20.}, 
  {-0.00006139885824829441089660051185106848`20., 
   0.00002585215084138712037751600498992356`20.}, 
  {-0.00006120275323562279359486441468862333`20., 
   0.00002576958030973591309257449039520983`20.}, 
  {-0.00006088078057572791829175266536089839`20., 
   0.00002563401287399070243863270120458879`20.}, 
  {-0.000060353566894158137542266139553826`20., 
   0.00002541202816596132107042784823318989`20.}, 
  {-0.00005949406908800941631454762094968032`20., 
   0.00002505013435284607002717794566302331`20.}, 
  {-0.00005810285825435868159547692646606365`20., 
   0.00002446436137025628698756923219623733`20.}, 
  {-0.00005587691434534014997004033635001632`20., 
   0.00002352712182961690525054329951579634`20.}, 
  {-0.00005238057855891762518556454393174299`20., 
   0.00002205498044586005270971138691862865`20.}, 
  {-0.00004704527655414708360698671639542168`20., 
   0.00001980853749648298257136282795596702`20.}, 
  {-0.0000392531786189249742441527286151032`20., 
   0.00001652765415533683126069588573267505`20.}, 
  {-0.00002857419516733860490895199589610093`20., 
   0.00001203124007045835996166399827204251`20.}, 
  {-0.00001515040164725550425128253767414006`20., 
   6.37911648305494915843475270490108`20.*^-6}, 
  {3.09344617885152319607085346376600358205569891491`20.*^-11, 
   -1.30250365425327292466141198474358045560239954319`20.*^-11}, 
  {0.00001515040165161358371852695110811761`20., 
   -6.37911648488992998674818994026003`20.*^-6}, 
  {0.00002857419516237321927308792087149712`20., 
   -0.00001203124006836767127287912457747249`20.}, 
  {0.0000392531786170747195212468451374576`20., 
   -0.00001652765415455777664052498742629793`20.}, 
  {0.00004704527652064308004100342584786835`20., 
   -0.00001980853748237603370147512667278666`20.}, 
  {0.00005238057856141661773101319098643385`20., 
   -0.00002205498044691226009726871199428793`20.}, 
  {0.00005587691439639477226714944684956064`20., 
   -0.00002352712185111358832301029341034131`20.}, 
  {0.00005810285836720411135567339610066769`20., 
   -0.00002446436141777015214975721941080745`20.}, 
  {0.00005949406906796278824846517666323827`20., 
   -0.00002505013434440538452566954806873191`20.}, 
  {0.00006035356735477343493269750299043474`20., 
   -0.000025412028359904604182188422311762`20.}, 
  {0.00006088078107654682694854034815524846`20., 
   -0.0000256340130848618218730696202758941`20.}, 
  {0.00006120275341864572518374998584489758`20., 
   -0.00002576958038679820007736841509258846`20.}, 
  {0.00006139885602467757262791979231133688`20., 
   -0.00002585214990512739900122938623635236`20.}, 
  {0.00006151810017264968018498400458674282`20., 
   -0.00002590235796743144428841431772073382`20.}, 
  {0.00006159053681190581907858803283334665`20., 
   -0.00002593285760501297645414232961404069`20.}, 
  {0.00006163451291579536728286699506476255`20., 
   -0.00002595137385928225990857557686937369`20.}, 
  {0.00006166120089387801573013102579701211`20., 
   -0.00002596261090268548030742358980926827`20.}, 
  {0.00006167739353802082954378284053640757`20., 
   -0.0000259694288581140334921190907521716`20.}, 
  {0.00006168721692206556845197565766111754`20., 
   -0.00002597356501981708145346343480468107`20.}, 
  {0.00006169317585961560191604439033927012`20., 
   -0.00002597607404615393764886079593232427`20.}, 
  {0.00006169679041534160342691572671249512`20., 
   -0.00002597759596435435933764872703684005`20.}, 
  {-0.00005482532036192713867932394473124027`20., 
   0.00002308434541554826891761008199210116`20.}, 
  {-0.00005482196853774073525656523888299845`20., 
   0.00002308293412115399379223799531915725`20.}, 
  {-0.00005481671804385238390662838377085645`20., 
   0.00002308072338688521427647510895615008`20.}, 
  {-0.00005480799201134998413558189138498686`20., 
   0.00002307704926793683542550816479367868`20.}, 
  {-0.00005479359631498761494758582425032821`20., 
   0.00002307098792210004839898350494750661`20.}, 
  {-0.00005476986446937528135001596086343015`20., 
   0.00002306099556605275004211198352144426`20.}, 
  {-0.00005473075556644065562469576975749507`20., 
   0.00002304452865955396026302979779262949`20.}, 
  {-0.00005466634851726798388656038930585802`20., 
   0.00002301740990200757216276226918141391`20.}, 
  {-0.00005456032825694123747512718089217818`20., 
   0.00002297276979239631051584302353354871`20.}, 
  {-0.00005438596288789650980907205691185312`20., 
   0.00002289935279490379360381981343656974`20.}, 
  {-0.00005409968531693808807856506024975481`20., 
   0.00002277881487028972129623792010515991`20.}, 
  {-0.00005363092617099331720028014877269542`20., 
   0.00002258144259831297566327585211481914`20.}, 
  {-0.00005286673966176632911266955740558483`20., 
   0.00002225967985758582278428191890761466`20.}, 
  {-0.00005162984141061919403577443515894152`20., 
   0.00002173888059394492380453660427744906`20.}, 
  {-0.00004965089526772514790215554141078061`20., 
   0.00002090564011272637806406549112032868`20.}, 
  {-0.00004654275497731814297954670495140273`20., 
   0.00001959694946413395493875650734795904`20.}, 
  {-0.00004180033580644289507615902440523333`20., 
   0.00001760014139218648213733011553904559`20.}, 
  {-0.00003487511730129861076262451728313133`20., 
   0.0000146842599163362571632103230665816`20.}, 
  {-0.00002538575987197171779197457311403921`20., 
   0.00001068874099872493380714718867959548`20.}, 
  {-0.00001345923227663635592530693385393179`20., 
   5.66704516911004460012923530691863`20.*^-6}, 
  {2.74808950479807669414361202755232940160234621613`20.*^-11, 
   -1.15709031780971650279731032739045448488519840684`20.*^-11}, 
  {0.0000134592322805074338286477319858043`20., 
   -5.66704517073997213837799241507548`20.*^-6}, 
  {0.00002538575986756226231249927491014738`20., 
   -0.00001068874099686832097368390522532523`20.}, 
  {0.00003487511729965585806373234213616902`20., 
   -0.00001468425991564457181630835458365012`20.}, 
  {0.00004180033577670037791808511096792436`20., 
   -0.00001760014137966331701814109935491552`20.}, 
  {0.00004654275497953639522033896064135133`20., 
   -0.00001959694946506795588224798342793741`20.}, 
  {0.00004965089531304213399044454237841534`20., 
   -0.00002090564013180721431176612310670118`20.}, 
  {0.00005162984151078014860743913902303819`20., 
   -0.00002173888063611795730839542695706873`20.}, 
  {0.0000528667396439733301059135992241269`20., 
   -0.00002225967985009403372880572598910608`20.}, 
  {0.00005363092657982285199138305735311258`20., 
   -0.00002258144277045172715426655046446847`20.}, 
  {0.00005409968576144885789993230679370968`20., 
   -0.00002277881505745215069470833970261461`20.}, 
  {0.0000543859630503412643293691548461729`20., 
   -0.00002289935286330158498078701256680964`20.}, 
  {0.00005456032628334054920538519211949101`20., 
   -0.00002297276896140654703384639668189093`20.}, 
  {0.00005466635184670146342389002713318043`20., 
   -0.0000230174113038743003890063272139707`20.}, 
  {0.00005473075883683827898253219409576613`20., 
   -0.00002304453003656348588738197646137522`20.}, 
  {0.00005476986022624158996533872097416506`20., 
   -0.00002306099377947014314330051409438528`20.}, 
  {0.00005479358988835418825489045414696131`20., 
   -0.00002307098521614913189679598069345739`20.}, 
  {0.00005480798761494999500800415270300349`20., 
   -0.00002307704741682105052968595903284358`20.}, 
  {0.00005481672210263175427963188564526072`20., 
   -0.00002308072509584494917037132027168871`20.}, 
  {0.00005482202050878603180915510469480895`20., 
   -0.00002308295600369938181438109671360377`20.}, 
  {0.00005482523440166345529083826981869195`20., 
   -0.00002308430922175303380666874518681765`20.}, 
  {-0.00004871908299314452014267844225717776`20., 
   0.00002051329810237664006007513358196957`20.}, 
  {-0.00004871610309911059038286399869329306`20., 
   0.00002051204341015182752962694681822865`20.}, 
  {-0.00004871143484500239902023971751557826`20., 
   0.00002051007782947469432431146000655928`20.}, 
  {-0.00004870367656544229221506680476515684`20., 
   0.00002050681118544938619581760200638183`20.}, 
  {-0.00004869087743225691585252187221667917`20., 
   0.00002050142207673975404316710409123335`20.}, 
  {-0.00004866977760040328710011000983167278`20., 
   0.00002049253793701191035794105677123064`20.}, 
  {-0.00004863500616251251254792911832739614`20., 
   0.00002047789733158421580965436561153522`20.}, 
  {-0.00004857774239703916202692298060677596`20., 
   0.00002045378627243754190607283393969515`20.}, 
  {-0.00004848348089964447155036234065607396`20., 
   0.0000204140972209029353896262486972943`20.}, 
  {-0.00004832845512611907929569549564761672`20., 
   0.00002034882321099750707187178764110178`20.}, 
  {-0.00004807393147933404658074921591372376`20., 
   0.00002024165535971959856031545933209421`20.}, 
  {-0.0000476571716090233482807355215445149`20., 
   0.00002006617751958877822346758801874313`20.}, 
  {-0.00004697776785189155692885608935302668`20., 
   0.00001978011277974381344372887972759018`20.}, 
  {-0.00004587812801418539820082902253999246`20., 
   0.0000193171065322885887161385358063126`20.}, 
  {-0.00004411886196355192078865580387178716`20., 
   0.00001857636293202186138469718057759461`20.}, 
  {-0.00004135593496578203479371256080472954`20., 
   0.0000174130252487503304394579203388335`20.}, 
  {-0.00003714064662662623533233558019342444`20., 
   0.00001563816700068473066624656008144187`20.}, 
  {-0.00003098596245341994474746906761605706`20., 
   0.00001304672103301892410419750215412931`20.}, 
  {-0.00002255368553626088602044923261882048`20., 
   9.49628864684668885071546636581914`20.*^-6}, 
  {-0.00001195720947273051091192164228205072`20., 
   5.0346145148338993313354283292845`20.*^-6}, 
  {2.44136918360905478341332005499367615819350627456`20.*^-11, 
   -1.02794491941433885617402949683944259292358158923`20.*^-11}, 
  {0.00001195720947616916659398765536810861`20., 
   -5.03461451628175435536322331288781`20.*^-6}, 
  {0.00002255368553234483284188809891025086`20., 
   -9.49628864519782435447919954115827`20.*^-6}, 
  {0.00003098596245196128303826024131054502`20., 
   -0.00001304672103240475075295168055180843`20.}, 
  {0.00003714064660021996748369517417010872`20., 
   -0.00001563816698956630209839796807162473`20.}, 
  {0.00004135593496775132187572372204797014`20., 
   -0.00001741302524957950394767314612546111`20.}, 
  {0.00004411886200378111163062028806119297`20., 
   -0.00001857636294896046805499801602576547`20.}, 
  {0.00004587812810309906459345737412148286`20., 
   -0.00001931710656972592193408731541957173`20.}, 
  {0.00004697776783609678755965275511483942`20., 
   -0.00001978011277309338423564326531151134`20.}, 
  {0.00004765717197193666904458795229421136`20., 
   -0.00002006617767239438696614229570282583`20.}, 
  {0.00004807393187391930989342034065602592`20., 
   -0.00002024165552586076206038751185516881`20.}, 
  {0.0000483284552703183370545150781753542`20., 
   -0.00002034882327171298402295371712646493`20.}, 
  {0.00004848347914771800311494376379489397`20., 
   -0.00002041409648324968552208158475574483`20.}, 
  {0.00004857774535250863543298034886946869`20., 
   -0.00002045378751684574123493909426082893`20.}, 
  {0.00004863500906557524640906164442858962`20., 
   -0.00002047789855392641954065753449624828`20.}, 
  {0.00004866977383386479626486167860076363`20., 
   -0.0000204925363511009668483628120424268`20.}, 
  {0.00004869087172747393241000186338829988`20., 
   -0.00002050141967472586627789552142665256`20.}, 
  {0.00004870367266285402307353088958805654`20., 
   -0.00002050680954225432550464458508970802`20.}, 
  {0.00004871143844789191706258097661198158`20., 
   -0.00002051007934648080718424462173136066`20.}, 
  {0.00004871614923266653251925729832470795`20., 
   -0.00002051206283480696106073991508408757`20.}, 
  {0.0000487190066881081846540455925655106`20., 
   -0.00002051326597394028827538761792232026`20.}, 
  {-0.00004329293554376789635000670119256081`20., 
   0.00001822860443948121951579229523897299`20.}, 
  {-0.00004329028644427844031054155430285932`20., 
   0.00001822748902916986960443854918015129`20.}, 
  {-0.00004328613611266248702595572760155058`20., 
   0.00001822574152112104716882346425328444`20.}, 
  {-0.00004327923866135638868526501869148985`20., 
   0.00001822283733109742681484842892273257`20.}, 
  {-0.00004326785968648363357832944892743551`20., 
   0.00001821804618378258255929661007470968`20.}, 
  {-0.00004324910105212653504100128430064628`20., 
   0.00001821014781142169896463211970553527`20.}, 
  {-0.00004321818781667718704563866978236717`20., 
   0.00001819713171228513138763733464520724`20.}, 
  {-0.00004316727803281502566527680608590442`20., 
   0.00001817569601381685291169549729932817`20.}, 
  {-0.00004308347595898268276759210618809574`20., 
   0.00001814041093009797169161772892130346`20.}, 
  {-0.00004294565262848570285004046620914471`20., 
   0.00001808238005409924330528019629858725`20.}, 
  {-0.00004271937353874847040518496528267456`20., 
   0.00001798710464789409280218314327691561`20.}, 
  {-0.00004234886517382154860639505452412614`20., 
   0.00001783110112581959941321897032594784`20.}, 
  {-0.00004174487018934056481263977028762254`20., 
   0.00001757678744814339571058516643689371`20.}, 
  {-0.00004076730644183094261379006593746399`20., 
   0.00001716518165971829162685897513156376`20.}, 
  {-0.00003920340537508385111490622734258969`20., 
   0.00001650669700003530573259209572319565`20.}, 
  {-0.00003674744381475759291154320066819828`20., 
   0.00001547260792200319701538661080766245`20.}, 
  {-0.00003300079882028939704538945390666764`20., 
   0.0000138950731874902724401639805922811`20.}, 
  {-0.00002753099150824179614202718084127826`20., 
   0.00001159199642452286153348512877527506`20.}, 
  {-0.00002003802202971049737885763869663929`20., 
   8.43706190724652521215058471437444`20.*^-6}, 
  {-0.0000106231015801816215814927060569577`20., 
   4.47288487586594592904956044503481`20.*^-6}, 
  {2.16894611658612605007718914525914394982804490545`20.*^-11, 
   -9.1324047014152675792723753484595534729601890749`20.*^-12}, 
  {0.00001062310158323628448509349671074143`20., 
   -4.47288487715211978319726177294376`20.*^-6}, 
  {0.00002003802202623241103286250746263429`20., 
   -8.43706190578206780331052945795128`20.*^-6}, 
  {0.00002753099150694648495745724815759914`20., 
   -0.00001159199642397746735050831501372594`20.}, 
  {0.00003300079879684282716441251281150575`20., 
   -0.00001389507317761803249027895276273926`20.}, 
  {0.00003674744381650604426590628393339544`20., 
   -0.00001547260792273938705932896165616649`20.}, 
  {0.00003920340541080043808398461047881639`20., 
   -0.00001650669701507386866694088862265953`20.}, 
  {0.00004076730652076929884109042030346896`20., 
   -0.00001716518169295549424888017696988167`20.}, 
  {0.0000417448701753179963531122641063116`20., 
   -0.00001757678744223915635920516383423646`20.}, 
  {0.00004234886549601305251024878440607727`20., 
   -0.00001783110126147918000431527764466412`20.}, 
  {0.00004271937388905657939819895161507249`20., 
   -0.00001798710479539224395713640068003053`20.}, 
  {0.00004294565275650376504055295745575661`20., 
   -0.0000180823801080015852802328241918975`20.}, 
  {0.00004308347440364951558689991748931772`20., 
   -0.00001814041027522084866816838631129166`20.}, 
  {0.00004316728065663259650098959720433157`20., 
   -0.00001817569711858214589515351461235013`20.}, 
  {0.00004321819039396747010794885783662965`20., 
   -0.00001819713279745998741387320329963354`20.}, 
  {0.00004324909770825812456101606723938472`20., 
   -0.00001821014640347710507832255462710936`20.}, 
  {0.00004326785462187598571046577898099608`20., 
   -0.00001821804405131620450966980167620887`20.}, 
  {0.00004327923519670645273141943487117437`20., 
   -0.00001822283587229745378165028836681027`20.}, 
  {0.00004328613931124485194618224661792998`20., 
   -0.00001822574286789256924049778804965474`20.}, 
  {0.00004329032740084148089929977924873381`20., 
   -0.00001822750627403851827338938073630898`20.}, 
  {0.00004329286780149496319441388002642754`20., 
   -0.00001822857591641893187133216001112738`20.}, 
  {-0.00003847113208899490771994012921727345`20., 
   0.00001619837140589259272418531756516777`20.}, 
  {-0.00003846877716998576280587853424250201`20., 
   0.00001619737986104663697089622494421138`20.}, 
  {-0.00003846508749660414627372220392803903`20., 
   0.00001619582631435964053630408586443748`20.}, 
  {-0.000038458955678777115185716837662258`20., 
   0.00001619324449632720639398603691042442`20.}, 
  {-0.00003844883981035744400329195515982428`20., 
   0.00001618898518330839747507029690939967`20.}, 
  {-0.00003843216346292569285997595105929457`20., 
   0.00001618196356333713383577934781443982`20.}, 
  {-0.00003840468174922615406831125458190135`20., 
   0.00001617039231546364381823631771869533`20.}, 
  {-0.00003835942324547160157277685180189458`20., 
   0.0000161513361033564638201165691797451`20.}, 
  {-0.0000382849238263678017859898738397934`20., 
   0.00001611996792689170601515363109043932`20.}, 
  {-0.00003816240031417418621315119397644105`20., 
   0.00001606837907965228893185313430586992`20.}, 
  {-0.00003796124159963919353436046117227934`20., 
   0.00001598368067353229201446756259885448`20.}, 
  {-0.00003763186803534565507671323249034128`20., 
   0.0000158449970675139600323003084169858`20.}, 
  {-0.00003709493755660041993782242369698866`20., 
   0.00001561892107646333471066207313557416`20.}, 
  {-0.00003622593665455876919336151919141591`20., 
   0.00001525302595981421860773116597533302`20.}, 
  {-0.00003483576190054011466199009270876593`20., 
   0.00001466768922128004827873267061421722`20.}, 
  {-0.00003265273594966910903180864448005164`20., 
   0.00001374852039986067748707732399160068`20.}, 
  {-0.00002932271445480206115000896362374288`20., 
   0.00001234640608623244680000377415736543`20.}, 
  {-0.00002446163280582562751378493988472132`20., 
   0.00001029963486561079053211997468830373`20.}, 
  {-0.00001780332283793985479272762798863613`20., 
   7.49613593176414938641163283732048`20.*^-6}, 
  {-9.43807608542773586755656253294756`20.*^-6, 
   3.97392677281167826002381580334635`20.*^-6}, 
  {1.92697197028191451032455143805014332761455755625`20.*^-11, 
   -8.113566190660692675050742897053235063640242342`20.*^-12}, 
  {9.43807608814138536442184926394271`20.*^-6, 
   -3.97392677395426752186183126902851`20.*^-6}, 
  {0.00001780332283485057533427212450279301`20., 
   -7.49613593046340014074615768538653`20.*^-6}, 
  {0.00002446163280467528624517446986545858`20., 
   -0.00001029963486512643631375767152229835`20.}, 
  {0.00002932271443398162265035861806766563`20., 
   -0.00001234640607746594637909836550217501`20.}, 
  {0.00003265273595122163686841947739656578`20., 
   -0.00001374852040051437341828188521960664`20.}, 
  {0.00003483576193225343180018500095955955`20., 
   -0.00001466768923463302391586736882507771`20.}, 
  {0.00003622593672464806593059084274197795`20., 
   -0.0000152530259893255014444593022071486`20.}, 
  {0.00003709493754414992852752926216589954`20., 
   -0.00001561892107122102253790705775406296`20.}, 
  {0.00003763186832141429005053778445546854`20., 
   -0.00001584499718796391160022643556019727`20.}, 
  {0.00003796124191067108916408465251245611`20., 
   -0.00001598368080449309017435143263682364`20.}, 
  {0.00003816240042783866949493292858111448`20., 
   -0.00001606837912751101873470860150783766`20.}, 
  {0.00003828492244542282536015260453546306`20., 
   -0.00001611996734544118962532741243598444`20.}, 
  {0.0000383594255750976846563116827737026`20., 
   -0.00001615133708425165669739439274682216`20.}, 
  {0.00003840468403754061172540315461118248`20., 
   -0.00001617039327896446809490659141523471`20.}, 
  {0.00003843216049398570791669192525200155`20., 
   -0.0000161819623132571401754492316850533`20.}, 
  {0.00003844883531361550270416881948753257`20., 
   -0.00001618898328994336955965002925790843`20.}, 
  {0.00003845895260259904572086105549278521`20., 
   -0.00001619324320109433504036254968117273`20.}, 
  {0.00003846509033654712054811761597138203`20., 
   -0.00001619582751012510338868110146163453`20.}, 
  {0.0000384688135343139320524678385196643`20., 
   -0.0000161973951723427082326180372714376`20.}, 
  {0.00003847107194229327342283232631066115`20., 
   -0.00001619834608096558880961361107817313`20.}, 
  {-0.0000341863630178193729785157469959311`20., 
   0.00001439425811276605178042768294565519`20.}, 
  {-0.00003418426969558416406722699016586938`20., 
   0.00001439337671393017434409557480668185`20.}, 
  {-0.00003418098970654091574724965213886012`20., 
   0.00001439199566591196452515774826899373`20.}, 
  {-0.00003417553878796747148563907641104715`20., 
   0.00001438970054230209325711119006780933`20.}, 
  {-0.00003416654623264378070986807679083349`20., 
   0.00001438591420321843398310234812245622`20.}, 
  {-0.00003415172171404593184210511576560561`20., 
   0.00001437967230065091867036004874341289`20.}, 
  {-0.00003412729173194153923410850591595236`20., 
   0.0000143693859923964375722562130172431`20.}, 
  {-0.0000340870590332710270325455024842419`20., 
   0.00001435244590874569559265073788810184`20.}, 
  {-0.00003402083263598926336003258882070203`20., 
   0.00001432456110989021615159266897713769`20.}, 
  {-0.00003391191544949058996826445327198938`20., 
   0.00001427870124189077472347976979873238`20.}, 
  {-0.00003373309638895456638468995748693176`20., 
   0.00001420340900587560689881682420502389`20.}, 
  {-0.00003344030358620503788606825440576411`20., 
   0.00001408012782577054226781821238137437`20.}, 
  {-0.00003296301134338673333225556035329731`20., 
   0.00001387916267089967719252865699086203`20.}, 
  {-0.00003219054776188700100986076065853958`20., 
   0.00001355391484711031621467821501412195`20.}, 
  {-0.0000309548455744379760157580600503935`20., 
   0.00001303361918923704253295076212648146`20.}, 
  {-0.00002901448235144289782079138421924812`20., 
   0.00001221662414797595697717531967126236`20.}, 
  {-0.00002605482149892279588921690785197361`20., 
   0.00001097045115744117721651238225346256`20.}, 
  {-0.00002173476892697161782123663551913307`20., 
   9.15148165346173381946805706068762`20.*^-6}, 
  {-0.00001581813225073414936345305731382714`20., 
   6.66026621083543131092760307950616`20.*^-6}, 
  {-8.38542525815473975955003215511382`20.*^-6, 
   3.53070537185462726717896090741634`20.*^-6}, 
  {1.71203295993447639082028670100557159287124229103`20.*^-11, 
   -7.2085598313030584876643650568655646015631254354`20.*^-12}, 
  {8.38542526056552392665134529266114`20.*^-6, 
   -3.53070537286969428490582959690994`20.*^-6}, 
  {0.00001581813224799007214096513635799001`20., 
   -6.66026620968003037514321530862737`20.*^-6}, 
  {0.00002173476892594995240006190782066947`20., 
   -9.15148165303155890528922434554504`20.*^-6}, 
  {0.00002605482148043289948105640949454494`20., 
   -0.00001097045114965595767623427768191365`20.}, 
  {0.00002901448235282157317621148966346386`20., 
   -0.00001221662414855645186366799564777425`20.}, 
  {0.00003095484560259921248294484115176631`20., 
   -0.00001303361920109440525597677522179634`20.}, 
  {0.00003219054782412484600796482497169598`20., 
   -0.00001355391487331572463493255788281935`20.}, 
  {0.00003296301133233106110234520609698687`20., 
   -0.00001387916266624465730625061309346817`20.}, 
  {0.00003344030384022417996006363058734543`20., 
   -0.00001408012793272597050950047603677703`20.}, 
  {0.00003373309666513915837161809127757117`20., 
   -0.00001420340912216385615647077527476682`20.}, 
  {0.00003391191555042021165597461376339261`20., 
   -0.00001427870128438745753935773211090216`20.}, 
  {0.00003402083140976554796373756729970041`20., 
   -0.00001432456059358549387946844938934754`20.}, 
  {0.00003408706110188397629851057650822492`20., 
   -0.0000143524467797406215993728743192526`20.}, 
  {0.00003412729376387052075308998297673529`20., 
   -0.0000143693868479454824223536770428359`20.}, 
  {0.00003415171907775018179335427623476849`20., 
   -0.00001437967119063165549193864262516568`20.}, 
  {0.00003416654223972381277129060629996528`20., 
   -0.00001438591252198897379843815002103803`20.}, 
  {0.00003417553605644945911874599406480372`20., 
   -0.00001438969939218924594473515539570683`20.}, 
  {0.00003418099222829184625972101765977143`20., 
   -0.00001439199672770183000409306006727218`20.}, 
  {0.00003418430198559005295237007108282792`20., 
   -0.00001439339030972212755889266150855914`20.}, 
  {0.00003418630961005958524958413208150241`20., 
   -0.00001439423562528824642087752929747468`20.}, 
  {-0.00003037881542411483746789186412706217`20., 
   0.00001279108017857466840753341647455251`20.}, 
  {-0.00003037695470627823191590458039082745`20., 
   0.00001279029671843293975406508648034841`20.}, 
  {-0.00003037403903560577309699882645358953`20., 
   0.00001278906906762348340926266376993242`20.}, 
  {-0.00003036919360699456060309561039504574`20., 
   0.00001278702888715560446446130964001924`20.}, 
  {-0.00003036119995614267338274559885447817`20., 
   0.00001278366313942849405589288372820134`20.}, 
  {-0.00003034802217151659382509816354521566`20., 
   0.00001277811459853330266319922675588027`20.}, 
  {-0.00003032630592994438086511577927334308`20., 
   0.00001276897091787131825899611758877602`20.}, 
  {-0.00003029054240196221216531365178905196`20., 
   0.00001275391259029987880644785338486398`20.}, 
  {-0.00003023167272250727188422748590928383`20., 
   0.00001272912535684516710914841511969845`20.}, 
  {-0.00003013485478476834907410639720267394`20., 
   0.00001268835990937614697857111461165219`20.}, 
  {-0.0000299759007980903577420080114019954`20., 
   0.00001262143191498541378610863637978753`20.}, 
  {-0.00002971563621336921789078330993073678`20., 
   0.00001251184682668177595401402523399442`20.}, 
  {-0.00002929137404883866878043160903711573`20., 
   0.00001233321012582680790755015117352242`20.}, 
  {-0.00002860474788754403780771083159757002`20., 
   0.00001204410437370275276114140277792422`20.}, 
  {-0.0000275063890423430068191479663408581`20., 
   0.00001158163749151284497648335424878235`20.}, 
  {-0.000025781761083018611750835048084629`20., 
   0.00001085547835074467863193054656194904`20.}, 
  {-0.00002315132148765801291049349926709309`20., 
   9.747924836908637014944631270355`20.*^-6}, 
  {-0.00001931211999971358814259531887245226`20., 
   8.13141894724782658635592373576937`20.*^-6}, 
  {-0.00001405453197479587082634001269917258`20., 
   5.91769767359826140056421587333582`20.*^-6}, 
  {-7.45032382647791907600067912818495`20.*^-6, 
   3.13697845325386066357923331713051`20.*^-6}, 
  {1.52110021595027716116912474189689483902626837751`20.*^-11, 
   -6.4046324882116933101857883869342940590579721158`20.*^-12}, 
  {7.45032382861970209435241030291731`20.*^-6, 
   -3.13697845415566403972733065385993`20.*^-6}, 
  {0.00001405453197235831093717244325164854`20., 
   -5.91769767257192039459892347437833`20.*^-6}, 
  {0.00001931211999880615036936923937302502`20., 
   -8.13141894686574752394494289390529`20.*^-6}, 
  {0.00002315132147123664311904878208766278`20., 
   -9.74792482999437605012580298427907`20.*^-6}, 
  {0.00002578176108424299492490790802473785`20., 
   -0.0000108554783512602083894349086419949`20.}, 
  {0.00002750638906735198095131947830076821`20., 
   -0.00001158163750204293934792399086348136`20.}, 
  {0.00002860474794281439790363661275472881`20., 
   -0.00001204410439697448332784699484409633`20.}, 
  {0.00002929137403902075576463664256650777`20., 
   -0.00001233321012169294979563648108063485`20.}, 
  {0.00002971563643894801734496400203864374`20., 
   -0.00001251184692166232309261642191100789`20.}, 
  {0.0000299759010433521970970733851692243`20., 
   -0.00001262143201825355667245195165019969`20.}, 
  {0.00003013485487439731814727796663995244`20., 
   -0.00001268835994711466027253809121682208`20.}, 
  {0.0000302316716335796310612265430103151`20., 
   -0.00001272912489834931834156907074118528`20.}, 
  {0.00003029054423895834260523444156078617`20., 
   -0.00001275391336377193372851976486769945`20.}, 
  {0.0000303263077343632601354517911147484`20., 
   -0.00001276897167762663584650601731147301`20.}, 
  {0.00003034801983040098899620035212374161`20., 
   -0.00001277811361280041641945277984157541`20.}, 
  {0.00003036119641030155992543370055705501`20., 
   -0.00001278366164644276207386682128718107`20.}, 
  {0.00003036919118131908825491964041432248`20., 
   -0.00001278702786581856347575563806918843`20.}, 
  {0.0000303740412750012423122173663019133`20., 
   -0.00001278907001052683886830204896922664`20.}, 
  {0.00003037698338083517214869440538985509`20., 
   -0.00001279030879193059879945027595362318`20.}, 
  {0.00003037876799631868990556624649020831`20., 
   -0.00001279106020897629048655420904850877`20.}, 
  {-0.00002699533814868805858881437083413432`20., 
   0.00001136645816786865624792184035121446`20.}, 
  {-0.00002699368424204606280031985521034282`20., 
   0.00001136576178612465802118730745698644`20.}, 
  {-0.00002699109252153049239957298001655865`20., 
   0.00001136467053538125995771493895434048`20.}, 
  {-0.00002698678548331589099607815729360833`20., 
   0.00001136285704560669094571711886046669`20.}, 
  {-0.0000269796800379803846303256111977502`20., 
   0.00001135986527914963563382130997800006`20.}, 
  {-0.00002696796649407454256771089076156571`20., 
   0.00001135493326066296529166774347855398`20.}, 
  {-0.00002694866324965014599665549610015581`20., 
   0.00001134680557880006147227599835796033`20.}, 
  {-0.00002691687360229486202030045597023313`20., 
   0.00001133342046412415242960019198746657`20.}, 
  {-0.00002686454532353060614219843055278701`20., 
   0.00001131138750464446574408354970643664`20.}, 
  {-0.00002677848566808851301072634643713156`20., 
   0.00001127515186024779495188477744721329`20.}, 
  {-0.00002663719496041991794913725601508559`20., 
   0.00001121566103596628124174200253266763`20.}, 
  {-0.00002640585287946776533918457584800464`20., 
   0.00001111825384398642751123561088337038`20.}, 
  {-0.00002602874150062766850943912447036078`20., 
   0.00001095947010552743937239542082962558`20.}, 
  {-0.00002541843369783609981229142230937965`20., 
   0.00001070249839908888413149112518289669`20.}, 
  {-0.0000244421810117309785332373755452463`20., 
   0.00001029144463651830675083678970326163`20.}, 
  {-0.00002290933914328344622135416952298341`20., 
   9.6460375340140826195175450623088`20.*^-6}, 
  {-0.00002057154033859794415584593257797085`20., 
   8.66170119519913438140881371704037`20.*^-6}, 
  {-0.00001715969758827012790197651101246303`20., 
   7.22513582664005385346379411051074`20.*^-6}, 
  {-0.00001248774008149418273904142299398353`20., 
   5.25799582378702431117533599746673`20.*^-6}, 
  {-6.61961481548928115758271214791759`20.*^-6, 
   2.78720623810074996108745774649162`20.*^-6}, 
  {1.35148593420037184982807458933689855256321314488`20.*^-11, 
   -5.6904670913699867361182087972079939055293185045`20.*^-12}, 
  {6.61961481739212779645930192931488`20.*^-6, 
   -2.7872062389019485458776008123431`20.*^-6}, 
  {0.00001248774007932881380086342571479891`20., 
   -5.25799582287529002141617924833638`20.*^-6}, 
  {0.00001715969758746410332104561606772678`20., 
   -7.22513582630067508254552255483233`20.*^-6}, 
  {0.00002057154032401278281876831905736727`20., 
   -8.66170118905801381842876591889147`20.*^-6}, 
  {0.00002290933914437087746679080666543113`20., 
   -9.64603753447194840706981333281311`20.*^-6}, 
  {0.00002444218103394209472716372426451427`20., 
   -0.00001029144464587035567459525232190075`20.}, 
  {0.00002541843374692249024546687654010823`20., 
   -0.00001070249841975683799809131643794031`20.}, 
  {0.00002602874149190830724487676203149142`20., 
   -0.00001095947010185612936626389980273322`20.}, 
  {0.00002640585307980506928494638800411454`20., 
   -0.00001111825392833897654103005810699559`20.}, 
  {0.00002663719517823721632987091330037139`20., 
   -0.00001121566112767882792836670033699847`20.}, 
  {0.00002677848574768799498835266755011207`20., 
   -0.00001127515189376336631088533370531035`20.}, 
  {0.00002686454435645534398999339315600121`20., 
   -0.00001131138709745488167999721817094789`20.}, 
  {0.00002691687523372795457493185641980056`20., 
   -0.00001133342115104334929470815007149498`20.}, 
  {0.00002694866485215087729568378426383511`20., 
   -0.00001134680625353721149291948811108848`20.}, 
  {0.00002696796441493500172750208397624048`20., 
   -0.00001135493238523579020105350904262759`20.}, 
  {0.00002697967688892719354373733956829391`20., 
   -0.00001135986395323250254473151139717638`20.}, 
  {0.00002698678332907935238950706875980477`20., 
   -0.00001136285613855972732189771316202307`20.}, 
  {0.00002699109451033211076804838808715013`20., 
   -0.00001136467137277141506023090024722112`20.}, 
  {0.00002699370970784898716881952706240876`20., 
   -0.00001136577250856799459739769560522475`20.}, 
  {0.00002699529602818069083516706071058713`20., 
   -0.0000113664404329181856148071834570893`20.}, 
  {-0.00002398869981649225475992034239897796`20., 
   0.00001010050518589147568838751258904334`20.}, 
  {-0.00002398722977691399303858884309033983`20., 
   0.0000100998862218585233846689865643536`20.}, 
  {-0.00002398492609089812019103435258715363`20., 
   0.00001009891624879920850148814845774889`20.}, 
  {-0.00002398109774627079319642498804706145`20., 
   0.00001009730431421928134586315286192061`20.}, 
  {-0.00002397478202071821512997144511763101`20., 
   0.00001009464506135503794946166110216041`20.}, 
  {-0.00002396437035877701678543041376463975`20., 
   0.00001009026120369558601491806895353254`20.}, 
  {-0.00002394721254979654357085540536488203`20., 
   0.00001008303686307222887193911804837139`20.}, 
  {-0.0000239189561406188280703188119723512`20., 
   0.00001007113942762898024013423661993733`20.}, 
  {-0.00002387244390691354477120121930504073`20., 
   0.00001005155532922675569313735549685927`20.}, 
  {-0.00002379594953957767851143090049479179`20., 
   0.00001001934717455902253112880020833339`20.}, 
  {-0.00002367036330736869381463730359978692`20., 
   9.96646876099734476405781204201554`20.*^-6}, 
  {-0.00002346473602156150767807423272690121`20., 
   9.87988885118379270655757167448472`20.*^-6}, 
  {-0.00002312954530651989914557930969603872`20., 
   9.73875591853469437708602513517421`20.*^-6}, 
  {-0.00002258708838727640603005398259800852`20., 
   9.5103530051690130652858874096878`20.*^-6}, 
  {-0.00002171938927214082311566807143757195`20., 
   9.14500600932245183817603007897766`20.*^-6}, 
  {-0.00002035703523972499675243535682538472`20., 
   8.57138325883157757997278182121462`20.*^-6}, 
  {-0.00001827935273647877529848377641135107`20., 
   7.69656957325422117830895848898993`20.*^-6}, 
  {-0.00001524732091657258101004236496976435`20., 
   6.41992459645161305685994314516393`20.*^-6}, 
  {-0.00001109575608433765564788324897303299`20., 
   4.67189729866848658858242062022443`20.*^-6}, 
  {-5.88162017126961686114321690781153`20.*^-6, 
   2.47647165106089130995503869802591`20.*^-6}, 
  {1.20080461331703075098631902643877446227369513916`20.*^-11, 
   -5.0560194244927610567845011639527345779945058482`20.*^-12}, 
  {5.88162017296022146144662163887978`20.*^-6, 
   -2.47647165177272482587226174268624`20.*^-6}, 
  {0.00001109575608241401386793909597613254`20., 
   -4.67189729785853215492172462152949`20.*^-6}, 
  {0.00001524732091585660178502139827781469`20., 
   -6.41992459615014812000900980118515`20.*^-6}, 
  {0.00001827935272352378566531055524436386`20., 
   -7.6965695677994887011833916818374`20.*^-6}, 
  {0.00002035703524069085752723489948638274`20., 
   -8.5713832592382558009410103100559`20.*^-6}, 
  {0.00002171938929186831574332405206097541`20., 
   -9.14500601762876452350486402567386`20.*^-6}, 
  {0.00002258708843087349878889722832660747`20., 
   -9.51035302352568370058830666383473`20.*^-6}, 
  {0.00002312954529877583429555032954476792`20., 
   -9.73875591527403549286329665042859`20.*^-6}, 
  {0.00002346473619949331021018652885881114`20., 
   -9.87988892610244640428906478265731`20.*^-6}, 
  {0.00002367036350082508883179556508682497`20., 
   -9.96646884245266898180865898392632`20.*^-6}, 
  {0.00002379594961027455086536098934735074`20., 
   -0.00001001934720432612668015199551467401`20.}, 
  {0.00002387244304799886758282883097124498`20., 
   -0.00001005155496757847056119108672473472`20.}, 
  {0.00002391895758958677821699811260475207`20., 
   -0.00001007114003772074872294657372831667`20.}, 
  {0.00002394721397306758454227564473599077`20., 
   -0.00001008303746234424612306342936252243`20.}, 
  {0.00002396436851217659603652866837503983`20., 
   -0.00001009026042617961938380154457896414`20.}, 
  {0.00002397477922386778807353009117926114`20., 
   -0.00001009464388373380550464424891758365`20.}, 
  {0.00002398109583297285340993287072299332`20., 
   -0.00001009730350862014880418226135704982`20.}, 
  {0.00002398492785726398338095621141479233`20., 
   -0.00001009891699253220352882366796412309`20.}, 
  {0.00002398725239451609747866537563041596`20., 
   -0.0000100998957450594094647012107917541`20.}, 
  {0.0000239886624069174230781034624745928`20., 
   -0.00001010048943449154655920145788403907`20.}, 
  {-0.00002131692951140652817773308538028525`20., 
   8.97554926796064344325603594959378`20.*^-6}, 
  {-0.00002131562293144351818500020409679014`20., 
   8.97499912902884976210534909338531`20.*^-6}, 
  {-0.00002131357532998285443103007257325392`20., 
   8.97413698104541239201266213610691`20.*^-6}, 
  {-0.0000213101725750953200810160607956951`20., 
   8.97270424214539792884886770345058`20.*^-6}, 
  {-0.00002130455896072143943535537121632288`20., 
   8.97034061504060607804436682792543`20.*^-6}, 
  {-0.00002129530475375650200680554470608922`20., 
   8.96644410684484295023391356045864`20.*^-6}, 
  {-0.00002128005436996279468715897956695282`20., 
   8.96002289261591355248799139661172`20.*^-6}, 
  {-0.00002125493922517345166693169145619013`20., 
   8.94944809480987438607650166576426`20.*^-6}, 
  {-0.00002121359779897918772956050447331435`20., 
   8.93204117851755272823600188350078`20.*^-6}, 
  {-0.00002114560750468076991871487080504639`20., 
   8.90341368618137680787994560212479`20.*^-6}, 
  {-0.00002103398333823320849602966191911903`20., 
   8.85641403715082462990722607120801`20.*^-6}, 
  {-0.00002085121756341078367972320034282849`20., 
   8.77946002669927733883082119698042`20.*^-6}, 
  {-0.00002055329543505064240491150273197438`20., 
   8.65401913054763890733115904504184`20.*^-6}, 
  {-0.00002007115818489858206688128685641492`20., 
   8.45101397258887665973948920270102`20.*^-6}, 
  {-0.00001929995962455276782080732366321302`20., 
   8.12629878928537592455045206872128`20.*^-6}, 
  {-0.00001808915427751684725135091853310345`20., 
   7.61648601158604094793722885604356`20.*^-6}, 
  {-0.00001624267163454420736658258738274295`20., 
   6.83901963559756099645582626641807`20.*^-6}, 
  {-0.00001354818817468226092407806732655578`20., 
   5.70450028407674144171708097960243`20.*^-6}, 
  {-9.85904670819977532995556350092864`20.*^-6, 
   4.15117756134727382313918463196995`20.*^-6}, 
  {-5.22597321759819006393889846073278`20.*^-6, 
   2.20040977583081686902690461504539`20.*^-6}, 
  {1.06693877051091249932968702037596943134330810249`20.*^-11, 
   -4.4923737705722631550723664015830291846034025376`20.*^-12}, 
  {5.22597321910025652411756726219762`20.*^-6, 
   -2.20040977646326590489160726829373`20.*^-6}, 
  {9.85904670649082101387533198873396`20.*^-6, 
   -4.15117756062771411110540294262483`20.*^-6}, 
  {0.00001354818817404624064040820375881249`20., 
   -5.70450028380894342754029631950001`20.*^-6}, 
  {0.00001624267162303662143220513756013993`20., 
   -6.83901963075226165566532107795366`20.*^-6}, 
  {0.00001808915427837476480572151651241118`20., 
   -7.61648601194726939188274379469944`20.*^-6}, 
  {0.00001929995964207532199676381291164823`20., 
   -8.12629879666329347232160543648347`20.*^-6}, 
  {0.00002007115822362243290542825769471776`20., 
   -8.45101398889365596018031902935485`20.*^-6}, 
  {0.0000205532954281720979726572151561896`20., 
   -8.65401912765140967269777480260616`20.*^-6}, 
  {0.00002085121772145202265057482606237185`20., 
   -8.77946009324295690550518992099867`20.*^-6}, 
  {0.00002103398351006322102540848885679413`20., 
   -8.85641410950030358964567951865016`20.*^-6}, 
  {0.00002114560756747439903735294961633802`20., 
   -8.90341371262079959467492615424759`20.*^-6}, 
  {0.00002121359703608366294252516299595839`20., 
   -8.93204085729838439685270020882459`20.*^-6}, 
  {0.00002125494051215889307761707987179852`20., 
   -8.94944863669848129583877047233623`20.*^-6}, 
  {0.00002128005563412367241870472125568188`20., 
   -8.96002342489417786050725105502396`20.*^-6}, 
  {0.0000212953031135913068050944051567445`20., 
   -8.96644341624897128635553901336609`20.*^-6}, 
  {0.00002130455647653688456551078877747532`20., 
   -8.97033956906816192232033211683172`20.*^-6}, 
  {0.00002131017087568915360591930062809451`20., 
   -8.97270352660595941301865289603979`20.*^-6}, 
  {0.00002131357689888276234768539124927998`20., 
   -8.9741376416348473042885857891705`20.*^-6}, 
  {0.000021315643020573227837315153535648`20., 
   -8.97500758760978014202743306764127`20.*^-6}, 
  {0.00002131689628393233415429062392514227`20., 
   -8.97553527744519332812236796848096`20.*^-6}, 
  {-0.00001894273088460640182423765117038177`20., 
   7.97588668825532708388953733489761`20.*^-6}, 
  {-0.00001894156961487346730096277003936689`20., 
   7.97539773257830202145800843762815`20.*^-6}, 
  {-0.00001893974967923358731516030528641985`20., 
   7.97463144388782623796223380480837`20.*^-6}, 
  {-0.00001893672528054813253538709509518218`20., 
   7.97335801286237159384719793481355`20.*^-6}, 
  {-0.00001893173585357883748429217977769616`20., 
   7.97125720150687894075460201166153`20.*^-6}, 
  {-0.00001892351064071854798366928641131299`20., 
   7.96779395398675704575548901528967`20.*^-6}, 
  {-0.00001890995598381511360125113418367112`20., 
   7.96208673002741625315837228786153`20.*^-6}, 
  {-0.00001888763346294031204278116127065111`20., 
   7.9526877738696050706446994823794`20.*^-6}, 
  {-0.00001885088894114085909339813523023337`20., 
   7.93721639626983540774658325483509`20.*^-6}, 
  {-0.00001879045883466074643026545646484629`20., 
   7.91177214090978797063808693256687`20.*^-6}, 
  {-0.00001869124698628078294134614048969905`20., 
   7.86999873106559281740890125882067`20.*^-6}, 
  {-0.0000185288049803670758704638555940866`20., 
   7.80160209699666352440583393435227`20.*^-6}, 
  {-0.00001826401395789153413545433945088406`20., 
   7.69011114016485647808603766353014`20.*^-6}, 
  {-0.00001783549856818122329853874027409026`20., 
   7.5096836076552519151742064311959`20.*^-6}, 
  {-0.00001715008216170184117849551758481933`20., 
   7.22108722597972260147179687781867`20.*^-6}, 
  {-0.00001607398542565803802279851741447135`20., 
   6.76799386343496337802042838504057`20.*^-6}, 
  {-0.00001443299541428457095513971819604332`20., 
   6.07705070075139829690093397728141`20.*^-6}, 
  {-0.00001203849652664362266701515827352659`20., 
   5.06884064279731480716427716780066`20.*^-6}, 
  {-8.76026757895830102998266757370097`20.*^-6, 
   3.68853371745612674946638634682146`20.*^-6}, 
  {-4.64347036078923723822393620443267`20.*^-6, 
   1.95514541506915252135744682291901`20.*^-6}, 
  {9.4800860376911092387765649575258871096569850601`20.*^-12, 
   -3.991615173764677574221711561063531414592414763`20.*^-12}, 
  {4.64347036212381571475491332034488`20.*^-6, 
   -1.95514541563108030094943718751364`20.*^-6}, 
  {8.7602675774400306698864855363122`20.*^-6, 
   -3.68853371681685501889957285739461`20.*^-6}, 
  {0.00001203849652607861039119195930583658`20., 
   -5.06884064255941490155450918140488`20.*^-6}, 
  {0.00001443299540406223032472741056000772`20., 
   -6.07705069644725487356943602526643`20.*^-6}, 
  {0.00001607398542642011604222414457853403`20., 
   -6.76799386375583833356806087517221`20.*^-6}, 
  {0.00001715008217726666800850691192758363`20., 
   -7.22108723253333389831869975898258`20.*^-6}, 
  {0.00001783549860257828987281762370919715`20., 
   -7.50968362213822731487057840387249`20.*^-6}, 
  {0.00001826401395178169543408801592552451`20., 
   -7.69011113759229281435284881074716`20.*^-6}, 
  {0.00001852880512074848346412879714028922`20., 
   -7.80160215610462461647528300643755`20.*^-6}, 
  {0.00001869124713890989370457712093483625`20., 
   -7.86999879533048155982194565677316`20.*^-6}, 
  {0.00001879045889043752760274714957549854`20., 
   -7.91177216439474846431458929494675`20.*^-6}, 
  {0.00001885088826349524249034921479143218`20., 
   -7.93721611094536525909440622797143`20.*^-6}, 
  {0.00001888763460611084691360439945111249`20., 
   -7.95268825520456712151764187415262`20.*^-6}, 
  {0.00001890995710671136651740856162097894`20., 
   -7.96208720282583853364571015620164`20.*^-6}, 
  {0.00001892350918383509044329024408126327`20., 
   -7.96779334056214334454326066579505`20.*^-6}, 
  {0.00001893173364699192503798904442372258`20., 
   -7.97125627241765264757433449419896`20.*^-6}, 
  {0.00001893672377104384655691082449946583`20., 
   -7.97335737728161960290982084188035`20.*^-6}, 
  {0.00001893975107281510826758315068722833`20., 
   -7.97463203065899295477185292093823`20.*^-6}, 
  {0.00001894158745912179589462768850415166`20., 
   -7.97540524594601932405376358069545`20.*^-6}, 
  {0.00001894270137017240724277322393949215`20., 
   -7.97587426112522410222030481662827`20.*^-6}, 
  {-0.00001683296151767752452802747375438336`20., 
   7.08756274428527348548525210710878`20.*^-6}, 
  {-0.00001683192941845422643154299806987192`20., 
   7.08712817619125323433389392415659`20.*^-6}, 
  {-0.00001683031187350827890952014243776369`20., 
   7.08644710463506480400848102642682`20.*^-6}, 
  {-0.00001682762382321056436369193741051718`20., 
   7.08531529398339552155449996232301`20.*^-6}, 
  {-0.00001682318928121602803335828329072458`20., 
   7.08344811840674864562454033293666`20.*^-6}, 
  {-0.0000168158788144309659582486138581762`20., 
   7.08037002712882777189415320344261`20.*^-6}, 
  {-0.00001680383160862370001380370969219575`20., 
   7.07529751942050526896998302829295`20.*^-6}, 
  {-0.000016783991645686887543500396889163`20., 
   7.06694385081553159726332500596337`20.*^-6}, 
  {-0.0000167513336252225941306474787725868`20., 
   7.0531931053568817392199910621418`20.*^-6}, 
  {-0.00001669762426387954366418053383479834`20., 
   7.03057863742296575333917214096772`20.*^-6}, 
  {-0.00001660944648243237953606234941086386`20., 
   6.99345115049784401518414712036373`20.*^-6}, 
  {-0.00001646507137053371585442354935733724`20., 
   6.93266162969840667554675762414201`20.*^-6}, 
  {-0.00001622973199384538400746527140227024`20., 
   6.83357136582963537156432480095589`20.*^-6}, 
  {-0.00001584888236666349336399485919799434`20., 
   6.6732136280688393111557301886292`20.*^-6}, 
  {-0.00001523971731505732774476012309710327`20., 
   6.41672308002413799779373604088559`20.*^-6}, 
  {-0.00001428335655787556586218987745757859`20., 
   6.01404486647392246829047471898048`20.*^-6}, 
  {-0.0000128250061173939245382779439630378`20., 
   5.40000257574481033190650272127907`20.*^-6}, 
  {-0.00001069710519899798742471333564774989`20., 
   4.504044294314942073563509746421`20.*^-6}, 
  {-7.78401664243469166281863789829282`20.*^-6, 
   3.27748069155144912118679490454434`20.*^-6}, 
  {-4.12593977724258473830012184386658`20.*^-6, 
   1.73723780094424620560005130268066`20.*^-6}, 
  {8.4234513440037902662730646499279733176522121302`20.*^-12, 
   -3.5467163553700169542202377473380940284851419496`20.*^-12}, 
  {4.12593977842837008340762871072566`20.*^-6, 
   -1.73723780144352424564531735188447`20.*^-6}, 
  {7.78401664108579460562453099484247`20.*^-6, 
   -3.27748069098349246552611831361789`20.*^-6}, 
  {0.00001069710519849603869514187957285716`20., 
   -4.50404429410359524005973876751879`20.*^-6}, 
  {0.00001282500610831293166456808588791653`20., 
   -5.400002571921234385081299321228`20.*^-6}, 
  {0.00001428335655855253915800914007392973`20., 
   -6.01404486675896385600384845218095`20.*^-6}, 
  {0.00001523971732888376130786395472823406`20., 
   -6.41672308584579423489008620136171`20.*^-6}, 
  {0.00001584888239721859381805274689236863`20., 
   -6.67321364093414476549589342836574`20.*^-6}, 
  {0.0000162297319884179153850640463636007`20., 
   -6.83357136354438542529012478467398`20.*^-6}, 
  {0.00001646507149523433506797917694942547`20., 
   -6.93266168220393055493860082081073`20.*^-6}, 
  {0.00001660944661801239109871527361996675`20., 
   -6.99345120758416467314327310314389`20.*^-6}, 
  {0.00001669762431342586470410148654180691`20., 
   -7.03057865828457461225325749128713`20.*^-6}, 
  {0.00001675133302327285420462193639160954`20., 
   -7.05319285190435966510397321751979`20.*^-6}, 
  {0.0000167839926611600835167010922169941`20., 
   -7.06694427838319305966361777557645`20.*^-6}, 
  {0.00001680383260608711961126965151814309`20., 
   -7.07529793940510299421880063921814`20.*^-6}, 
  {0.00001681587752028846296263872622285973`20., 
   -7.08036948222672124742683209383566`20.*^-6}, 
  {0.00001682318732111574749802431891152017`20., 
   -7.08344729310136736758918691011374`20.*^-6}, 
  {0.00001682762248232541607134038871821812`20., 
   -7.08531472940017518793279524977605`20.*^-6}, 
  {0.00001683031311141978196885736917429698`20., 
   -7.08644762586096082899257649444082`20.*^-6}, 
  {0.00001683194526941054872089583384949014`20., 
   -7.0871348502781257772192984629432`20.*^-6}, 
  {0.00001683293530015409266722104433681`20., 
   -7.08755170532803901777728182602527`20.*^-6}, 
  {-0.00001495817027257262428233534045032656`20., 
   6.29817695687268390835172229487435`20.*^-6}, 
  {-0.00001495725299242687425012580681459814`20., 
   6.29779073365342073689507655351501`20.*^-6}, 
  {-0.00001495581536103840521571762736221362`20., 
   6.29718541517406535398636941566889`20.*^-6}, 
  {-0.00001495342630232265427307296212962282`20., 
   6.2961794957148017991886156335254`20.*^-6}, 
  {-0.00001494948501602078762630429910085032`20., 
   6.2945200067455947900228627793054`20.*^-6}, 
  {-0.00001494298769692580226033496318698284`20., 
   6.29178429344244305698314239451908`20.*^-6}, 
  {-0.00001493228051273534979285162829877876`20., 
   6.28727600536225254435858033632789`20.*^-6}, 
  {-0.00001491464737341477082856554830811958`20., 
   6.27985152564832455939602034026087`20.*^-6}, 
  {-0.00001488562196645647060113824385511335`20., 
   6.26763030166588235837399741267931`20.*^-6}, 
  {-0.000014837886860580842449848428744233`20., 
   6.24753130971824945256775947125598`20.*^-6}, 
  {-0.00001475951752248632340196959857533989`20., 
   6.21453369367845195872404150540626`20.*^-6}, 
  {-0.00001463120238631924428962093343160148`20., 
   6.16050626792389233247197197120064`20.*^-6}, 
  {-0.00001442204278787256900436424862878379`20., 
   6.07243906857792379131126258054054`20.*^-6}, 
  {-0.00001408356281895814345833759589960872`20., 
   5.92992118692974461403688248404578`20.*^-6}, 
  {-0.00001354217494564403190989120840161753`20., 
   5.7019683981659081725857719585758`20.*^-6}, 
  {-0.00001269223869269244134424769074945752`20., 
   5.34410050218629109231481715766633`20.*^-6}, 
  {-0.00001139621293076380101174264149363232`20., 
   4.79840544453212674178637536573993`20.*^-6}, 
  {-9.50523669531854957999752761510223`20.*^-6, 
   4.00220492434465245473580110109567`20.*^-6}, 
  {-6.91661562730005356070208412481805`20.*^-6, 
   2.91225921149475939397982489466024`20.*^-6}, 
  {-3.66612509560085279806709556670954`20.*^-6, 
   1.54363161920035907287035602808823`20.*^-6}, 
  {7.4846642125671630968532280989709432512584928354`20.*^-12, 
   -3.1514375631861739355171486732509234742141022459`20.*^-12}, 
  {3.66612509665444915583641722565819`20.*^-6, 
   -1.54363161964397859193112304238238`20.*^-6}, 
  {6.91661562610160800245464259842804`20.*^-6, 
   -2.9122592109901507378756389888118`20.*^-6}, 
  {9.50523669487261230128755793562449`20.*^-6, 
   -4.00220492415688939001581386763136`20.*^-6}, 
  {0.00001139621292269644324830542816641761`20., 
   -4.79840544113534452560228554375477`20.*^-6}, 
  {0.00001269223869329383638487757978031939`20., 
   -5.34410050243951005679055990750291`20.*^-6}, 
  {0.00001354217495792670636993595935380267`20., 
   -5.70196840333756057681514078054848`20.*^-6}, 
  {0.00001408356284610148506813812028630894`20., 
   -5.92992119835852002868973485739326`20.*^-6}, 
  {0.00001442204278305114778261557985291105`20., 
   -6.07243906654785169794340204333097`20.*^-6}, 
  {0.00001463120249709514237779061807206947`20., 
   -6.16050631456637573801710234613451`20.*^-6}, 
  {0.00001475951764292658547973979234204023`20., 
   -6.21453374439014125462728098612219`20.*^-6}, 
  {0.00001483788690459444791322928555914315`20., 
   -6.24753132825029385820180444595502`20.*^-6}, 
  {0.00001488562143172513045345940896365567`20., 
   -6.26763007651584440145659324785501`20.*^-6}, 
  {0.00001491464827549202597736397647746696`20., 
   -6.27985190547032672731114799051239`20.*^-6}, 
  {0.00001493228139881377077303157479357352`20., 
   -6.28727637844790348338171570255727`20.*^-6}, 
  {0.00001494298654729807279501413930091428`20., 
   -6.29178380938866222947963760038496`20.*^-6}, 
  {0.0000149494832748018085155260498060034`20., 
   -6.29451927360076148022149465515931`20.*^-6}, 
  {0.00001495342511117208395941765733891411`20., 
   -6.29617899417771956186006624796385`20.*^-6}, 
  {0.00001495581646071421110962990925926631`20., 
   -6.29718587819545730931785653021738`20.*^-6}, 
  {0.00001495726707333070713531371059938092`20., 
   -6.29779666245503458328998341026565`20.*^-6}, 
  {0.00001495814698272091376231840837347107`20., 
   -6.29816715061933211044985615725097`20.*^-6}, 
  {-0.00001329218616999822042357329057097404`20., 
   5.59670996631504017834664866146273`20.*^-6}, 
  {-0.000013291370948555375297965327639`20., 
   5.59636671518121065177487479536841`20.*^-6}, 
  {-0.00001329009324351576071585774511183419`20., 
   5.59582873411189924878220846814071`20.*^-6}, 
  {-0.00001328796995835717750813215991015588`20., 
   5.59493471930828526658196206743405`20.*^-6}, 
  {-0.00001328446712652010690152905090296153`20., 
   5.59345984274530816906486353808909`20.*^-6}, 
  {-0.00001327869261315945578904415243299549`20., 
   5.59102846869871822696595891915598`20.*^-6}, 
  {-0.00001326917657138357090602365119518697`20., 
   5.58702171426676669727311629271031`20.*^-6}, 
  {-0.00001325350507158723752687237238354687`20., 
   5.58042318803673159026205152991447`20.*^-6}, 
  {-0.00001322770868040750214711542251306318`20., 
   5.56956154964526406194333579497396`20.*^-6}, 
  {-0.0000131852840537009687438312570398458`20., 
   5.55169854892672368161316085888245`20.*^-6}, 
  {-0.00001311563334721807604108147565366194`20., 
   5.52237193567076885940272659101555`20.*^-6}, 
  {-0.00001300159367984401357775484615914769`20., 
   5.47435523361853203273888259332535`20.*^-6}, 
  {-0.00001281570465115555205888941637811749`20., 
   5.39608616890760086690080689604946`20.*^-6}, 
  {-0.00001251488542817613902920532245229876`20., 
   5.26942544344258485440224103254683`20.*^-6}, 
  {-0.00001203374051807860706624230594996291`20., 
   5.06683811287520297525991829472123`20.*^-6}, 
  {-0.00001127839478683239607024101177022932`20., 
   4.74879780498206150325937337693865`20.*^-6}, 
  {-0.0000101266357800619394403903811873226`20., 
   4.26384664423660608016437102624109`20.*^-6}, 
  {-8.44621176595046130231071929673655`20.*^-6, 
   3.55629969092651002202556601967855`20.*^-6}, 
  {-6.14591630817086685035983911209036`20.*^-6, 
   2.58775423501931235804624804719593`20.*^-6}, 
  {-3.25758232673766000956135216897162`20.*^-6, 
   1.37161361125796210928899038693541`20.*^-6}, 
  {6.6505648781034203830859298410756987055676414311`20.*^-12, 
   -2.8002378434119664770888125646634520865547963922`20.*^-12}, 
  {3.25758232767381546584838548641248`20.*^-6, 
   -1.37161361165213282772563599427893`20.*^-6}, 
  {6.14591630710607054824954622276521`20.*^-6, 
   -2.58775423457097707294717735695376`20.*^-6}, 
  {8.44621176555427477065324648414722`20.*^-6, 
   -3.55629969075969464027505115121987`20.*^-6}, 
  {0.00001012663577289485316586935656507658`20., 
   -4.26384664121888554352393960634804`20.*^-6}, 
  {0.00001127839478736666824172883830604766`20., 
   -4.74879780520701820704372139202007`20.*^-6}, 
  {0.00001203374052899026472610497672385572`20., 
   -5.06683811746958514783367441004451`20.*^-6}, 
  {0.00001251488545228952963742722439548902`20., 
   -5.26942545359559142628514711389012`20.*^-6}, 
  {0.00001281570464687235155167717877835254`20., 
   -5.39608616710414802175881211720106`20.*^-6}, 
  {0.00001300159377825365420145161551391204`20., 
   -5.4743552750541701900848907426998`20.*^-6}, 
  {0.00001311563345421307166848072706242946`20., 
   -5.52237198072129333409714823681242`20.*^-6}, 
  {0.00001318528409280111629599051835081157`20., 
   -5.55169856538994370357495509507854`20.*^-6}, 
  {0.00001322770820537110737034337449906526`20., 
   -5.56956134962993994540773663118538`20.*^-6}, 
  {0.00001325350587296050927759299028127601`20., 
   -5.58042352545705653793389064474781`20.*^-6}, 
  {0.00001326917735854390776872746251218755`20., 
   -5.58702204570269800788524737355266`20.*^-6}, 
  {0.00001327869159187145352279883001821362`20., 
   -5.59102803868271727275740211293206`20.*^-6}, 
  {0.00001328446557968377936939536100289934`20., 
   -5.59345919144580183974541515911553`20.*^-6}, 
  {0.00001328796890018188490251740966184696`20., 
   -5.59493427376079364316522512077767`20.*^-6}, 
  {0.00001329009422042813976541457757953911`20., 
   -5.59582914544342726964824319138489`20.*^-6}, 
  {0.00001329138345752304898113075779757397`20., 
   -5.59637198211496799205505591476797`20.*^-6}, 
  {0.00001329216548013321517199381908857008`20., 
   -5.59670125479293270399739751097687`20.*^-6}, 
  {-0.00001181175305714297908453271810124815`20., 
   4.97336970827072803559272341105187`20.*^-6}, 
  {-0.00001181102854941711886673569096446269`20., 
   4.97306465238615531230976461661587`20.*^-6}, 
  {-0.00001180989299894971737121462542524679`20., 
   4.97258652587356520893247386326181`20.*^-6}, 
  {-0.00001180800595172048751058306349376691`20., 
   4.97179197967178421498234252369133`20.*^-6}, 
  {-0.00001180489284822030939291423845731193`20., 
   4.9704811992506565864902056662366`20.*^-6}, 
  {-0.00001179976081375866416610075270456144`20., 
   4.96832034263522701730558008613112`20.*^-6}, 
  {-0.00001179130353978867317965164710157104`20., 
   4.96475938517417818090595667434571`20.*^-6}, 
  {-0.0000117773756765663461832608008674262`20., 
   4.9588950217121457613729687862847`20.*^-6}, 
  {-0.00001175444944728224050886249365495829`20., 
   4.94924187253989074057368153892979`20.*^-6}, 
  {-0.00001171674511403537593453326523515071`20., 
   4.93336636380436881454032220427398`20.*^-6}, 
  {-0.00001165484405816641278977644868459415`20., 
   4.90730276133322643780060997246068`20.*^-6}, 
  {-0.0000115534932252854830696073861197915`20., 
   4.86462872643599287141363626096485`20.*^-6}, 
  {-0.00001138828819142986242442056677234222`20., 
   4.79506871218099470501918600940726`20.*^-6}, 
  {-0.00001112094315329669333824044307490504`20., 
   4.68250238033544982662755497890739`20.*^-6}, 
  {-0.00001069334307181773748822966478694556`20., 
   4.50246024076536315293880622608234`20.*^-6}, 
  {-0.00001002206788066958918563699716713308`20., 
   4.2198180550187743939524198598455`20.*^-6}, 
  {-8.99852448180523102766122717034755`20.*^-6, 
   3.78885241339167622217314828225159`20.*^-6}, 
  {-7.50521427449173159514860843010937`20.*^-6, 
   3.16009022083862382953625618109868`20.*^-6}, 
  {-5.46112871116987311953218354300675`20.*^-6, 
   2.29942261522942026085565622863441`20.*^-6}, 
  {-2.89458850519761099762303998228766`20.*^-6, 
   1.21877410745162568320970104517375`20.*^-6}, 
  {5.9094664668757391898811789143763687703994920112`20.*^-12, 
   -2.488196407105574395739443753421628955957680847`20.*^-12}, 
  {2.89458850602942571890668128959005`20.*^-6, 
   -1.21877410780186346059228685877475`20.*^-6}, 
  {5.4611287102238047744752734835795`20.*^-6, 
   -2.29942261483107569451590462466505`20.*^-6}, 
  {7.50521427413973710345888591296247`20.*^-6, 
   -3.16009022069041562250900459493157`20.*^-6}, 
  {8.99852447543777723929687811334206`20.*^-6, 
   -3.78885241071064304812500131088086`20.*^-6}, 
  {0.00001002206788114424420094725279325701`20., 
   -4.21981805521862913724094854452927`20.*^-6}, 
  {0.00001069334308151171208876370875961935`20., 
   -4.50246024484703666895314053036604`20.*^-6}, 
  {0.00001112094317471903383051758818821651`20., 
   -4.68250238935538266548108976345958`20.*^-6}, 
  {0.00001138828818762467909922241478958981`20., 
   -4.79506871057881225230417464824836`20.*^-6}, 
  {0.00001155349331271215943247470615492733`20., 
   -4.86462876324722502419987627575889`20.*^-6}, 
  {0.00001165484415322017224731668836693803`20., 
   -4.90730280135586199887018457555285`20.*^-6}, 
  {0.00001171674514877170548848073499124036`20., 
   -4.93336637843019178462346736473278`20.*^-6}, 
  {0.00001175444902526304340529057071841029`20., 
   -4.94924169484759722328024030248854`20.*^-6}, 
  {0.00001177737638850089005628069370265694`20., 
   -4.95889532147405897106555524322397`20.*^-6}, 
  {0.00001179130423909643563617430364543905`20., 
   -4.96475967961955184681023311386909`20.*^-6}, 
  {0.00001179975990645359696498955970184712`20., 
   -4.96831996061204082736402513761985`20.*^-6}, 
  {0.00001180489147402189303079561842772602`20., 
   -4.97048062064079706559815512746358`20.*^-6}, 
  {0.00001180800501164509672599354199505683`20., 
   -4.97179158385056704252359662949761`20.*^-6}, 
  {0.00001180989386683169569070688775359362`20., 
   -4.97258689129755608029763694888154`20.*^-6}, 
  {0.00001181103966229451375340200440144292`20., 
   -4.97306933149242684353768606376544`20.*^-6}, 
  {0.00001181173467641507880491737302067709`20., 
   -4.97336196901687528628099916660088`20.*^-6}}}


==> anc/README.txt <==
"Two-loop mixed QCD-electroweak amplitudes for Z+jet  production at the LHC: bosonic corrections"
Piotr Bargiela, Fabrizio Caola, Herschel Chawdhry, Xiao Liu

The file integralfamilies.yaml contains the integral families used for the reduction to master integrals in Reduze 2 readable format, see arXiv:1201.4330.

We also attach explicit values for the 40x41 kinematic grid defined in Eq.(4.16) such that the corresponding Mandelstam variables are rationalized to 8 digits. Files grid_s23s13_rationalized and grid_pTy_rationalized contain the set of 1640 rational pairs in the {s23,s13} and {pT_Z,y_Z} space respectively.

The remaining files contain the numerical results for the finite remainders \oF^{(i,j,fin)} defined in Eq.(3.1) and Eq.(5.8). The name of each file Fbar_ij_c corresponds to the finite remainder in the partonic channel c, in perturbative order i in QCD, and in j electroweak perturbative order. Each file is an array of dimension corresponding {6 form factors, 1640 grid points, 2 left/right-handed open spinor lines}.

Each file can be loaded in Mathematica with
Get["~/path_to_file/file_name.m"] ;



==> anc/grid_pTy_rationalized <==
{{(227969*Sqrt[542006108469501620422927/25801422241713])/165206250, 
  -1/2*Log[44053/2]}, {(227969*Sqrt[2831962852424020258409/226411870630494])/
   4031250, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[3299730790201286491843829/72530348134795])/243122500, 
  -1/2*Log[97237/12]}, 
 {(1595783*Sqrt[75477065571685659680063/188257822094595])/159762500, 
  -1/2*Log[63892/13]}, {(227969*Sqrt[77335170103286424714643/12555183138402])/
   89458750, -1/2*Log[71543/24]}, 
 {(227969*Sqrt[681430946567238302462977/78379083839270])/106281250, 
  -1/2*Log[84978/47]}, {(32567*Sqrt[15596538133134056519035643/315832766965])/
   1144282500, -1/2*Log[152432/139]}, 
 {(97701*Sqrt[87169921142993938277529/146850236371])/376370000, 
  -1/2*Log[75161/113]}, 
 {(14362047*Sqrt[8676109812717676462913/4318791066372574])/101781250, 
  -1/2*Log[243671/604]}, {(227969*Sqrt[19011332669699776789/4348637683])/
   75366000, -1/2*Log[100079/409]}, 
 {(32567*Sqrt[128664803924717482734853/8297102497533])/20277500, 
  -1/2*Log[56397/380]}, {(227969*Sqrt[544115786627656388599/1001711924882])/
   26565625, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[135710162890929985481/107111247890])/40572750, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[42265685283495926815571/641665954114])/
   292540000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[2876687278095874868371/211579321])/4202962500, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[1912312960756454523041/316016234070])/
   88668750, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[5758621698472539857061/554756751155])/116132500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[9474268821557470121663/147876957230])/288515000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[175689402561687059571/72658416578])/
   56050000, -1/2*Log[49171/18089]}, 
 {(227969*Sqrt[11137838763015517283/148922031533])/9857500, 
  -1/2*Log[34361/20841]}, {(227969*Sqrt[13431700381811252082043/1933637])/
   95000047500, Log[1000001/1000000]/2}, 
 {(227969*Sqrt[28979451516102453278441/446766094599])/290302500, 
  Log[361403/219202]/2}, {(17325644*Sqrt[124423253249112289/181646041445])/
   71696375, Log[419314/154257]/2}, 
 {(2963597*Sqrt[790263729321730481321/14787695723])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[107476171023052897550917/554756751155])/71672500, 
  Log[176761/23922]/2}, {(227969*Sqrt[117721807803656789116909/21067748938])/
   2694419375, Log[3984041/327030]/2}, 
 {(41262389*Sqrt[132392566187126979329/29806223295406449940810])/13750, 
  Log[3575326/178005]/2}, 
 {(683907*Sqrt[284427589351665395138616201/641665954114])/71994350000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[109774796708958954229956569/64266748734])/47109007500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[146547075329070561131301401/5008559624410])/6165637000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[7334361774437397165220834717/5531401665022])/41505855000, 
  Log[5497075/37039]/2}, 
 {(1123*Sqrt[43880727565532830199925235601/334510591])/64310477500, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[99822306065209594189104188047613/1546671551331495])/
   41367808000, Log[41265521/102287]/2}, 
 {(32567*Sqrt[616024631681153356724840267/1468502363710])/3335104700, 
  Log[33300981/50066]/2}, 
 {(32567*Sqrt[1437637009415158125992065699/63166553393])/24565680000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[260865608921644665364940028491/125822684455472731904974])/
   1641250, Log[117567958/65025]/2}, 
 {(16185799*Sqrt[7560433426820824690270866043/476877267170653448334162])/
   10190000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[140340600540116658393872077538807/188257822094595])/
   984149211250, Log[787159207/160162]/2}, 
 {(227969*Sqrt[20164113229205108140403741247553/71794356595851976235759])/
   19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[248839566312982055822040398763503/
      1012777716206401428491737162])/565000, Log[827835473/61965]/2}, 
 {(5015318*Sqrt[780458272446516449209829880133/
      15511064127954611600709062817873])/5625, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[66674669191203853295129/991564139320890])/8811000, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[657645061128582202846557/31249832415121])/
   5375000, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[18608476261026509760017/1009642245893])/145873500, 
  -1/2*Log[97237/12]}, {(23583*Sqrt[5291979273530166682327701/2561678003435])/
   159762500, -1/2*Log[63892/13]}, 
 {(1595783*Sqrt[277425846496526518502573/490283144663843])/178917500, 
  -1/2*Log[71543/24]}, {(227969*Sqrt[726021407762637350789/115948659121])/
   85025000, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[19021459200191461947107/94342929990045])/15257100, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[389420647065606761414017/12695753514930])/188185000, 
  -1/2*Log[75161/113]}, {(227969*Sqrt[756347720026270823196659/260165973430])/
   1832062500, -1/2*Log[243671/604]}, 
 {(227969*Sqrt[8543804923313702351803/15246227])/25436025000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[6484757201866054302773/371602272811])/
   20277500, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[51693673001489815500529/5285509708127])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[11900982450636372169697/18780449768935])/27048500, 
  -1/2*Log[53124/973]}, {(683907*Sqrt[65114763859628075319/7906076459])/
   292540000, -1/2*Log[56793/1715]}, 
 {(7861*Sqrt[186392972694728348947579/19474885586])/114626250, 
  -1/2*Log[87352/4349]}, {(32567*Sqrt[1044185435205618903631/195582477])/
   354675000, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[2522671243819631963321/95979864847])/174198750, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[7688653422366976763847/12068890])/
   27120410000, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[7538072189464929018251/76951325203])/336300000, 
  -1/2*Log[49171/18089]}, {(227969*Sqrt[310806086374350581/15879097])/
   150326875, -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[21805826508897755471747/20551597])/5000002500, 
  Log[1000001/1000000]/2}, {(2507659*Sqrt[891111638833142217479/15879097])/
   88542262500, Log[361403/219202]/2}, 
 {(227969*Sqrt[10963543198542587256043/153902650406])/286785500, 
  Log[419314/154257]/2}, {(227969*Sqrt[1693492828784325649362/1206889])/
   40249713125, Log[1120243/249960]/2}, 
 {(227969*Sqrt[170818807718454934919/959798648470])/14334500, 
  Log[176761/23922]/2}, {(32567*Sqrt[1285599163289060562486691/65194159])/
   21555355000, Log[3984041/327030]/2}, 
 {(7861*Sqrt[2498072908957634667026473643/137176162983529116241873])/5000, 
  Log[3575326/178005]/2}, 
 {(32567*Sqrt[1669612192190556764533523/118591146885])/575954800, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[802216958379007941862879813/3756089953787])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[217542064887078438894412901/1004645361821839372483273315])/
   500, Log[12195791/135483]/2}, 
 {(97701*Sqrt[8235941956532013301804758/4826003543])/19023516875, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[125342685168066426653634251/3887787885])/192931432500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[7887798375731473373592446933/23651452130])/620517120000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[3185199631562012066069466311/29806675308809773126195])/351250, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[3164769393660765849090681297623/37737171996018])/311165280000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[1632872488854967648496852205703/43741367546353144800047])/
   6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[6542283925942597288453649629373/18622180464417011860188683])/
   636875, Log[397054661/133197]/2}, 
 {(23583*Sqrt[803249323651191647188219106389989/2561678003435])/
   1968298422500, Log[787159207/160162]/2}, 
 {(32567*Sqrt[2089482698972007871426302521245951/14990955641319654850479])/
   57307500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[927601043533106172102006401566453/
      838713990138900329151604898])/1130000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[23233879206629607528565683824860657/
      119219900421778665514706252169138])/15000, Log[2325950735/105598]/2}, 
 {(6611101*Sqrt[20952521461613618522249/1490356414028287])/110137500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[13964107266819778077450283/262062418670214])/8062500, 
  -1/2*Log[93518/7]}, {(227969*Sqrt[894880880984306552631293/2485205830265])/
   607806250, -1/2*Log[97237/12]}, 
 {(683907*Sqrt[40998446005599333888503/14831591110753])/159762500, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[11157915958960548666475559/182452124797345])/35783500, 
  -1/2*Log[71543/24]}, {(227969*Sqrt[81667395889469768060233/7417591863110])/
   106281250, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1720200144616027512097033/149760548743])/3432847500, 
  -1/2*Log[152432/139]}, {(32567*Sqrt[2020121082936499009999063/13234013333])/
   1787757500, -1/2*Log[75161/113]}, 
 {(227969*Sqrt[6471881051972713388689901/361255135])/135572625000, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[290568283492425524265719/4723536528870])/251220000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[226049917964480570537/11510838057])/
   20277500, -1/2*Log[56397/380]}, 
 {(97701*Sqrt[48121824725151402491/501921692765])/4250500, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[76063790290307429623/1706628791834])/
   6762125, -1/2*Log[53124/973]}, 
 {(70749*Sqrt[4531999783013125033013/5232821047])/292540000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[10928344515286837237081/23703430355])/
   687757500, -1/2*Log[87352/4349]}, 
 {(2507659*Sqrt[75868792156264928411/14789375774])/798018750, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[6658905921049412209117/56283398601])/
   348397500, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[4659183446913124091369/2296997390])/1442575000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[4856597526157499042099/7048973158])/
   840750000, -1/2*Log[49171/18089]}, 
 {(227969*Sqrt[50401096835543343163/8314840767])/78860000, 
  -1/2*Log[34361/20841]}, {(32567*Sqrt[184300727377710513826697/154354047])/
   5000002500, Log[1000001/1000000]/2}, 
 {(227969*Sqrt[655691006659284932323/5543227178])/348363000, 
  Log[361403/219202]/2}, {(227969*Sqrt[88294320214774235465927/7048973158])/
   3584818750, Log[419314/154257]/2}, 
 {(32567*Sqrt[3218243801280456933182177/229699739])/17127537500, 
  Log[1120243/249960]/2}, {(227969*Sqrt[1174212459434115458/93805664335])/
   3583625, Log[176761/23922]/2}, 
 {(227969*Sqrt[713454828275848466969/22184063661])/181646250, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[152566337060014626768467/28444116426])/2345831875, 
  Log[3575326/178005]/2}, 
 {(7861*Sqrt[66699483218030595690531287861/15698463141])/71994350000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[45575817135483989986195749/1706628791834])/15703002500, 
  Log[6168226/112975]/2}, 
 {(32567*Sqrt[1139122601899336295546851007/100384338553])/15414092500, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[2693104500497138056918054837/1603843435942])/41505855000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[317359864336846011473238899/314902435258])/32155238750, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[742433415301451420798607409447/361255135])/45918266880000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[51795284169195775935902851/186422304742436718677])/533900, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[2289640018874580463371546055031/299521097486])/2800487520000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[31263938031682712952574030643/1483518372622])/147041228750, 
  Log[117567958/65025]/2}, 
 {(32567*Sqrt[85919047879236793838621377024547/6929988173307603206305945])/
   509500, Log[397054661/133197]/2}, 
 {(683907*Sqrt[3235958717855116844573989684763/192810684439789])/
   393659684500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[32810821153504719871071473474969/14759925315169459893918])/
   47756250, Log[537485660/66331]/2}, 
 {(227969*Sqrt[729489568637427044517215886696671/43677069778369])/
   4139487190000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[49122800790047617758192209731364777/
      895958900828656644389054499852127])/7500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[10988560951985610687573149/3303517412131030])/55068750, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[19648363110695304371083/5242710575019])/
   2015625, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2076011246910199927/1651557183])/33852500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[9003796831906865605089919/321604023681617])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[4708390873551783263422881/134094933057179])/178917500, 
  -1/2*Log[71543/24]}, {(7861*Sqrt[18732113821304832024057193/449430948170])/
   212562500, -1/2*Log[84978/47]}, 
 {(9802667*Sqrt[4795124570043992390483/685919575165])/3432847500, 
  -1/2*Log[152432/139]}, {(7861*Sqrt[73376625034770772055533181/6932535991])/
   3387330000, -1/2*Log[75161/113]}, 
 {(358237*Sqrt[17656625868637417128957/959283366554])/203562500, 
  -1/2*Log[243671/604]}, {(227969*Sqrt[555816760387543534733039/16589117991])/
   5526840000, -1/2*Log[100079/409]}, 
 {(32567*Sqrt[17367554295720860236903/785885370418])/20277500, 
  -1/2*Log[56397/380]}, {(7861*Sqrt[2913461553893730002483411/31078222197])/
   318787500, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[4340252194422379871113/216338606615])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[362835993912304138963/247380387449])/
   36567500, -1/2*Log[56793/1715]}, 
 {(32567*Sqrt[54173077362560849812049/19178061585])/229252500, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[18558395911304668150297/14944528387])/
   1064025000, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[439207075822715598493/2061791424755])/13935900, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[721637537494067885643/31614604705])/
   144257500, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[3663372690813906170891/118122547182])/168150000, 
  -1/2*Log[49171/18089]}, {(1123*Sqrt[19809149297429783317287/4510094285])/
   9857500, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[1749863762014198339238933/3151262957038371370507])/22500, 
  Log[1000001/1000000]/2}, 
 {(7861*Sqrt[26296562970633241258364809/13530282855])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[4440076956295736402931/64767319475369300630770])/250, 
  Log[419314/154257]/2}, {(227969*Sqrt[81380837310175444054299/6322920941])/
   3425507500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[113849327113821268776929/412358284951])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[22849062485629181402721701/44833585161])/21555355000, 
  Log[3984041/327030]/2}, 
 {(32567*Sqrt[2420125161767829846468649/180113879835974627082790])/500, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[371891289893952810547023853/1046609331515])/17998587500, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[11702643637719815994448757/43267721323])/15703002500, 
  Log[6168226/112975]/2}, 
 {(7861*Sqrt[1021724719526671136034026857/51797036995])/4624227750, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[1980027521433973793400913189/2357656111254])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[6070653326717867411036771581/11059411994])/707415252500, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[88231277846626208457036771121/959283366554])/41367808000, 
  Log[41265521/102287]/2}, 
 {(7861*Sqrt[800228754632805687516503210203/195311778012111896558])/2107500, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[11801169085943726754213309907/137183915033])/280048752000, 
  Log[124352717/113395]/2}, 
 {(7861*Sqrt[7171033660527720161301993290729/721475751006233085154])/3282500, 
  Log[117567958/65025]/2}, 
 {(3875473*Sqrt[1003623963131851111896961797363/10186522094153740896107398])/
   5095000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[1366651931041980188193155705887639/321604023681617])/
   1968298422500, Log[787159207/160162]/2}, 
 {(1123*Sqrt[48940436633943492528913368452574209/550519061])/44348039257500, 
  Log[537485660/66331]/2}, 
 {(32567*Sqrt[5348820317509916447685727856172013/
      1247011526343800810741134247])/282500, Log[827835473/61965]/2}, 
 {(227969*Sqrt[6126629750241671018287551709843003/
      397195704541728308167290938948126])/3750, Log[2325950735/105598]/2}, 
 {(7861*Sqrt[47972817265108640819015747/3809719080966])/110137500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[3071961471335796211790599/1638874679501510])/1343750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[4845453434081962195255651/1660303498653701])/48624500, 
  -1/2*Log[97237/12]}, {(683907*Sqrt[2831073086340575894937/31591290011915])/
   25562000, -1/2*Log[63892/13]}, 
 {(227969*Sqrt[775599892306352594957099/785155248082])/894587500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[4588228449187101089669519/82268800334377])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[70669653395450548973245233/3541724949200647])/127142500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[989400820388046730774009/10059655393399])/282277500, 
  -1/2*Log[75161/113]}, 
 {(2507659*Sqrt[20164440198566446279211/5300256510310])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[547202159176723123634999/1756073862777])/502440000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[18444787946568161975899/82408051391])/
   60832500, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[102082507530596846213/18310266610630])/2125250, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[39942729134849064284881/1769191103469])/
   135242500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[358401969324577330763/6031713953])/219405000, 
  -1/2*Log[56793/1715]}, {(29863939*Sqrt[31778265208687777/210159010965])/
   45850500, -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[12843229922578513665913/7830865641])/1152693750, 
  -1/2*Log[65554/5381]}, {(32567*Sqrt[73757246297608155865933/90419990219])/
   116132500, -1/2*Log[122747/16612]}, 
 {(3875473*Sqrt[7488756883301760967/32911994217])/230812000, 
  -1/2*Log[94353/21053]}, {(32567*Sqrt[13087126154911840080251/119574310])/
   1345200000, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[3877984088262411700249/164960426894])/19715000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[1182684254233483224602803/38325847197])/5000002500, 
  Log[1000001/1000000]/2}, {(227969*Sqrt[238333689026136054651/82480213447])/
   48383750, Log[361403/219202]/2}, 
 {(32567*Sqrt[475855329245180219961241/19668998988527533355])/20000, 
  Log[419314/154257]/2}, {(227969*Sqrt[953390120559832175485499/65823988434])/
   3425507500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[3025428779614464479843/243438435205])/14334500, 
  Log[176761/23922]/2}, {(227969*Sqrt[31625121526772881220502071/5220577094])/
   70054903750, Log[3984041/327030]/2}, 
 {(227969*Sqrt[3045349274998790206130563/394748496135849529910182])/2500, 
  Log[3575326/178005]/2}, 
 {(32567*Sqrt[797726548747757683139409163/18095141859])/26997881250, 
  Log[13976807/422063]/2}, 
 {(1595783*Sqrt[4121088511602796402956079/1179460735646])/11777251875, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[4295929887870900660799469749/139213248597811250066204894])/
   5000, Log[12195791/135483]/2}, 
 {(3875473*Sqrt[3638131477008014892741829/494448308346])/41505855000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[459735715478433295784174989/90055069886])/64310477500, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[31099686679429217390925201743/5300256510310])/206839040000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[3452857579013444317973569953/141706381591426609800631])/
   140500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[1022671806584973753383514912623/2472949533215802])/
   18303840000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[8782335225007746566554705450847/660334415635025600178937])/
   3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[191114697074776353197126765404777/392577624041])/
   19859392900000, Log[397054661/133197]/2}, 
 {(2963597*Sqrt[9377906772974705654897973415501/589184878301598])/
   1476223816875, Log[787159207/160162]/2}, 
 {(227969*Sqrt[411246816046608432500649766060451/8217279008378315401756901])/
   6367500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[2067429985013553705344549668699277/
      1713251850849211268499261007])/141250, Log[827835473/61965]/2}, 
 {(7861*Sqrt[133735292241201905022810104759847551/
      2290292233535133315223367686086])/7500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[7484847711064660069269313/111054111361241])/220275000, 
  -1/2*Log[44053/2]}, {(23583*Sqrt[3853573432771075203121/4110494703503])/
   2687500, -1/2*Log[93518/7]}, 
 {(7861*Sqrt[54138546928023161368024649/784046099647])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[2524013987837395087494259/7910081010613])/479287500, 
  -1/2*Log[63892/13]}, {(32567*Sqrt[40387361937947224144483/74145560437])/
   89458750, -1/2*Log[71543/24]}, 
 {(227969*Sqrt[1928641590802505838115639/30729791046110])/212562500, 
  -1/2*Log[84978/47]}, {(227969*Sqrt[102432330739141798055163/4561806643405])/
   127142500, -1/2*Log[152432/139]}, 
 {(32567*Sqrt[509616730183142365105057/845704989815])/94092500, 
  -1/2*Log[75161/113]}, {(227969*Sqrt[1629070319277275403849101/355899535])/
   57404625000, -1/2*Log[243671/604]}, 
 {(227969*Sqrt[498705122573653193679137/632083183906])/753660000, 
  -1/2*Log[100079/409]}, {(227969*Sqrt[67266971599571409031/1884405552114])/
   5069375, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[117843697101916155624023/834805166826])/318787500, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[111836356832489801393549/36379154485])/
   1487667500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[765946639208488707661/6443314658])/292540000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[173404615578126706099/1484546652165])/
   9170100, -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[29352016614329259465817/18664468229])/1064025000, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[425822222959564743198509/8739000435])/
   5922757500, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[10507529750860369319267/187758589])/6347330000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[2089848283393824910299/478900031462])/
   56050000, -1/2*Log[49171/18089]}, 
 {(65134*Sqrt[57408086976311544119/555526445473])/2464375, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[137108813038060870013007/35534382937])/1666667500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[1625791908879650404702511/555526445473])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[68389261941473267607599/787751502344599094969710])/250, 
  Log[419314/154257]/2}, {(32567*Sqrt[18144698997544273824020981/187758589])/
   37680582500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[294346038407055801946679/2913000145])/1218432500, 
  Log[176761/23922]/2}, {(227969*Sqrt[3285286199528991655525567/5090309517])/
   21555355000, Log[3984041/327030]/2}, 
 {(227969*Sqrt[12104169571202476615049189/1394236096979064070335971])/2500, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[2551452687800075556518507641/2928779390])/791937850000, 
  Log[13976807/422063]/2}, {(227969*Sqrt[432012788939429798522561/41695306])/
   86366513750, Log[6168226/112975]/2}, 
 {(227969*Sqrt[1322455133669356209050438939/26445987400454760021065995])/
   6000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[3006218233363419850747089661/314067592019])/83011710000, 
  Log[5497075/37039]/2}, 
 {(32567*Sqrt[44482834465285797148146570089/632083183906])/32155238750, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[20764635146397543402055258703/355899535])/19442869760000, 
  Log[41265521/102287]/2}, 
 {(32567*Sqrt[57165572154727033250729490703/1701873038018726225105])/702500, 
  Log[33300981/50066]/2}, 
 {(32567*Sqrt[1336138133678477638379934906661/1824722657362])/103721760000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[738323174103411242829910423127/6145958209222])/294082457500, 
  Log[117567958/65025]/2}, 
 {(32567*Sqrt[39807217644300949915314128493341/148291120874])/1985939290000, 
  Log[397054661/133197]/2}, 
 {(227969*Sqrt[383110441788917902098431795473099/7910081010613])/
   5904895267500, Log[787159207/160162]/2}, 
 {(7861*Sqrt[1654158880145470827775787567998553/3880450508870476190047])/
   19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[21479448608708967381671287251964249/
      48440383583886755508764408630])/565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[20865738779712823142354515922347069/111054111361241])/
   11630281665000, Log[2325950735/105598]/2}, 
 {(1595783*Sqrt[192528126848133844833881/1990122734939910])/55068750, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[189358985951838246181498603/2215895665700694])/8062500, 
  -1/2*Log[93518/7]}, {(227969*Sqrt[186108030668254901404101/2014253198893])/
   243122500, -1/2*Log[97237/12]}, 
 {(227969*Sqrt[17411075677118872218313/43639044691593])/15976250, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[23145052338092712677537141/462542741078815])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[10100605385944326823852369/35753078332463])/425125000, 
  -1/2*Log[84978/47]}, {(227969*Sqrt[929485012541436153451169/4087122452355])/
   381427500, -1/2*Log[152432/139]}, 
 {(227969*Sqrt[5327857899613780285739/153993315529365])/4704625, 
  -1/2*Log[75161/113]}, {(2377391*Sqrt[502471561555005134883/843654994205])/
   203562500, -1/2*Log[243671/604]}, 
 {(683907*Sqrt[77809020421684738047/14766554143])/174179200, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[36993854283823027700227/4698551140463])/
   10138750, -1/2*Log[56397/380]}, 
 {(6155163*Sqrt[519551202254124614987/858331599134])/531312500, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[36869585596465335231149/322389711766])/
   270485000, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[8153838555434616415537/975238561607])/73135000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[33977748446033177/81165819405])/
   517500, -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[86375415556273750003301/1757066811531])/177337500, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[23483332167098499713856761/123768164628295])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[372239358247216724095723/2860782139382])/288515000, 
  -1/2*Log[94353/21053]}, {(358237*Sqrt[35236140384882051299/492179110])/
   336300000, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[14145121376178926686409/19005369442])/98575000, 
  -1/2*Log[34361/20841]}, {(32567*Sqrt[1986923286695717680441117/1037633217])/
   5000002500, Log[1000001/1000000]/2}, 
 {(227969*Sqrt[391199782454321339293901/19005369442])/3628781250, 
  Log[361403/219202]/2}, {(32567*Sqrt[2541408718700118662689/4034255])/
   2867855000, Log[419314/154257]/2}, 
 {(32567*Sqrt[1285586864006627975360165969/1430391069691])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[48697968912201153647851313/123768164628295])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[106345250780466753775432583/585688937177])/10777677500, 
  Log[3984041/327030]/2}, {(683907*Sqrt[33098922794001007968699/54110546270])/
   1876665500, Log[3575326/178005]/2}, 
 {(911876*Sqrt[106098965042481827161423771/53638120888385])/4499646875, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[110457386133329691540394783/161194855883])/62812010000, 
  Log[6168226/112975]/2}, 
 {(44909893*Sqrt[1642817335184467543849517/16314772038904666026572023])/
   50000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[5623424644541668778260515733/4698551140463])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[168781795212614110924762370321/6526816931206])/128620955000, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[185391920884496951003058953/3620836885])/25854880000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[111560456670373392905166226253/144616189982361489669979])/
   702500, Log[33300981/50066]/2}, 
 {(32567*Sqrt[4849720247187170999563219439657/4087122452355])/124466112000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[150956104545825623167998344075351/279159068459179])/
   588164915000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[1425786573802787077875883690728817/
      35137061066137973413502030])/5095000, Log[397054661/133197]/2}, 
 {(1400381*Sqrt[47313625649496632700846554841341/73702881880161])/
   3936596845000, Log[787159207/160162]/2}, 
 {(7861*Sqrt[14346732145223824593786093520535171/6042759596679])/
   1343879977500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[250518971240868242643637910314525907/
      10245824987277611274638018122])/565000, Log[827835473/61965]/2}, 
 {(1595783*Sqrt[107343306841000694880371489274343/
      239280773555558245270697132334222])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[74780166454412282827890761/1557583918700998])/165206250, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[149846527291598454515021/480931268731])/
   14512500, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[41463705838735450994396917/44309056543235])/729367500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[15301276112216502479029493/340796583305965])/159762500, 
  -1/2*Log[63892/13]}, {(32567*Sqrt[3682767010299524064641497/1334718914027])/
   178917500, -1/2*Log[71543/24]}, 
 {(227969*Sqrt[338384466364235274938183/17029989709966])/106281250, 
  -1/2*Log[84978/47]}, {(7861*Sqrt[35685837800695928386430801/1492229488711])/
   127142500, -1/2*Log[152432/139]}, 
 {(7861*Sqrt[6904124760558149354923273/13178313586815])/18818500, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[766476290313886726277949/10515269995427])/203562500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[21483532935999978638183/1209468420879])/100488000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[8720108442265550063191/61511204099])/
   40555000, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[2925076781014869829501/589053089262])/53131250, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[756290393762438287007/587650960745])/
   27048500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[12192817598657633784509/323974472434])/146270000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[5502418917657661219849/1487930812085])/
   45850500, -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[131027813344013731133623/2368533697638])/177337500, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[9689546706043019023957/181522569362])/
   174198750, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[1489815218920843358709/40697978815])/144257500, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[3742599429989207685599/33443700365])/
   252225000, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[2876018292698533443569/1373533391485])/4928750, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[129858610421199832052559/26576026969])/1666667500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[40082963501321364665357/10815223555])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[362888100953617879222649/33007296064771917884895])/2500, 
  Log[419314/154257]/2}, {(32567*Sqrt[8232495926319323778316533/8139595763])/
   3425507500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[80373814227696079440607/181522569362])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[161321199782980669075706559/789511232546])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[92180538208239593049010441/8384486314354126112461874])/2500, 
  Log[3575326/178005]/2}, 
 {(97701*Sqrt[4020536069121674464219688943/323974472434])/35997175000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[2905845123670851666640716907/6699220952493])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[65651076828941749278460179/981755148770])/6165637000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[331385264330539381748000461/61511204099])/55341140000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[5866100575019609689796159069/806312280586])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[2472966531675047457094628819/52576349977135])/5170976000, 
  Log[41265521/102287]/2}, 
 {(7861*Sqrt[9035377423694900553915978171383/12375845631783653671249])/
   702500, Log[33300981/50066]/2}, 
 {(7861*Sqrt[18325217132137569110281978379/1492229488711])/2881160000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[647702232495668458628154915869/136692017601985575902446])/
   1641250, Log[117567958/65025]/2}, 
 {(32567*Sqrt[226866618147055245484112665820609/101391927325273609569574])/
   5095000, Log[397054661/133197]/2}, 
 {(683907*Sqrt[159080602148311378297225183817819/210085019269813])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[760133707650971822759793867096739/131578309812276750597141])/
   57307500, Log[537485660/66331]/2}, 
 {(1595783*Sqrt[87828690858248023496972738351/122623247741170319811318241])/
   141250, Log[827835473/61965]/2}, 
 {(227969*Sqrt[208466948249416677886577704644554243/
      936374120050756292228395194708358])/11250, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[90498652005015002784283/1046899751496470])/6608250, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[2059612116965405143584473/12180488530542])/
   10078125, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[35038249002773634515206969/299452015993910])/243122500, 
  -1/2*Log[97237/12]}, {(32567*Sqrt[67737502172804884224512099/603058467])/
   34029412500, -1/2*Log[63892/13]}, 
 {(97701*Sqrt[1166852847701566546375351/84553604737645])/35783500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[234102832731773298830893/41878254872042])/53140625, 
  -1/2*Log[84978/47]}, {(6611101*Sqrt[784576261530420980809/57277271898515])/
   76285500, -1/2*Log[152432/139]}, 
 {(227969*Sqrt[10329193791487397850788833/147343702010270])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[20461183914205087203064949/27715830792403])/610687500, 
  -1/2*Log[243671/604]}, {(683907*Sqrt[28713298402854804799/2908806902501])/
   6699200, -1/2*Log[100079/409]}, 
 {(32567*Sqrt[41501122287727259264959/14402313914])/172358750, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[249129183883561866023419/11145504466685])/106262500, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[69888304592557953918211/1930248890845])/
   135242500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[691585342408419090283/16329408114])/146270000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[74208644222510809272359/6419541818441])/76417500, 
  -1/2*Log[87352/4349]}, {(683907*Sqrt[323844294736687029501/1685447711894])/
   29556250, -1/2*Log[65554/5381]}, 
 {(32567*Sqrt[123312104884005615072257/2618392611])/696795000, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[241516495128172824208909/393899582])/
   17599415000, -1/2*Log[94353/21053]}, 
 {(1595783*Sqrt[475847956324762576931/104146754487])/336300000, 
  -1/2*Log[49171/18089]}, {(683907*Sqrt[38918801466273439123/113810832319])/
   39430000, -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[55082997365331569346462841/22715182391])/5000002500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[2848008121635771283981873/682864993914])/1451512500, 
  Log[361403/219202]/2}, {(2963597*Sqrt[334439044058144879589/347155848290])/
   286785500, Log[419314/154257]/2}, 
 {(1595783*Sqrt[3903406368227777126101/2212919])/208955957500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[4870769014130792428463/61095827590])/
   28669000, Log[176761/23922]/2}, 
 {(911876*Sqrt[756938341423845931097423/842723855947])/2694419375, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[1118877639071681861347698919/90435254253723603345540401])/
   2500, Log[3575326/178005]/2}, 
 {(32567*Sqrt[30786437331933812493548781967/27215680190])/107991525000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[565320552657111227198521973/1158149334507])/15703002500, 
  Log[6168226/112975]/2}, 
 {(455938*Sqrt[81906900394633194747167497/423697239658939283061155765])/625, 
  Log[12195791/135483]/2}, 
 {(8890791*Sqrt[2073824160749726252295333/7201156957])/470399690000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[47629187104804465291781121083/5817613805002])/64310477500, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[815014346476016144015422539/138579153962015])/5170976000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[506915255456792643615541565959/147343702010270])/41688808750, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[8782524886009580443871628516407/11455454379703])/622330560000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[896193190576193681834130883589/168068896388106859008901])/
   1641250, Log[117567958/65025]/2}, 
 {(293103*Sqrt[7986747114078301788945836036241/6423114901985863448020490])/
   1019000, Log[397054661/133197]/2}, 
 {(32567*Sqrt[5140808338887935269493988117973087/1206116934])/
   209623781996250, Log[787159207/160162]/2}, 
 {(4331411*Sqrt[419175885171536477425909362194/677232348906741])/
   335969994375, Log[537485660/66331]/2}, 
 {(32567*Sqrt[496202014701253256877244431252613/16025099486752790490103490])/
   565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[3154193497811035689237529473374647/
      1019772961689146422091604799828742])/1250, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[11183560566198732635858047/413869596713430])/110137500, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[2580831186361821964318003/84768956440703])/
   4031250, -1/2*Log[93518/7]}, 
 {(683907*Sqrt[268759730346117024662341/18370014609022])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[1884749573911455617048263/828699619078241])/31952500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[29902191667925048666924441/1677299275552730])/89458750, 
  -1/2*Log[71543/24]}, {(227969*Sqrt[5775603884922227974067279/339539705665])/
   2763312500, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[45786248758060364791589/488839539])/6484267500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[13908099989929782324387679/399771947230])/564555000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[9429181920709755331052579/283745586019101])/122137500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[9101379201330549840459311/1798247313097])/1507320000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[28135870621219503138253/626886027173])/
   20277500, -1/2*Log[56397/380]}, 
 {(2051721*Sqrt[1023267898538757532941/13180364894782])/53131250, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[9702513354617681123201/1488301850290])/
   54097000, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[77982288462722173768057/102263017877])/585080000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[271896702987107531291/4702772211715])/
   5094500, -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[737173949087013442491/7730870030])/29556250, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[31126559207289102538351/1036040423561])/116132500, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[540596389303117851307/18220886342])/
   115406000, -1/2*Log[94353/21053]}, 
 {(15273923*Sqrt[25087259230714537/457722414710])/10509375, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[10749824303454069408507/10135025602])/
   98575000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[4348048288828362710388391/34699639859169390012401])/7500, 
  Log[1000001/1000000]/2}, {(2507659*Sqrt[921380867272098695533/15202538403])/
   1814390625, Log[361403/219202]/2}, 
 {(227969*Sqrt[1048270675129110965478413/228861207355])/1433927500, 
  Log[419314/154257]/2}, {(32567*Sqrt[142304436873136671081767/444411862])/
   1712753750, Log[1120243/249960]/2}, 
 {(32567*Sqrt[44687020552064382828067/79695417197])/71672500, 
  Log[176761/23922]/2}, {(32567*Sqrt[98021576878187273307859/773087003])/
   1077767750, Log[3984041/327030]/2}, 
 {(227969*Sqrt[368955975236081740488770789/26500109365566920670478846])/2500, 
  Log[3575326/178005]/2}, 
 {(683907*Sqrt[5772613313585641739121411081/1124893196647])/143988700000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[1308046757311971338703320111/148830185029])/62812010000, 
  Log[6168226/112975]/2}, 
 {(1595783*Sqrt[113894860485225342996998449/2505263104200122643365086790])/
   1000, Log[12195791/135483]/2}, 
 {(32567*Sqrt[41165405220203490888348550843/1970213228258])/13835285000, 
  Log[5497075/37039]/2}, 
 {(1595783*Sqrt[676228808646463412988238219/3596494626194])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[1690133550825035442740640265759/283745586019101])/51709760000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[773870256987302877004577751/2815714549272488277935])/351250, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[1058883318280045173299690950391/67948695921])/2644904880000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[2211018469602116223034130589907/67907941133])/3823071947500, 
  Log[117567958/65025]/2}, 
 {(227969*Sqrt[14736330731425551895471354376629811/
      63708022888681504539685130])/10190000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[7151973433146863461873611791726599/828699619078241])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[127566595300629737922000660213647/2358447821411])/
   4927559917500, Log[537485660/66331]/2}, 
 {(455938*Sqrt[6607444248676533674119426106717/2378645447998793956069290355])/
   70625, Log[827835473/61965]/2}, 
 {(4331411*Sqrt[17272438547549550867232194351863/
      49761271259335978387467520018206])/7500, Log[2325950735/105598]/2}, 
 {(7861*Sqrt[7761997320475905603591444049/303514096081127])/110137500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[188554400609985785883289709/1375852483492171])/8062500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[11474888672923849033547461/77440692038210])/243122500, 
  -1/2*Log[97237/12]}, 
 {(683907*Sqrt[82550316995963799386019/290283725782367])/31952500, 
  -1/2*Log[63892/13]}, {(4201143*Sqrt[1118078642747954172943/4731743430355])/
   178917500, -1/2*Log[71543/24]}, 
 {(227969*Sqrt[239665372324041694616686241/8463755374740010])/106281250, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[668872510994232592670429/45849057303835])/76285500, 
  -1/2*Log[152432/139]}, 
 {(57220219*Sqrt[7675189401768130109/136168797647910])/37637000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[9424898968260428763474819/313945606349])/3460562500, 
  -1/2*Log[243671/604]}, {(7067039*Sqrt[147997913366235317983/56185164611])/
   1004880000, -1/2*Log[100079/409]}, 
 {(32567*Sqrt[96709844850178648461761/7659084451234])/10138750, 
  -1/2*Log[56397/380]}, {(32567*Sqrt[3488053523754869702404919/157173057003])/
   425050000, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[2431880720423044058837747/2121519192133])/676212500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[4889244157439435929601/91159573798])/
   146270000, -1/2*Log[56793/1715]}, 
 {(32567*Sqrt[420221025465849395581633/65091551195])/229252500, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[2221284447334429470901/4057295026730])/
   14778125, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[488010377026643204445311/1603799528305])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[28597287839407850926609/21926995079])/721287500, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[3768800332484514243/11963630426])/
   11210000, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[140486519742655972901/1839060906670])/788600, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[1931476180115342822021749/30819103251])/5000002500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[6745343905396608758807/183906090667])/120959375, 
  Log[361403/219202]/2}, {(5243287*Sqrt[14571378281965287287/5981815213])/
   716963750, Log[419314/154257]/2}, 
 {(227969*Sqrt[3224986379239034187376469/109634975395])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[77846094935946195720731/123369194485])/
   71672500, Log[176761/23922]/2}, 
 {(227969*Sqrt[1074046755265070668940837/368845002430])/1077767750, 
  Log[3984041/327030]/2}, 
 {(32567*Sqrt[14079698719561177804937801/130183102390])/938332750, 
  Log[3575326/178005]/2}, 
 {(32567*Sqrt[72549450095808126932308083343/455797868990])/35997175000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[145713158104166699378375739/2121519192133])/15703002500, 
  Log[6168226/112975]/2}, 
 {(32567*Sqrt[39143326322859620232165507517/523910190010])/24662548000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[42487960648667884935823889/22136082229])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[79223303909103014033238214429/6610019366])/2186556235000, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[608171706937906160190526349071/313945606349])/879065920000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[39550705091276755606906052413/127877061693400458036986])/
   351250, Log[33300981/50066]/2}, 
 {(32567*Sqrt[218121091449226882278565022077601/18339622921534])/
   311165280000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[238753473540163937477320486901/4404965754439])/147041228750, 
  Log[117567958/65025]/2}, 
 {(97701*Sqrt[254703909001312523606855618253693/179723453743868179997755])/
   10190000, Log[397054661/133197]/2}, 
 {(32567*Sqrt[51873889432901227198744562599341067/109003872574229])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[7791240210134889696744919599439/76654873472937287782042])/
   6367500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[3693804373582870688971113731818889/1375852483492171])/
   1034871797500, Log[827835473/61965]/2}, 
 {(227969*Sqrt[28693549298740703727943957668673861/
      5652366698449710628423772732501])/45000, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[55354341566763448869639373/404399877115610])/220275000, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[151582058068871706233325517/245720255918087])/16125000, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2213383628110846152262051/331845089406981])/48624500, 
  -1/2*Log[97237/12]}, 
 {(683907*Sqrt[3915814765285541339752747/489445142528399])/159762500, 
  -1/2*Log[63892/13]}, {(32567*Sqrt[15305148797579271679350451/70587668909])/
   1252422500, -1/2*Log[71543/24]}, 
 {(227969*Sqrt[3856509765115389327078209/7563977243689])/425125000, 
  -1/2*Log[84978/47]}, {(227969*Sqrt[72732385076705161992804677/3833680471])/
   82006912500, -1/2*Log[152432/139]}, 
 {(7861*Sqrt[46564311148561173909230309/2216849328651])/94092500, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[52589227860744407430830293/49985930656181])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[9329361483205570343618231/13100037493015])/502440000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[4668498033428911357464221/82137467670451])/20277500, 
  -1/2*Log[56397/380]}, {(227969*Sqrt[63582720557448799999877/499008664195])/
   212525000, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[223945664633745696752773/4340155721435])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[12585410894385108465797/92675169787])/
   219405000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1128987867392706653891/428324260205])/30567000, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[156325296625395505867/489457097030])/
   10640250, -1/2*Log[65554/5381]}, 
 {(1595783*Sqrt[9713699992187185225993/154446200917])/1045192500, 
  -1/2*Log[122747/16612]}, {(1367814*Sqrt[23734575506554517827/232871414959])/
   36064375, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[22262712781442617309259/2791086994])/1681500000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[1357898374076736146747/1010942954])/
   98575000, -1/2*Log[34361/20841]}, 
 {(7861*Sqrt[2963191905530791226503855423/22203952469269149649233])/7500, 
  Log[1000001/1000000]/2}, {(227969*Sqrt[8047341165615087693691/216630633])/
   3628781250, Log[361403/219202]/2}, 
 {(227969*Sqrt[809484862838365917917989/1395543497])/14339275000, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[7708626338546500706040009/232871414959])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[27417597234943346625953/154446200917])/
   35836250, Log[176761/23922]/2}, 
 {(227969*Sqrt[1093564852779051716977549/13348829919])/5388838750, 
  Log[3984041/327030]/2}, 
 {(7067039*Sqrt[354261518740029762291179/1206803054492268159390001])/10000, 
  Log[3575326/178005]/2}, 
 {(455938*Sqrt[1429206512087592763671742/278025509361])/2699788125, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[603825812406451937743866593/868031144287])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[10702985902264040309694537637/998017328390])/61656370000, 
  Log[12195791/135483]/2}, 
 {(683907*Sqrt[30049838238597327711036529/2003352870011])/6917642500, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[61137399994382514605719017203/5240014997206])/64310477500, 
  Log[25619490/104701]/2}, 
 {(4787349*Sqrt[1367997131787015904506701043/499859306561810])/20683904000, 
  Log[41265521/102287]/2}, 
 {(7861*Sqrt[487506980142137625507069828167/10409292850550054005273])/140500, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[38723629019099395773924108732283/19168402355])/26760214080000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[7381751310245708092399494102941/60712620978877817359609])/
   6565000, Log[117567958/65025]/2}, 
 {(32567*Sqrt[29463472407698335772763372752221/2681096267111497717829])/
   8916250, Log[397054661/133197]/2}, 
 {(227969*Sqrt[4725126771358470486805684505714659/17995222157])/
   305086255487500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[64086261048443590924203826971762899/2804148531912744554421])/
   2846272500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[23756092500699297942693240899946581/
      6594883888058524310422731406])/1130000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[3016458914571161942702245924181237/
      19009203525237874373870801000307])/7500, Log[2325950735/105598]/2}, 
 {(34813*Sqrt[2200625138890139882417/7496131041335])/1468500, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[1952582002876454230708871/45002887040815])/
   4031250, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[46081790238532646362788017/245576036146271])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[37064959734293328474102601/457426009093623])/159762500, 
  -1/2*Log[63892/13]}, {(227969*Sqrt[1985465097652105469863/68009200991702])/
   3032500, -1/2*Log[71543/24]}, 
 {(17553613*Sqrt[22474222813551000753181/928966067247227])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[2301674924400428154425579/124585341460053])/76285500, 
  -1/2*Log[152432/139]}, 
 {(683907*Sqrt[32528622404356852536831/166657591824961])/23523125, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[52271572713049622904170981/44150385878755])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[1670170938636623797757231/1333765449309])/628050000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[240230589278108579009467/3755868551927])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[428275605970755650290519/47789253815318])/53131250, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[36919129096363580612661/635816873245])/
   135242500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[330211728198955299617227/4861708908002])/146270000, 
  -1/2*Log[56793/1715]}, {(32567*Sqrt[229200705643049886810841/7008719829])/
   458505000, -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[5051121789960555414272867/114724208149])/532012500, 
  -1/2*Log[65554/5381]}, {(32567*Sqrt[400142168459996633554093/190729413227])/
   116132500, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[17109166043006688473303/7327289])/27120410000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[394887246609146163377/1759731213831])/
   8407500, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[31273736631354235847209/10556040146])/138005000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[10124438632492880497750063/127566749937])/5000002500, 
  Log[1000001/1000000]/2}, {(32567*Sqrt[226120668742832519621/620943538])/
   48383750, Log[361403/219202]/2}, 
 {(227969*Sqrt[3828886464957730340523243/192974290575304274606357])/2500, 
  Log[419314/154257]/2}, {(227969*Sqrt[602950834868818784959001/7327289])/
   160998852500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[1066866105399488180387779/1335105892589])/71672500, 
  Log[176761/23922]/2}, {(32567*Sqrt[1786535978561439687936697/344172624447])/
   182672500, Log[3984041/327030]/2}, 
 {(32567*Sqrt[511965003531621282729863343/2336239943])/37533310000, 
  Log[3575326/178005]/2}, 
 {(1595783*Sqrt[408152752129575513088901761/4861708908002])/35997175000, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[7316574544958293800647159621/762980247894])/7851501250, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[5767388036264695076773204717/1816712288567506212726549542])/
   1000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[1224668215512689938120892261/2015344101034])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[29186680187457174537162946429/2222942415515])/64310477500, 
  Log[25619490/104701]/2}, 
 {(4787349*Sqrt[212458438609255124542722383/44150385878755])/25854880000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[29424362991681928579105355779/11738197472327387879351045])/
   28100, Log[33300981/50066]/2}, 
 {(227969*Sqrt[9573753432952054783836802432127/124585341460053])/
   155582640000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[1795751069952191206291108461867/13124526818808272287363])/
   6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[2942644054891487835883577352911/14282897807247754251032399])/
   254750, Log[397054661/133197]/2}, 
 {(227969*Sqrt[5625948625506565035802776402835801/457426009093623])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[838153734506030188295959151050567/2894078058628344034317902])/
   9551250, Log[537485660/66331]/2}, 
 {(227969*Sqrt[26194508721925262562515541496715281/
      25847607109261888382067397058])/565000, Log[827835473/61965]/2}, 
 {(3369*Sqrt[81881862942253748829797577272457693/1499226208267])/
   1938380277500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[1595950313891885087484643/5303188509437485])/9178125, 
  -1/2*Log[44053/2]}, 
 {(102193*Sqrt[3293479663121632227221471/2849907366899097])/8062500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[25179600867130311617724621/119240402388979])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[38437431385673478939079789/421531106538515])/159762500, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[29693331393101451163452287/5298856835485])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[23781518118529504143351047/147330017825881])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[7968855727991185777066319/15331931312269])/381427500, 
  -1/2*Log[152432/139]}, 
 {(6155163*Sqrt[75087728568560596717353/108166157044465])/376370000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[4263666561988043728266663/1152053425507])/1017812500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[20476083599530877325988439/90816215604070])/251220000, 
  -1/2*Log[100079/409]}, 
 {(423371*Sqrt[6893762796789743943121/16186131601639])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[325726531214799707275223/8074543954090])/106262500, 
  -1/2*Log[42038/467]}, {(27584249*Sqrt[643120884020059279/3602482766809])/
   27048500, -1/2*Log[53124/973]}, 
 {(7861*Sqrt[6726942738153873473487307/418597020833])/73135000, 
  -1/2*Log[56793/1715]}, {(32567*Sqrt[12594524286683359760131/1368933834])/
   229252500, -1/2*Log[87352/4349]}, 
 {(944443*Sqrt[677839366254577491899/103550087445])/177337500, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[29292340060549125448391/16887639387])/
   696795000, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[813583498016929217001029/683959326193])/577030000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[160419334679381148468371/176459639830])/504450000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[13835496092927008647761/8133734926])/
   98575000, -1/2*Log[34361/20841]}, 
 {(2051721*Sqrt[445422711052027446407/3635669297])/1666667500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[191318367576032564092027/4066867463])/3628781250, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[972156331562839621278401/529378919490])/716963750, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[28671815337559262470297493/683959326193])/3425507500, 
  Log[1120243/249960]/2}, {(944443*Sqrt[9630480030675629807/56292131290])/
   28669000, Log[176761/23922]/2}, 
 {(32567*Sqrt[28074415581056712553415129/34516695815])/2155535500, 
  Log[3984041/327030]/2}, 
 {(32567*Sqrt[28132355233592871662817367/6428282206407255036958])/5000, 
  Log[3575326/178005]/2}, 
 {(23583*Sqrt[11317266562992740012002970289/418597020833])/8999293750, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[9520585026402579070163957173/10807448300427])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[54830092851131750696773707973/153477215637878789588022605])/
   10000, Log[12195791/135483]/2}, 
 {(455938*Sqrt[129710653030829171494473478/48558394804917])/1729410625, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[67092186085848942938128331977/18163243120814])/32155238750, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[2201013615352870493248813573327/2304106851014])/517097600000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[5372735091382760649581545788547/3047387634268075956963170])/
   702500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[21213590947794716805061821421391/15331931312269])/
   622330560000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[45520240596437079536936610180791/1182551353990006671979561])/
   3282500, Log[117567958/65025]/2}, 
 {(32567*Sqrt[1829175079424232142917550228697719/10597713670970])/
   992969645000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[5834270851122926923118653323893341/421531106538515])/
   1968298422500, Log[787159207/160162]/2}, 
 {(32567*Sqrt[113093281106276897564929888995483047/
      1770456406848618757985337])/19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[908652175792440071866273444207069/
      12748106653640825709530742131])/141250, Log[827835473/61965]/2}, 
 {(2507659*Sqrt[29415398298784572236783521730889/
      637624517609193669093908659418537])/1250, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[63067762638969905904368129/5747752488047])/1652062500, 
  -1/2*Log[44053/2]}, {(86471*Sqrt[8065228273216028348403/159849594545317])/
   1343750, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[86715286882192590366742507/40545783396077])/729367500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[136445120556813349126672459/1329692528914437])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[13835666241496223671828411/18664436501835])/429402000, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[1486228901827037138877103/51137010462278])/85025000, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[275405818707858893393781389/470860176676971])/381427500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[372826538350464036934241/1047465324713665])/9409250, 
  -1/2*Log[75161/113]}, 
 {(455938*Sqrt[1496440096072182277206881/2555077840881])/763359375, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[15583130490638857812346087/6824119968510])/753660000, 
  -1/2*Log[100079/409]}, 
 {(1123*Sqrt[234058167893310441833433727/3435941656217])/20277500, 
  -1/2*Log[56397/380]}, {(227969*Sqrt[155013221881421456441449/379410242543])/
   318787500, -1/2*Log[42038/467]}, 
 {(683907*Sqrt[794796042886272650683/97278015967])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[16174410058128144561429/4701114331678])/
   29254000, -1/2*Log[56793/1715]}, 
 {(683907*Sqrt[310597053449398413113/1071616958323])/25472500, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[57063038100607931953063/50148055334])/
   532012500, -1/2*Log[65554/5381]}, 
 {(683907*Sqrt[497310965510535885553/82547870389])/116132500, 
  -1/2*Log[122747/16612]}, 
 {(32567*Sqrt[798788042178417350281229/12178156987])/577030000, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[206385206004178404473557/333483329162])/56050000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[24027140327022207498083/313801720970])/
   19715000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[4693197415637475749705467/5188343837])/15000007500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[996747764014813679775973/470702581455])/725756250, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[689168859785794078535353/333483329162])/716963750, 
  Log[419314/154257]/2}, 
 {(32567*Sqrt[28150402871999304922754363/12178156987])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[4176708686327689599943/412739351945])/
   7167250, Log[176761/23922]/2}, 
 {(227969*Sqrt[70255906244131910094304463/150444166002])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[23707756878439176976565417/15096397037269821554804203])/625, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[367355064986739928572866126809/70516714975170])/35997175000, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[3544006978438875155596212719/291834047901])/7851501250, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[217446961758737158001461247/216349658659655573061908505])/500, 
  Log[12195791/135483]/2}, 
 {(3369*Sqrt[156208467074251216318162742/2837276347])/1729410625, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[2472985449979610695966716649/594923279306])/32155238750, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[10986675360424152762375238126783/2555077840881])/
   1034195200000, Log[41265521/102287]/2}, 
 {(5243287*Sqrt[11068023223178290866459189691/2951045840100277435507277])/
   702500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[288676258361725526392357831847/1070875235783113])/8188560000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[71119825939504234449121559782507/410453632284466033966118])/
   6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[3409230920771747279070116318348879/1417843989077505894903270])/
   24456000, Log[397054661/133197]/2}, 
 {(358237*Sqrt[588778660863193842627409205623189/93347424916595])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[7948543363608140896527536203147601/602015261153762111587431])/
   57307500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[5505943496527562103373452303121549/
      4290201927557092268927955146])/565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[35163181868175311861457883639230469/28738762440235])/
   17445422497500, Log[2325950735/105598]/2}, 
 {(7861*Sqrt[49454978749803560862384163339/9643787467966189])/36712500, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[10719241572278065125549/380918061740885])/
   86000, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[16621869588046886110171/9945127202])/607806250, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[91449206238830225113114133/16161997230141])/159762500, 
  -1/2*Log[63892/13]}, 
 {(273334831*Sqrt[28509070048606679501/282993626709415])/178917500, 
  -1/2*Log[71543/24]}, {(227969*Sqrt[82318994427866669796703/100676388738])/
   425125000, -1/2*Log[84978/47]}, 
 {(7861*Sqrt[2756551481113451430251179391/4979742776745])/381427500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[151112181412237144788462319/2138708913730])/564555000, 
  -1/2*Log[75161/113]}, 
 {(618773*Sqrt[290153550168201832448561/1266956760255])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[2156534437043219136926131/1180127219933255])/20097600, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[482277552416332823513/132273541295])/
   4055500, -1/2*Log[56397/380]}, 
 {(683907*Sqrt[8068100029689955492817/5685576938765])/53131250, 
  -1/2*Log[42038/467]}, {(32567*Sqrt[72633797625958051538239/17913362689])/
   135242500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[175244522406029577397/28967748351])/36567500, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1123952714872379304181921/4726946722595])/229252500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[199448223633251612800897/350453051301])/354675000, 
  -1/2*Log[65554/5381]}, {(203*Sqrt[36906809059359811659530297/34106545])/
   435496875, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[186195941783959543109789/494417967010])/288515000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[319323978537601698973/639055506630])/
   10509375, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[47689529383658196196387/2213880693513])/9857500, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[880756548946444403674782071/3460940891128962091690881])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[148959179079282690498853/43409425363])/870907500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[990788348710079656480311/106509251105])/1433927500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[2624721702170110697162999/49441796701])/3425507500, 
  Log[1120243/249960]/2}, {(6931*Sqrt[42875757044762930365897/68213090])/
   358362500, Log[176761/23922]/2}, 
 {(227969*Sqrt[245560281515917977494624317/116817683767])/21555355000, 
  Log[3984041/327030]/2}, 
 {(455938*Sqrt[5884148847346082697195647/13318166336223024278080159])/625, 
  Log[3575326/178005]/2}, 
 {(32567*Sqrt[31204562482325468285450010967/48279580585])/53995762500, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[20563501431314502755492520019/376180616469])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[48892204749419296847369097677/432275319977463326882770570])/
   5000, Log[12195791/135483]/2}, 
 {(65134*Sqrt[392775132592718715770828954/2369586011199])/1729410625, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[8832658907363011740447514051783/472050887973302])/64310477500, 
  Log[25619490/104701]/2}, 
 {(618773*Sqrt[2031584688681695194477543/1266956760255])/1615930000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[16816275839905470354318516597/2138708913730])/41688808750, 
  Log[33300981/50066]/2}, 
 {(7861*Sqrt[146762239336371457142371161773587/9959485553490])/62233056000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[9268642022597218474352819491/5922140514])/588164915000, 
  Log[117567958/65025]/2}, 
 {(227969*Sqrt[2524746434071662317147384297076337/
      21497611917602734155819230])/5095000, Log[397054661/133197]/2}, 
 {(32567*Sqrt[6940362801105764258500295482572829/32323994460282])/
   984149211250, Log[787159207/160162]/2}, 
 {(944443*Sqrt[17498510298767913487710738919/58942209877921925588395])/
   1061250, Log[537485660/66331]/2}, 
 {(32567*Sqrt[2972180193665361395846106447778139/782432348806])/
   4139487190000, Log[827835473/61965]/2}, 
 {(7861*Sqrt[137867139036771708679544245732312352691/
      5797564353260913864311041990630669])/2500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[28668068847106381421562607/1856810031101385])/55068750, 
  -1/2*Log[44053/2]}, 
 {(86471*Sqrt[4167535147209588252170287/1811788698816986])/8062500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[4694683274836496017850467/390009103744917])/48624500, 
  -1/2*Log[97237/12]}, {(45365831*Sqrt[95993781500815394941/117014144222117])/
   79881250, -1/2*Log[63892/13]}, 
 {(227969*Sqrt[45488950652899035251682857/279112383027895])/178917500, 
  -1/2*Log[71543/24]}, 
 {(455938*Sqrt[1285162480865796179386781/14302222030765])/265703125, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1216332951685904307926078/26274060901245])/95356875, 
  -1/2*Log[152432/139]}, 
 {(7861*Sqrt[377428413431854057862206133/69142461685])/1129110000, 
  -1/2*Log[75161/113]}, 
 {(2507659*Sqrt[127963140835645449427899/253954351853])/3460562500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[4985119972207276842306791/3878698085845])/502440000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[34544592109455612543301/336770422517])/
   20277500, -1/2*Log[56397/380]}, 
 {(32567*Sqrt[1471553790494978752171211/130598679333])/212525000, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[74529123691647819186007/3201388660865])/
   67621250, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[4165200770166284283019/2389924659])/585080000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1083824847585567995014781/101262752351295])/45850500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[55191718881651742974479/1378832540446])/88668750, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[833197805637621341411/566610419266])/
   16995000, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[173041286916758210717083/1073797765])/5626042500, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[438024231117609849244811/760717098390])/336300000, 
  -1/2*Log[49171/18089]}, {(618773*Sqrt[148278517759549227443/138011278874])/
   39430000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[15327857134744811477259187/5946962283402267627973])/22500, 
  Log[1000001/1000000]/2}, {(227969*Sqrt[74641722519112768687577/1739637969])/
   2903025000, Log[361403/219202]/2}, 
 {(227969*Sqrt[5308936488356032339776767/41710586604509809485665])/5000, 
  Log[419314/154257]/2}, {(227969*Sqrt[19514290882614250664411831/214759553])/
   133594792500, Log[1120243/249960]/2}, 
 {(227969*Sqrt[118549813063893389371417/283305209633])/286690000, 
  Log[176761/23922]/2}, {(227969*Sqrt[12868061136213180594013/689416270223])/
   60548750, Log[3984041/327030]/2}, 
 {(227969*Sqrt[378271353903013283500917809/190205116695699720869946866])/625, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[8324845746062262659870824249/8763057083])/431966100000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[1607625983178895175748676489/1280555464346])/15703002500, 
  Log[6168226/112975]/2}, 
 {(618773*Sqrt[45744989031355434441241789/16549063975194268270673590])/2000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[12471393475453479756715795769/12797276055646])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[32668610207900030302541444471/1551479234338])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[199824974189757603625711983971/1269771759265])/175813184000, 
  Log[41265521/102287]/2}, 
 {(7861*Sqrt[4116148312617751740891962894567/138284923370])/83377617500, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[41445813503175957854313474492787/5254812180249])/
   1244661120000, Log[124352717/113395]/2}, 
 {(7861*Sqrt[3132533723739249742527329137080127/67899889316481277876862])/
   3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[350277532406340448858411047067673/10601386613367414312970495])/
   2547500, Log[397054661/133197]/2}, 
 {(1595783*Sqrt[94205311233846793967206009463237/234028288444234])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[10758164723032873131576923780261009/130003034581639])/
   4031639932500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[79029977837313844652895723765199037/
      12156645423625360888738886317])/1130000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[3187351251603827446121506152037447/
      11129769647212243934885226237222])/7500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[27407436351749307105410831/34114386857601])/374467500, 
  -1/2*Log[44053/2]}, {(86471*Sqrt[45442202096827329769547/70220769696894])/
   4031250, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[211468300050437816222501239/39027584989322])/972490000, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[602079541463531647724672849/336097162916170])/79881250, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[19310841675827586066061407/105291263651137])/178917500, 
  -1/2*Log[71543/24]}, {(32567*Sqrt[142166363433985642670729/179326395013])/
   53140625, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[49406287871237747580163511/6585858736745])/1144282500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[165672240683589509990087/1306460911100365])/4704625, 
  -1/2*Log[75161/113]}, 
 {(32567*Sqrt[1162636696770895411842903721/11104694788493])/610687500, 
  -1/2*Log[243671/604]}, 
 {(9346729*Sqrt[3837040773853144867463/111489109430689])/100488000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[14829934476284064001283/128472759823])/
   20277500, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[4114948888494586706064949/7067382541923])/318787500, 
  -1/2*Log[42038/467]}, {(2507659*Sqrt[40256198843415344891/4648239316870])/
   13524250, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[1288858290311882370320049/2628641618681])/292540000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[599296576058949873214733/1990262501835])/229252500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[1201282921662114705209621/6667159801051])/177337500, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[429416652838063817/1681099567282])/
   211150, -1/2*Log[122747/16612]}, 
 {(683907*Sqrt[63741090157008468925703/300719739034])/577030000, 
  -1/2*Log[94353/21053]}, {(227969*Sqrt[8069432585116699138619/13837049])/
   10089000000, -1/2*Log[49171/18089]}, 
 {(97701*Sqrt[6875720800205923811643/8861104351])/157720000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[15352392512561152999510829/393699527477009980339])/82500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[10268426980969269915774787/53166626106])/5806050000, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[97803048434422001918683/27312980801833362054])/25000, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[1263557684740740303107949/300719739034])/856376875, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[2424364398276504610410503/1681099567282])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[4437051888205242208922293829/6667159801051])/10777677500, 
  Log[3984041/327030]/2}, 
 {(1595783*Sqrt[1365966489818461102544707/1869187349872385034023629])/2500, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[18013968001773998978550643333/606609604311])/71994350000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[145930019492134184851108689/929647863374])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[1154460403846774346401978003/89555703335432912458127929])/
   1500, Log[12195791/135483]/2}, 
 {(2051721*Sqrt[38267334268494312523609229/2826400716106])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[52263347294259139658863988669/2205618918523])/64310477500, 
  Log[25619490/104701]/2}, 
 {(97701*Sqrt[1481932759776003279427095551229/111046947884930])/20683904000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[1226393642610846412574037520117/27109029862091960057705])/
   2810000, Log[33300981/50066]/2}, 
 {(32567*Sqrt[5034850289409452521570883110957/1317171747349])/116686980000, 
  Log[124352717/113395]/2}, 
 {(32567*Sqrt[1088483422734982226719909096583/1439371788303127109653])/
   1641250, Log[117567958/65025]/2}, 
 {(227969*Sqrt[148698835015197287726021553495483/3999225619682178030288697])/
   2547500, Log[397054661/133197]/2}, 
 {(32567*Sqrt[365549412380779989570580590426729479/336097162916170])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[717915604160051044622240889303917/193157790211551352539722])/
   25470000, Log[537485660/66331]/2}, 
 {(227969*Sqrt[52233683849119548135585207912430529/532052263807537])/
   4139487190000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[101735827042930372376702950434932341/
      1262723054320322397808938068656389])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[7650658337426874218670113/9782362320491094])/11013750, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[137898564606947065928124009/3521121896925383])/2687500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2222574591668969837976694501/5832042507673499])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[218052857378088685851233041/1325033308517423])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[25382480529034535913396671/122982451231489])/178917500, 
  -1/2*Log[71543/24]}, {(32567*Sqrt[951446625680316799106661/666545437])/
   2125625000, -1/2*Log[84978/47]}, 
 {(7861*Sqrt[18237558405357883047757543/71995609286])/216142250, 
  -1/2*Log[152432/139]}, {(227969*Sqrt[4599043718425530020032657/7449128930])/
   9785620000, -1/2*Log[75161/113]}, 
 {(358237*Sqrt[66013740132018571870376119/7532822752943])/1832062500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[1011380789745791960023097/276171234330])/753660000, 
  -1/2*Log[100079/409]}, {(423371*Sqrt[274247413892163283753/356795210362])/
   20277500, -1/2*Log[56397/380]}, 
 {(683907*Sqrt[35160821391226219732337/271666539755])/425050000, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[9469919455201941885832181/80303519331691])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[212954186773524206905901/385949374969])/
   292540000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[11965747750312811040532897/3923592057163])/687757500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[75861362625154373878109/5986240107370])/44334375, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[1152721968770340952647671/368238500155])/696795000, 
  -1/2*Log[122747/16612]}, {(5243287*Sqrt[929793789521108447/330847147430])/
   15185000, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[426782779242122843159219/65031731454])/1008900000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[17115287761063132329337/871142603981])/
   7886000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[382154818450439480659287/21338116417])/1666667500, 
  Log[1000001/1000000]/2}, 
 {(9802667*Sqrt[1422219782877166567793/1742285207962])/483837500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[5172687966459170232493399/10838621909])/8603565000, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[2503009892295402606066629/33084714743])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[4780856328045310412665561/736477000310])/143345000, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[224160884140151666346880723/1197248021474])/5388838750, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[417622793210578788508324286/11770776171489])/2345831875, 
  Log[3575326/178005]/2}, 
 {(97701*Sqrt[70220847820276862543080296407/385949374969])/71994350000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[14185439474928582403392661101/80303519331691])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[53268119892706884367107390653/543333079510])/123312740000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[100395768494986526647527561469/20337326990634])/27670570000, 
  Log[5497075/37039]/2}, 
 {(32567*Sqrt[6014119664059661202706004641/18411415622])/32155238750, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[91631899823637821414505535714421/75328227529430])/62051712000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[5600185399145776437702162137549/1760047634020659470804867])/
   702500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[176666582855325194086927628940263/2547002245482722])/
   103721760000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[14569323634759174469299263173/3332727185])/117632983000, 
  Log[117567958/65025]/2}, 
 {(911876*Sqrt[763484912238014419744323275894/4671181185230021708930809])/
   636875, Log[397054661/133197]/2}, 
 {(227969*Sqrt[33097410048622838811786622013561761/1325033308517423])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[7545438161427033871447394880834509/
      28864313369896208723610299])/6367500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[1430179563893549965696579387952201/
      2779510619548301938879380631])/282500, Log[827835473/61965]/2}, 
 {(32567*Sqrt[8435587687219053841460146120409161777/789611498624238])/
   5815140832500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[1349906170541264627340149563/613516796757530])/550687500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[51960408788736468982802949/1178994620362379])/2687500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[780510297145601538354251157/454989034481410])/486245000, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[336472235143637954390766287/7267619586113814])/79881250, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[60996985628680410344781387/262624600786865])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[2772897425548638524403278621/33833985122302762])/106281250, 
  -1/2*Log[84978/47]}, {(2507659*Sqrt[1739840223514728946137/44873076845155])/
   25428500, -1/2*Log[152432/139]}, 
 {(227969*Sqrt[2901270410025023870669/4516591253901])/9409250, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[190850824019218024429994707/70532392664919])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[1012437207605247525716303/221101809132369])/25122000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[116089555610691205732363/794146941518])/
   20277500, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[671294870067887514017/91042333373])/31878750, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[2002561294836891483761071/15090098001281])/135242500, 
  -1/2*Log[53124/973]}, {(23583*Sqrt[327220095416919165826153/1409900930])/
   585080000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[7568181503684511927776923/4465586628087565])/15283500, 
  -1/2*Log[87352/4349]}, {(1595783*Sqrt[22384366605665180211457/14836359185])/
   3192075000, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[3074898440521258132229/5869228971307])/8497500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[139002712158332890643809/25572700534])/865545000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[4019134044194035055133611/4897916521359])/336300000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[396420622862718071449649/58546796842])/
   138005000, -1/2*Log[34361/20841]}, 
 {(143392501*Sqrt[2356036570866153283823/28197356507113136887633])/67500, 
  Log[1000001/1000000]/2}, {(32567*Sqrt[644910197825888430400027/3443929226])/
   725756250, Log[361403/219202]/2}, 
 {(227969*Sqrt[81861158533070101584036823/48836484230])/15199631500, 
  Log[419314/154257]/2}, 
 {(32567*Sqrt[480067614701237326611861377/12786350267])/10276522500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[32981185000457974962473/451479151639])/
   14334500, Log[176761/23922]/2}, 
 {(227969*Sqrt[270083986701527423546334313/8901815511])/64666065000, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[16024119469020854933694659749/11148348330606])/14074991250, 
  Log[3575326/178005]/2}, 
 {(55027*Sqrt[54601424171978529217537502981/845940558])/719943500000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[26997580031583391359005799319/15090098001281])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[3766673015061320787915587287/546254000238])/30828185000, 
  Log[12195791/135483]/2}, 
 {(293103*Sqrt[102288381186348597606946531/30437687654])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[2211576095830364132568871221917/73700603044123])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[2189379366431121810396524666627/705323926649190])/20683904000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[8580929176111123448373661165673/2396482616013811335545599])/
   702500, Log[33300981/50066]/2}, 
 {(32567*Sqrt[137302690803061991042266523929529/8974615369031])/207443520000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[312212190578766508324433436390799/15974710664047863928817066])/
   1641250, Log[117567958/65025]/2}, 
 {(227969*Sqrt[3757549608038794739421073101208419/
      19950278786767947885186130])/5095000, Log[397054661/133197]/2}, 
 {(11170481*Sqrt[85084273072714928006466637048313/7267619586113814])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[14308711125189839981238707860394809/
      1351116291130417578956046])/38205000, Log[537485660/66331]/2}, 
 {(227969*Sqrt[190083828728545273486602529295539709/
      5129333245206199514348552701])/2260000, Log[827835473/61965]/2}, 
 {(32567*Sqrt[747197490500189311536654626845249211/62151479758509])/
   5815140832500, Log[2325950735/105598]/2}, 
 {(455938*Sqrt[16356419428507438267201537/10569368580296405])/27534375, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[56978206417796381653956347/14183420194277])/
   24187500, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[48060203548667597589229941/99583145244910])/243122500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[772836426215062547641742173/75681967586115])/159762500, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[75736425459162075333299959/5913623951769])/178917500, 
  -1/2*Log[71543/24]}, 
 {(32567*Sqrt[244336838799567516502168793/13516684520191])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1445100902032875297490067439/10948817679882689])/127142500, 
  -1/2*Log[152432/139]}, 
 {(2051721*Sqrt[357327952644808653415649/100099647448306])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[4246893819487684304917261/50209561624997])/101781250, 
  -1/2*Log[243671/604]}, 
 {(683907*Sqrt[25822424532771490780569071/1014761991108323])/167480000, 
  -1/2*Log[100079/409]}, {(3369*Sqrt[54286766566663636076303/14126225918])/
   10138750, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[1388217538260784642840649/23527081806658])/85010000, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[844250816322804221171429/5653217312571])/135242500, 
  -1/2*Log[53124/973]}, 
 {(227969*Sqrt[1554000376563823084316017/2223981530143])/292540000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[4335372932812143056711809/1122551727915])/687757500, 
  -1/2*Log[87352/4349]}, {(227969*Sqrt[79367698861218134523611/309095866045])/
   177337500, -1/2*Log[65554/5381]}, 
 {(32567*Sqrt[15429358787465567162959699/317725674023])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[613820841834104240606747/3612562744145])/144257500, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[1680728492247099665211011/3760529826])/7398600000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[161509923610356437431883/259657068065])/39430000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[158773981056170404510350791/777838549209])/5000002500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[26800468642351073107071157/1557942408390])/1451512500, 
  Log[361403/219202]/2}, {(2963597*Sqrt[120536964869038042026899/626754971])/
   63092810000, Log[419314/154257]/2}, 
 {(227969*Sqrt[69222083762704666849239211/722512548829])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[114272301305394870754771/22240797181610])/3583625, 
  Log[176761/23922]/2}, {(227969*Sqrt[2345216712862523058724471/61819173209])/
   2155535500, Log[3984041/327030]/2}, 
 {(227969*Sqrt[30262221661340248756082257/1054262685179233114919021])/1875, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[11294283397861075328904338953/6671944590429])/14398870000, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[1673122899536376436296297856063/1884405770857])/47109007500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[5842024615763619156541417279669/11763540903329])/246625480000, 
  Log[12195791/135483]/2}, 
 {(25829*Sqrt[1474149094386743620770349271/3027048411])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[1270654434940612900597445763449/37628296683538])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[3507768152262742036610413991459/251047808124985])/41367808000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[710216817127719375703229499337/705032045520404010963257])/
   351250, Log[33300981/50066]/2}, 
 {(32567*Sqrt[11625768461072254953799288754257429/8336646673762])/
   1866991680000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[27510912940189071120179761368697/6381900434333756508863])/
   3282500, Log[117567958/65025]/2}, 
 {(32567*Sqrt[145797868525828962460894545963889/224614232871592695777489])/
   1273750, Log[397054661/133197]/2}, 
 {(227969*Sqrt[5646621133375502319950112264467141/4462696378721082])/
   393659684500, Log[787159207/160162]/2}, 
 {(32567*Sqrt[43172138817243047479348896753815197/59749887146946])/
   1343879977500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[6077144756827116207622600084309207/
      190334347828416324909371813])/282500, Log[827835473/61965]/2}, 
 {(227969*Sqrt[145911307829937403308120688532204021/
      1270799355982181949652841094865201])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[20726542277845274609936471/1673663495386697])/36712500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[11343203718862949592402867/5081019997735198])/537500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[222737611154912565982237441/410120746767930])/243122500, 
  -1/2*Log[97237/12]}, 
 {(24392683*Sqrt[15427611755556641245951/753156304661402])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[458172154060274018525810717/1557727976934595])/178917500, 
  -1/2*Log[71543/24]}, {(55027*Sqrt[1589511194594072405465209/1394244525446])/
   85025000, -1/2*Log[84978/47]}, 
 {(683907*Sqrt[152946043459143297314631303/9267610155591665])/127142500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[1160585442902625358705849/4403424828503])/169366500, 
  -1/2*Log[75161/113]}, {(227969*Sqrt[171038211771439497989/58832408706555])/
   562500, -1/2*Log[243671/604]}, 
 {(227969*Sqrt[34500059856223785674467/214181741552771])/4187000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[3983358777329655399439/8607024364705])/
   1013875, -1/2*Log[56397/380]}, 
 {(7861*Sqrt[1001451462748751082908903759/11477369617537])/106262500, 
  -1/2*Log[42038/467]}, {(27584249*Sqrt[449166958633257071/156523904606])/
   67621250, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[3102308619507541083836689/63125232011531])/73135000, 
  -1/2*Log[56793/1715]}, 
 {(32567*Sqrt[2167255935911679598839343/7418899688633])/25472500, 
  -1/2*Log[87352/4349]}, 
 {(1595783*Sqrt[8229457623613626870371/1395515452773])/177337500, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[1470342986245798641749/638090790103])/
   15836250, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[405753088225157165904121/2122039926635])/144257500, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[5034299607538620718056653/43941537190])/504450000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[8133221429359009388731/290483514813])/
   7886000, -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[248323589606902452511569143/9805458157895248250977])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[33740054636629198371694597/193655676542])/4354537500, 
  Log[361403/219202]/2}, {(3875473*Sqrt[1077195518732029492849/65912305785])/
   716963750, Log[419314/154257]/2}, 
 {(227969*Sqrt[45757772212770995288464553/424407985327])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[45407938108953101135723/490839069310])/
   14334500, Log[176761/23922]/2}, 
 {(683907*Sqrt[55163616905111031441716681/465171817591])/10777677500, 
  Log[3984041/327030]/2}, 
 {(32567*Sqrt[294090372803768167621869708463/7418899688633])/9383327500, 
  Log[3575326/178005]/2}, 
 {(32567*Sqrt[2301693034179554169219496204123/63125232011531])/8999293750, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[20214006843641342359605675833/8921862562542])/15703002500, 
  Log[6168226/112975]/2}, 
 {(31444*Sqrt[16462500291849978792964710391/2181565598951386262220704765])/
   125, Log[12195791/135483]/2}, 
 {(227969*Sqrt[36330550085277498192559280633/5164214618823])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[88137941802120173338731702623/37109742343207])/16077619375, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[295653474113788743408127846253/5348400791505])/77564640000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[2531416102482182525699893159201/62029301666383504128407])/
   2107500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[45804589565919548651953210894291/1853522031118333])/
   51860880000, Log[124352717/113395]/2}, 
 {(7861*Sqrt[3727045139964320779723959047901709/11190969604767726612326])/
   6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[3528052614469898816998646337309713/
      59166405814004579201473195])/2547500, Log[397054661/133197]/2}, 
 {(227969*Sqrt[53620206267511536661631687478319523/376578152330701])/
   3936596845000, Log[787159207/160162]/2}, 
 {(227969*Sqrt[56381836353204624410605333055187103/
      16816178943432673628952705])/19102500, Log[537485660/66331]/2}, 
 {(1595783*Sqrt[8162992441115915775077833698013549/
      34092363277874665718466017231])/1130000, Log[827835473/61965]/2}, 
 {(683907*Sqrt[6420000750746828527073667852711527/
      1006157783177931362574148647861737])/2500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[337305735167917456205498454433/672326855779959561])/220275000, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[111997249895374888567728839/198133523270241])/8062500, 
  -1/2*Log[93518/7]}, 
 {(16185799*Sqrt[549220240934209813058141/4530012104291635])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[1304362836180173860773732769/4942369655594655])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[1289235326669261750866020217/3895050339663803])/178917500, 
  -1/2*Log[71543/24]}, 
 {(32567*Sqrt[15342746404989242279202253/16755609855038])/42512500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[7496345775897526185443567/124581070733065])/76285500, 
  -1/2*Log[152432/139]}, 
 {(1595783*Sqrt[27558158103356959770953/1475104182067185])/9409250, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[1686240978258210406849001/194350447205])/916031250, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[563002032451223521741271/5392225240671])/100488000, 
  -1/2*Log[100079/409]}, {(1123*Sqrt[3548790355734883532199961/20255637377])/
   20277500, -1/2*Log[56397/380]}, 
 {(2051721*Sqrt[28317558315255849747519/78582749652070])/53131250, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[2653785964272667547640421/877012934669])/540970000, 
  -1/2*Log[53124/973]}, {(149359*Sqrt[22246803494837947614329/43167288522])/
   146270000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1312256834775319433108669/21732999030131])/76417500, 
  -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[8158917225804264782792461/512061061790])/177337500, 
  -1/2*Log[65554/5381]}, {(1595783*Sqrt[12083095480485627151327/647117535])/
   9406732500, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[122199390459404670585251/2271635759833])/72128750, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[255050297092888747857608453/1103862646])/21355050000, 
  -1/2*Log[49171/18089]}, {(1123*Sqrt[2473078799984537065780463/14932715286])/
   19715000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[453718548853033629716202887/780100356594438186227457])/7500, 
  Log[1000001/1000000]/2}, 
 {(7861*Sqrt[205187611223684789391810739/4977571762])/2177268750, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[9463034134536165872170757/907882021968068501215])/31750, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[275614507218625480088041583/2271635759833])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[22736921083602929484751/431411690])/
   322526250, Log[176761/23922]/2}, 
 {(32567*Sqrt[6027146216712027381862307147/102412212358])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[19785495943367471767088384629/306163484649303886966848491])/
   2500, Log[3575326/178005]/2}, 
 {(7861*Sqrt[7296127166713618719692855781869/71945480870])/107991525000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[71554163302480274219255110967/1754025869338])/62812010000, 
  Log[6168226/112975]/2}, 
 {(2963597*Sqrt[4569303027048187148144555477/2987329484449484734035491830])/
   5000, Log[12195791/135483]/2}, 
 {(23583*Sqrt[142355007096332743783729525461/769714220326])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[153728279090290515007085311981/3594816827114])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[773760600245898214237584469303/194350447205])/620517120000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[7068771261961770517954862367017/98340278804479])/83377617500, 
  Log[33300981/50066]/2}, 
 {(32567*Sqrt[2444578152508632203887458696851489/49832428293226])/
   311165280000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[734189363684853002078389938545257/134489694723452063051678])/
   3282500, Log[117567958/65025]/2}, 
 {(32567*Sqrt[881574600964497220975653364670932783/441181732680743])/
   1985939290000, Log[397054661/133197]/2}, 
 {(683907*Sqrt[104695884404068284531347365346911/367533326498])/
   15746387380000, Log[787159207/160162]/2}, 
 {(32567*Sqrt[146969442972151852114099794324463823/160618834462593])/
   1343879977500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[2021132534554538180743708206554550371/
      12496496911736865451241275006])/565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[196374838749701126799024565835316007291/
      337636806169803819674893222323460566])/7500, Log[2325950735/105598]/2}, 
 {(32567*Sqrt[1011581164175902482254513869/585058533291167])/55068750, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[1762117978535310933118986911/11080606357632102])/4031250, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[4867903406788081095566693981/7077763249874013])/243122500, 
  -1/2*Log[97237/12]}, 
 {(1123*Sqrt[974345268391303876898297479369/79611455030853])/159762500, 
  -1/2*Log[63892/13]}, 
 {(27128311*Sqrt[453814742844209738166427/17253267251320073])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[3764659393687654467000256187/7160722476647941])/212562500, 
  -1/2*Log[84978/47]}, 
 {(32567*Sqrt[6319345704832621103631119873/76182710983815])/381427500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[1694279063819924108207820727/20977960205913])/376370000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[303571013508251682329742611/69956274394590])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[169206275357595345681967319/25601767540602])/753660000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[2806794925169258955138197/11972647508521])/20277500, 
  -1/2*Log[56397/380]}, {(4787349*Sqrt[124469384048986954351/6684446757634])/
   26565625, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[427130805952639798969373/8027843984758])/67621250, 
  -1/2*Log[53124/973]}, 
 {(227969*Sqrt[115107691114026991526033/1849516576139])/73135000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[140532809906473511184011/919208385834])/114626250, 
  -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[35679250465599461160992657/1989861715335])/177337500, 
  -1/2*Log[65554/5381]}, 
 {(32567*Sqrt[180501213864098191473009797/2608185070587])/348397500, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[1251758925319313293/32309358])/
   57703000, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[462930131406043835221151/625379448845])/252225000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[916033255385825603807/264548917691])/
   2464375, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[549933741754451055771311269/840218535209460601534859])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[19456485139764360105717791/793646753073])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[44886405665872248581238521/617218920022781379427935])/2500, 
  Log[419314/154257]/2}, {(32567*Sqrt[3998909400532536523564097/597723123])/
   3425507500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[17824278490312459202997233/6085765164703])/71672500, 
  Log[176761/23922]/2}, 
 {(32567*Sqrt[351425813838388493296009911/132657447689])/2155535500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[627815523694544915505087829/2158223708070406606280479])/5000, 
  Log[3575326/178005]/2}, 
 {(17553613*Sqrt[4409409924684263916747229/27742748642085])/8999293750, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[23033498444939424979204335617/8027843984758])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[73919149945629441663851630549/254109775678825458587530546])/
   5000, Log[12195791/135483]/2}, 
 {(293103*Sqrt[4608982035379534523548337591/3420756431006])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[25667747798431774575656859751/8533922513534])/16077619375, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[34824691820975255353576169829967/69956274394590])/
   206839040000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[1131270709921886317195994217947/197005478332092082045798])/
   702500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[683432861458714793750051053184063/2426487182616457])/
   155582640000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[7205940348405479002544977733233451/
      57475877524934116827798421])/3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[395884841063184499286885113357730609/
      1310644511653320744911114626])/5095000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[976106563430735572850701423137349967/601474557013346])/
   11809790535000, Log[787159207/160162]/2}, 
 {(227969*Sqrt[446204386605669715779665215461455971/
      11676571065997206809031871])/57307500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[94844739597698248186660871933440361/
      6383528167428518381828421385])/1130000, Log[827835473/61965]/2}, 
 {(7861*Sqrt[7384221687848163925021023151350130951/
      13414998284835508391904290563761])/7500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[429029115209674687579607471/10804368234605790])/55068750, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[126797724315846873286702851/6376765733991158])/1343750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2988969728063467419708345667/3861833493238715])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[5256832979354451568127023/9830529291755915])/6390500, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[9551729735439043221114686893/465053289407363])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[114956041000480609709652823/194303623643657])/212562500, 
  -1/2*Log[84978/47]}, 
 {(5243287*Sqrt[1331660561699669530246289/369783515895531])/381427500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[99890804088728747147354041/1728735026])/66429305000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[3247536314766485203034416589/166256389718737])/1221375000, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[67337518848898353740888879/20370939605355])/502440000, 
  -1/2*Log[100079/409]}, {(227969*Sqrt[5196855625762926318537/3860950073422])/
   10138750, -1/2*Log[56397/380]}, 
 {(32567*Sqrt[177973083649547148044624801/10917872840307])/159393750, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[88493131518297795855733/36949243386610])/13524250, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[20218053503406668440271/288676330069])/
   73135000, -1/2*Log[56793/1715]}, 
 {(7861*Sqrt[710565135987760897351961147/136414204537])/687757500, 
  -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[2909516840074808949945113/2307097669990])/44334375, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[38432928619713335115719489/83671574815])/5922757500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[935699437759794667965227/214615927249])/577030000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[1191441364948434827885051/6648993913])/3699300000, 
  -1/2*Log[49171/18089]}, {(423371*Sqrt[7029831421397462389/7622269872161])/
   492875, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[815764533534552084399791/9967980248417216881459])/2500, 
  Log[1000001/1000000]/2}, 
 {(9802667*Sqrt[1805203033970144204697/1088895696023])/483837500, 
  Log[361403/219202]/2}, {(38526761*Sqrt[303361113021804623627/66489939130])/
   3154640500, Log[419314/154257]/2}, 
 {(32567*Sqrt[1615792203575310278317179401/214615927249])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[79699318210997370491619257/83671574815])/1218432500, 
  Log[176761/23922]/2}, 
 {(32567*Sqrt[343890404666101173739734757/461419533998])/1077767750, 
  Log[3984041/327030]/2}, 
 {(7861*Sqrt[198398430616792692576884456357/11530405396551214855561542])/
   1250, Log[3575326/178005]/2}, 
 {(97701*Sqrt[13333655278889810988561457/1443381650345])/359971750, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[71581341551826745421377647209/22169546031966])/15703002500, 
  Log[6168226/112975]/2}, 
 {(32567*Sqrt[7988935313280499453945542035213/1383479350863708767520003610])/
   3000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[1872999216326625930331961563/186820164843])/27670570000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[147092625522226316237756678993/2716125280714])/64310477500, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[8278820828701308020032307646619/831281948593685])/82735616000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[2451119308221865636771588332443/864367513])/14716149488750, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[19245786505877990470426240292999/546485025924569])/
   51860880000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[220037535249545370292944000222727/194303623643657])/
   294082457500, Log[117567958/65025]/2}, 
 {(32567*Sqrt[18387741783774600547158069014566003/
      17663887439680402522749803])/1273750, Log[397054661/133197]/2}, 
 {(227969*Sqrt[12467415483625585825664322701747839/3932211716702366])/
   492074605625, Log[787159207/160162]/2}, 
 {(227969*Sqrt[26481174620641184856983303916791081/
      5542161724280959867913799])/19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[1897544422853477855834791449211881061/
      453959827632699246136038810794])/565000, Log[827835473/61965]/2}, 
 {(32567*Sqrt[3742471554232894417716762132987095599/172490158073306])/
   5815140832500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[95093253899337618533640349/332506618140263555])/4405500, 
  -1/2*Log[44053/2]}, 
 {(23583*Sqrt[7720393084039687386624809/3105194976953054])/1343750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[71623417791049970068314559/82232788663091])/243122500, 
  -1/2*Log[97237/12]}, 
 {(1595783*Sqrt[7692444308543618235175789/250548094170201])/319525000, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[315186459482961359081539289/340915073570265])/35783500, 
  -1/2*Log[71543/24]}, 
 {(2507659*Sqrt[2714650035664493239727543/493362652106977])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[225219134654519785102025989/945505547099339])/127142500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[268289898523375491962261953/1165832112190])/564555000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[377570231461836146754603503/618361618119955])/203562500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[226029853549067669446547/1728363790985])/94207500, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[36736996584056193943983721/123742549355063])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[1934482902130751209258853/2906599253023])/212525000, 
  -1/2*Log[42038/467]}, {(227969*Sqrt[93522018487432797487087/346998666865])/
   135242500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[24720783514836150370351267/19603428430898])/292540000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1408596655806123677755379/16369722463421])/76417500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[8594550839157670262031667/18546515907810])/177337500, 
  -1/2*Log[65554/5381]}, 
 {(2963597*Sqrt[29866879887991346373607/2822063718119])/348397500, 
  -1/2*Log[122747/16612]}, {(86471*Sqrt[10125237611396365871942/76011288195])/
   36064375, -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[18187500356516814441287/4365355193989])/16815000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[362283680420740231286683/12909203385])/
   197150000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[29963420219530624802868097/81337581903])/5000002500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[3536250535939843652817941/506243270])/21772687500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[132261565568943184690802651/1436130668788856990341549])/2500, 
  Log[419314/154257]/2}, 
 {(7861*Sqrt[2210617555937814198228189721/15202257639])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[209342633200668158145713/5644127436238])/7167250, 
  Log[176761/23922]/2}, 
 {(683907*Sqrt[21376959571771409999551533/112403126714])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[21238055448322100821214814739/16369722463421])/9383327500, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[115171545384044738366619753733/1507956033146])/71994350000, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[704293730396935681170503198171/3955784802261])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[325634748799084689821425652149/5813198506046])/61656370000, 
  Log[12195791/135483]/2}, 
 {(683907*Sqrt[2085664510755369337750177922589/1663761478625461])/
   27670570000, Log[5497075/37039]/2}, 
 {(32567*Sqrt[79403754167054466006951607367/26590212169])/64310477500, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[13196395432437376302932974330191/188396624967994])/
   206839040000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[55070245752564347835509214610817/1893235681830395953155607])/
   1405000, Log[33300981/50066]/2}, 
 {(77737429*Sqrt[8951426932367596294076759/945505547099339])/8643480000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[20576294155747635185693939703779/518391648997365376138807])/
   1641250, Log[117567958/65025]/2}, 
 {(683907*Sqrt[4324819192562554919592561012200763/1589946201184015758271417])/
   40760000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[915403674534702033701856828329179/2505480941702010])/
   157463873800, Log[787159207/160162]/2}, 
 {(227969*Sqrt[47208715461856310919594805670198329/
      79017737643348891858145849])/6367500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[11530090954791156441485754476902157/
      2451185351391985161173508478])/565000, Log[827835473/61965]/2}, 
 {(7861*Sqrt[1489860737932587853272337199479832701/
      8549239017070030589570224315254])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[590123441314508143874857/798728665056565])/6675000, 
  -1/2*Log[44053/2]}, 
 {(1123*Sqrt[4565491152826067859595214609/411124934955390])/4031250, 
  -1/2*Log[93518/7]}, 
 {(32567*Sqrt[574344342475306947766444649/11958706113153])/243122500, 
  -1/2*Log[97237/12]}, 
 {(683907*Sqrt[1745874681491177435169687/37124804827990])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[591856831125026026734708761/1363129982995])/5117040500, 
  -1/2*Log[71543/24]}, 
 {(1595783*Sqrt[17999989295362887119541907/4708833309870131])/106281250, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[6403731186655287724224790601/2654405862910735])/381427500, 
  -1/2*Log[152432/139]}, 
 {(1595783*Sqrt[8951409541122521614923913/161531755305])/12796580000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[450144329123587385511533291/72790047264157])/610687500, 
  -1/2*Log[243671/604]}, 
 {(5243287*Sqrt[160185424734321322819871/323883258782997])/125610000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[3173671618976156517581/9499381907])/
   20277500, -1/2*Log[56397/380]}, 
 {(1009577*Sqrt[1285674666845198748097/134665577015])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[2447077075131332955529049/8068253439989])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[4532439734260467772387/51102220273])/
   73135000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[78459165372902106809249/250075580595])/137551500, 
  -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[34848830755781564485648111/37883206443])/1064025000, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[2966787637372409440513597/5895961730354])/174198750, 
  -1/2*Log[122747/16612]}, {(227969*Sqrt[8545345866139276582921/38692886709])/
   115406000, -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[25957717505659070159372813/282471704646])/336300000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[1464644887716690460301681/23661642562])/276010000, 
  -1/2*Log[34361/20841]}, 
 {(97701*Sqrt[12397828153191324234679393/21972035297796596558887])/2500, 
  Log[1000001/1000000]/2}, 
 {(32567*Sqrt[81012915507991015177191367/11830821281])/2903025000, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[1284132422038311361193997/235393087205])/573571000, 
  Log[419314/154257]/2}, 
 {(32567*Sqrt[368908611840641796892153801/38692886709])/3425507500, 
  Log[1120243/249960]/2}, 
 {(18009551*Sqrt[16094493430353899939/29479808651770])/14334500, 
  Log[176761/23922]/2}, 
 {(32567*Sqrt[42905815529521326886985678771/12627735481])/64666065000, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[1670389954132689084263279281/28653230205644524343208866])/
   1875, Log[3575326/178005]/2}, 
 {(32567*Sqrt[776018981878898569695545599/11792820063])/8999293750, 
  Log[13976807/422063]/2}, 
 {(12082357*Sqrt[4404191519374877219801389/48409520639934])/3925750625, 
  Log[6168226/112975]/2}, 
 {(423371*Sqrt[38457729322805497081612249/5119322631728696877949535])/1250, 
  Log[12195791/135483]/2}, 
 {(455938*Sqrt[353341455342265931066849/28498145721])/1729410625, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[4004382356150401769121613049/107961086260999])/1495592500, 
  Log[25619490/104701]/2}, 
 {(683907*Sqrt[14344197748396122782691973727/72790047264157])/10341952000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[14350438966020234622711873779479/1516955910265966537030])/
   23885000, Log[33300981/50066]/2}, 
 {(227969*Sqrt[1577530708822653407504109174640007/1746752182894163])/
   233373960000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[2265272913142575613127914948916647/32236247227673])/
   294082457500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[697228593357348472198939565263967/11248188458087168525078])/
   61140000, Log[397054661/133197]/2}, 
 {(33511443*Sqrt[2869633824664599589140073716963/241311231381935])/
   3936596845000, Log[787159207/160162]/2}, 
 {(32567*Sqrt[52645860793855611946509791385691399/19728928032467294994251])/
   57307500, Log[537485660/66331]/2}, 
 {(7861*Sqrt[78230130763814001842123873595771431/327373286371])/
   4139487190000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[215197504285309872863902221322113/
      12977633169151979650748659116145])/1000, Log[2325950735/105598]/2}, 
 {(32567*Sqrt[3162784759872861535482572033/285154363380055])/110137500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[139158896584074094620071129/13641160744929246])/806250, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[4613211345240828074989283/104560881183573])/48624500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[676440549422106125760618559/1420221834122570])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[328697118960063488986357613/550258193940015])/178917500, 
  -1/2*Log[71543/24]}, 
 {(32567*Sqrt[6774165920068074473244757367/163969358297497])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[347549142307249604409625031/128017223794465])/381427500, 
  -1/2*Log[152432/139]}, 
 {(683907*Sqrt[49990794670227576350737713/680830070619010])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[39700451087670267651744111/51342394286378])/203562500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[70104130726991755061326253/2638300002405])/1193295000, 
  -1/2*Log[100079/409]}, 
 {(227969*Sqrt[192297904065148792806703/25062358584867])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[3307430444720271186926147/1744071804374])/318787500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[3648467405549761920019409/267239291369335])/27048500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[76535990813291999013973/47926024599])/
   292540000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1041182056828297323528601/26540844353735])/45850500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[415555784751590214766937/70811595718854])/17733750, 
  -1/2*Log[65554/5381]}, {(1123*Sqrt[17431477407934431621619049/747013182])/
   174198750, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[3959836439703832741167301/2549274875834])/288515000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[2664195433566223337306219/1262375500462])/336300000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[233787399660984798331681/6578209037])/
   197150000, -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[769570253958635709829511/1649620489])/5000002500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[1436813873937666597579177/13156418074])/2419187500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[19374331387918852076529353/1038252382210234653057355])/1000, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[279100299951396551805379847/1274637437917])/3425507500, 
  Log[1120243/249960]/2}, {(1123*Sqrt[1377069998209372040963933/8715153790])/
   14334500, Log[176761/23922]/2}, 
 {(227969*Sqrt[3197696927001619858181275307/23603865239618])/2694419375, 
  Log[3984041/327030]/2}, 
 {(6611101*Sqrt[10370179446905210287439333/74778794970804628101954067])/2500, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[69531769701852583526690501209/79876707665])/215983050000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[245934521523720527537990271733/53447858273867])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[37116353966179066347772719779/497257713741716298401802045])/
   2000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[17326526344136314471500325843/538975453438])/41505855000, 
  Log[5497075/37039]/2}, 
 {(32567*Sqrt[240117303006646889788725661102349/175886666827])/1221899072500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[8197754866277333556147595228739/256711971431890])/41367808000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[11040061482617838325139780244913/340415035309505])/
   41688808750, Log[33300981/50066]/2}, 
 {(32567*Sqrt[35417716592889374869014983166829/25603444758893])/38895660000, 
  Log[124352717/113395]/2}, 
 {(32567*Sqrt[762731848490618617406743464870199/77418106294711137320921])/
   3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[20248471557234294967821361097131531/
      41800365772724565077336430])/5095000, Log[397054661/133197]/2}, 
 {(358237*Sqrt[9640214598066355141014024607084529/2286692795630])/
   23619581070000, Log[787159207/160162]/2}, 
 {(227969*Sqrt[173796727915623589966784889943510519/
      25523333275448571367743971])/19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[363485385525838873962404041565333167/
      61019166473832123124854854858])/565000, Log[827835473/61965]/2}, 
 {(7522977*Sqrt[34735378504400057617111059484741/8632133450989346])/
   484595069375, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[325476512444859090975053951/141971626042961])/330412500, 
  -1/2*Log[44053/2]}, 
 {(259413*Sqrt[2781441607012542990553431/949857872683817])/13437500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[40886001989059716990844967/32939611198233])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[2579774637509836754718849751/4813115338183658])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[553447580072470167260325871/823313169666539])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[93014530015725060669531589/6127054021322])/850250000, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[3367329510784353695481186323/44087527158909])/1907137500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[89101172226766787007371021/748837462739290])/75274000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[1883644656520038363559575943/240522158917011])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[21164226813312922541430497/2555101324479])/628050000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[2055047736285821465695193/19429031984942])/10138750, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[32585733505706543466690931/137423688489285])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[301611760993572150658951/12564234565370])/33810625, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[164149065603841788145259/91340221646])/
   292540000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1623422736245691971/2598050484971])/172500, 
  -1/2*Log[87352/4349]}, {(32567*Sqrt[132794814241689518942031/590936105210])/
   14778125, -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[67508356486835287457878919/26485101185257])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[51720040887440612984627/2958804198293])/28851500, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[125002600246529740320820451/2105326538419])/1681500000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[1128048980652784303503763/112821655218])/98575000, 
  -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[1075290253952273059307564811/167202887535651022457861])/2500, 
  Log[1000001/1000000]/2}, {(30547846*Sqrt[38325923928348072431/1106094659])/
   5443171875, Log[361403/219202]/2}, 
 {(227969*Sqrt[4545165439094417456836801771/4210653076838])/7169637500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[729074503201573534276335923/2958804198293])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[2153750073885721178968999/10186577378945])/14334500, 
  Log[176761/23922]/2}, 
 {(32567*Sqrt[321048120432722855349321337/10744292822])/5388838750, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[9607207469426134714757545253/73200039135946225165627462])/
   2500, Log[3575326/178005]/2}, 
 {(227969*Sqrt[328079179366053910042208000569/3014227314318])/71994350000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[1445755191719888001207488529/2512846913074])/15703002500, 
  Log[6168226/112975]/2}, 
 {(2963597*Sqrt[84523100493335168320448426/1741390819670935721957845055])/
   625, Log[12195791/135483]/2}, 
 {(227969*Sqrt[468580781258991725647349362933/29143547977413])/27670570000, 
  Log[5497075/37039]/2}, 
 {(1204979*Sqrt[13237891458886023984671368423/4258502207465])/64310477500, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[4321713321118190747333862711679/481044317834022])/20683904000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[244286419710215022099577905547/5893059650703448115219])/
   1405000, Log[33300981/50066]/2}, 
 {(227969*Sqrt[112050514878421999248623124421747/220437635794545])/
   155582640000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[178039255194543947420397385862497/6127054021322])/
   1176329830000, Log[117567958/65025]/2}, 
 {(65134*Sqrt[115855698625276337512661276277542/27759208494273945582714585])/
   127375, Log[397054661/133197]/2}, 
 {(227969*Sqrt[9384340127888575088159997726633143/72093486637436545])/
   78731936900, Log[787159207/160162]/2}, 
 {(7861*Sqrt[3151828112920504883724949417118037421/54342268519554034374611])/
   57307500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[119217652871808565604962789878163781/
      17784343283815531948544810674])/565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[969589416082996853124330377919261409/21334456284461])/
   46521126660000, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[12901378481144339070472757549/45006835320176451])/110137500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[309753427855313494562451701/2664095935750766])/2418750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[32078175138392375672846526401/79464578372985])/4133082500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[64454811538852852411063774571/8723317970024274])/79881250, 
  -1/2*Log[63892/13]}, 
 {(683907*Sqrt[24285423046589858879307707/288931372677883])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[118435020674123444021952901/443689321370122])/106281250, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1900504476988056923072164393/552785927091927])/381427500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[497038958065334718701916169/9280097369826])/1505480000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[8268547649349882436244942561/104246333276815])/1832062500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[233997314314360412719983999/1412072737511930])/83740000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[20892227289996725872105917/43880538452627])/20277500, 
  -1/2*Log[56397/380]}, 
 {(32567*Sqrt[11887080394933814841892459/145462534662])/265656250, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[230838193044502030202011/13351602809990])/27048500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[168503093594342552479477/4612874227])/
   1243295000, -1/2*Log[56793/1715]}, 
 {(32567*Sqrt[1047419530740048793294289/688443855])/1146262500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[599369097658252001222233/358445205745])/266006250, 
  -1/2*Log[65554/5381]}, 
 {(7861*Sqrt[2741446374847195259312011519/1136438162985])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[35124278900254632817923469/4463985148649])/577030000, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[14787785199804856758968813/451674341562])/168150000, 
  -1/2*Log[49171/18089]}, {(32567*Sqrt[50547287645980057470043/10113])/
   65700237500, -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[44747162317288519428955667/1545756517])/5000002500, 
  Log[1000001/1000000]/2}, {(227969*Sqrt[67101313268192863969505621/3371])/
   29022992437500, Log[361403/219202]/2}, 
 {(227969*Sqrt[1828885226625228022078951/49531164162418151636014])/1250, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[1237828496948008970502180109/4463985148649])/3425507500, 
  Log[1120243/249960]/2}, 
 {(7861*Sqrt[38673506165961377738491301/378812720995])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[26834258795124275800749817/39103113354])/5388838750, 
  Log[3984041/327030]/2}, 
 {(32567*Sqrt[7135835528605511949737115691/2799671677])/46916637500, 
  Log[3575326/178005]/2}, 
 {(1595783*Sqrt[120158922393541830698779/1064509437])/15298799375, 
  Log[13976807/422063]/2}, 
 {(2051721*Sqrt[384203809336160169250036459/1335160280999])/31406005000, 
  Log[6168226/112975]/2}, 
 {(32567*Sqrt[1333981442521256767649191460991/48487511554])/154140925000, 
  Log[12195791/135483]/2}, 
 {(2051721*Sqrt[3217353356549064871698789563/5454474911213])/44964676250, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[66350636270295119245947661927/10862097980861])/16077619375, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[3705239193565795146390983902087/104246333276815])/38782320000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[130094248261409296330949168779/108937547035414493699495])/
   224800, Log[33300981/50066]/2}, 
 {(227969*Sqrt[2529630729679681614855535800802799/1105571854183854])/
   311165280000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[6047863645437925589899105361879701/44900270698789688151299])/
   75497500, Log[117567958/65025]/2}, 
 {(1595783*Sqrt[885544812653541267701857401181273/22158148108371465559295])/
   287867500, Log[397054661/133197]/2}, 
 {(32567*Sqrt[313067185591894438741007740961584147/43616589850121370])/
   78731936900, Log[787159207/160162]/2}, 
 {(227969*Sqrt[117614679440196997330634951160243559/
      131097037841465037674995])/194845500, Log[537485660/66331]/2}, 
 {(7861*Sqrt[460065769333572147967239669936697177/
      72516884867552490765071078])/565000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[134778847345900761834471008620921831/
      101393781614712135376290353705106])/7500, Log[2325950735/105598]/2}, 
 {(32567*Sqrt[30004704232436924289132429/6150332407739])/61187500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[351016713198344085618681519/8692095582603446])/1343750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[14395212302646690731424145913/9157940025312037])/243122500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[10158860055764294738784598349/305442380104689])/159762500, 
  -1/2*Log[63892/13]}, 
 {(1595783*Sqrt[30059941912946213536435343/43256232676059385])/35783500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[504505079126119632471034351/419877242510510])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[680708174948771799350891077/19548997305603])/1144282500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[452988768494614099183102681/481002639615894])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[58425619263518703927384675041/1472771413107318])/1221375000, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[1174999131255129146897739/984513590624170])/6699200, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[8234962819486943941577217/15369749791903])/20277500, 
  -1/2*Log[56397/380]}, 
 {(6155163*Sqrt[56224652110790309394763/136497375857006])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[1127654010371730899179931/2318352910485])/135242500, 
  -1/2*Log[53124/973]}, {(683907*Sqrt[27281507861390695884291/107887324561])/
   292540000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[1938038283425788064735773/49919100369247])/38208750, 
  -1/2*Log[87352/4349]}, 
 {(1123*Sqrt[254330794575984824336901129/66416850398])/59112500, 
  -1/2*Log[65554/5381]}, {(227969*Sqrt[2163513894989962548873539/37327602])/
   46685265000, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[3174565242246360141955443/229454988373])/721287500, 
  -1/2*Log[94353/21053]}, {(338023*Sqrt[2861727216627679407339/301236758257])/
   28025000, -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[53045914441956033026363/26183781299])/39430000, 
  -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[8995504624601105974949862703/3409055313])/45000022500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[8802278738220814155150073/157102687794])/1451512500, 
  Log[361403/219202]/2}, 
 {(7861*Sqrt[2770500837392816522042438203/495509904549250259662685])/500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[358003518505908397964044863/1147274941865])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[46015717694566379220659/2392795])/
   3841646000, Log[176761/23922]/2}, 
 {(1123*Sqrt[8454553217717758905362068524883/66416850398])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[467531020805666098572308446607/703235006747933862780112567])/
   5000, Log[3575326/178005]/2}, 
 {(227969*Sqrt[490739634144164063529153566809/3560281710513])/71994350000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[173308450519150482061475487791/2936580353281])/47109007500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[1379908049411151391192655449057/
      12972396526369071068916819035])/2000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[14669463494653714488715818131/46109249375709])/3458821250, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[43312685987769374957247158257097/98451359062417])/
   128620955000, Log[25619490/104701]/2}, 
 {(1595783*Sqrt[27356732324838382903373408456123/7363857065536590])/
   82735616000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[7410288513930573129983398633367/2258564564104243018627762])/
   351250, Log[33300981/50066]/2}, 
 {(227969*Sqrt[2398926222965023164755728021725527/3726702093070653])/
   155582640000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[281319503581787518792012532905819/981794130519969448729149])/
   3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[567101222024858700543240280715989/
      328595987796679850886040637])/254750, Log[397054661/133197]/2}, 
 {(260536*Sqrt[60233380816098495900876893931782/305442380104689])/
   98414921125, Log[787159207/160162]/2}, 
 {(227969*Sqrt[154543875825745410652863159697355627/
      15925806753658009924883799])/19102500, Log[537485660/66331]/2}, 
 {(7861*Sqrt[14285172624379486379745056857244258473/
      500221862175783631650416498])/1130000, Log[827835473/61965]/2}, 
 {(32567*Sqrt[150561030723434054510642104746423881/
      18487004222280320136519790841095])/2500, Log[2325950735/105598]/2}, 
 {(553639*Sqrt[75662962206977765394794033/1229315505322119])/110137500, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[110346505628571755215493/263469753904510])/
   129000, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[1397445411179766571192823387/3160039510610002])/121561250, 
  -1/2*Log[97237/12]}, 
 {(1595783*Sqrt[11916946783490909310694753/1194481567142159])/127810000, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[326733081341179500253984867/1364254878400910])/89458750, 
  -1/2*Log[71543/24]}, {(455938*Sqrt[32294077151646463361182/169838085351])/
   159421875, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[54640526868147406220494121/871518007245455])/45771300, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[6266376704705668383644409871/53630997567185])/282277500, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[1231386424494524625683575117/4413308780837])/3053437500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[49798368356531443078990127/659165859209814])/50244000, 
  -1/2*Log[100079/409]}, 
 {(227969*Sqrt[732029335779704540795583/59490506869987])/20277500, 
  -1/2*Log[56397/380]}, {(227969*Sqrt[53011349087766473798053/6127972915310])/
   17002000, -1/2*Log[42038/467]}, 
 {(227969*Sqrt[78395854569848292842593/3580591152487])/27048500, 
  -1/2*Log[53124/973]}, 
 {(227969*Sqrt[885702088101875093156049/354131955491554])/9141875, 
  -1/2*Log[56793/1715]}, 
 {(7861*Sqrt[932208735895779172299994289/704753138955])/229252500, 
  -1/2*Log[87352/4349]}, 
 {(149359*Sqrt[762529588522859903267149/347788125795])/177337500, 
  -1/2*Log[65554/5381]}, {(32567*Sqrt[1625718669513202281449653/36534843554])/
   174198750, -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[1197539014008251591571269/751140034669])/230812000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[55282660802450093794272659/65334594777738])/168150000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[13009642500399702618263763/1426605008035])/78860000, 
  -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[2394572297549173378643256649/29030689741334634998511])/7500, 
  Log[1000001/1000000]/2}, 
 {(9802667*Sqrt[1167539622224713750847923/8559630048210])/2903025000, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[33501814997566637605638171/54445495648115])/143392750, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[527536779458137010237027293/1502280069338])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[2697034531917937049371499/182674217770])/100341500, 
  Log[176761/23922]/2}, {(7861*Sqrt[6162105970618367206662521569/2107806823])/
   10777677500, Log[3984041/327030]/2}, 
 {(7861*Sqrt[26028402020164456866601033551/46983542597])/4691663750, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[41197911826411991108741095613/2655989666186655])/719943500, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[3884091580753182638595861107611/10741773457461])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[1115436153854361277339482223141/612797291531])/246625480000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[2044688394419934510864757557013/356943041219922])/13835285000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[6798747631381511105889522012763/219721953069938])/32155238750, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[266448147166664016051856543969/169886784470421])/1034195200, 
  Log[41265521/102287]/2}, 
 {(7861*Sqrt[4156921645864193303519823523423177/95035284501365])/41688808750, 
  Log[33300981/50066]/2}, 
 {(227969*Sqrt[13984611578859663858148118499377807/301645026171357])/
   1244661120000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[44319463998585554737985741456080967/
      549785179530379656141851578])/1641250, Log[117567958/65025]/2}, 
 {(195402*Sqrt[73609266680966016250651642479014/4455316041369136466811541])/
   636875, Log[397054661/133197]/2}, 
 {(2507659*Sqrt[713861808397906448728387456582111/745016063170305])/
   1968298422500, Log[787159207/160162]/2}, 
 {(944443*Sqrt[582703140448351804206273217833557/915829998644604314676849])/
   19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[54042550340742544085934298847619821/
      353563125783742021179943219])/2260000, Log[827835473/61965]/2}, 
 {(32567*Sqrt[60958167962214154937038191309567257801/
      739028703840721311848039266964199])/7500, Log[2325950735/105598]/2}, 
 {(7861*Sqrt[3989793235121568239014335347/4180739422574])/183562500, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[30724239541680795046725944609/16688266929309271])/8062500, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[412328090150419912587542323/828549638146330])/121561250, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[826928474293778964196453411/962020311454893])/159762500, 
  -1/2*Log[63892/13]}, 
 {(683907*Sqrt[47204551555616294868651197/9852053432910755])/35783500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[1247162439606518904409946903/51226623491755])/850250000, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1021416398554838511875471317/208470569798667])/381427500, 
  -1/2*Log[152432/139]}, 
 {(683907*Sqrt[78732861373471806106540689/594147764809174])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[1606804065569425544559589683/1151418867493855])/203562500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[410396068058384175203677679/30894466928253])/628050000, 
  -1/2*Log[100079/409]}, {(944443*Sqrt[6396872303175916079621/7928750090566])/
   20277500, -1/2*Log[56397/380]}, 
 {(97701*Sqrt[1913001551254694111183231/47726797406])/467555000, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[494292492650369692730374907/802460363294005])/135242500, 
  -1/2*Log[53124/973]}, {(683907*Sqrt[48422290806705899440911/9677501696309])/
   36567500, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[4606722196592248269985709/65068354934323])/45850500, 
  -1/2*Log[87352/4349]}, {(102193*Sqrt[122940886660985260236587/93306485949])/
   88668750, -1/2*Log[65554/5381]}, 
 {(1595783*Sqrt[55687856904220663957723/32964572922])/1567788750, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[28161177386169101016844021/10045694571890])/288515000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[49937666375206346463847/13425807674774])/10509375, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[1064337772068999587244723/414854491885])/39430000, 
  -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[490737400625029383023871883/47581597269117138498533])/2500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[10388999616349531095438341/146419232430])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[92967007800963653888751001/33564519186935])/286785500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[396975641552070180385943311/1004569457189])/3425507500, 
  Log[1120243/249960]/2}, {(32567*Sqrt[838308633600771036014501/10988190974])/
   215017500, Log[176761/23922]/2}, 
 {(7861*Sqrt[51161231660388412249350716191/62204323966])/5388838750, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[192937932317738560069458954677/916650033410965255279340203])/
   2500, Log[3575326/178005]/2}, 
 {(227969*Sqrt[316734522762264376314823782121/29032505088927])/17998587500, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[148084812558919069924932389391/160492072658801])/15703002500, 
  Log[6168226/112975]/2}, 
 {(32567*Sqrt[72454220329800885070954598670083/907169001597383692947607])/
   220000, Log[12195791/135483]/2}, 
 {(8890791*Sqrt[134414391491258843683576461/7928750090566])/27670570000, 
  Log[5497075/37039]/2}, 
 {(32567*Sqrt[313394963033985012111876024212153/183678536756002])/
   32155238750, Log[25619490/104701]/2}, 
 {(1595783*Sqrt[16928026756550629285704466354783/2302837734987710])/
   103419520000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[34775027530542238858702177121621/8369524261933388996011606])/
   351250, Log[33300981/50066]/2}, 
 {(227969*Sqrt[1359537081431243209727302536712919/416941139597334])/
   311165280000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[3296197678254340093544555047124357/741538402320383581224187])/
   1641250, Log[117567958/65025]/2}, 
 {(4787349*Sqrt[1854531295425367555473447874467/374205638047245259092630155])/
   254750, Log[397054661/133197]/2}, 
 {(227969*Sqrt[125516313246536998148176199717880571/962020311454893])/
   1968298422500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[32739775357839585584948419056054689/3364346372233215])/
   537551991000, Log[537485660/66331]/2}, 
 {(227969*Sqrt[601891742228620302571109452301515289/
      223948128086782844701779963799])/282500, Log[827835473/61965]/2}, 
 {(227969*Sqrt[737835749015725373133005774692058357/
      1557984433103849704577590311579678])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[1485507112167593578247164117/89760732509730])/660825000, 
  -1/2*Log[44053/2]}, 
 {(23583*Sqrt[2172362721917524956384913/8493083711417882])/268750, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2819836725533922299848481/786751440542689])/9724900, 
  -1/2*Log[97237/12]}, 
 {(2507659*Sqrt[2027953734114052767800491/1014699971162445])/79881250, 
  -1/2*Log[63892/13]}, 
 {(27128311*Sqrt[59116158380281799082311/17251165770869665])/35783500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[193105543292229262905409729/451092256217369])/106281250, 
  -1/2*Log[84978/47]}, 
 {(32567*Sqrt[1204569881987723997477292883/4458572123385])/381427500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[7293429714642897064797687721/339645364091186])/752740000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[3827371230585531640274270819/270798620142318])/610687500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[9939417440226150536287023/233753939229401])/33496000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[328201244563583933507526109/429832475121779])/20277500, 
  -1/2*Log[56397/380]}, 
 {(683907*Sqrt[218821363617250174358411/115052505649598])/21252500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[597213002929947138545322143/10636573866033])/1217182500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[3195063358291746785664109/61570528554])/
   1170160000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[6202657438747344814910899/31141070678])/2292525000, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[50496649345255109451217883549/42368716036049619])/177337500, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[12211313921854445603373007/2654582585271])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(7861*Sqrt[511917371181989548702683123/48238188485])/577030000, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[26625870193313859425172257/81136799839])/420375000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[591662998678408484549843/204931482035])/39430000, 
  -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[484829873008852842744654479/4641460609901573252881])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[14025538571489836104988711/175655556030])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[158062325038027497535837049/26692683971425834381399])/12500, 
  Log[419314/154257]/2}, {(605297*Sqrt[121711458764959209151629/48238188485])/
   685101500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[844096827886129724463031/8848608617570])/7167250, 
  Log[176761/23922]/2}, 
 {(32567*Sqrt[5870088123450550067322273561479/27213354403534])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[8312915604890122825790640287/2193498168676187240301790])/
   10000, Log[3575326/178005]/2}, 
 {(227969*Sqrt[2902665886370598821078947625761/102617547590])/863932200000, 
  Log[13976807/422063]/2}, 
 {(683907*Sqrt[341898428728285636731953091933/1317098061994762])/7851501250, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[8287777541034946437134138946029/57526252824799])/61656370000, 
  Log[12195791/135483]/2}, 
 {(227969*Sqrt[779527692940613465789380770529/429832475121779])/6917642500, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[73277137836226243462623640777283/467507878458802])/
   64310477500, Log[25619490/104701]/2}, 
 {(1595783*Sqrt[513540414468073866874931394437/275909756798])/1551292800000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[1145382961302546710093941420349/169822682045593])/13340418800, 
  Log[33300981/50066]/2}, 
 {(32567*Sqrt[641328031978267542029009979756499/891714424677])/622330560000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[92405904450952739597076176286199/3620713322621678491923689])/
   820625, Log[117567958/65025]/2}, 
 {(227969*Sqrt[1611560065793559697282851090913193/
      655242436341499865868339865])/254750, Log[397054661/133197]/2}, 
 {(4787349*Sqrt[199243009276084968613052932227742/9575107985256143])/
   492074605625, Log[787159207/160162]/2}, 
 {(32567*Sqrt[32575093434188518870589991289757029/3893839953011670137287489])/
   2122500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[67563272140756258514791277836915788883/
      113972901255307596671050396058])/565000, Log[827835473/61965]/2}, 
 {(1595783*Sqrt[117704505746269063496938005927310451/
      2705518737028885469895780967607709])/7500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[442213746952183169601640423/13676794569195045])/27534375, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[163328052964445391355469662753/17513251589286686])/16125000, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[1421700109608015559759769/14099363951194])/48624500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[1008674621313142620193279703/18910682635755])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[5565927618450106405452402163/4076935268232833])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[676778252727192379638449359/351216558591337])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1336451580806777940384895523/215392736497305])/381427500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[19159434139314662357436064471/41422699800969])/470462500, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[4671095260988871537617133051/105726786607805])/1017812500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[2702644980822687067936082639/10041126308851])/2512200000, 
  -1/2*Log[100079/409]}, {(32567*Sqrt[4496473265511278471126657/11866164807])/
   425827500, -1/2*Log[56397/380]}, 
 {(227969*Sqrt[3385270616164219226631901/3124299543310])/159393750, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[2925401548894894470213019/3750256393285])/135242500, 
  -1/2*Log[53124/973]}, 
 {(227969*Sqrt[13672639506761689341213317/3746137396303])/292540000, 
  -1/2*Log[56793/1715]}, 
 {(7861*Sqrt[1556999745988876128783688901/91774859615])/687757500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[7840084166707708913248927/23381986547345])/88668750, 
  -1/2*Log[65554/5381]}, 
 {(32567*Sqrt[1445770647549242873676297767/5699740941190])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[44768212348028287558709287/12610572747330])/288515000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[1947441413470057849995099/14534999490482])/56050000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[958197838841672875501507/4718754562665])/9857500, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[20192596734119918604546950933/8417274661298126124116563])/
   7500, Log[1000001/1000000]/2}, 
 {(227969*Sqrt[1272003629697036081749413709/1572918187555])/4354537500, 
  Log[361403/219202]/2}, 
 {(455938*Sqrt[1991533338790496198646454/11954444490482055496634405])/125, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[631077656104170296921773567/1261057274733])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[856608709821947235380061301/19949093294165])/143345000, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[11583236431091543346782691589/9352794618938])/5388838750, 
  Log[3984041/327030]/2}, 
 {(7861*Sqrt[17389330854104293455541499/775726648235893417301409])/25, 
  Log[3575326/178005]/2}, 
 {(293103*Sqrt[500944646404377531610311144647/3746137396303])/71994350000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[23663324356853631876831592349/2250153835971])/15703002500, 
  Log[6168226/112975]/2}, 
 {(2963597*Sqrt[2247922193372842180525108351/356311487647321130923366170])/
   5000, Log[12195791/135483]/2}, 
 {(32567*Sqrt[608748909027788327860135360009/75152377111])/62258782500, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[17711039234409992984714771671091/100411263088510])/
   64310477500, Log[25619490/104701]/2}, 
 {(227969*Sqrt[1140235943502068998023584845725439/2499721036319706])/
   103419520000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[661310610574727879081667050623067/31420615426755754749928906])/
   702500, Log[33300981/50066]/2}, 
 {(227969*Sqrt[711543493651453848555047156043331/43078547299461])/
   622330560000, Log[124352717/113395]/2}, 
 {(2507659*Sqrt[13811694242684572401172894785907/909211077677664135081233])/
   6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[342873485977856504248398508219023401/
      309704402988737637936917746])/5095000, Log[397054661/133197]/2}, 
 {(683907*Sqrt[2938244168414792449993475410534491/4001200971638701])/
   393659684500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[82875646399467794483863206837906859/
      21301410257659722359320574])/9551250, Log[537485660/66331]/2}, 
 {(227969*Sqrt[25596937899783345818488949071073223173/
      117509503136164254208257525967])/2260000, Log[827835473/61965]/2}, 
 {(1595783*Sqrt[25771947244633150557825335378259947/
      2105632773669065513587474448885862])/3750, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[138755505192440169672748477/3813469312342821])/27534375, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[705261336288706938468502123/6720073549857158])/1612500, 
  -1/2*Log[93518/7]}, {(227969*Sqrt[5392978065465946321253014103/3852170146])/
   170793556250, -1/2*Log[97237/12]}, 
 {(227969*Sqrt[1201342365865578039108592369/245175428299478])/319525000, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[659831201170643625133748577/876498098675510])/17891750, 
  -1/2*Log[71543/24]}, 
 {(32567*Sqrt[561417776007069872938563257/84538901262139])/53140625, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[7313843483685325927852989263/1047469619719065])/381427500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[48890334294027192546649045633/1150622248540362])/940925000, 
  -1/2*Log[75161/113]}, 
 {(32567*Sqrt[84449757753343314075991567159/10698960277095])/1832062500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[243172880199243038453318393/8920393397642])/753660000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[22029021757852016674713159/22781908872553])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[19564434478073171142176303/36101648998770])/106262500, 
  -1/2*Log[42038/467]}, 
 {(32567*Sqrt[269167264768667381339981401/6257769800901])/135242500, 
  -1/2*Log[53124/973]}, {(227969*Sqrt[40890182875626351962707/248890516410])/
   58508000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[6132609416905388440150799/60782275587405])/45850500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[851733643290700511169149/6270178886774])/53201250, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[2861042520979965795889633/306954547742895])/13935900, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[236330097217487649146557589/59156441476630])/288515000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[6724269723481273608748571/550590450838])/504450000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[5702948371705110671696667/6239209940530])/19715000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[260108592770507805387949067/96350056764651168823437])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[8449375165553855725737559/1336973558685])/362878125, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[8149942025214405532781761/2717029189788059135705370])/250, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[3331440680709909315487484981/5915644147663])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[19016073409305540814310819/1574125885861])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[297912748717220345620454074/855024393651])/2694419375, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[8561495788962834403485244599/8104303411654])/4691663750, 
  Log[3575326/178005]/2}, 
 {(227969*Sqrt[2043145599507032791985186210569/912598560170])/215983050000, 
  Log[13976807/422063]/2}, 
 {(7522977*Sqrt[297600580082068414205095659/109540834964431])/7851501250, 
  Log[6168226/112975]/2}, 
 {(683907*Sqrt[121974594175361146092798621759/228734510158131459192267355])/
   10000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[156966795158808898737369994469/68345726617659])/6917642500, 
  Log[5497075/37039]/2}, 
 {(32567*Sqrt[21690210287147202001296997957363/8920393397642])/32155238750, 
  Log[25619490/104701]/2}, 
 {(32567*Sqrt[4843902507417868193652017727172369/21397920554190])/
   310258560000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[259015439807488026027373579103/174973702055066923651030])/
   175625, Log[33300981/50066]/2}, 
 {(227969*Sqrt[243373844368358095421515385248819/209493923943813])/
   155582640000, Log[124352717/113395]/2}, 
 {(32567*Sqrt[25434571114359653641602480385721/678555488064349258694059])/
   126250, Log[117567958/65025]/2}, 
 {(4331411*Sqrt[491156856707357818793691102034027/
      15813074944914533980311462])/15285000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[364694334227941816844901854920371263/122587714149739])/
   7873193690000, Log[787159207/160162]/2}, 
 {(227969*Sqrt[49069025949035143793607835254119669/
      2801862524509537693204285])/19102500, Log[537485660/66331]/2}, 
 {(32567*Sqrt[194022908616107694302979053809091509/
      4038311942812871971374530])/4520000, Log[827835473/61965]/2}, 
 {(2963597*Sqrt[22822601658430715293717937835574693/594143282923143])/
   11630281665000, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[12364182406673791580848182491/75490689762749470])/55068750, 
  -1/2*Log[44053/2]}, {(15722*Sqrt[453472278410074194588633/3538629621337])/
   3359375, -1/2*Log[93518/7]}, 
 {(32567*Sqrt[263493956093118243029601827/9967248510])/3160592500, 
  -1/2*Log[97237/12]}, 
 {(683907*Sqrt[105791110853647801651653273/17267115153358279])/31952500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[1303460547229781685796251671/753928307054761])/178917500, 
  -1/2*Log[71543/24]}, {(1123*Sqrt[277987675037698326067392739/2764381330])/
   212562500, -1/2*Log[84978/47]}, 
 {(227969*Sqrt[1125282423101843947675236767/397807307651105])/228856500, 
  -1/2*Log[152432/139]}, 
 {(227969*Sqrt[15272503490632865987839097593/319402228776522])/940925000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[36631671255252221612625704951/1818680616758641])/610687500, 
  -1/2*Log[243671/604]}, 
 {(683907*Sqrt[8410518992248555247342337/49966295315495])/167480000, 
  -1/2*Log[100079/409]}, 
 {(97701*Sqrt[3936189309661542624610677/130224088255442])/10138750, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[26603134156617423584399/27264058891282])/4250500, 
  -1/2*Log[42038/467]}, {(7861*Sqrt[424130548182653284365753817/20420901941])/
   676212500, -1/2*Log[53124/973]}, 
 {(227969*Sqrt[418057934934176354017706771/90448986929914])/292540000, 
  -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[51408707688837545228097271/452779009625865])/45850500, 
  -1/2*Log[87352/4349]}, 
 {(4331411*Sqrt[178785701496282333411343/37999385375246])/177337500, 
  -1/2*Log[65554/5381]}, 
 {(32567*Sqrt[96773636008970031712405973/75316248310])/696795000, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[46769234854268388255430361/41612251311595])/144257500, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[106045737878724296643527537/5668930559415])/84075000, 
  -1/2*Log[49171/18089]}, 
 {(749041*Sqrt[95374905642606482756681/101342716102])/433730000, 
  -1/2*Log[34361/20841]}, 
 {(683907*Sqrt[152322572509707188671015091/4061294740237916491114181])/2500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[2790690765033326629003960663/50671358051])/31933275000, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[209843982159529411336088323/1889643519805])/1433927500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[1054856294199701888955757781/41612251311595])/685101500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[57337683281168666024603449/263606869085])/286690000, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[238390634427236072606605226749/37999385375246])/10777677500, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[143539366189160113910827827209/425234759887255037215652351])/
   2500, Log[3575326/178005]/2}, 
 {(2051721*Sqrt[312591933856073533163315399489/90448986929914])/71994350000, 
  Log[13976807/422063]/2}, 
 {(1123*Sqrt[1400892007512519097718711795429/40841803882])/3925750625, 
  Log[6168226/112975]/2}, 
 {(3875473*Sqrt[9684580785975747418105448149/518222684700549960351912929])/
   10000, Log[12195791/135483]/2}, 
 {(227969*Sqrt[88853334310077812661501197256013/2148697456214793])/
   27670570000, Log[5497075/37039]/2}, 
 {(227969*Sqrt[307989788141645704355624918586323/1378829604739477])/
   64310477500, Log[25619490/104701]/2}, 
 {(683907*Sqrt[29182414517881008994429893115239/1818680616758641])/
   51709760000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[215650944601937280750877876105077/2022723253423278023287394])/
   1405000, Log[33300981/50066]/2}, 
 {(227969*Sqrt[25913252587119249160905138805847/159122923060442])/
   54911520000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[68777591418662380737925257155749141/
      29547126589989736857224759])/6565000, Log[117567958/65025]/2}, 
 {(227969*Sqrt[623037962482542252638499345736606153/
      27774349815271597656344105])/20380000, Log[397054661/133197]/2}, 
 {(55027*Sqrt[10817805320761711682545725226386521/48196454419542])/
   492074605625, Log[787159207/160162]/2}, 
 {(1123*Sqrt[4062454719366792235942225896002522987/3288702417717672034])/
   744997500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[8187106735738312152329512750403369/
      474866253666558976399649530])/565000, Log[827835473/61965]/2}, 
 {(32567*Sqrt[1703053827916951871299960160974912861/
      11440566210195334693087458956754])/7500, Log[2325950735/105598]/2}, 
 {(32567*Sqrt[4954121845714916462976474121/548550407848935])/55068750, 
  -1/2*Log[44053/2]}, 
 {(7861*Sqrt[9786996644581150712732150677/736392383258097])/16125000, 
  -1/2*Log[93518/7]}, 
 {(227969*Sqrt[5825179652196738806639638591/1621491534672113])/243122500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[44254697497766434624686558937/64688461966095])/479287500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[606431309808157435096599056101/311696354851922735])/178917500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[368286959827729571360984942/2145797617961023])/53140625, 
  -1/2*Log[84978/47]}, 
 {(7861*Sqrt[829619703041949088386081791/25101359928985])/25428500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[224370487889905298359839218119/2127430194754730])/188185000, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[11391649198442379730079796671/55842100637793])/1832062500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[5042754195179891725343893799/1314664921718970])/251220000, 
  -1/2*Log[100079/409]}, 
 {(1009577*Sqrt[172879873497605716526759/33918655452721])/40555000, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[21461836621302828228372587/31272494331318])/106262500, 
  -1/2*Log[42038/467]}, 
 {(7861*Sqrt[4388808969395600035020648961/187775960705])/676212500, 
  -1/2*Log[53124/973]}, 
 {(7861*Sqrt[1279326226872170597430525609/73115676191])/585080000, 
  -1/2*Log[56793/1715]}, 
 {(1595783*Sqrt[13684660595906429940403/583116255489])/137551500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[14034148330280060219803049/3263308110614])/266006250, 
  -1/2*Log[65554/5381]}, 
 {(55027*Sqrt[34942245571761946762655221/275966608082])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(227969*Sqrt[12075266110496047055855969/9547190906959])/144257500, 
  -1/2*Log[94353/21053]}, 
 {(32567*Sqrt[38030237762167443110513797/40647835685])/560500000, 
  -1/2*Log[49171/18089]}, {(10030636*Sqrt[131804719852929458/691318893395])/
   2464375, -1/2*Log[34361/20841]}, 
 {(32567*Sqrt[25159542930633848307707700557/150189592814813506027323])/7500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[265573991912288924025585239/2073956680185])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[253983859631349892121387717/26744950114254420566170])/12500, 
  Log[419314/154257]/2}, 
 {(227969*Sqrt[6808787069364730635169938569/9547190906959])/3425507500, 
  Log[1120243/249960]/2}, 
 {(1123*Sqrt[1420227801448684009161347269/689916520205])/28669000, 
  Log[176761/23922]/2}, 
 {(7067039*Sqrt[4495009700637039962416993/9789924331842])/2694419375, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[4680631562295806806129768579/388744170326])/14074991250, 
  Log[3575326/178005]/2}, 
 {(7861*Sqrt[1162248187240061191242827399143181/1096735142865])/143988700000, 
  Log[13976807/422063]/2}, 
 {(7861*Sqrt[1183356751170009167070099362981/375551921410])/7851501250, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[1204235641761018650200001757207/198137726964789751003892257])/
   10000, Log[12195791/135483]/2}, 
 {(2051721*Sqrt[77946050077374397632405586549/33918655452721])/55341140000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[688464587733723058079606870998/43822164057299])/16077619375, 
  Log[25619490/104701]/2}, 
 {(227969*Sqrt[16335167673229858810919301076811/279210503188965])/
   31025856000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[123836617001547316060394900513/161276896081578791348347])/
   112400, Log[33300981/50066]/2}, 
 {(1123*Sqrt[3340014519459984947211710949829589/10040543971594])/11524640000, 
  Log[124352717/113395]/2}, 
 {(227969*Sqrt[2819754547572066444256069048112657/
      17223346036021325924628463])/1641250, Log[117567958/65025]/2}, 
 {(227969*Sqrt[37357513684471369897983463376238669137/
      23678014768927997517208329070])/5095000, Log[397054661/133197]/2}, 
 {(32567*Sqrt[6717251425608161061111465124423277953/64688461966095])/
   5904895267500, Log[787159207/160162]/2}, 
 {(227969*Sqrt[42787526657753139324720025170619159/736879107746])/
   30909239482500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[511276009750474274025773275153110487/
      6588009666375480002046598262])/1130000, Log[827835473/61965]/2}, 
 {(227969*Sqrt[2413559149714686342265367050006317059/
      237682996972937651669938795366])/408750, Log[2325950735/105598]/2}, 
 {(1595783*Sqrt[40016332245496536444311113/1050400060016953])/165206250, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[7742826253181736530875781/425433519144579])/
   562500, -1/2*Log[93518/7]}, 
 {(227969*Sqrt[2689319439878899975071097307/665220618633506])/243122500, 
  -1/2*Log[97237/12]}, 
 {(227969*Sqrt[38494579476304437683637391487/22050760223193043])/159762500, 
  -1/2*Log[63892/13]}, 
 {(227969*Sqrt[799187619425017227061920707/53997059216305])/465185500, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[40455270525300314522061059/52364321918898])/106281250, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[88757322234501045439897030057/8919773183344407])/381427500, 
  -1/2*Log[152432/139]}, 
 {(32567*Sqrt[2937045174191343223324821547/43994221286307])/141138750, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[12970206886900261871792044379/12712252623566821])/122137500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[365892879508484614593423/1907223988531949])/1674800, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[6453389049435173301859375559/4683134084863999])/20277500, 
  -1/2*Log[56397/380]}, 
 {(227969*Sqrt[65202156793400463020026639/84425870745065])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[8035719327836232146220391/6423504419209])/135242500, 
  -1/2*Log[53124/973]}, 
 {(227969*Sqrt[15044901451465864707938597/4569513386587])/219405000, 
  -1/2*Log[56793/1715]}, {(227969*Sqrt[282424529020071246262763/78568398435])/
   229252500, -1/2*Log[87352/4349]}, 
 {(32567*Sqrt[7209763625142949914518983/44974694])/6916162500, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[255712188107225799178960871/30801723433609])/348397500, 
  -1/2*Log[122747/16612]}, 
 {(23583*Sqrt[81963327077310081844382687/616258521905])/144257500, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[7239637328371423667985251/3743662728462])/168150000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[8521673885451773030517641/26167902141403])/9857500, 
  -1/2*Log[34361/20841]}, 
 {(7861*Sqrt[519486477155948266177131172201/1982185768406503990391])/67500, 
  Log[1000001/1000000]/2}, 
 {(227969*Sqrt[221813460726279894376604893/1539288361259])/1451512500, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[14039323688343644755719/6239437880770])/5735710, 
  Log[419314/154257]/2}, 
 {(7861*Sqrt[83188851129816488675339234019/123251704381])/3425507500, 
  Log[1120243/249960]/2}, 
 {(32567*Sqrt[530276712762145206311507399/30801723433609])/71672500, 
  Log[176761/23922]/2}, {(32567*Sqrt[8876647548945524374109268623/134924082])/
   140109807500, Log[3984041/327030]/2}, 
 {(683907*Sqrt[7009454617378150760548419/147577574635539652712938])/2500, 
  Log[3575326/178005]/2}, 
 {(455938*Sqrt[341701535384219259837446858/68542700798805])/539957625, 
  Log[13976807/422063]/2}, 
 {(32567*Sqrt[15925061322575786278492252977277/19270513257627])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[342987135065377534329341150707/3209456198004268837952929985])/
   1250, Log[12195791/135483]/2}, 
 {(227969*Sqrt[18355793431426203740572298304569/1402072884582526])/
   13835285000, Log[5497075/37039]/2}, 
 {(227969*Sqrt[539500088942335743961135464192571/1907223988531949])/
   64310477500, Log[25619490/104701]/2}, 
 {(32567*Sqrt[25490129882465214425603503503697/284449105555005])/5170976000, 
  Log[41265521/102287]/2}, 
 {(227969*Sqrt[836721522291356679992170923949/619729172184756471552483])/
   140500, Log[33300981/50066]/2}, 
 {(32567*Sqrt[428166498747091416043668240819209849/329873931210154])/
   622330560000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[111848310444647124771953224952600071/
      151772681378954506431380441])/3282500, Log[117567958/65025]/2}, 
 {(227969*Sqrt[49231729868233049569462550628376861/
      4101886806503546096739410])/13247000, Log[397054661/133197]/2}, 
 {(227969*Sqrt[1280645506138349978089766540747/302065208536891])/7873193690, 
  Log[787159207/160162]/2}, 
 {(32567*Sqrt[405474208558940467999436397637267657/331558668082727223225239])/
   19102500, Log[537485660/66331]/2}, 
 {(227969*Sqrt[10387472916756561500187135341737787/
      1903034442129943460671895617])/282500, Log[827835473/61965]/2}, 
 {(683907*Sqrt[5207109530459242679647216027251667/
      109630868208196778984526407978330])/2500, Log[2325950735/105598]/2}, 
 {(227969*Sqrt[53538952955594011554927343/62448152947907926])/3337500, 
  -1/2*Log[44053/2]}, {(7861*Sqrt[1302433508906486554909693/143083059641877])/
   375000, -1/2*Log[93518/7]}, 
 {(32567*Sqrt[151562156906413039309807862081/679885777781470])/243122500, 
  -1/2*Log[97237/12]}, 
 {(32567*Sqrt[1488876415770087737205139397/15466943763249])/159762500, 
  -1/2*Log[63892/13]}, 
 {(32567*Sqrt[1147847352087485912370782513/2376917294173])/357835000, 
  -1/2*Log[71543/24]}, 
 {(227969*Sqrt[10767142689655934853480919411/3096127239748805])/212562500, 
  -1/2*Log[84978/47]}, 
 {(227969*Sqrt[276025438142128055447922513/5546246842784735])/25428500, 
  -1/2*Log[152432/139]}, 
 {(1595783*Sqrt[9004789588198822227819739249/594597836914439])/3105052500, 
  -1/2*Log[75161/113]}, 
 {(227969*Sqrt[17762561114243430161345519347/68756953722671])/1832062500, 
  -1/2*Log[243671/604]}, 
 {(227969*Sqrt[112038790136690518974459925799/2562766711335602])/753660000, 
  -1/2*Log[100079/409]}, 
 {(32567*Sqrt[16084621697534512987592549/10372359107397])/20277500, 
  -1/2*Log[56397/380]}, 
 {(1595783*Sqrt[9254721874991182512212719/521784275714745])/106262500, 
  -1/2*Log[42038/467]}, 
 {(227969*Sqrt[25571253634020971229774719/454106005307785])/27048500, 
  -1/2*Log[53124/973]}, {(683907*Sqrt[148292070108940792704863/810478522670])/
   146270000, -1/2*Log[56793/1715]}, 
 {(227969*Sqrt[270579711240877309800437819/66889610173581])/229252500, 
  -1/2*Log[87352/4349]}, 
 {(227969*Sqrt[41565562628823490002215501/7632056536662])/266006250, 
  -1/2*Log[65554/5381]}, 
 {(227969*Sqrt[13459603426613564149050134/23051213012635])/87099375, 
  -1/2*Log[122747/16612]}, 
 {(7861*Sqrt[1230098273000928222961314187/84429055])/15002780000, 
  -1/2*Log[94353/21053]}, 
 {(227969*Sqrt[1155996133264266293599559/655796683861])/151335000, 
  -1/2*Log[49171/18089]}, 
 {(32567*Sqrt[2890802694902352496687243/219117919474])/59145000, 
  -1/2*Log[34361/20841]}, 
 {(227969*Sqrt[1429826007580616212961297761/330257175696483559322471])/7500, 
  Log[1000001/1000000]/2}, 
 {(9802667*Sqrt[32429087561679152347289/657353758422])/1088634375, 
  Log[361403/219202]/2}, 
 {(227969*Sqrt[2802178334570880703095416873/647239242854508776550903])/7500, 
  Log[419314/154257]/2}, {(7861*Sqrt[4335037598041193556075335719/33771622])/
   44531597500, Log[1120243/249960]/2}, 
 {(32567*Sqrt[893168440719354033738333619/46102426025270])/71672500, 
  Log[176761/23922]/2}, 
 {(227969*Sqrt[6396930412929730373826808787/1272009422777])/8083258125, 
  Log[3984041/327030]/2}, 
 {(227969*Sqrt[151098294437860775605726236353/314102318309964749007024647])/
   2500, Log[3575326/178005]/2}, 
 {(227969*Sqrt[13337385272470488256814644034809/5349158249622])/179985875000, 
  Log[13976807/422063]/2}, 
 {(227969*Sqrt[1723697467507977160177797771043/90821201061557])/15703002500, 
  Log[6168226/112975]/2}, 
 {(227969*Sqrt[795159159320004866051875146881/173928091904915])/7707046250, 
  Log[12195791/135483]/2}, 
 {(32567*Sqrt[6418173563537553579914231293991/987843724514])/41505855000, 
  Log[5497075/37039]/2}, 
 {(227969*Sqrt[74059028121792882845413918325813/5816291252201995])/
   12862095500, Log[25619490/104701]/2}, 
 {(227969*Sqrt[203766396978660243827068585804523/687569537226710])/
   62051712000, Log[41265521/102287]/2}, 
 {(227969*Sqrt[44592710285836604894029354683398839/
      1173985705246890041881503297])/702500, Log[33300981/50066]/2}, 
 {(32567*Sqrt[448482309344120299222991118174880549/307042559719445])/
   622330560000, Log[124352717/113395]/2}, 
 {(227969*Sqrt[64237843149893855652967070396131/309836850559213174563554])/
   1641250, Log[117567958/65025]/2}, 
 {(227969*Sqrt[82935929912320634079377069962897459/
      1660374023276412217664130])/25475000, Log[397054661/133197]/2}, 
 {(32567*Sqrt[734470300829997859388563865087237069/201070268922237])/
   984149211250, Log[787159207/160162]/2}, 
 {(32567*Sqrt[926171476870676617605787442081593987/135977155556294])/
   1343879977500, Log[537485660/66331]/2}, 
 {(1595783*Sqrt[12451221203704813469463592776756577/
      99325948604426216402253836063])/282500, Log[827835473/61965]/2}, 
 {(227969*Sqrt[91608451045727957149157197341099253/
      21159461467257169089568405928307])/7500, Log[2325950735/105598]/2}}


==> anc/grid_s23s13_rationalized <==
{{-2206428746331193800294949/2073235183593750, 
  -663464134484282958883/16585881468750000}, 
 {-702635529594542853178387/1088497968750000, -10885806803404265747/
   272124492187500}, {-9339391200341254794948647/23853356281250000, 
  -954252087787331292547/23853356281250000}, 
 {-10889809715859877158238631/45853834531250000, 
  -917263205253501590617/22926917265625000}, 
 {-375496104368645518121367/2606576372265625, -1668768298222096097327/
   41705221956250000}, {-578690955359845091759947/6622118984375000, 
  -3180375028649220723811/79465427812500000}, 
 {-152420707161611433978307/2875009781250000, -115105282700282270729/
   2875009781250000}, {-26620529597774839110117/827543537500000, 
  -33151523231024307693/827543537500000}, 
 {-2379139939105369159545819/121860718613281250, 
  -39092129444485287256723/974885748906250000}, 
 {-273229091318855221361/23049435000000, -925747957248387343/23049435000000}, 
 {-87238049520225302298047/12112460462500000, -243883358425560106113/
   6056230231250000}, {-50467071127221709443371/11519651968750000, 
  -29119666853905870949/719978248046875}, 
 {-3579376166533863117989/1340726523750000, -102401945203724692309/
   2513862232031250}, {-67230347942215743856907/41198408200000000, 
  -1697953266094813169113/41198408200000000}, 
 {-9628284098517620517247/9604724531250000, -806950570650638780653/
   19209449062500000}, {-17205317763965165206729/27713861156250000, 
  -300192230116534461209/6928465289062500}, 
 {-11535707614175440287249/29613497168750000, -1348271909126354800469/
   29613497168750000}, {-19727982375962186881037/79053831287500000, 
  -3891235033628725162737/79053831287500000}, 
 {-1188324656631423409623/7200463250000000, -399313170098884869317/
   7200463250000000}, {-395173931253443138573/3458725668750000, 
  -76122986040366470191/1152908556250000}, 
 {-2129471607563239119131/25362512681250000, -17035791583429313127713/
   202900101450000000}, {-6725445544892887513771/101859163931250000, 
  -11637837198465280213691/101859163931250000}, 
 {-10215631325253003114577/184209496287500000, 
  -190005731936707549072/1151309351796875}, 
 {-46200214174299724070077/938597618768750000, -23422820854439511376431/
   93859761876875000}, {-832101422731964217973/18276308318750000, 
  -7119393829534609811041/18276308318750000}, 
 {-24325556591512876861063/561436165168750000, -13070653848290872685803/
   21053856193828125}, {-19817139982195580112431/471746790062500000, 
  -591129930731330761000279/589683487578125000}, 
 {-417867783719206424933469/10138964310500000000, 
  -16545447462389131413400581/10138964310500000000}, 
 {-47559546804372464534617/1167537864628125000, 
  -6234018842950669810880897/2335075729256250000}, 
 {-135168130820086055429269/3342006465387500000, 
  -2928235652741934832827509/668401293077500000}, 
 {-332801946755382209569513/8264299965475000000, 
  -59522292098249173194698389/8264299965475000000}, 
 {-2369846865837097502037/59004863106250000, -699446434591928104919243/
   59004863106250000}, {-19887997465852560217139477/495970026259200000000, 
  -1936607811599133634238025007/99194005251840000000}, 
 {-2937635648377450794841/73330614591250000, -235890887653293146894627/
   7333061459125000}, {-494220498731749903301/12344254200000000, 
  -3272197484194488138707879/61721271000000000}, 
 {-1466694252007224937432127/36647085441362500000, 
  -480375018955912363500751093/5497062816204375000}, 
 {-9261455682599496856579253/231458741825387500000, 
  -33343299202306379094113875773/231458741825387500000}, 
 {-22601647985408163499992521/564926250987781250000, 
  -16770515049452888030412751807/70615781373472656250}, 
 {-5274707855859237102446881/131851424292468750000, 
  -10324853385673380551439811873/26370284858493750000}, 
 {-3726024327816164294118037/93143636133987500000, 
  -180375241810845268521926205299/279430908401962500000}, 
 {-35030254144033281374657801/875716595818256250000, 
  -58248525233856558536014272424/54732287238641015625}, 
 {-3427526641612606572210689/2917845253125000, 
  -52539169938082438681/1167138101250000}, 
 {-258563326056734778674371/362899843750000, -8168302600434861927/
   181449921875000}, {-321535903772175412769043/744015630625000, 
  -66989653189821213271/1488031261250000}, 
 {-5081942896586691802422693/19386779968750000, 
  -872842816523269500237/19386779968750000}, 
 {-19721867625803714452066867/124031425818750000, 
  -1861650439119754768751/41343808606250000}, 
 {-314149374565706698456459/3256882625000000, 
  -6241894212071679791/138590750000000}, 
 {-2042168410099747125877009/34897755543750000, 
  -25156803232229052083/558364088700000}, 
 {-910176277867677896449493/25633149312500000, 
  -1155571011261832477949/25633149312500000}, 
 {-1975455869641165355992037/91664193750000000, 
  -1034087638262864409847/22916048437500000}, 
 {-337011510303573772192799/25753975312500000, 
  -1164015297351717791029/25753975312500000}, 
 {-8390253200270636915173/1055190406250000, -9563620952501509531/
   211038081250000}, {-121813673106714541991311/25182352906250000, 
  -1146158103033324302719/25182352906250000}, 
 {-20334475477230983826079/6896623666250000, -1580712971265429727103/
   34483118331250000}, {-5135115332845267867573/2848242575000000, 
  -132098585915866106943/2848242575000000}, 
 {-2782489764246899116823/2510888006250000, -7418312809288006297/
   156930500390625}, {-1684720949365313001289/2452577625000000, 
  -239141413296127644337/4905155250000000}, 
 {-1894254073682015233769/4388774194921875, -3596877138090169278289/
   70220387118750000}, {-17657309921855908450531/63732963500000000, 
  -3528175472308582435431/63732963500000000}, 
 {-7746605512163587324003/42170338500000000, -2628161375131941507257/
   42170338500000000}, {-38014800461144632321/298023029687500, 
  -22082079865080001781/298023029687500}, 
 {-109072009112432659184941/1160238080118750000, 
  -539961028871427658607/5743752871875000}, 
 {-13006305837064487718659/175535035406250000, -22390649985210585761221/
   175535035406250000}, {-896483585049347802661/14384587109000000, 
  -33030242863905035958223/179807338862500000}, 
 {-65452573643219294966/1182335323046875, -209643337665840369602241/
   756694606750000000}, {-147990256451055612881/2889154311250000, 
  -3117494817494129848279/7222885778125000}, 
 {-2422301195244304929121/49685093275000000, -204777659207084799471013/
   298110559650000000}, {-2429058213691591777057/51385447221875000, 
  -113887581267160412485711/102770894443750000}, 
 {-52015324033854419497/1121527984300000, -252751275438655081926173/
   140190998037500000}, {-183536534367227782666471/4003833804931250000, 
  -11805176599561068660094963/4003833804931250000}, 
 {-166257963663200815746907/3652870175881250000, 
  -3533979014586857331703103/730574035176250000}, 
 {-2039135437121681387727/44997102699218750, -143116193138004845000571/
   17998841079687500}, {-1191917511803994493024549/26371315179843750000, 
  -284024608809488941093679/21704786156250000}, 
 {-700488231467510224746469/15523269952000000000, 
  -334542131288696582935325467/15523269952000000000}, 
 {-511989536345722812975003/11357073723718750000, 
  -50408062252901945344014031/1419634215464843750}, 
 {-2565337833981691232781037/56938578760800000000, 
  -3331966914656709113592178259/56938578760800000000}, 
 {-2029395884433735349525931/45059314138150000000, 
  -2173144841880671368764532373/22529657069075000000}, 
 {-1291490931547128172302127/28681617892810937500, 
  -13681735921841327490918592979/86044853678432812500}, 
 {-10753557940834266042306717/238848092824318750000, 
  -62610313349033701795261986597/238848092824318750000}, 
 {-925727213656875006344093/20563043505721875000, 
  -17773166330993780295407811629/41126087011443750000}, 
 {-12581412602500679149971451/279482651991837500000, 
  -199129223458765669953184243663/279482651991837500000}, 
 {-69350410731382764931010147/1540590722902143750000, 
  -904848490601198540783465719451/770295361451071875000}, 
 {-34933547556723442019862721/26893650093750000, 
  -1362362796920255606609/26893650093750000}, 
 {-590532881729126760832051/749530312500000, -75940993125088277473/
   1499060625000000}, {-2067556414585425783782343/4326478851171875, 
  -3506971952521153426513/69223661618750000}, 
 {-8609387651314549550382477/29701046968750000, 
  -1504818670872314258223/29701046968750000}, 
 {-1728508280289048511840657/9830532578750000, 
  -2490673260970467745361/49152662893750000}, 
 {-2360162862830964342250547/22127224843750000, 
  -280369757832398256057/5531806210937500}, 
 {-3443783824776234487538837/53217718368750000, 
  -1349106624151823201189/26608859184375000}, 
 {-110959184689079213896297/2825833006250000, -143358418359965671513/
   2825833006250000}, {-1432101332122336144010399/60089741601562500, 
  -12205623086416694792179/240358966406250000}, 
 {-472542626351598628926737/32652319500000000, 
  -1660773451681982709127/32652319500000000}, 
 {-8651351253418787064221/983737565625000, -301005056593066850717/
   5902425393750000}, {-1868542607878216774833/349210453750000, 
  -89430720086681552229/1746052268750000}, 
 {-101946860973522689679149/31251498793750000, 
  -4030299094811832934/78128746984375}, 
 {-20873422032770878805871/10460864725000000, -1637896383647577659207/
   31382594175000000}, {-18451324416324182759117/15036098343750000, 
  -1599668561152541541053/30072196687500000}, 
 {-37098905391065715054011/48731014968750000, -668329484537770300441/
   12182753742187500}, {-17289893628636980046857/36099206962500000, 
  -1040192539027411189301/18049603481250000}, 
 {-1721682739384900154387/5589978125000000, -1044147424369055991061/
   16769934375000000}, {-6191227651593730810841/30245981250000000, 
  -2118646586532838512619/30245981250000000}, 
 {-836535031810768628737/5869549800000000, -162726780324989381179/
   1956516600000000}, {-10666596088700598021017/101287550643750000, 
  -6666629748450462119623/63304719152343750}, 
 {-143768677071268323347/1728577206000000, -12317941216592878498289/
   86428860300000000}, {-18067116286280905645697/257927709062500000, 
  -13199184638794382915911/64481927265625000}, 
 {-413234994532050119359/6636920781250000, -61324060825295091958841/
   199107623437500000}, {-13374306611812283662/232073315234375, 
  -711377033989121257317/1485269217500000}, 
 {-608504723101769308829/11092228256250000, -3166691122584514654381/
   4159585596093750}, {-4364972824247445904991/82057198987500000, 
  -94401816672969369704077/76928624050781250}, 
 {-403087732458473879685281/7723283889187500000, 
  -15410902286284646166535769/7723283889187500000}, 
 {-93591580731836579375067/1814305280096875000, 
  -11837046880416729892622583/3628610560193750000}, 
 {-64862645796659849890829/1266383304568750000, 
  -6776117774478038560919149/1266383304568750000}, 
 {-205374957724176572912839/4027209346012500000, 
  -35416765449196946308635043/4027209346012500000}, 
 {-425145821713437554937193/8358754313062500000, 
  -2016124110350922990356603/139312571884375000}, 
 {-2067014198587283860096357/40704630328000000000, 
  -970101613976557080916027291/40704630328000000000}, 
 {-25406663726550101583497/500807659513750000, -786588725771416275801149/
   20032306380550000}, {-2201179052692783508893597/43414557778800000000, 
  -2809409280017185647696238883/43414557778800000000}, 
 {-387894547498571416040017/7653312154901562500, 
  -653062035657392876661183177/6122649723921250000}, 
 {-1382292552764449781179193/27279110329851250000, 
  -23982509444175526413644085037/136395551649256250000}, 
 {-3707919555479998562871069/73184287796183750000, 
  -21213794391674545137710407503/73184287796183750000}, 
 {-484626987048002041322471/9565989657340781250, 
  -182857459457725989696061857919/382639586293631250000}, 
 {-19494972071551777210500419/384827426618350000000, 
  -303194207672967067366551134367/384827426618350000000}, 
 {-71931411649294640426088427/1419955626331931250000, 
  -1844453513170914750151532272571/1419955626331931250000}, 
 {-54738125375818658509793407/38044245937500000, 
  -542193214605094648547/9511061484375000}, 
 {-40334532119719856601709/46218281250000, -3128862862864184894/
   54884208984375}, {-17986556041711604674131/33979446875000, 
  -3874414452888280637/67958893750000}, 
 {-11702331369817784324811539/36447018531250000, 
  -2078052291083388618341/36447018531250000}, 
 {-8071616638132686772367969/41443331465625000, 
  -1575488215503505656129/27628887643750000}, 
 {-1344226296020868231057947/11377407812500000, 
  -1297835292486087527431/22754815625000000}, 
 {-5484890035545052943251049/76519124343750000, 
  -4365882636351421330243/76519124343750000}, 
 {-2281776631270047252907363/52460332450000000, 
  -2994951426904741744363/52460332450000000}, 
 {-1234222429685770906342269/46750163750000000, 
  -667889763248806352639/11687540937500000}, 
 {-648439818360701346885787/40447048050000000, 
  -2315075398080173848637/40447048050000000}, 
 {-11040452220118871389693/1133170067187500, -260123838533419443177/
   4532680268750000}, {-167062418685162382389371/28178955406250000, 
  -1624185786483865999709/28178955406250000}, 
 {-27018914615779404382967/7473838656250000, -433860630609969179519/
   7473838656250000}, {-4095895731363307774133/1851686781250000, 
  -239256997082173616231/4073710918750000}, 
 {-6228598859021598094259/4576453031250000, -68486063102383787917/
   1144113257812500}, {-37044163472112906970049/43839160031250000, 
  -1353081075910049293913/21919580015625000}, 
 {-1395502733464583811907/2622004745250000, -850044796836204459679/
   13110023726250000}, {-5349976243270270550603/15606136993750000, 
  -1092928355710694822403/15606136993750000}, 
 {-5356384527787922050303/23459867625000000, -1847194102665459298037/
   23459867625000000}, {-15139148403312511921/95001656250000, 
  -2957178104506645467/31667218750000}, 
 {-137493912481039262229683/1164963082481250000, 
  -34373514915456899061271/291240770620312500}, 
 {-1306329490143966966853/13988951718750000, -2229232883380380904817/
   13988951718750000}, {-3938064855682542390281/50014494995312500, 
  -9135494587793473650513/40011595996250000}, 
 {-25952441152763950391021/370579965118750000, -25407876534667443521397/
   74115993023750000}, {-874358107369894530257/13485001693750000, 
  -7177087210441582022113/13485001693750000}, 
 {-54822288825161859940519/888107570193750000, -1125678570976639998581459/
   1332161355290625000}, {-224251306711196107007/3746293504375000, 
  -254937167371509111859587/187314675218750000}, 
 {-588813562290737071330861/10025438219843750000, 
  -22176077524462872404116429/10025438219843750000}, 
 {-10075108889097400983779/173557435131250000, -3137165341932614915891143/
   867787175656250000}, {-117799551752222612066501/2043773792190625000, 
  -2423353087966806530354379/408754758438125000}, 
 {-177481810287052561007753/3092635844262500000, 
  -30131486229082352850896573/3092635844262500000}, 
 {-296321160330853340650597/5177073826846875000, 
  -55331945903049618480655033/3451382551231250000}, 
 {-1357280276199490818352247/23751326963200000000, 
  -25081769233532647690694129/950053078528000000}, 
 {-663474499220952016827957/11621589215237500000, 
  -1010968457633202923268911539/23243178430475000000}, 
 {-14246597331880005934681/249694578936000000, -2237263102125072739455397387/
   31211822367000000000}, {-359113790797685444026933/6296305415075000000, 
  -1859751238121355310061852137/15740763537687500000}, 
 {-8743762808084607360602349/153336855005012500000, 
  -89592916371293579777379965503/460010565015037500000}, 
 {-25601924223082602834950567/449032839870981250000, 
  -144174511380407359106610099857/449032839870981250000}, 
 {-845937866823229473160511/14838114801571875000, 
  -15708706761239069667556551917/29676229603143750000}, 
 {-957658384131798305841143/16798556452918750000, 
  -43980124089715752041323206077/50395669358756250000}, 
 {-28627266022085038568850163/502173755516578125000, 
  -578022758724298041515278459801/401739004413262500000}, 
 {-7455427813634442187190659/4670793703125000, 
  -599277307690134803317/9341587406250000}, 
 {-771708235872642737462143/797092343750000, -12784089728073062833/
   199273085937500}, {-10944719602705507604153119/18637649288750000, 
  -1195729547812702510909/18637649288750000}, 
 {-2491628752705422205459059/6995041300000000, 
  -27619348718407032027/430464080000000}, 
 {-938973954812322683351279/4345738339843750, -2230937331292620749701/
   34765906718750000}, {-5030576049502402476487501/38379753593750000, 
  -2463374782773357645899/38379753593750000}, 
 {-21743786132826487270927743/273430435506250000, 
  -8778109018582854921551/136715217753125000}, 
 {-1416728988256731494569189/29359447543750000, 
  -1886204004587032666501/29359447543750000}, 
 {-866232312439862346969991/29574450585937500, 
  -7607471549485282274261/118297802343750000}, 
 {-638850406100390375829833/35916295350000000, 
  -2313405713688717928063/35916295350000000}, 
 {-15977364055870328303633/1477950934375000, -190896025785317969361/
   2955901868750000}, {-1182478114072316169157/179737705625000, 
  -233163945031079025089/3594754112500000}, 
 {-199389730885679465989067/49693842306250000, 
  -1623152703523238761209/24846921153125000}, 
 {-9160924479309817462619/3730433512500000, -739660286039185448119/
   11191300537500000}, {-25711603721374122572839/17008816106250000, 
  -57285774254999851183/850440805312500}, 
 {-61254857002371203665081/65220742406250000, -566287406794732516033/
   8152592800781250}, {-2171262588177307844821/3666593356250000, 
  -267486212544535570831/3666593356250000}, 
 {-9221496405569798145677/24140627080000000, -1901650073962736537097/
   24140627080000000}, {-10088971807128940626383/39579567375000000, 
  -3503487377440987033237/39579567375000000}, 
 {-602838785667978820261/3381073212500000, -354578120080608857461/
   3381073212500000}, {-50551117241232633526879/382012691006250000, 
  -63188963711066936445997/477515863757812500}, 
 {-1740382360225204416441/16595384331250000, -369865598498519864531/
   2074423041406250}, {-14938289910630976159039/168760719884375000, 
  -86035409577384464239399/337521439768750000}, 
 {-14111303985461246432491/179136914712500000, -547429164831165305559507/
   1433095317700000000}, {-165082174080559618051/2262880006250000, 
  -268003905604935280589/452576001250000}, 
 {-91776235219290445328743/1321262428918750000, 
  -930690201004483395215537/990946821689062500}, 
 {-23447124040426837737679/348086262771875000, -1052378483454840742025511/
   696172525543750000}, {-91015521642388684579679/1377094427859375000, 
  -3381767296733220636173891/1377094427859375000}, 
 {-23558026296014423675483/360621906006640625, -23151135497741808467551277/
   5769950496106250000}, {-338220029276301459248003/5214433351825000000, 
  -34305285554264329514064743/5214433351825000000}, 
 {-130247855899793319257759/2016804082662500000, 
  -21802627076688102287714939/2016804082662500000}, 
 {-296107446866491974441147/4597154095990625000, 
  -12580078346248757605867781/707254476306250000}, 
 {-1288320274798359869097003/20033653768000000000, 
  -586783452768114415156932309/20033653768000000000}, 
 {-334282084805121238601991/5203221908896250000, 
  -251079496654314736793697487/5203221908896250000}, 
 {-1493370659894908148359607/23258597968800000000, 
  -1849574569392428938271388169/23258597968800000000}, 
 {-3408105251942286662250701/53098793320056250000, 
  -6959854947206368516614727387/53098793320056250000}, 
 {-12381423507823009990819903/192946414144062500000, 
  -41689499776731257309816273239/192946414144062500000}, 
 {-111070733376169009887862873/1731103700350581250000, 
  -38538619436372628938960840413/108193981271911328125}, 
 {-11015824428082586579959583/171701945225268750000, 
  -100829756834248764942408835837/171701945225268750000}, 
 {-7270362688800872773640731/113327516954478125000, 
  -109718502350015189596645315601/113327516954478125000}, 
 {-31641248937343397497365647/493225707560568750000, 
  -393638521845560290059681539717/246612853780284375000}, 
 {-15756964703931396327298861/8885755828125000, 
  -1282961378998348261093/17771511656250000}, 
 {-177562972921157974076227/165086406250000, -11918305755362101473/
   165086406250000}, {-43221739744732764383203/66250881250000, 
  -4783166913987206003/66250881250000}, 
 {-6112426460724742112936359/15446237906250000, 
  -1115273253263356801621/15446237906250000}, 
 {-19910380310068542786338/82945034765625, -31945153781161869829/
   442373518750000}, {-3968955662078520446714003/27255826562500000, 
  -3937310926668818834919/54511653125000000}, 
 {-2176194311211096779249409/24632270093750000, 
  -889898758276785406429/12316135046875000}, 
 {-1010268614831657747788481/18844610668750000, 
  -1362416806498476595937/18844610668750000}, 
 {-2813181374442948785288579/86448922500000000, 
  -1564030703650715322799/21612230625000000}, 
 {-1603331752184649126431393/81129614850000000, 
  -5880600175629310137223/81129614850000000}, 
 {-1118552336847004287886/93121250390625, -324846909088538049857/
   4469820018750000}, {-126250296194289540343679/17269250187500000, 
  -2521024870718871278377/34538500375000000}, 
 {-191430767839985858662807/42927660031250000, 
  -1577881725988044852347/21463830015625000}, 
 {-5874999180080291169713/2151997375000000, -352122584883758131037/
   4734394225000000}, {-288270134071684188067/171467114850000, 
  -1624666328334781404337/21433389356250000}, 
 {-46045369684233285408259/44054625093750000, -1721690793466692350323/
   22027312546875000}, {-96137665407984439736063/145744255181250000, 
  -11962940093179012738003/145744255181250000}, 
 {-30906626896693494287257/72537720012500000, -6427620625017261215357/
   72537720012500000}, {-4019131605519715172621/14111428250000000, 
  -1404383467261639179399/14111428250000000}, 
 {-73225546760829302581/366843782031250, -43213311530354595371/
   366843782031250}, {-13607208730065195921039/91679212506250000, 
  -27214446199205865950273/183358425012500000}, 
 {-50905127545243094012617/432140672718750000, -86259434094427871385143/
   432140672718750000}, {-7185670203254681871971/72202551407500000, 
  -25705367239355757796549/90253189259375000}, 
 {-76314446940319245086219/861232531881250000, -91737762537034815181897/
   215308132970312500}, {-820340582615036409899/9994192581250000, 
  -19777486415336709088309/29982577743750000}, 
 {-69757113322781428801397/892472529581250000, -1399202494753543848008641/
   1338708794371875000}, {-66497753448614284966603/877270746293750000, 
  -1474865637550079012634669/877270746293750000}, 
 {-433288380503913502460543/5825692809062500000, 
  -15904266834234852400741127/5825692809062500000}, 
 {-18320779856125151192053/249216464051562500, -22227020544208858827054473/
   4984329281031250000}, {-146276664783326113844129/2004016994110000000, 
  -73253828729901322455795633/10020084970550000000}, 
 {-221642191005823064331757/3049746460762500000, 
  -36632895459983484723665233/3049746460762500000}, 
 {-376347627616413051374881/5192146595010937500, 
  -45604574377105758185218607/2307620708893750000}, 
 {-1059470259876078065652651/14640067251200000000, 
  -476410385658866826717055317/14640067251200000000}, 
 {-1207270077196665717921959/16698660788856250000, 
  -895223212767414627232825199/16698660788856250000}, 
 {-290388687793161388038797/4018958895600000000, 
  -1775320636867880880619626239/20094794478000000000}, 
 {-1089462320285162101128277/15083489245175000000, 
  -5491091960073296081277961713/37708723112937500000}, 
 {-177291612711967543408759/2455117447262500000, 
  -1768001745388441518964601453/7365352341787500000}, 
 {-13740338186396770754607907/190300012233356250000, 
  -75306028386494443950826723897/190300012233356250000}, 
 {-26439353491022919465893/366207293868750000, -238911785771320835356301461/
   366207293868750000}, {-27906731928239878429567397/386550488161187500000, 
  -2078822097650721878943608456357/1932752440805937500000}, 
 {-67739089965432860807745983/938316586880118750000, 
  -831950687455525765812952928003/469158293440059375000}, 
 {-49746081773504522270876137/25218734062500000, 
  -512194089738210988577/6304683515625000}, 
 {-4232220690536427433358633/3537280781250000, 
  -143689420762033511771/1768640390625000}, 
 {-27950537011713127253681477/38514250837500000, 
  -521526200937362946717/6419041806250000}, 
 {-7279484624992371945419903/16536776731250000, 
  -83979154737661707083/1033548545703125}, 
 {-10134243097552188513897887/37952651040625000, 
  -6168364457538415479403/75905302081250000}, 
 {-9030549235285826697944467/55748766875000000, 
  -9062701398258561719841/111497533750000000}, 
 {-9217368298905945916570511/93788254406250000, 
  -1906499374578586892713/23447063601562500}, 
 {-45930441270925486649689/770158874062500, -313296246657671079971/
   3850794370312500}, {-96811746280612066142061/2674302343750000, 
  -217790137911385352089/2674302343750000}, 
 {-27380424277530141148989/1245381280000000, -69077316906021326147/
   846859270400000}, {-4563369322341036907511/341476268359375, 
  -446838988204916362853/5463620293750000}, 
 {-225058073209455372699141/27668098437500000, 
  -4545319987963070580663/55336196875000000}, 
 {-38643707821078632659261/7787263150000000, -2576870793308525629489/
   31149052600000000}, {-3812773960418277019739/1254740627500000, 
  -5775960651727061587043/69010734512500000}, 
 {-22438664129547998507/11986593750000, -4089787803925795531/47946375000000}, 
 {-55575810518000881830323/47726398031250000, -4197662536476836622727/
   47726398031250000}, {-710730696043537259398399/966265659356250000, 
  -89239643174287280346119/966265659356250000}, 
 {-26180005093155425659987/55036400112500000, -5486023969236937221487/
   55036400112500000}, {-5724704378121818903191/17975655375000000, 
  -2011517493542210371949/17975655375000000}, 
 {-1147713697475381223229/5133145262500000, -679329086985228292109/
   5133145262500000}, {-22375350102476820534211/134362567181250000, 
  -1398460849692227410418/8397660448828125}, 
 {-50015453273448470758699/377926680843750000, -21125041572322392443879/
   94481670210937500}, {-8576777433898032747563/76645217284375000, 
  -800301354358726734563/2512957943750000}, 
 {-65134971327337210112051/653441246931250000, -155416189445845643758093/
   326720623465625000}, {-18358422002430336846341/198780632668750000, 
  -146211858029973825998797/198780632668750000}, 
 {-255112726128679664151179/2900569401381250000, 
  -3377617044146083318425951/2900569401381250000}, 
 {-2966246827719350027153/34774611715000000, -813717233619640214523561/
   434682646437500000}, {-177683620998448875698339/2122950269300781250, 
  -3225499090850771117235538/1061475134650390625}, 
 {-299200388369585244018267/3616715535800000000, 
  -8973839444257893836060661/1808357767900000000}, 
 {-1318658645532573464691187/16053777338750000000, 
  -130584767292708963019532999/16053777338750000000}, 
 {-304877065509562173251729/3727813778612500000, 
  -49817198481695392148344517/3727813778612500000}, 
 {-6631232416141491122816873/81296160817300000000, 
  -68743957282729600145811817/3126775416050000000}, 
 {-27661961818503884676259/339668486000000000, -12296253398606690419613917/
   339668486000000000}, {-1110477153175344169677637/13649124428793750000, 
  -271333759455874685999711849/4549708142931250000}, 
 {-248848915422243155392261/3060466111440000000, 
  -7519449928877320583873964611/76511652786000000000}, 
 {-10113901140092146296607771/124430331402040625000, 
  -40312074940093161461303274101/248860662804081250000}, 
 {-34233652100568187117773811/421264889467137500000, 
  -112487551754613847860663858187/421264889467137500000}, 
 {-55814184558928628032125401/686916466468275000000, 
  -604760883876444657605216543227/1373832932936550000000}, 
 {-17296677087384200388079547/212890746635662500000, 
  -77249466936943033465943525357/106445373317831250000}, 
 {-81015085603449665484050003/997197289712012500000, 
  -1193108283835820437464142436407/997197289712012500000}, 
 {-27043340042295500381401993/332880468030421875000, 
  -525307858554254705541536934079/266304374424337500000}, 
 {-34832913572805564514767091/15855738679687500, 
  -5798288255267760494291/63422954718750000}, 
 {-365050923031324241738929/273959718750000, -25046901827633787311/
   273959718750000}, {-54496777006844088495882639/67426986343750000, 
  -6164838838841637216689/67426986343750000}, 
 {-21051278425138857163165303/42939766531250000, 
  -1963144888152596292851/21469883265625000}, 
 {-164144865498193870154261/551960487500000, -25238175637990613717/
   275980243750000}, {-1550294964950542904922199/8593370468750000, 
  -589520970640895399057/6445027851562500}, 
 {-1993894066683664263925513/18216659543750000, 
  -1666859501521351914973/18216659543750000}, 
 {-305441785990992009798229/4598629798750000, -2105161209717752119913/
   22993148993750000}, {-954330291484099020129261/23669738593750000, 
  -2169217966853574534289/23669738593750000}, 
 {-124414407742698257895599/5080798890000000, -466378157342373062857/
   5080798890000000}, {-4408410402071069079539/296165560937500, 
  -109030238977399155101/1184662243750000}, 
 {-13914202038811351860541/1535625953125000, -567782682086354729281/
   6142503812500000}, {-61977944826208345262083/11210588931250000, 
  -626192974406785957871/6726353358750000}, 
 {-91034635346848109958937/26885157350000000, -2532203686479268234979/
   26885157350000000}, {-16076511393589220863387/7704374141250000, 
  -924410810471595028267/9630467676562500}, 
 {-96371472487630041555497/74206433531250000, -3672131079839098844639/
   37103216765625000}, {-40669611780553980740201/49538640525000000, 
  -643482307315036029197/6192330065625000}, 
 {-2858988541698078307441/5379001531250000, -603179236244234462841/
   5379001531250000}, {-5350219298845032593219/15014323687500000, 
  -1889317469305775813941/15014323687500000}, 
 {-516831233893119316661/2062620265625000, -306725574798439848541/
   2062620265625000}, {-26485107195025271847117/141704237518750000, 
  -13242567429214240496267/70852118759375000}, 
 {-90330409505608830262061/607439837343750000, -152206339624679127694879/
   607439837343750000}, {-10740982359981470927561/85358119256250000, 
  -91249795817618100714289/256074357768750000}, 
 {-2864592825573484284419/25545722181250000, -67888925649785227223187/
   127728610906250000}, {-529509949995846424283/5095556387500000, 
  -8366571947567633906141/10191112775000000}, 
 {-148782385806285221228847/1503297401893750000, 
  -2928485657786700865338737/2254946102840625000}, 
 {-75672451738685029266031/788351989071875000, -3290066007349892115469831/
   1576703978143750000}, {-623177541895473284037003/6616460750875000000, 
  -22403703423986228125257987/6616460750875000000}, 
 {-363536234767083460254319/3904983404193750000, 
  -21588771781318068123612613/3904983404193750000}, 
 {-164721415557676161518551/1782023233925000000, 
  -3229358199669442950210927/356404646785000000}, 
 {-74391045078265755204869/808291937912500000, -12031387362927738424305449/
   808291937912500000}, {-298473468452754289937557/3251618130496875000, 
  -53081959835396597094527657/2167745420331250000}, 
 {-275516720482279756921777/3006340809200000000, 
  -24242279559840413777288387/601268161840000000}, 
 {-1865433638038239120914139/20374779944431250000, 
  -1353296405302245367030254859/20374779944431250000}, 
 {-37772488441119899880581/412805401900000000, -45183379510990300663148891/
   412805401900000000}, {-271869513355836266397863/2972254637645312500, 
  -6434548235787493609810919323/35667055651743750000}, 
 {-280137442995820080921709/3063311354825000000, 
  -910983379579775690613585221/3063311354825000000}, 
 {-26855510473779367262708469/293704569859393750000, 
  -143989061287656827857767996039/293704569859393750000}, 
 {-34076660191019052639253417/372708313259906250000, 
  -60247099678921443790499283307/74541662651981250000}, 
 {-99225976713853438584737/1085321797628125000, 
  -117141365867599925550958743967/87911065607878125000}, 
 {-306143864828378368251974521/3348663386247206250000, 
  -1839140147705231361677172785243/837165846561801562500}, 
 {-2696975454769129569950411/1101140957812500, 
  -90629230611140208113/880912766250000}, 
 {-3270615593764017160261537/2201566406250000, 
  -14156671548243179543/137597900390625}, 
 {-57577389357134419018954939/63897455450000000, 
  -1643590422612811713691/15974363862500000}, 
 {-16663075391718532879626419/30486279656250000, 
  -1568480614191304714663/15243139828125000}, 
 {-19789626750419053621783179/59687772587500000, 
  -614253144165216393089/5968777258750000}, 
 {-7700872924259532194353309/38287288906250000, 
  -246315160603573224051/2392955556640625}, 
 {-1624805198990527818666451/13314680456250000, 
  -1096814128793784442699/10651744365000000}, 
 {-4477866426587099902995149/60468545125000000, 
  -6230149492242163443557/60468545125000000}, 
 {-4907927507053968740615489/109180237968750000, 
  -11259932742278775953461/109180237968750000}, 
 {-2716439277898684738827/99494843600000, -256938254282763813893/
   2487371090000000}, {-54153331507422664648733/3262852525000000, 
  -42241736033397196667/407856565625000}, 
 {-255650856137235242716319/25302429531250000, 
  -2631967550546218480421/25302429531250000}, 
 {-60852006882429973491337/9869659543750000, -3101935593092049093163/
   29608978631250000}, {-83600224133217446385227/22134307750000000, 
  -469203031945831558389/4426861550000000}, 
 {-65727986988881122566689/28230343893750000, -3049350472906494222151/
   28230343893750000}, {-5061430622193384462597/3491258140625000, 
  -1555280218288321162337/13965032562500000}, 
 {-38635630531415660279257/42128225700000000, -1231467184337061951503/
   10532056425000000}, {-55435738051071915306917/93274735637500000, 
  -11766847917055600659017/93274735637500000}, 
 {-13324482235988493927091/33398373375000000, -4726254708108562943489/
   33398373375000000}, {-2184222516159348426951/7774955262500000, 
  -1299360075851275676791/7774955262500000}, 
 {-9313825194892447123489/44387522193750000, -46569174389039037569743/
   221937610968750000}, {-95665097232333440143927/572429355843750000, 
  -80406449027399625841879/286214677921875000}, 
 {-6717322429034510363343/47468377478125000, -22725354148978667868227/
   56962052973750000}, {-139706517140262125481169/1107440883443750000, 
  -3697654737256720431541/6221577996875000}, 
 {-101335206855519367129/866663870000000, -7948140354153009465189/
   8666638700000000}, {-8861444604601711815056/79567888155859375, 
  -3691298248919857744474663/2546172420987500000}, 
 {-374430649041537829934711/3466412303368750000, 
  -8070759025862403594139409/3466412303368750000}, 
 {-577356382633273278449897/5447272506875000000, 
  -20574088318399578134836433/5447272506875000000}, 
 {-360165646082915272629547/3437897594831250000, 
  -4239314784327766789743839/687579518966250000}, 
 {-95446161519756134231753/917572025101562500, -2317742585890296563825729/
   229393006275390625}, {-230571402515345074656837/2226235709350000000, 
  -36948675879447753864924369/2226235709350000000}, 
 {-493307313360863354983231/4775615671053125000, 
  -260770699581328862332866053/9551231342106250000}, 
 {-476715539622649986316791/4622400083600000000, 
  -41557712162877378995859381/924480016720000000}, 
 {-690085537527228460630201/6697828235796875000, 
  -1983972336614952235915355839/26791312943187500000}, 
 {-4473857465492624143511171/43448008046400000000, 
  -5302008530759906945012887357/43448008046400000000}, 
 {-681559294360567408900261/6621358431380468750, 
  -10654238797367321830469229987/52970867451043750000}, 
 {-34090282004614458761748911/331259638420225000000, 
  -21965988400553964096373401099/66251927684045000000}, 
 {-38647845191171557784627093/375595625727506250000, 
  -51322909016490215847505942277/93898906431876562500}, 
 {-3415656064002877608732392/33197405125440234375, 
  -478621856124957830368971992293/531158482007043750000}, 
 {-684082675409374234235389/6649051298937500000, 
  -839607525876083211536284060653/565169360409687500000}, 
 {-9458380458343607524508803/91934953586478125000, 
  -900688731924583692052483037629/367739814345912500000}, 
 {-37765039210043467861914431/13816749375000000, 
  -799821972579136989377/6908374687500000}, 
 {-4247304841435502197103767/2561919843750000, 
  -37077201500441878951/320239980468750}, 
 {-9862339799613182145325047/9807561650000000, 
  -283891987826707470343/2451890412500000}, 
 {-5178284632369573075344007/8489539606250000, 
  -983039371651514340289/8489539606250000}, 
 {-6955586990916076438111599/18798777857421875, 
  -34833223455165201122917/300780445718750000}, 
 {-5497944886537488899506279/24494108281250000, 
  -2837266919671351170521/24494108281250000}, 
 {-4494615380346931682539039/33003968006250000, 
  -27513491508347430971/237438618750000}, 
 {-279391792845223503418687/3380743525000000, -391979375296513963399/
   3380743525000000}, {-3317889582497734817058311/66136540218750000, 
  -7675651757437330187269/66136540218750000}, 
 {-2538390151091179194191011/83307064200000000, 
  -9683938259685289602821/83307064200000000}, 
 {-3347152780203874405547/180697871875000, -463331597870505531671/
   3975353181250000}, {-73428239444867329596399/6511101859375000, 
  -3048698169404605953459/26044407437500000}, 
 {-174918259122081374219411/25415108706250000, 
  -149813958526430493211/1270755435312500}, 
 {-26018058914182044173317/6170034275000000, -8095138057285509511141/
   67870377025000000}, {-17724969597665652119021/6816886768750000, 
  -41430637807299818791/340844338437500}, 
 {-207050660029622069789/127830781250000, -4005017118391499799/
   31957695312500}, {-25595608999211931059639/24964713193750000, 
  -3284496663388617486089/24964713193750000}, 
 {-6920273767959087447233/10406159020000000, -1476899970378835775213/
   10406159020000000}, {-1306985858187489063647/2924496328125000, 
  -232720751739376762799/1462248164062500}, 
 {-1726784382946745871623/5480227837500000, -343139212771290584061/
   1826742612500000}, {-153254607687589409484287/650412825206250000, 
  -76627383175247884126553/325206412603125000}, 
 {-75790645173934203418213/403480558406250000, 
  -7945882312899249994562/25217534900390625}, 
 {-31753047709650563525887/199513087531250000, -89164339653806876635379/
   199513087531250000}, {-5479710679544535962927/38609751409375000, 
  -410818323033663064211783/617756022550000000}, 
 {-2027064665419877094557/15407258143750000, -15796622701189278961187/
   15407258143750000}, {-23366852226256699079/186453820750000, 
  -4718809980903666396341/2913340949218750}, 
 {-152618409156360969190369/1255571323615625000, 
  -6529362829308656848231301/2511142647231250000}, 
 {-1992220555934920647153531/16702959178812500000, 
  -70433737741272967480607139/16702959178812500000}, 
 {-173948941057699252296383/1475473743653125000, 
  -20309753666733523332775057/2950947487306250000}, 
 {-884468466523251174919669/7555834002575000000, 
  -17042018397975407887496509/1511166800515000000}, 
 {-316129929751045680069821/2712373036037500000, 
  -50242578148889268374108849/2712373036037500000}, 
 {-2479017162624966486309213/21325997443775000000, 
  -324904630801562606301014543/10662998721887500000}, 
 {-3249666363093568297434737/28000447216800000000, 
  -1404705958466944139145026447/28000447216800000000}, 
 {-21708893051793009989073/187234862298437500, -123787879154013499055177449/
   1497878898387500000}, {-1559946178175464571517949/13462176882600000000, 
  -1833334320930418801291310339/13462176882600000000}, 
 {-3925388988665938973991791/33887856783868750000, 
  -1521292931127475922457809117/6777571356773750000}, 
 {-193320037635159618872695111/1669293682330062500000, 
  -617642141869184214628408869663/1669293682330062500000}, 
 {-60555981823277837462690327/522962128620081250000, 
  -318986291306917828119623909777/522962128620081250000}, 
 {-9958791513956525182537217/86011118309953125000, 
  -34596606398091399921075508111/34404447323981250000}, 
 {-432369951210315346108307/3734431900509765625, 
  -123823317352069109891288054253/74688638010195312500}, 
 {-42229805039979023581938103/364754708718562500000, 
  -398790641762896531978644226601/145901883487425000000}, 
 {-4487950151038394466211303/1470060281250000, 
  -191529046696234151387/1470060281250000}, 
 {-2933618610651896537707561/1584261093750000, 
  -206414499816510104189/1584261093750000}, 
 {-8172461303070083037695467/7276200570312500, 
  -3792265932649614819343/29104802281250000}, 
 {-4580665541137316502178503/6723524931250000, 
  -438062269360450393197/3361762465625000}, 
 {-16528117713545696619142537/39993428775000000, 
  -434343685203855448497/3332785731250000}, 
 {-17642058675403331981280721/70368549921875000, 
  -36690970962259582233041/281474199687500000}, 
 {-867533557192212610994777/5703294693750000, -297483033735790838131/
   2281317877500000}, {-429870749008242711452941/4656920102500000, 
  -3038098337021212987529/23284600512500000}, 
 {-3304791437729695226262901/58976636406250000, 
  -7702573006548995992599/58976636406250000}, 
 {-76675295057494585678373/2252815350000000, -5009872816625265348851/
   38297860950000000}, {-82022064966558187486183/3964048475000000, 
  -64990081928680812743/495506059375000}, 
 {-72480674603263477397413/5753317406250000, -378939580798125024461/
   2876658703125000}, {-616988960215600924701659/80241065781250000, 
  -10645548751557722517193/80241065781250000}, 
 {-3639344243974644701699/772378735000000, -518350742406105121597/
   3861893675000000}, {-41501369270958889187707/14280711356250000, 
  -3906793793628092626357/28561422712500000}, 
 {-2194357623720226868603/1211676941406250, -2734009030531869483407/
   19386831062500000}, {-101055196593080543992199/88103630793750000, 
  -13042882514377995453769/88103630793750000}, 
 {-18977837744713675476383/25488497031250000, -4069877093826887317583/
   25488497031250000}, {-168765933181856160157/336944575000000, 
  -60314470719125651679/336944575000000}, 
 {-50921155560315225983/144033847000000, -152069983906249458763/
   720169235000000}, {-25535892957382211991041/96487548243750000, 
  -204287354364690766372469/771900385950000000}, 
 {-583131188434567314577/2761578130859375, -31242156485769743286311/
   88370500187500000}, {-964390925745116634779/5387534478906250, 
  -21587699611409726778277/43100275831250000}, 
 {-19328484840636588400819/121048871281250000, -450643644370596493414871/
   605244356406250000}, {-2683188018295416589951/18124720981250000, 
  -1599163329072118610549/1394209306250000}, 
 {-11329040393631185960581/80334113665625000, -256054987091604920317217/
   141388040051500000}, {-159905456242471947677201/1169021856587500000, 
  -33973102983349778026303/11690218565875000}, 
 {-127566571059417302460263/950415412937500000, 
  -4478229016304788560532367/950415412937500000}, 
 {-49442173493603338038381/372671506831250000, -71638569123462287513598591/
   9316787670781250000}, {-14658064582747716868423/111274333757500000, 
  -21027621651849699920566813/1669115006362500000}, 
 {-354740494805457048342607/2704659864650000000, 
  -323488089795327839921567/15633872050000000}, 
 {-641245346791247830111109/4901985759340625000, 
  -333681324099292974644860601/9803971518681250000}, 
 {-1956638460878256971805017/14981480941600000000, 
  -839496331986078387961414823/14981480941600000000}, 
 {-1346065758915285326679411/10316521057318750000, 
  -238074228076718247376371629/2579130264329687500}, 
 {-1213420449038764206608501/9305397698400000000, 
  -1415452856690548538361465547/9305397698400000000}, 
 {-204718192095503377636471/1570492223817968750, 
  -3149897616642302715911998451/12563937790543750000}, 
 {-9642212711126456104512981/73986168248950000000, 
  -91728976639503187386506809831/221958504746850000000}, 
 {-61872209247452352719823811/474817549205731250000, 
  -323488111991644859911710048991/474817549205731250000}, 
 {-1746838822232532550776737/13406602650539062500, 
  -12046390454402018167418523887/10725282120431250000}, 
 {-26494552694820471910083169/203349721029256250000, 
  -376548113488140651403209193001/203349721029256250000}, 
 {-81330303396467785827225499/624240830516793750000, 
  -952873077770147069366401461919/312120415258396875000}, 
 {-83424453797287566593494837/24446119500000000, 
  -1792096922600945124409/12223059750000000}, 
 {-3707392357363074306481289/1791104531250000, 
  -131306561858541495293/895552265625000}, 
 {-32786200559300699442510649/26113909286250000, 
  -1276341289217253607453/8704636428750000}, 
 {-31443071886148176499219023/41287822281250000, 
  -3027212145588838145421/20643911140625000}, 
 {-232875423145563257554613/504100056250000, -73930716603606710567/
   504100056250000}, {-3642284360880256088462857/12996602656250000, 
  -2859721648153887398777/19494903984375000}, 
 {-7543522258059944807871157/44364786093750000, 
  -26040950378076922880081/177459144375000000}, 
 {-1745743647135524320282397/16918537193750000, 
  -2484150428218299486653/16918537193750000}, 
 {-5501612875795320418733669/87829839609375000, 
  -25817247803952976137137/175659679218750000}, 
 {-2551947305497996997987711/67073227800000000, 
  -9873778834925101911241/67073227800000000}, 
 {-200817466305483441432053/8681659543750000, -1281394316960131710553/
   8681659543750000}, {-90321602291189121433063/6412941875000000, 
  -1901300007135093569459/12825883750000000}, 
 {-186625619715279762816883/21708111781250000, 
  -3240966732664950694951/21708111781250000}, 
 {-19880824619507322278507/3773217487500000, -1709764051835613213391/
   11319652462500000}, {-50750180295370547425343/15613432556250000, 
  -60083450013872087677/390335813906250}, 
 {-519182436735142529153/256226086875000, -813228229224529996619/
   5124521737500000}, {-140775554371197320102213/109638951262500000, 
  -9131806421390960919269/54819475631250000}, 
 {-1417379490319447110239/1699330809765625, -1221131025117198086031/
   6797323239062500}, {-12950421948617564218451/23060091000000000, 
  -4642985648973691950889/23060091000000000}, 
 {-87517650926369174241/220561562500000, -52360512348454987121/
   220561562500000}, {-1661239525019020970217649/5587390293693750000, 
  -166124123271869303686523/558739029369375000}, 
 {-3855031101886168872059/16238796093750000, -805433453568110488247/
   2029849511718750}, {-39593843620796376703001/196648817350000000, 
  -55218454261249257324269/98324408675000000}, 
 {-115986856424750711478827/645631089831250000, 
  -538508605724903186879121/645631089831250000}, 
 {-469649894265454468741/2819372173437500, -28960414239037702141413/
   22554977387500000}, {-2808176367635043075797/17695599245312500, 
  -3155328606084669146738571/1557212733587500000}, 
 {-147553292976184564254079/958589008240625000, 
  -6231629697594072903978581/1917178016481250000}, 
 {-5259680356675596024509/34822204709765625, -366951625254512368762699/
   69644409419531250}, {-75261709481910843807139/504105637756250000, 
  -21669094943789898291366827/2520528188781250000}, 
 {-551592781068077866418371/3720961929500000000, 
  -52407030987607289225485687/3720961929500000000}, 
 {-437145984986711546327061/2961736754056250000, 
  -1670941828150057070395221/72237481806250000}, 
 {-505522991502903525945829/3434050877545000000, 
  -326639896850153634455584247/8585127193862500000}, 
 {-874426765384976380929009/5949569856320000000, 
  -1863388927365172848600636747/29747849281600000000}, 
 {-440253008548438358486031/2998384191726250000, 
  -309389050300720980605941079/2998384191726250000}, 
 {-4248796486658984442808801/28953929304000000000, 
  -24615762793632091929212814043/144769646520000000000}, 
 {-1318818446663685759296617/8990468328846875000, 
  -15117416322955103153364499733/53942809973081250000}, 
 {-102576559627996196710643/699422993696875000, 
  -323107334722799952634676687/699422993696875000}, 
 {-49571525171118337804538177/338050333318318750000, 
  -257444940037914398655742198307/338050333318318750000}, 
 {-142178042274795402837380167/969653079865518750000, 
  -1217406402129211451518285519637/969653079865518750000}, 
 {-67415974142241713891290507/459798713988237500000, 
  -951733530089107434002147619743/459798713988237500000}, 
 {-3075734533259786865333881/20978120553243750000, 
  -2648815702746255172496853255517/776190460470018750000}, 
 {-1804148945659678377441367/472618368750000, -15595676117334265477/
   94523673750000}, {-10139011956661942901827/4378945312500, 
  -618473118052509892613/3748377187500000}, 
 {-56373725756747655990182589/40140132556250000, 
  -6623339789305830855439/40140132556250000}, 
 {-22733062851124206730159843/26685529781250000, 
  -4403609061384793464547/26685529781250000}, 
 {-45812707613071622464507/88654189843750, -117052171142035851589/
   709233518750000}, {-26142958340012468978796311/83393051406250000, 
  -13766215962764263845539/83393051406250000}, 
 {-535170955262484865133467/2813676239250000, -11615947154890801256177/
   70341905981250000}, {-743205161043186065813169/6438808582812500, 
  -1063904486831756566311/6438808582812500}, 
 {-7733811148293161819317493/110371078593750000, 
  -18254720210536253515057/110371078593750000}, 
 {-1076550251113875759172511/25293771675000000, 
  -4190152146469686691441/25293771675000000}, 
 {-106517996048837694628237/4116357846875000, -1367429991945292735229/
   8232715693750000}, {-661079942029552093845307/41955357218750000, 
  -1749736029355860036757/10488839304687500}, 
 {-489658067905741017422279/50906967531250000, 
  -4276426425305825732319/25453483765625000}, 
 {-175884825657138336566051/29832132175000000, 
  -5070692775717915119417/29832132175000000}, 
 {-121894184449719709260317/33506972268750000, 
  -725501143103439463019/4188371533593750}, 
 {-157344972121384904382113/69360686343750000, -12386257574157753939877/
   69360686343750000}, {-34417370152797565990973/23931714606250000, 
  -4485819302913426370823/23931714606250000}, 
 {-25320880291714543027583/27086509487500000, -5474878334201068863483/
   27086509487500000}, {-1722333991224601072283/2734182056250000, 
  -619239871501355828899/2734182056250000}, 
 {-1696143296551404116269/3807508662500000, -1016305628629321737469/
   3807508662500000}, {-233857789241285545319039/700012850006250000, 
  -116929014459903256165457/350006425003125000}, 
 {-4988351758052612192117/18688465356250000, -2081302896999982750241/
   4672116339062500}, {-35204483335552975434669/155441325818750000, 
  -293749875006005309725687/466323977456250000}, 
 {-65002640403688348333021/321595207868750000, -75158020679335111762503/
   80398801967187500}, {-2768474666346639304859/14769731256250000, 
  -21241073446924375269449/14769731256250000}, 
 {-12758884255237920106699/71447324881250000, -162078519320198838911127/
   71447324881250000}, {-118779334074785644275071/685721844540625000, 
  -4989141026100388149439797/1371443689081250000}, 
 {-1247901926998718219003419/7341713834187500000, 
  -43285409512416419825474851/7341713834187500000}, 
 {-49653574039748253322363/295540321426562500, -56854183148218162097077001/
   5910806428531250000}, {-2030488106012742769773233/12171815213087500000, 
  -7671528433593307092837629/486872608523500000}, 
 {-932993884626717359655251/5617160298212500000, 
  -3545217023662150366096231/137003909712500000}, 
 {-429059285890111889710369/2590008015596250000, 
  -183725979095910855468324061/4316680025993750000}, 
 {-772856195997588602659053/4672817099600000000, 
  -327428937327300158983981971/4672817099600000000}, 
 {-150840189384102872333141/912893196245750000, 
  -526857512742006962430122999/4564465981228750000}, 
 {-4738094689593550993556863/28692161512200000000, 
  -5457348387016472757043671809/28692161512200000000}, 
 {-336909562341489203370717/2040932255050000000, 
  -14395805590184966879074306471/45920975738625000000}, 
 {-4599192859492269969449491/27867072480896875000, 
  -1728061871593362214946563541/3344048697707625000}, 
 {-54253141331727751893809371/328769806256231250000, 
  -280074809468667232286783967451/328769806256231250000}, 
 {-5765919423215679244761629/34943819152450781250, 
  -392607229196556418123431976883/279550553219606250000}, 
 {-158769551922621292222111577/962254843469425000000, 
  -445601059968843966178693134713/192450968693885000000}, 
 {-20585904194012305306646943/124768692511981250000, 
  -476285561279209513252190736113/124768692511981250000}, 
 {-3521291055335576975008718/824109580078125, -2448220980173004958117/
   13185753281250000}, {-4994998327934166454074809/1927320468750000, 
  -357860302244570233591/1927320468750000}, 
 {-109956837380531385204534231/69946951056250000, 
  -12988203155917109582231/69946951056250000}, 
 {-23088210588158378300739521/24213205093750000, 
  -4496424024413835407789/24213205093750000}, 
 {-4223791507435753956622003/7302294115625000, 
  -2712449050376130544787/14604588231250000}, 
 {-19078304020703688374064367/54369767656250000, 
  -10100066682098910145083/54369767656250000}, 
 {-9931320703224152910272707/46647629681250000, 
  -2167165780202356186757/11661907420312500}, 
 {-10135441412303879187636603/78447269562500000, 
  -14586698433705071971059/78447269562500000}, 
 {-1557683969876962504558149/19859811953125000, 
  -7392767698317666725627/39719623906250000}, 
 {-3759436871360522732661407/78909458100000000, 
  -14710494574623641497417/78909458100000000}, 
 {-57595654918815220056941/1988360956250000, -1114962899029841387981/
   5965082868750000}, {-406597572005710977253663/23051258468750000, 
  -2163672524075946708041/11525629234375000}, 
 {-329595567782168760028033/30607744493750000, 
  -231476241336224636829/1224309779750000}, 
 {-5070442027219665202253/768100337500000, -146920058387016894091/
   768100337500000}, {-509002998033085982279/124942612500000, 
  -194836574081527717283/999540900000000}, 
 {-139532700784282326789499/54910340156250000, -11034431408184624522761/
   54910340156250000}, {-12293395593887942050013/7627945514062500, 
  -6435545821024655221747/30511782056250000}, 
 {-100636511245827181695553/96011300412500000, -21834825986525682363653/
   96011300412500000}, {-34670620258087721835557/49051456875000000, 
  -12496784371481074264663/49051456875000000}, 
 {-1127401897062534248407/2253670937500000, -676430328532336020167/
   2253670937500000}, {-6243240283699944246883/16629174981250000, 
  -15608116663036961142429/41572937453125000}, 
 {-49802032825787607119293/165926022656250000, -10375589311395964090519/
   20740752832031250}, {-8880703128962445761407/34857881320312500, 
  -295659564842971078279103/418294575843750000}, 
 {-259242535676572332889067/1139931822081250000, 
  -298711612952296857925759/284982955520312500}, 
 {-441307852998385891133/2092299456250000, -1011601283741734157731/
   627689836875000}, {-8941560065445533122849/44495641558750000, 
  -8480092759638151481715641/3337173116906250000}, 
 {-7974680241001022095211/40911307900000000, -83334172220249097202377/
   20455653950000000}, {-18078577433812835891721/94515082609375000, 
  -623920110041228924522109/94515082609375000}, 
 {-671917481123750062255453/3553864268293750000, 
  -38269331200186851002197561/3553864268293750000}, 
 {-1255421175513609118056119/6687481101587500000, 
  -117959441678702502319543907/6687481101587500000}, 
 {-23773007863174749301346/127186261770703125, -14736511538778378395126003/
   508745047082812500}, {-753155741934108732246811/4040048507027500000, 
  -240597066645980677668947947/5050060633784375000}, 
 {-3755880947509338656402681/20179475291200000000, 
  -1582756435611637657765273607/20179475291200000000}, 
 {-6462810989511157505573083/34757002075093750000, 
  -2245314337873010032936743289/17378501037546875000}, 
 {-7071820517866170339636377/38054735830800000000, 
  -8101886171173222651430869543/38054735830800000000}, 
 {-13973549750169603760341581/75221146185493750000, 
  -26395034547969122722555758393/75221146185493750000}, 
 {-15053753251724266813569059/81053629697237500000, 
  -46883024338358227284555761723/81053629697237500000}, 
 {-55396635935352415693289489/298310388168043750000, 
  -284450283879417612411623230349/298310388168043750000}, 
 {-71793375058853822475759889/386637629226693750000, 
  -607795626263537393752020754769/386637629226693750000}, 
 {-7655590097511455694904099/41230586002146875000, 
  -320569482077643157519727697151/123691758006440625000}, 
 {-129263628521520270928585743/696193506417593750000, 
  -74368143084981361659817778543/17404837660439843750}, 
 {-62459977846069449502311259/13052119781250000, 
  -2727148426502409380051/13052119781250000}, 
 {-73770285923321634312897/25415351562500, -42484229711003317699/
   203322812500000}, {-76940972082883297760029771/43701877181250000, 
  -3043975642726124972257/14567292393750000}, 
 {-43396359403484525669752171/40635991281250000, 
  -8491959001648487848609/40635991281250000}, 
 {-2947332666865631841945799/4549681925156250, -12678681614062139017069/
   60662425668750000}, {-3884893277928702329545927/9885325343750000, 
  -1033260402844300926169/4942662671875000}, 
 {-29122469054371508733651167/122135946206250000, 
  -25541599804944304063507/122135946206250000}, 
 {-1865935453117680922689187/12895024278125000, 
  -539651487832662089003/2579004855625000}, 
 {-1301961442704824232457168/14821099365234375, 
  -49668880653084381115637/237137589843750000}, 
 {-793544258530481149576199/14871595950000000, -53037950093043467594273/
   252817131150000000}, {-37421210998744559155219/1153434893750000, 
  -242615745260153115017/1153434893750000}, 
 {-197874721451002881010579/10015506281250000, 
  -2115834056019585013651/10015506281250000}, 
 {-30640193066423334145619/2540192256250000, -270229712718589599717/
   1270096128125000}, {-2000561889599097669411/270523439600000, 
  -21836329282742322927719/101446289850000000}, 
 {-8863032192769157358501/1941704993750000, -851845219946027629357/
   3883409987500000}, {-62304648454191256970297/21877684031250000, 
  -2473646390639712372959/10938842015625000}, 
 {-13566780654096379719863/7508546787500000, -891039420416977863759/
   3754273393750000}, {-2031917242067529263153/1728204850000000, 
  -442218142389358680253/1728204850000000}, 
 {-2120983992489354543061/2673444875000000, -766214257656060078439/
   2673444875000000}, {-2571778398719607291501/4576985112500000, 
  -1544887616617523621821/4576985112500000}, 
 {-251750754328031703006353/596587798293750000, 
  -50350202207904000278219/119317559658750000}, 
 {-113742007934347431173311/336979513218750000, 
  -23668326738279087175003/42122439152343750}, 
 {-4900516035031567687723/17098689232812500, -54261146722235710063933/
   68394756931250000}, {-1312602086065746158653/5129697481250000, 
  -24124734422915335649591/20518789925000000}, 
 {-137478791250277075991/579248185937500, -1674578755045163149217/
   926797097500000}, {-100223821982236617588511/443205042993750000, 
  -1893280912927412165299793/664807564490625000}, 
 {-313794981684080171350313/1430535194012500000, 
  -204055191165359270037889/44704224812890625}, 
 {-5373939734926451418944711/24966020707125000000, 
  -184627511901667001587759199/24966020707125000000}, 
 {-7844090903076338546629/36867705557031250, -3557631871043809874717717/
   294941644456250000}, {-20461066761416906039401/96854450223750000, 
  -28703063264186356722318887/1452816753356250000}, 
 {-20692010559451869359547/98373199876562500, -1595774624710186639607343/
   49186599938281250}, {-678866309540736043362727/3235966568035312500, 
  -127903913808700367131490851/2397012272618750000}, 
 {-8411392057235983284454111/40159092360000000000, 
  -3527780803140350432183188513/40159092360000000000}, 
 {-4781980765515009236521817/22853179624618750000, 
  -3306900178097609479481374307/22853179624618750000}, 
 {-826926787158409537410139/3954235152600000000, 
  -942859939669569340038407333/3954235152600000000}, 
 {-7147633819138561487592791/34191129318165625000, 
  -26873953831227117169793192717/68382258636331250000}, 
 {-14073019689588314395925243/67333768112272500000, 
  -654293039372997385280108487613/1010006521684087500000}, 
 {-3960057918966754102259333/18949793062618750000, 
  -20237036292829780712009416553/18949793062618750000}, 
 {-50477486942128971529920829/241565785655568750000, 
  -425297666125138638244477424549/241565785655568750000}, 
 {-32718651717793658249392669/156586451679725000000, 
  -454505903038046585046955291441/156586451679725000000}, 
 {-28798143733832414889777389/137827560441498750000, 
  -3297819249067008719824382763641/689137802207493750000}, 
 {-324098145776083477741871033/60440614781250000, 
  -14211458527479235309567/60440614781250000}, 
 {-6900490292825804805879/2121620000000, -4988744822425800611/
   21216200000000}, {-3747140151433461390097/1899394531250, 
  -1711532184731968157629/7278479843750000}, 
 {-25068131880111630981435989/20948458406250000, 
  -9852833552045447622337/41896916812500000}, 
 {-26139491550780311565949381/36009830637500000, 
  -4234746895136260236041/18004915318750000}, 
 {-1368519088701248181646123/3107663750000000, 
  -1462159947581773642629/6215327500000000}, 
 {-24144302343503815400839793/90364942593750000, 
  -10633019875741774672763/45182471296875000}, 
 {-905182000592686803379897/5582508025000000, -1314536417425697161969/
   5582508025000000}, {-10869580036773168369219547/110422987031250000, 
  -26027083331871129925403/110422987031250000}, 
 {-2715883177804739334025949/45420952830000000, 
  -2144610802785767758799/9084190566000000}, 
 {-84327327849642528107737/2319492531250000, -65884323697780061089/
   278339103750000}, {-47781508292187786789477/2158124960937500, 
  -4104470186166081444069/17264999687500000}, 
 {-160760046785345951645443/11892211131250000, 
  -8542044792805023453331/35676633393750000}, 
 {-2749184820646629600991/331685508750000, -1205151738378791370349/
   4975282631250000}, {-177375649028025583730707/34665843656250000, 
  -17114224308741460723963/69331687312500000}, 
 {-116269859453389183391591/36413152218750000, 
  -4633041622653206165207/18206576109375000}, 
 {-12976213259310822943996/6403164990234375, -27361628080362201751181/
   102450639843750000}, {-48003814880694396068737/36386069225000000, 
  -10476051760416224433437/36386069225000000}, 
 {-1091468010612589656319/1225366851562500, -790175748760078302307/
   2450733703125000}, {-3621286204139447290587/5736596768750000, 
  -2177652298234614830587/5736596768750000}, 
 {-1542337109018362863129329/3251389125693750000, 
  -1542338678391352489167079/3251389125693750000}, 
 {-64131666878505244126339/168942265631250000, 
  -6273326898483273261367/9937780331250000}, 
 {-53906856311254962240239/167192361681250000, -148922842293825524879787/
   167192361681250000}, {-62190516744318176297671/216003939181250000, 
  -113988824082734222893649/86401575672500000}, 
 {-5628847192654625752673/21076194531250000, -21355782283216942211987/
   10538097265625000}, {-563145735682640324009747/2213007465268750000, 
  -3533147383275958477206093/1106503732634375000}, 
 {-140097378615291266602363/567550563837500000, 
  -453750178685675918796596/88679775599609375}, 
 {-593177793729261491072567/2448842818781250000, 
  -20297303705831559632230103/2448842818781250000}, 
 {-991816557531464687565991/4142412801993750000, 
  -55997532208187466798172789/4142412801993750000}, 
 {-1190762171492731877436271/5008809357875000000, 
  -110896482001295463079159427/5008809357875000000}, 
 {-35119297395648955981282/148367218400390625, -4315223575952918141077691/
   118693774720312500}, {-6862557935182457850105239/29068576994290625000, 
  -3476230873356890947847737937/58137153988581250000}, 
 {-68869833302041920437947/292188422775000000, -28761814294981796340298189/
   292188422775000000}, {-145605265785066064844601/618349255784375000, 
  -401051723676896155764259219/2473397023137500000}, 
 {-693946064052166781924341/2948757775920000000, 
  -19696714577543900120436543443/73718944398000000000}, 
 {-118994932226819519799131/505821826900000000, 
  -1893360572649703357402682529/4299485528650000000}, 
 {-47004632042270443931877109/199850035600925000000, 
  -145070893817807979295398090253/199850035600925000000}, 
 {-30347106380669247143514379/129044104952128125000, 
  -617686433723160592837126718071/516176419808512500000}, 
 {-65698866349010283563783/279391714072265625, -1763795597071232856625077311/
   894053485031250000}, {-380823868761696380724799/1619574363087500000, 
  -26338027478483965911378524943/8097871815437500000}, 
 {-750350839997666641404280309/3191199064404493750000, 
  -17112031425328999797164326536051/3191199064404493750000}, 
 {-118627981912726346636057083/19733886562500000, 
  -652701293214573860509/2466735820312500}, 
 {-6680634036033706934909801/1832223281250000, 
  -242412014439059090087/916111640625000}, 
 {-17830276111515552965106659/8062063661250000, 
  -711133939540900223873/2687354553750000}, 
 {-28857205000541964426541987/21510822406250000, 
  -355793627319705942703/1344426400390625}, 
 {-19435568483608559419763843/23883249781250000, 
  -6321379259016794673379/23883249781250000}, 
 {-519327332693516948830124/1051951884765625, -26734989984113994693271/
   100987380937500000}, {-30841508299450557112082119/102965400056250000, 
  -1704276370912426425632/6435337503515625}, 
 {-169327797144007755416443/931515750000000, -246839987625121061059/
   931515750000000}, {-4171157938222291528541029/37797993906250000, 
  -10025748450388882559271/37797993906250000}, 
 {-1843166363389948835860279/27496029000000000, 
  -7304899662750960595409/27496029000000000}, 
 {-235281174815598752804999/5772497312500000, -153763617080573773049/
   577249731250000}, {-23185363558256796099707/934047375000000, 
  -499771271854789757431/1868094750000000}, 
 {-26602628839736233034359/1755194070312500, -7566667256803991219233/
   28083105125000000}, {-112505218800466844413439/12105305200000000, 
  -3299745064759303813653/12105305200000000}, 
 {-777612366966953012871257/135517457193750000, 
  -3764429093008628305093/13551745719375000}, 
 {-21589307865653823388177/6027923296875000, -6904597665929202651167/
   24111693187500000}, {-8252470448415541975193/3629452200000000, 
  -272688809796347957467/907363050000000}, 
 {-80056260855526840224823/54061580056250000, -17513738699037603085623/
   54061580056250000}, {-57117852787637406866227/57100377000000000, 
  -20712353034023263732553/57100377000000000}, 
 {-3834759978539051930319/5406247300000000, -2308211514202838990879/
   5406247300000000}, {-71936134338394176580849/134887567443750000, 
  -575489659169141610961123/1079100539550000000}, 
 {-84970780249228312384309/199016878875000000, -282333352454042180494147/
   398033757750000000}, {-176628085686128905096457/486933100450000000, 
  -243541064080335283520853/243466550225000000}, 
 {-415877464039836079097131/1283734626931250000, 
  -380199742793865839367663/256746925386250000}, 
 {-4600009116134930740669/15306379100000000, -69605788545556314234253/
   30612758200000000}, {-589363160508050775287/2058127698437500, 
  -58970295831852515650379/16465021587500000}, 
 {-32099678119672971961573/115557144307421875, -31827751093720353103174493/
   5546742926756250000}, {-812070146465520213794201/2979126203000000000, 
  -27687632800996174407840929/2979126203000000000}, 
 {-175713100379458199786263/652145693825000000, 
  -24710643306620032552890463/1630364234562500000}, 
 {-48330129342603883525037/180653164100000000, -2690554719211418876079599/
   108391898460000000}, {-1049125112665034983432841/3938559757375000000, 
  -32106345544430743483779889/787711951475000000}, 
 {-1870000732320674484039481/7038781762375000000, 
  -47183707086606811452248111/703878176237500000}, 
 {-509356158722139931917589/1920319502240000000, 
  -1059574213759705862156551319/9601597511200000000}, 
 {-54682702641951042201809/206359603312500000, -8335856443670520446258507/
   45857689625000000}, {-22245343162108715257629377/83998289422800000000, 
  -5032047540430791598579270451/16799657884560000000}, 
 {-1056481551065583727986461/3990698948275000000, 
  -985063609047253216770292269/1995349474137500000}, 
 {-17541432421564761463313861/66274517743468750000, 
  -53932481553761217346659626053/66274517743468750000}, 
 {-70134915791999918316191329/265016620351456250000, 
  -177762588465402906566392922837/132508310175728125000}, 
 {-58962781543752150532223161/222818659969443750000, 
  -492791721452747972056547741849/222818659969443750000}, 
 {-124460211689949717926444527/470354406322737500000, 
  -1715001489313672743339526047251/470354406322737500000}, 
 {-167452416039933524180592499/632847238948893750000, 
  -1902144075179705188019333917681/316423619474446875000}, 
 {-40939171535389853055204371/6072375993750000, 
  -1808142028653626296981/6072375993750000}, 
 {-405650929123894129320337/99198984375000, -118155789363195310727/
   396795937500000}, {-34486487245490449897646681/13903719920312500, 
  -16561493211547012165199/55614879681250000}, 
 {-13842248973285533190912529/9200322968750000, 
  -342496604663469709607/1150040371093750}, 
 {-21896154455459572012156201/23991494868750000, 
  -2381971341384807448647/7997164956250000}, 
 {-2758946082396287826028973/4982996406250000, 
  -278347172228834259866/934311826171875}, 
 {-32448354511787641600823531/96591746531250000, 
  -28786625841865249299907/96591746531250000}, 
 {-1236749765934099482967671/6066437514062500, 
  -361802102157406783537/1213287502812500}, 
 {-2755350487558406448337151/22262612812500000, 
  -3322586018696970939137/11131306406250000}, 
 {-2093034947331387834172447/27839697960000000, 
  -8323209467921309186729/27839697960000000}, 
 {-52368815671284818243237/1145577362500000, -171698405332515005021/
   572788681250000}, {-1013789378294108858359729/36413767843750000, 
  -10962759462873500751301/36413767843750000}, 
 {-21471297634156850833507/1262995896875000, -612721358588302858433/
   2020793435000000}, {-198583731313926392470659/19048376425000000, 
  -17529304267505039359931/57145129275000000}, 
 {-182572189176782776985327/28361399906250000, 
  -8865645262420991889859/28361399906250000}, 
 {-201152622940262912770453/50053952718750000, -16129569627572892263297/
   50053952718750000}, {-1323027154433309675231/518436595000000, 
  -876623888362005847/2592182975000}, 
 {-48535248595016490366717/29191947700000000, -31923309953311782057451/
   87575843100000000}, {-7746388228652738901131/6894150000000000, 
  -2813499974133772435729/6894150000000000}, 
 {-4121378981216070482853/5170061600000000, -2482827471753996650773/
   5170061600000000}, {-64393110020845553220049/107387553693750000, 
  -643931753069022402986141/1073875536937500000}, 
 {-91398810811345079073563/190322319000000000, -303435612922920522567929/
   380644638000000000}, {-23992595804677187263177/58791027500000000, 
  -33029316403046940816777/29395513750000000}, 
 {-1974073013133550596561/5415513263281250, -1728761326883881431226589/
   1039778546550000000}, {-2975601500224764183073/8798874462500000, 
  -44908673321523742063319/17597748925000000}, 
 {-980273769801021279900029/3042026418568750000, 
  -12225040379710679176047721/3042026418568750000}, 
 {-24191449143883566469043/77388993556250000, -7472697761249954930746721/
   1160834903343750000}, {-4313977111768158040143581/14063466321937500000, 
  -11278068475047968245943753/1081805101687500000}, 
 {-355715290273045952771151/1173171316775000000, 
  -9972126821831517741322071/586585658387500000}, 
 {-63608888222791321790387/211282507306750000, -147056988625710006196088547/
   5282062682668750000}, {-234298740188392817502663/781624426075000000, 
  -35731105410635599602217083/781624426075000000}, 
 {-2092447990746744283383661/6998877111086250000, 
  -67459905114195073810526609/897291937318750000}, 
 {-1125355484876906415036681/3770158601600000000, 
  -93323352722893559991176907/754031720320000000}, 
 {-1556435575828165681011349/5219438855500000000, 
  -2128148445761803560139322593/10438877711000000000}, 
 {-587097020135421557787823/1969967939850000000, 
  -3308886130963320649085099077/9849839699250000000}, 
 {-256730849828680864327103/861753501242968750, 
  -11451092887786171710167405881/20682084029831250000}, 
 {-6609821620562969155174779/22191630353693750000, 
  -60760453045833532831449639617/66574891061081250000}, 
 {-33756886964780645573370379/113349385405718750000, 
  -85269311689319504146587824147/56674692702859375000}, 
 {-7628752805318545219472839/25617992046089062500, 
  -254169261470757250144796005163/102471968184356250000}, 
 {-226638130322813225689687049/761106812189350000000, 
  -622473480941487245517346984441/152221362437870000000}, 
 {-311587935774069371827077311/1046420054956293750000, 
  -881853539887029251160210939851/130802506869536718750}, 
 {-10798570242948487748090321/1427643576562500, 
  -1913531988674974373713/5710574306250000}, 
 {-2462375263411658586821711/536713906250000, -179850929572944618639/
   536713906250000}, {-223268060097077579396947211/80231032806250000, 
  -26886416556584523509711/80231032806250000}, 
 {-54463417503205709332403153/32265235093750000, 
  -10813345252754550127937/32265235093750000}, 
 {-14471582651643049106534843/14133140618750000, 
  -4737194420186669221837/14133140618750000}, 
 {-1749534594959763030751283/2816453125000000, 
  -1888467615874403193609/5632906250000000}, 
 {-1684368152693276391187/4469058875000, -1199054317894965688121/
   3575247100000000}, {-2909709322089440149930133/12721306000000000, 
  -4268950403801892349709/12721306000000000}, 
 {-25239332011998924550910333/181762737421875000, 
  -122108807387861229998909/363525474843750000}, 
 {-2189515159517005502259427/25957306500000000, 
  -8733090497555235580517/25957306500000000}, 
 {-99198047385968031562607/1934067950000000, -25753319667726402479/
   76344787500000}, {-198498544606895196327951/6354497500000000, 
  -4305735734094714164343/12708995000000000}, 
 {-1195769311276470711883361/62687265493750000, 
  -21389570229572309739541/62687265493750000}, 
 {-369380054070862693716137/31575304900000000, -10899685302365109752131/
   31575304900000000}, {-1152130367054233210298389/159481221018750000, 
  -28050550985133299645533/79740610509375000}, 
 {-201935709347792173926781/44768408531250000, 
  -1014636991341553583969/2798025533203125}, 
 {-306198251452596994441237/106874417100000000, 
  -10167754238182109441243/26718604275000000}, 
 {-1419796875863889119779/760388875000000, -935662606889718337637/
   2281166625000000}, {-56295539779752463649501/44594641125000000, 
  -20475573573290725691599/44594641125000000}, 
 {-1250922790193190290309/1396098010000000, -754155316790074426997/
   1396098010000000}, {-7183829902004438448241/10654171993750000, 
  -143676743488513624370247/213083439875000000}, 
 {-46270431531422563865267/85656171812500000, -153498188062570886131891/
   171312343625000000}, {-29101484813059691821859/63381387909375000, 
  -480069715222419951262781/380288327456250000}, 
 {-7035713483665113106643/17153228806250000, -960854431355390387859463/
   514596864187500000}, {-4183430513036718331129/10993128050000000, 
  -62991250440801862499761/21986256100000000}, 
 {-986632180719123663269321/2720797740681250000, 
  -613631620805513415099323/136039887034062500}, 
 {-143513978156111289079892/407973884395703125, 
  -47156809880927120900617833/6527582150331250000}, 
 {-2682422086044140290337991/7770710167250000000, 
  -90904754554227081124257279/7770710167250000000}, 
 {-2483542339882017313802973/7278616461293750000, 
  -138840737817513752016488793/7278616461293750000}, 
 {-1249152022174402377985247/3687050926000000000, 
  -115174212085728361360862179/3687050926000000000}, 
 {-1335428089775979013441249/3958828449900000000, 
  -203047701704323380314751901/3958828449900000000}, 
 {-2235607110312824866581243/6644880087687500000, 
  -28024991124059190179973047/332244004384375000}, 
 {-4135809136533968047438837/12312559243840000000, 
  -8548528016605245169282111799/61562796219200000000}, 
 {-14132200294469482832781909/42113409267118750000, 
  -9632484238693694948494508129/42113409267118750000}, 
 {-20605573389194219797394597/61440103144800000000, 
  -23156498031338001452186530459/61440103144800000000}, 
 {-20901720332903221914067/62345480990000000, -2420499538466147884189307913/
   3896592561875000000}, {-821588654952343005980756/2451161083833203125, 
  -5019716589919358059319130383/4902322167666406250}, 
 {-133222077368067476870853401/397512628662043750000, 
  -670997629317180910016340443081/397512628662043750000}, 
 {-49538969260277582179764383/147827917424981250000, 
  -411377632787921641892783076883/147827917424981250000}, 
 {-4073816157342666791913899/12157156441131250000, 
  -948183335868070589847924540379/206671659499231250000}, 
 {-38357676057919119049173809/114471047287762500000, 
  -1731697834287170242532628767591/228942094575525000000}, 
 {-202580321770296487382622971/23863905140625000, 
  -17997388955405396907713/47727810281250000}, 
 {-1509469337344363356205909/293159218750000, -110549159409633428841/
   293159218750000}, {-457711761102168831020014833/146554243000000000, 
  -13816912155887545073327/36638560750000000}, 
 {-191098555367620163595037517/100873643093750000, 
  -4755487077487231483531/12609205386718750}, 
 {-27438651366168686007359233/23876764021875000, 
  -6004112049597781657419/15917842681250000}, 
 {-58819886922626377342317089/84371104609375000, 
  -127324739402608211020669/337484418437500000}, 
 {-67467345243056384053043/159500266250000, -1203943905381167747517/
   3190005325000000}, {-155165241398020468092121/604454924625000, 
  -50500647203759637269/133728965625000}, 
 {-10308143086319683880745883/66144326484375000, 
  -50005385281953937280809/132288652968750000}, 
 {-826882619253003330207463/8734479765000000, -3306948341032201043801/
   8734479765000000}, {-4696061809219855005449/81578917187500, 
  -1362593901846387473123/3589472356250000}, 
 {-4565195683521370915213/130211410937500, -397152322983090924389/
   1041691287500000}, {-549163127978701624342129/25649754443750000, 
  -9848897657041855285279/25649754443750000}, 
 {-24861375911151331867791/1893318880000000, -11032209359796756555403/
   28399783200000000}, {-289398021138335930102933/35685176688750000, 
  -70631618571977107159151/178425883443750000}, 
 {-271162223374477078038647/53543954718750000, -10924834849824642274199/
   26771977359375000}, {-7899089297410924231087/2455161431250000, 
  -1051373265407923572107/2455161431250000}, 
 {-9013482737187426910447/4297430925000000, -5950257761149368738841/
   12892292775000000}, {-172648700251716644315213/121708651500000000, 
  -62874182929677664777687/121708651500000000}, 
 {-859752171480507434383/853560925000000, -518673398685144168863/
   853560925000000}, {-501756523906857153659543/661712830856250000, 
  -5017570311656412945263521/6617128308562500000}, 
 {-1363829066964785742733/2244401203125000, -9042723262701853896983/
   8977604812500000}, {-89731525733744578160729/173697732266875000, 
  -2463973377561330946538927/1736977322668750000}, 
 {-11774461517581224523243/25511467106250000, -321048327301349561158133/
   153068802637500000}, {-8867849415832226909089/20708156243750000, 
  -2665007249768047171589/828326249750000}, 
 {-1327912559351427052473827/3254131111768750000, 
  -1647987026840591434577097/325413111176875000}, 
 {-5034960836184565152257167/12719053509612500000, 
  -25787100262225754253222561/3179763377403125000}, 
 {-2715036372500427890843047/6989211498000000000, 
  -91776095521795914360312223/6989211498000000000}, 
 {-1143555203301324543253307/2978192196643750000, 
  -63763313836298978245795157/2978192196643750000}, 
 {-576096233040207554883691/1511043487775000000, 
  -52976994557619181745731791/1511043487775000000}, 
 {-929694233291740277468499/2449087562487500000, 
  -3438557760482230618982967/59733842987500000}, 
 {-8465545189046623616011563/22359627593393750000, 
  -2116758860013204437873318917/22359627593393750000}, 
 {-1693675777601497871173573/4480598994240000000, 
  -3491354285077237071655523879/22402994971200000000}, 
 {-10113461598200349821469877/26781099185043750000, 
  -2291593936419112838952438629/8927033061681250000}, 
 {-982167042970088454319561/2602378958400000000, 
  -1100785621096763886054430583/2602378958400000000}, 
 {-176155131779759236406226211/466913247360462500000, 
  -81377933056603870208199649013/116728311840115625000}, 
 {-33322071446567442804901083/88342026891537500000, 
  -304562135121291850228620771353/265026080674612500000}, 
 {-468706660085159722560877151/1242778703220443750000, 
  -1177181707428328044056246154823/621389351610221875000}, 
 {-305496532910129698583412799/810090850437000000000, 
  -126502004384010997613753906311/40504542521850000000}, 
 {-193905237651600886395690307/514207098741800000000, 
  -2647639231539939657380404091327/514207098741800000000}, 
 {-16166414154995027485731799/42872125787606250000, 
  -363940812923887942971755580683/42872125787606250000}, 
 {-356358529710216939642773323/37393333312500000, 
  -495865905442153062796/1168541666015625}, 
 {-4177043956383459520558549/722621718750000, -306651398486670935201/
   722621718750000}, {-42876981927532407029282901/12229061750000000, 
  -1297441511666837132869/3057265437500000}, 
 {-5522201877759989401823347/2596540031250000, 
  -1102007019604220997673/2596540031250000}, 
 {-2331883252123612519880779/1807514043750000, 
  -255744944352994739587/602504681250000}, 
 {-60411621488320363596025271/77188352031250000, 
  -32771241128412271687629/77188352031250000}, 
 {-66059888269029505883166477/139112648518750000, 
  -59083132651319592083947/139112648518750000}, 
 {-7280919122095160772651477/25264777175000000, 
  -10736654544323429011437/25264777175000000}, 
 {-543005468581141747427197/3103660185546875, -21123718739383034353873/
   49658562968750000}, {-12512995560137354102949303/117735927800000000, 
  -50162758702876597534673/117735927800000000}, 
 {-2765053487045640623913/42785525000000, -6854029454420073371/
   16044571875000}, {-829431046902579945739447/21072225668750000, 
  -4520436946752285643007/10536112834375000}, 
 {-1632111516104788989541789/67898159018750000, 
  -29338920580844635267101/67898159018750000}, 
 {-217220638141664311627907/14733411425000000, -19322050426294472889851/
   44200234275000000}, {-345946746112653424253291/37990004906250000, 
  -33847016135199584336579/75980009812500000}, 
 {-51525376650058438232623/9059729531250000, -4160310935467498117397/
   9059729531250000}, {-42687812314700015167439/11812417237500000, 
  -2846118880115094354827/5906208618750000}, 
 {-150223615454886836273131/63749192468750000, -33107611619422472964531/
   63749192468750000}, {-111584135629023729933737/69990756000000000, 
  -40681624377961071397963/69990756000000000}, 
 {-6651571000930705962049/5873689950000000, -1338388132747292126843/
   1957896650000000}, {-1035406866045882102973109/1214138107068750000, 
  -414163164619409241517579/485655242827500000}, 
 {-147807793890833384957677/216224559562500000, 
  -489720438903166754179561/432449119125000000}, 
 {-346919416865486968061923/596857982600000000, 
  -475776273079048662004011/298428991300000000}, 
 {-157233241825781305634429/302754916618750000, 
  -3567177591555630470690517/1513774583093750000}, 
 {-73188116863474448833/151878507031250, -1756351424953599040627/
   486011222500000}, {-2022741475896486013963/4404836794250000, 
  -3131452132810759561871557/550604599281250000}, 
 {-92357447797190878820609/207324621112500000, -884977158502393293969233/
   97183416146484375}, {-951034701899027807683657/2175543266887500000, 
  -32074913482890254742287809/2175543266887500000}, 
 {-3406541164071732519962941/7883653147618750000, 
  -189504417749735661786250429/7883653147618750000}, 
 {-13114397404030192359130447/30566684920737500000, 
  -1203145689249636000629767867/30566684920737500000}, 
 {-37411890072762775256771/87577354050000000, -5659766199324998680381847/
   87577354050000000}, {-20315897096446019741052163/47683003542375000000, 
  -168925272790840994234332883/1589433451412500000}, 
 {-2146372669077605907423541/5045786671040000000, 
  -4413965433756141808439583479/25228933355200000000}, 
 {-594625382502838214247587/1399232754682812500, 
  -3225898396075468163183876771/11193862037462500000}, 
 {-4046627115482619672411827/9527880873600000000, 
  -22622340696063443297708315969/47639404368000000000}, 
 {-45339360799482769694562811/106790897998118750000, 
  -83580114592609178812398725217/106790897998118750000}, 
 {-354838119067495969772923/835956319884375000, 
  -3235414765118593945932167221/2507868959653125000}, 
 {-78018387356818312180379911/183826278721753750000, 
  -195476636082094454077633316051/91913139360876875000}, 
 {-28686864262242263614590683/67597162868250000000, 
  -11850305403358715539407577073/3379858143412500000}, 
 {-39360568083718109903142881/92752972030431250000, 
  -536149455836631958570954689369/92752972030431250000}, 
 {-20944979790473290774741813/49358188493655937500, 
  -18815344791569209288490484600257/1974327539746237500000}, 
 {-35418992268215215523795533/3309723656250000, 
  -1580497570934608031027/3309723656250000}, 
 {-497568928854772620932667/76655562500000, -73213245647398546081/
   153311125000000}, {-645447635410249794526350807/163937501750000000, 
  -19572892682926165988083/40984375437500000}, 
 {-97681773171372145112191877/40901995843750000, 
  -4883777824797232270427/10225498960937500}, 
 {-61261857834307120189388161/42287598418750000, 
  -20199550465567099732637/42287598418750000}, 
 {-4473804873917157722104427/5090446750000000, 
  -4864173598194024376101/10180893500000000}, 
 {-64404266239142701253820893/120778700018750000, 
  -57725711727116696588619/120778700018750000}, 
 {-291282776844491525428111/900098264250000, -10761318604583636170039/
   22502456606250000}, {-13769304486105414909859/70085156250000, 
  -33549366210072199991/70085156250000}, 
 {-152296474058781001940557/1276082457500000, -611833393056461088751/
   1276082457500000}, {-132957499438193883553051/1832072125000000, 
  -1651367308155492781/3435135234375}, 
 {-100762562748537469042487/2279596281250000, -1100626293269061450773/
   2279596281250000}, {-83817995486435534923291/3104998746875000, 
  -12078675225553904866437/24839989975000000}, 
 {-1405041576041857866702583/84856894962500000, 
  -41744286338443210454401/84856894962500000}, 
 {-18659378675131094871019/1824404131250000, -914580798892689377659/
   1824404131250000}, {-116034515281419817139869/18163350093750000, 
  -9386058951475066479311/18163350093750000}, 
 {-1363187548491093144253/335763141796875, -2913172625994669359993/
   5372210268750000}, {-70467768722194702323479/26611541668750000, 
  -15551578982151518240879/26611541668750000}, 
 {-10422203648274442939943/5815888125000000, -3803545010188044887437/
   5815888125000000}, {-1492247883053008111737/1171948317500000, 
  -901259750315456615881/1171948317500000}, 
 {-8356689817479347372183/8712504356250000, -33426792986460771320641/
   34850017425000000}, {-331775245554269305394501/431422174031250000, 
  -274666048118090259545537/215711087015625000}, 
 {-4054421489837029709237/6199495925781250, -88877100334990762112577/
   49595967406250000}, {-369284442348407438528753/631911932293750000, 
  -334662489318434570232121/126382386458750000}, 
 {-1318458379753949440307/2431382053750000, -1898333245876323303481/
   467573471875000}, {-570437253093990306138541/1103876673743750000, 
  -7051991736527217543569247/1103876673743750000}, 
 {-336904942731937035818341/672057373868750000, 
  -6873571932976882687204021/672057373868750000}, 
 {-5136652689302507771453881/10441678054015625000, 
  -172890980713410332958389749/10441678054015625000}, 
 {-1402454608031437457722127/2884170469175000000, 
  -38928419473481918478069559/1442085234587500000}, 
 {-9978329233926408983684/20666926209765625, -730814474942651710421419/
   16533540967812500}, {-1802757709589607344181377/3750053999250000000, 
  -54429931630081381204025209/750010799850000000}, 
 {-9581650388023802844530649/19984159330737500000, 
  -74532727716011614066876901/624504979085546875}, 
 {-4626212634545091775895479/9664230958000000000, 
  -1898686480747612995513270217/9664230958000000000}, 
 {-9535861534386199971385637/19939965669168750000, 
  -716979566628502282766605133/2215551741018750000}, 
 {-23546068613534226130298767/49265113303800000000, 
  -5254044749940152583128791933/9853022660760000000}, 
 {-33648179643055962389824279/70426866922100000000, 
  -30947780808967467078063924837/35213433461050000000}, 
 {-56052490183357193077430977/117345429009931250000, 
  -169997806875801981589250432849/117345429009931250000}, 
 {-240675576940580510917477919/503918841382393750000, 
  -601727188912001256194457064957/251959420691196875000}, 
 {-60780346890813559893872401/127270137449171250000, 
  -2505412379679880999492741452463/636350687245856250000}, 
 {-281920933026255209553987869/590352965601850000000, 
  -3831963176336928162432612265409/590352965601850000000}, 
 {-83448693504175071061974257/174749827967318750000, 
  -1870084468690316055046381102479/174749827967318750000}, 
 {-3191944550586898407676408061/265556794078125000, 
  -285411562994244946589813/531113588156250000}, 
 {-9628676383684317751402877/1320697968750000, 
  -709743706227778675873/1320697968750000}, 
 {-248051566219230633803286301/56092615393750000, 
  -30145634892695361199601/56092615393750000}, 
 {-132597534655952064466347979/49432514531250000, 
  -26568445424699189441731/49432514531250000}, 
 {-72596027513124602128474273/44615091446875000, 
  -47964786684133079669209/89230182893750000}, 
 {-576815351875091401497061/584334312500000, -628342748808302779293/
   1168668625000000}, {-1135053800199810205881761/1895122533750000, 
  -2548228098354449930041/4737806334375000}, 
 {-3509467909649761441459721/9655184271875000, 
  -1039221608699205949297/1931036854375000}, 
 {-341470302413947467186937/1547424873046875, -13337360089031895966833/
   24758797968750000}, {-614644343823903704520377/4585141830000000, 
  -2473940497667981824783/4585141830000000}, 
 {-1515304318877831617513/18589398125000, -5292898748448507917/
   9783893750000}, {-1504791337497340254246297/30308455906250000, 
  -4116875339819070153927/7577113976562500}, 
 {-315107584612667580333341/10392033700000000, -22746271195071592897001/
   41568134800000000}, {-204653905669294549563781/11003160750000000, 
  -3654769249384987098001/6601896450000000}, 
 {-268672350854532107064281/23383946043750000, -13191647711103268759429/
   23383946043750000}, {-39823137507726225004009/5548447031250000, 
  -1613266480551419052163/2774223515625000}, 
 {-77314648866628141331657/16947360890625000, -20683102118054946830519/
   33894721781250000}, {-38648236256733961633139/12986240471875000, 
  -8539698482183359676689/12986240471875000}, 
 {-519048907810385249332231/257648678250000000, 
  -189593170377159027546389/257648678250000000}, 
 {-4830892714832270887927/3373926525000000, -973015280512524039469/
   1124642175000000}, {-553496196764621722155677/513037756518750000, 
  -2213987018107275819860851/2052151026075000000}, 
 {-53728525573310717328311/62101147921875000, -355673404113187855857001/
   248404591687500000}, {-323357550808792885691831/439428516302500000, 
  -553284643716753848824309/274642822689062500}, 
 {-405563678831043226756549/616736934068750000, 
  -1835465374877385465363107/616736934068750000}, 
 {-4254937642944474327247/6972838343750000, -7952603234010976400139/
   1743209585937500}, {-39218475163308334599433/67441316956250000, 
  -1210124573476978884538373/168603292390625000}, 
 {-1619806335331284382246769/2871321673318750000, 
  -32990357684701914517736261/2871321673318750000}, 
 {-4497209544198296408779373/8123662468125000000, 
  -151096515838360766941724597/8123662468125000000}, 
 {-2641068847149015389202691/4826474848400000000, 
  -73174263843274335655359677/2413237424200000000}, 
 {-4777444296368036745066251/8792891996162500000, 
  -436560270486899466003173623/8792891996162500000}, 
 {-13723057370359768662273/25366995047500000, -10338881575414972010359257/
   126834975237500000}, {-1583276552778567346922019/2934406700228125000, 
  -786722220453495462618023437/5868813400456250000}, 
 {-2258673099634804214775203/4192885889600000000, 
  -925244280042454152465360221/4192885889600000000}, 
 {-9208790975701312329783351/17111379995481250000, 
  -6219647113761480795983808221/17111379995481250000}, 
 {-4157644963291391272732661/7730123468400000000, 
  -4629835729899943832206784203/7730123468400000000}, 
 {-4346594392523377668186527/8084326756675000000, 
  -3990150572089596301833220131/4042163378337500000}, 
 {-47887693640473536090573409/89086754125287500000, 
  -144958673030701217694054897289/89086754125287500000}, 
 {-136426722205767641410380051/253831764565600000000, 
  -1361754161906824428058949685717/507663529131200000000}, 
 {-219637416645612233391759629/408683980257581250000, 
  -1807273572125412888661380401227/408683980257581250000}, 
 {-239754759646985142125431957/446138406261237500000, 
  -3252615236918849565851434769009/446138406261237500000}, 
 {-6886569967525884988273273051/12814985768953143750000, 
  -77016903540681029350126344238561/6407492884476571875000}, 
 {-264049891648081495127718757/19554362437500000, 
  -1478154661054895381551/2444295304687500}, 
 {-17509139362447419382460219/2137751718750000, 
  -323204473812656384389/534437929687500}, 
 {-402492878123760998509060433/81017230190625000, 
  -32665320862691875070797/54011486793750000}, 
 {-1770495868094728026314741/587526593750000, -177677741792348599207/
   293763296875000}, {-161943831645795471793368533/88590776478125000, 
  -107179392065954566623839/177181552956250000}, 
 {-236451301578415605941092337/213216661093750000, 
  -129005555178072115675713/213216661093750000}, 
 {-137745853081031630801438737/204716907093750000, 
  -123907261343910067898609/204716907093750000}, 
 {-2999237038458634331667197/7344860550000000, 
  -4448188779698236309877/7344860550000000}, 
 {-36622349430631256300933351/147725306250000000, 
  -22388101911046726324981/36931326562500000}, 
 {-10646607609519963932087447/70695192150000000, 
  -42924811270068124794817/70695192150000000}, 
 {-34458249070895839436321/376274359375000, -91628060399226731797/
   150509743750000}, {-465184859609122049857593/8339746656250000, 
  -318697557666972287727/521234166015625}, 
 {-89317301777174975140847/2621844915625000, -12916013106807591733939/
   20974759325000000}, {-131836687763170291159937/6308807937500000, 
  -2358148964477442121489/3785284762500000}, 
 {-21963832627768277428763/1701340115625000, -17281155617185513555537/
   27221441850000000}, {-411904548472464473191913/51071869968750000, 
  -33421371762866800145167/51071869968750000}, 
 {-721105679165487822009629/140647199756250000, 
  -96579810210571426288879/140647199756250000}, 
 {-3446122631182378800401/1030142807500000, -20602145038196976513/
   27841697500000}, {-58483140053118965064587/25820483437500000, 
  -21379027377052799743933/25820483437500000}, 
 {-500578367822192357313/310874745312500, -302599017728537098093/
   310874745312500}, {-3447081461250668582857243/2840463920231250000, 
  -430885616493886756410943/355057990028906250}, 
 {-178230284223823321109837/183104673093750000, 
  -294839769986352966443803/183104673093750000}, 
 {-364626527293407689660063/440377059343750000, 
  -997449691412838201300021/440377059343750000}, 
 {-45252303811508983180817/61153872643750000, -102288606475776269730069/
   30576936321875000}, {-19868444668863074398289/28934009068750000, 
  -148346204510036333529939/28934009068750000}, 
 {-677060720287700110198851/1034630095806250000, 
  -200267823071152554414683/24831122299350000}, 
 {-235773136016137831728883/371392102450000000, 
  -7191854735205641916099223/557088153675000000}, 
 {-1450856306661073200427693/2328904731328125000, 
  -48667686344755536203597977/2328904731328125000}, 
 {-1499677883605380967345529/2435378657725000000, 
  -41482516608072892268089033/1217689328862500000}, 
 {-1479335373053868168284551/2419473029262500000, 
  -134956404304611645835280579/2419473029262500000}, 
 {-312587922385074176829303/513462014562500000, 
  -9404309141122895073662679/102692402912500000}, 
 {-686777302048602740364361/1131090668567578125, 
  -100942720874960929793195311/670275951743750000}, 
 {-15165640935747499128711367/25017181888000000000, 
  -6201970400659280996093323321/25017181888000000000}, 
 {-985411589646878970700243/1627114205512500000, 
  -442949293881168138360979487/1084742803675000000}, 
 {-40748217575922530437186913/67323331024200000000, 
  -45299188016934717445202183071/67323331024200000000}, 
 {-178480558176496888902043447/294987496262956250000, 
  -327132866071412492934788271879/294987496262956250000}, 
 {-594832229491580424979161779/983335357019387500000, 
  -1797535836494482527536198103691/983335357019387500000}, 
 {-1028724947927930711412296503/1700841112104643750000, 
  -2562719877918926358597825433769/850420556052321875000}, 
 {-270840424494850882409644571/447829524152184375000, 
  -4449626176119157218805864472921/895659048304368750000}, 
 {-61504838364073815047471141/101702025899312500000, 
  -4164924601442191419763853060341/508510129496562500000}, 
 {-36810362468085572226353717/60869986664193750000, 
  -821950264731939105112706003179/60869986664193750000}, 
 {-80366447490437707187784419/5296718882812500, 
  -14418336969873228737989/21186875531250000}, 
 {-1173315471844080991261731/127491640625000, -347059424725305928601/
   509966562500000}, {-181952965085676835894283671/32595129671875000, 
  -44367561102493999480117/65190259343750000}, 
 {-26576724819108919962096191/7848891981250000, 
  -534227076530204906513/784889198125000}, 
 {-15064649061898632789126023/7334275618750000, 
  -4992660823963379347277/7334275618750000}, 
 {-41287332406538725590410201/33133711093750000, 
  -22560016150116464001549/33133711093750000}, 
 {-91911397404869299296518731/121567619231250000, 
  -20700604005943911983171/30391904807812500}, 
 {-13477235220964136085240959/29372855725000000, 
  -20018331532000470273479/29372855725000000}, 
 {-29923085499773797351650917/107420312929687500, 
  -293123622644646405398857/429681251718750000}, 
 {-6711288539633752879078883/39660101400000000, 
  -27099069320783263285573/39660101400000000}, 
 {-28117450635760220103439/273245649218750, -1497576932429937501429/
   2185965193750000}, {-7074031310794472282043961/112863792156250000, 
  -9707166621244030159823/14107974019531250}, 
 {-157339920719526675850321/4110188628125000, -4557168305197008429999/
   6576301805000000}, {-6109731015813325986443/260177762500000, 
  -182399795696615874013/260177762500000}, 
 {-56532956371843583058301/3896719368750000, -1391910723104032083883/
   1948359684375000}, {-67171047943328449066597/7410490781250000, 
  -341073366642888011363/463155673828125}, 
 {-879850543495329815908457/152675623443750000, 
  -117977108913945684917017/152675623443750000}, 
 {-282662212759494680596337/75161042650000000, -62584938646316309530237/
   75161042650000000}, {-93790059699572509032347/36826531500000000, 
  -34309867307609399176993/36826531500000000}, 
 {-47010265371489728113/25958494062500, -28428237107361165997/
   25958494062500}, {-265527049066609148251853/194504263918750000, 
  -16595457263187241730774/12156516494921875}, 
 {-27906968643748447728671/25482511531250000, -46148271413286336910329/
   25482511531250000}, {-58516636644087078963961/62808892355000000, 
  -399905280478961118182867/157022230887500000}, 
 {-185766057854446399539097/223094739706250000, 
  -3356017987857611141219399/892378958825000000}, 
 {-24270307174311411422923/31408502131250000, -181003273770740715337211/
   31408502131250000}, {-2653275702643687025317/3602977588250000, 
  -1020579251529987057326887/112593049632812500}, 
 {-28485521759445829996379/39873277295312500, -2313899495983182723292761/
   159493109181250000}, {-897774985065887625927/1280599500625000, 
  -150361014966524934872799/6402997503125000}, 
 {-2645663357048580147492353/3817870997825000000, 
  -73074933349907528509163113/1908935498912500000}, 
 {-4505887983648234545317907/6548661784532500000, 
  -2052271930013472984417503931/32743308922662500000}, 
 {-1021792799904763980287593/1491478311212500000, 
  -4950829092030203142056611/48112203587500000}, 
 {-1387432595038431718950369/2030539016585000000, 
  -859020322086859567359869011/5076347541462500000}, 
 {-49640291394891336757816863/72766232820800000000, 
  -4053963624972057781218650157/14553246564160000000}, 
 {-1108670116974105860724179/1626749428435937500, 
  -5971250436075334734767634457/13013995427487500000}, 
 {-6843152638404481452957323/10046878630200000000, 
  -7595959025503558852284480373/10046878630200000000}, 
 {-31212022373090239254860587/45840838268956250000, 
  -57121459228317710956585215423/45840838268956250000}, 
 {-6927160882424793243663353/10176077043165625000, 
  -20901727374991713777448545197/10176077043165625000}, 
 {-329087988901003043715714277/483497745248956250000, 
  -102321660151442057758057427347/30218609078059765625}, 
 {-93380975487874918272391991/137206786002806250000, 
  -765917540277616775515776305311/137206786002806250000}, 
 {-615618815229291790597308677/904586612553737500000, 
  -8324980861520042786941418870753/904586612553737500000}, 
 {-952217997905628262583377967/1399224649264068750000, 
  -10615129553068628072984823463937/699612324632034375000}, 
 {-33818871485710299040664269/1983323058750000, 
  -7594405347361228308241/9916615293750000}, 
 {-3471905641583027740718809/335688906250000, -64271907568652413329/
   83922226562500}, {-74470254902673191102338343/11870759965625000, 
  -18183329872981177425311/23741519931250000}, 
 {-35558838120188180261711569/9344508625000000, 
  -28629651099758278153549/37378034500000000}, 
 {-4236580336622492824097979/1835335715000000, 
  -1757447729505255175031/2294169643750000}, 
 {-69744297360383655379170031/49803925156250000, 
  -38160578342670604347219/49803925156250000}, 
 {-25967239709612134668765667/30561560581250000, 
  -23425165891487664418807/30561560581250000}, 
 {-22072368142920298146055189/42805030562500000, 
  -32829069005785515550717/42805030562500000}, 
 {-14419576793588173229948359/46060850234375000, 
  -70721002537738565602457/92121700468750000}, 
 {-146866058131725534110369/772265981250000, -593812727349650380789/
   772265981250000}, {-4087302931175477191676197/35343429031250000, 
  -5449624804129051482167/7068685806250000}, 
 {-975001952944803991723243/13841487593750000, 
  -5358738773480387262191/6920743796875000}, 
 {-786002420341013019533501/18269571218750000, -42741012490664631721991/
   54808713656250000}, {-1494535975706169048224621/56626967800000000, 
  -44674431485255527487567/56626967800000000}, 
 {-277786005623000268582251/17035562231250000, -13695549651490190861209/
   17035562231250000}, {-755504614799520049941701/74151458906250000, 
  -30724812421111486963607/37075729453125000}, 
 {-450699846213899379940661/69569754787500000, -30247697899430596888163/
   34784877393750000}, {-451754023530661110721/106840710937500, 
  -150164665174793703119/160261066406250}, 
 {-11584341859771405922407/4044890287500000, -4240380476310308400161/
   4044890287500000}, {-9951487647532674141129/4885623437500000, 
  -6019897743214039757849/4885623437500000}, 
 {-1272219536398238206439647/828412914206250000, 
  -63611040775308788499871/41420645710312500}, 
 {-443213635418208151630721/359702941406250000, 
  -366338034864729034970597/179851470703125000}, 
 {-361605600715738461010159/344934844943750000, 
  -987874300418475777126869/344934844943750000}, 
 {-1901748144567354446321/2029613193750000, -128727043994035343008789/
   30444197906250000}, {-124451417074460764981/143119231625000, 
  -92718187487394822818717/14311923162500000}, 
 {-67901778351923390189903/81937293193750000, -22957877177979248798773137/
   2253275562828125000}, {-1681680604064303381271649/2091801741256250000, 
  -34109426058020904543398131/2091801741256250000}, 
 {-10994416662152304845013739/13935946329500000000, 
  -28292816269342759870593487/1071995871500000000}, 
 {-992531528499421566024859/1272767610131250000, 
  -273788150282943288741910007/6363838050656250000}, 
 {-3109284818797541375379311/4015602307637500000, 
  -282861221816137315139040539/4015602307637500000}, 
 {-18384209365238958526385667/23846082167450000000, 
  -2757688323314670366893861463/23846082167450000000}, 
 {-243218724163343717233081/316311083583750000, 
  -33419229987378086732743877/175728379768750000}, 
 {-28046809239185996451933909/36533979635200000000, 
  -11437142870743855668076602411/36533979635200000000}, 
 {-10517194422038076689090629/13713116750225000000, 
  -14142307917910570715657221133/27426233500450000000}, 
 {-1592504007530765989531487/2077654896300000000, 
  -1765320935936768343784409857/2077654896300000000}, 
 {-77983604567437993121152483/101777527303887500000, 
  -712634808031292101525430273/508887636519437500}, 
 {-323516140336784818179262793/422317437290837500000, 
  -974852576532280028150006992497/422317437290837500000}, 
 {-7054434128297768833214657/9210061978562000000, 
  -350472257140533371026930847387/92100619785620000000}, 
 {-176444429801008569865560049/230379104742862500000, 
  -722632363230612274958623613641/115189552371431250000}, 
 {-11646620434782512086188743/15207441064262500000, 
  -2673843521717521042775893520779/258526498092462500000}, 
 {-5444275509541065105231197/7109009667731250000, 
  -30305033169716068524483198637/1777252416932812500}, 
 {-4209841796351168522903393/219653390625000, -378599701712201558729/
   439306781250000}, {-28126183234889995834502147/2419455468750000, 
  -521295390419748056707/604863867187500}, 
 {-5631539542603036275682343/798657412500000, -114724513887941351503/
   133109568750000}, {-26161158290416347277910313/6116507312500000, 
  -1622190241476649456311/1882002250000000}, 
 {-43868387177362961716904009/16907882667500000, 
  -36439144593871014646609/42269706668750000}, 
 {-186516804066558758175945401/118497748281250000, 
  -12771842029722393500603/14812218535156250}, 
 {-366124875975621497885261279/383368012406250000, 
  -330677824762064951028193/383368012406250000}, 
 {-28205340995580749286502993/48664641000000000, 
  -42000970865191412349289/48664641000000000}, 
 {-22252861304764125432657617/63241270781250000, 
  -54634767454205484780283/63241270781250000}, 
 {-7519155114243862407749473/35176138425000000, 
  -30437767950727336389743/35176138425000000}, 
 {-1321851065297388209269/10169166250000, -132338607148395470921/
   152537493750000}, {-208128699655838951153717/2628668593750000, 
  -2290485991907344787003/2628668593750000}, 
 {-492752989610986150566611/10189508056250000, -13412865117778518648739/
   15284262084375000}, {-13240611405715382311693/446306337500000, 
  -396232769335808019531/446306337500000}, 
 {-161833450419459981995189/8828857653750000, -79874545853800319072521/
   88288576537500000}, {-41050812741654840446693/3583990875000000, 
  -6684601284133612756469/7167981750000000}, 
 {-690754880689647010516391/94837283475000000, -11600205292064709949307/
   11854660434375000}, {-46749096552197222092091/9832735457500000, 
  -10367615784557493383271/9832735457500000}, 
 {-23623837288933497141547/7334703000000000, -8652171428493619070513/
   7334703000000000}, {-11550617299412144180647/5041470512500000, 
  -6989309010574710730967/5041470512500000}, 
 {-146717329386871423909953/84920875793750000, -293434953620666084721487/
   169841751587500000}, {-514586324847496202196091/371177147718750000, 
  -425205817744265967882277/185588573859375000}, 
 {-24594283967163229350507/20849305850000000, -20145625895285744951713/
   6254791755000000}, {-615467924169643164792557/583715041768750000, 
  -693808731160142817458337/145928760442187500}, 
 {-1909119816987283981297/1950997122500000, -142102423760803438725107/
   19509971225000000}, {-203128150710776354857031/217816862275000000, 
  -4989722093116383815250681/435633724550000000}, 
 {-3269273059230546171316429/3613660170162500000, 
  -4139911957900344208179807/225853760635156250}, 
 {-48756615545557258314521/54918190109375000, -1629263026954778874560909/
   54918190109375000}, {-194670919409779906449419/221831899848046875, 
  -171640603235611674222568559/3549310397568750000}, 
 {-166125221423699355345073/190653056609375000, 
  -15095235989488117241114791/190653056609375000}, 
 {-564339271192886914963/650474571328125, -1691054082444134636845883/
   13009491426562500}, {-362411410942044631569997/418829462681250000, 
  -29842613367659638924024157/139609820893750000}, 
 {-185047233791745699746967/214197338848000000, 
  -1884253594974021314978508609/5354933471200000000}, 
 {-9304515956267146406699369/10780725942750000000, 
  -4165571349469169898634320511/7187150628500000000}, 
 {-62033802599020500770379557/71918269818300000000, 
  -68683528012043588436619085371/71918269818300000000}, 
 {-3125918070769309077757747/3625301494831250000, 
  -5706265801440167618208916747/3625301494831250000}, 
 {-233312003557176871101050983/270643806441200000000, 
  -702199531492893372558839414223/270643806441200000000}, 
 {-129906616827236099613359499/150712610210825000000, 
  -1289237877298291302577913750193/301425220421650000000}, 
 {-3804895862658817692415193/4414645726087500000, 
  -15564403199770103473675043903/2207322863043750000}, 
 {-810110176443309735705824567/939979228028237500000, 
  -2185452747351426844545688361151/187995845605647500000}, 
 {-237715184272639269845229/275831513488250000, 
  -2445026010147411638005416897637/127572074988315625000}, 
 {-23521546219614165245486383/1091737968750000, 
  -1058797304128672378697/1091737968750000}, 
 {-1226962609710225643747177/93889828125000, -364239322162096946537/
   375559312500000}, {-94122082041612673737766791/11874224461250000, 
  -11516864447163247787251/11874224461250000}, 
 {-190327329244728421290778303/39584754031250000, 
  -9599125215983163050113/9896188507812500}, 
 {-126548154306844315853403407/43388388337500000, 
  -7015251718015082969539/7231398056250000}, 
 {-9862537428315796280673799/5573920156250000, 
  -5408492377016770964951/5573920156250000}, 
 {-85249132262864423494659053/79406530518750000, 
  -77077473520564095566869/79406530518750000}, 
 {-28551130683865357620915513/43821229562500000, 
  -42561057947325718460289/43821229562500000}, 
 {-13210144463940873432745699/33396463750000000, 
  -8116915990116078110469/8349115937500000}, 
 {-2583587099258451669003733/10751744962500000, 
  -10469492688171458365823/10751744962500000}, 
 {-682935859742709139636363/4673659587500000, -2281492601578857240903/
   2336829793750000}, {-1273467589604858417596309/14307448656250000, 
  -7014649894713946458743/7153724328125000}, 
 {-329380816524817905164653/6058796378750000, -29916814294880256740213/
   30293981893750000}, {-321729652760650286307799/9646506500000000, 
  -1927520696854339679001/1929301300000000}, 
 {-106696551068213287355839/5177553086250000, -26355998282909058409639/
   25887765431250000}, {-58678359881070715074079/4556554059375000, 
  -19127338451189193129863/18226216237500000}, 
 {-117469022937417302811947/14343525075000000, 
  -1974321976226802485969/1792940634375000}, 
 {-219528090373623244091389/41060012225000000, -48718098029775189750889/
   41060012225000000}, {-140132879014267246384291/38684589000000000, 
  -51348671464735721659289/38684589000000000}, 
 {-4614160480280683494673/1790368437500000, -2792772130615167321313/
   1790368437500000}, {-409808712274498530302813/210837605418750000, 
  -5071895096984691905587/2609376304687500}, 
 {-68539076116370832250859/43938492968750000, -56619423573169420779963/
   21969246484375000}, {-437884460950882895176633/329889360650000000, 
  -119500677291459750006161/32988936065000000}, 
 {-289212363642368424135871/243750549931250000, 
  -2606433357120768448211897/487501099862500000}, 
 {-324926767675769866901/295075682500000, -24165783468015055570599/
   2950756825000000}, {-121089897588936870983837/115385141710156250, 
  -71323486462745640810669031/5538486802087500000}, 
 {-1078753615616547014619881/1059588799618750000, 
  -21835501942973103799794373/1059588799618750000}, 
 {-2371822646833295304931849/2374013691250000000, 
  -79177949092541146102698961/2374013691250000000}, 
 {-3473640385378632991867261/3517433302493750000, 
  -191221982191628038675831513/3517433302493750000}, 
 {-4070089129016498399143381/4150783898862500000, 
  -73890026015009021361906117/830156779772500000}, 
 {-3113312796044362740599057/3188825663225000000, 
  -15031140119193111598038179/102865343975000000}, 
 {-2144090667807647186165853/2201894283883750000, 
  -2645517395400870813248049253/11009471419418750000}, 
 {-16495132174863558714701497/16967006451200000000, 
  -1342277481825374805078852827/3393401290240000000}, 
 {-18857185186654539939256343/19415520455093750000, 
  -1581240038769971094614760311/2426940056886718750}, 
 {-7859892181148509227441653/8097395737950000000, 
  -1738637756307657462249206879/1619479147590000000}, 
 {-440159220333720880290529/453622190693750000, 
  -13644924405677461422195886657/7711577241793750000}, 
 {-77867540334546072620699441/80266701253575000000, 
  -702326356295930478598364962811/240800103760725000000}, 
 {-213068314967010200189601571/219662103951000000000, 
  -2112313318788902356339261878437/439324207902000000000}, 
 {-169464501015209739463677721/174722875424690625000, 
  -2769912404651785521191907128719/349445750849381250000}, 
 {-155841093587335390816309903/160684543997825000000, 
  -6299529929750549293243829887969/482053631993475000000}, 
 {-16953734379572589043883207/17481161383866406250, 
  -6026119192757587494125079672147/279698582141862500000}, 
 {-139679364559587095058560773/5766524156250000, 
  -6293475992429872578227/5766524156250000}, 
 {-11443241850662443093183989/778871093750000, 
  -850072429299423310211/778871093750000}, 
 {-9657695803714011743178993/1083718543750000, 
  -1182844233534638849993/1083718543750000}, 
 {-371510934792669465379607819/68727031656250000, 
  -18754839178806326971109/17181757914062500}, 
 {-33503094786356333548794559/10217195660937500, 
  -44616422439373933629649/40868782643750000}, 
 {-52402662733553518468124819/26342339218750000, 
  -14382085693242176720853/13171169609375000}, 
 {-100246752739560992697849479/83054884556250000, 
  -90723224917739782310677/83054884556250000}, 
 {-5679481029475754957933729/7753504277500000, -42371900243638726101229/
   38767521387500000}, {-64311648735736148716788413/144613853437500000, 
  -79106562131104355504531/72306926718750000}, 
 {-1418889140301670458332611/5252068125000000, 
  -5755182223696761471581/5252068125000000}, 
 {-637576914508625759357837/3880910725000000, -532988308054704328743/
   485113840625000}, {-2825140632373024236265253/28231555343750000, 
  -31152335164595453379767/28231555343750000}, 
 {-37417852265272990830907/612183628906250, -21770710015757241225253/
   19589876125000000}, {-232848688752397720185449/6209527175000000, 
  -20944041036916275091121/18628581525000000}, 
 {-595568235266104480681/25703793750000, -7362126478649318411/6425948437500}, 
 {-265258404934254241292307/18318815968750000, 
  -1352119694732711447893/1144925998046875}, 
 {-1164075432555401985878917/126401225981250000, 
  -156631673501171121365147/126401225981250000}, 
 {-14480691851755660278937/2408306833750000, -9646565652456533861291/
   7224920501250000}, {-959668340942655193490263/235536112500000000, 
  -351804229152888832690517/235536112500000000}, 
 {-17553195071722988215419/6054575075000000, -10626741824231158753099/
   6054575075000000}, {-644117657940507726013983/294545980606250000, 
  -644118304507368040427651/294545980606250000}, 
 {-24449734641870959204252/13930210822265625, -76020593644209673162753/
   26221573312500000}, {-3000069930701879118783721/2008573945625000000, 
  -4091866859673378628539571/1004286972812500000}, 
 {-381775447757018915833793/285935674793750000, 
  -5157830810494465236614131/857807024381250000}, 
 {-6444468531371641172857/5200664108750000, -239474153612029303457539/
   26003320543750000}, {-358581841511017077902431/303634119368750000, 
  -2418159900660539438729767/166998765652812500}, 
 {-800941956938077363600541/699093086228125000, 
  -32396590146884780001239593/1398186172456250000}, 
 {-5154346817517322901207711/4584510215062500000, 
  -171912798209042011372075559/4584510215062500000}, 
 {-505559293738169906551827/454915982425000000, 
  -69513370742207837043924003/1137289956062500000}, 
 {-1129714085885278790396773/1023794390042187500, 
  -51225713488435277468711307/511897195021093750}, 
 {-2909252159701322522937493/2647935196150000000, 
  -435017054475550033851775201/2647935196150000000}, 
 {-2946568870365780366592543/2688981840468750000, 
  -48430028465601850222438423/179265456031250000}, 
 {-1071731512967185707953267/979610377344000000, 
  -10891134732689319202408116677/24490259433600000000}, 
 {-18773376607308806543217521/17176414537131250000, 
  -6290905185283350083123934913/8588207268565625000}, 
 {-37005611816246292488171231/33877730903400000000, 
  -8178044028544929844014410477/6775546180680000000}, 
 {-19897768569132479884714751/18222451875915625000, 
  -72499635803932596174359204061/36444903751831250000}, 
 {-14941074682607740117826333/13686069586733593750, 
  -4487784141711037128298684683/1368606958673359375}, 
 {-31994058972962229186284507/29310522298974250000, 
  -792204993869181480012751321429/146552611494871250000}, 
 {-6538270067563073017936807/5990344999706250000, 
  -53383722277923589753484423567/5990344999706250000}, 
 {-154658962888664291186873807/141704995231675000000, 
  -2081942114695384572973030569643/141704995231675000000}, 
 {-485780439693960908991962377/445105417171631250000, 
  -5390772685899156003366478808857/222552708585815625000}, 
 {-879037781638102224432153839/32275519031250000, 
  -39639827056744271778211/32275519031250000}, 
 {-1828922486040712867255199/110712234375000, -543911201082915753619/
   442848937500000}, {-2059311817371259506018671351/205517527312500000, 
  -42071763761128606520071/34252921218750000}, 
 {-992182319049050974515923189/163241727843750000, 
  -25065074284455527591017/20405215980468750}, 
 {-36451765174030019208665221/9886645579687500, 
  -16194695830464156478263/13182194106250000}, 
 {-4021688195621400803609117/1798013046875000, -79538046542695225176713/
   64728469687500000}, {-53230963942958543770359737/39223143393750000, 
  -96429017749967315062769/78446286787500000}, 
 {-29982286569932947172168911/36402976862500000, 
  -44774305283776322984359/36402976862500000}, 
 {-95237440576515062843300213/190462744218750000, 
  -234490198653817268299837/190462744218750000}, 
 {-12477289167321022509086643/41075516750000000, 
  -50651674737731041582853/41075516750000000}, 
 {-1043864252481766081673517/5650984393750000, 
  -1103183641639137773729/892260693750000}, 
 {-69617571977556875807977/618713406250000, -192073453045564889107/
   154678351562500}, {-41389685341517592155237/602234852500000, 
  -15063251179854885022463/12044697050000000}, 
 {-71103320940383648673253/1686310262500000, -6400607115987064475089/
   5058930787500000}, {-705823706126191603017137/27090194793750000, 
  -34926848367084504032251/27090194793750000}, 
 {-398341374392446406488021/24463264781250000, 
  -4063891524395348847733/3057908097656250}, 
 {-1377062611153587430267181/132961550906250000, 
  -185409185927109448795351/132961550906250000}, 
 {-653443082922071196634957/96625837362500000, -145178675060171795163457/
   96625837362500000}, {-17818919480016323000633/3888048375000000, 
  -6534777798662295740467/3888048375000000}, 
 {-3715319509883418591231/1139157343750000, -2249728135280399553311/
   1139157343750000}, {-44871236332974148021901/18237509118750000, 
  -1121782033896465569407/455937727968750}, 
 {-331271469408083858422363/167740413281250000, 
  -547079148908005067221007/167740413281250000}, 
 {-4643868367924937914931/2762999051562500, -151953842769988078204763/
   33155988618750000}, {-1723690762268916731965871/1147228153056250000, 
  -1939564824493823305811459/286807038264062500}, 
 {-12714155417667604467091/9117637906250000, -283289977654505842845139/
   27352913718750000}, {-658620799218312570415307/495584555643750000, 
  -1210458833614927724773561/74337683346562500}, 
 {-1429559356989764705854513/1108804352356250000, 
  -5777886820975745282725863/221760870471250000}, 
 {-78759750471188788545089/62250364692187500, -2624788425975415423848047/
   62250364692187500}, {-1748993630059412522457861/1398509402650000000, 
  -48057550872556190469821919/699254701325000000}, 
 {-222892399466133716096971/179497107162500000, 
  -20196996949563384380634423/179497107162500000}, 
 {-4853405143136332028744379/3925459471890625000, 
  -145024177452260055244271697/785091894378125000}, 
 {-2431210725829681263188266/1971568318419921875, 
  -1916456709495234974336531087/6309018618943750000}, 
 {-4963844982510902329009259/4031842305800000000, 
  -2016049614078218501023610453/4031842305800000000}, 
 {-793511634486625340817027/645150990929750000, 
  -1328401106161297957562032651/1612877477324375000}, 
 {-78665960168229191825257463/63995807311200000000, 
  -86850726813738980306637337033/63995807311200000000}, 
 {-54692022645115497301020193/44508644736481250000, 
  -298662834694099605151010500597/133525934209443750000}, 
 {-197611708497442828250497171/160852394005606250000, 
  -593057943312035235134176595827/160852394005606250000}, 
 {-494088914425298193598998667/402232608279198750000, 
  -244476756859097208393501033823/40223260827919875000}, 
 {-1395331080327058648060467593/1136015341980187500000, 
  -227660370292294268423654650223/22720306839603750000}, 
 {-4563026440080968331394951/3715189753025000000, 
  -9390141026977402239372187094123/568424032212825000000}, 
 {-90596183676889432218200881/73765061460262500000, 
  -4018046986080943239538523320471/147530122920525000000}, 
 {-864819322497589126557391/28238031250000, -39027881919844783299/
   28238031250000}, {-1946204409331834350088803/104768828125000, 
  -579223967474227376413/419075312500000}, 
 {-796164896983197681513061439/70659907787500000, 
  -48833541966889406462407/35329953893750000}, 
 {-28125200184809586783782837/4115082593750000, 
  -2844188735693526011119/2057541296875000}, 
 {-244235253483983033162944207/58909034168750000, 
  -16288423127382901214321/11781806833750000}, 
 {-20324234302874571182296253/8080563437500000, 
  -67043167809342412359707/48483380625000000}, 
 {-63690982284905779280664131/41734843481250000, 
  -28865972667730689173207/20867421740625000}, 
 {-28612185333047962150769201/30893390525000000, 
  -42760185577554797218601/30893390525000000}, 
 {-126532723564382312821936579/225033381914062500, 
  -1247106792900091154974859/900133527656250000}, 
 {-1976319638120917419966209/5785764080000000, 
  -1605770725391878934091/1157152816000000}, 
 {-336070299481247311961757/1617891031250000, -1350636886625631524549/
   970734618750000}, {-2238722975340854227145403/17693237562500000, 
  -49448955853467148538889/35386475125000000}, 
 {-54168511927295117616271/700894256250000, -56225346467527045360181/
   39950972606250000}, {-25869725341736834161737/545587100000000, 
  -25634345803858603029827/18004374300000000}, 
 {-57474980935451371843187/1961589464062500, -91072381335313508282159/
   62770862850000000}, {-709031488953714873443/38718687500000, 
  -115810646996446865169/77437375000000}, 
 {-416532185104901788235369/35759519400000000, -14028598984373921551051/
   8939879850000000}, {-340175687926869977719747/44722349506250000, 
  -75614557784954558848947/44722349506250000}, 
 {-1263825329511269935151/245148687500000, -463646806553808967929/
   245148687500000}, {-3805688520439009966839/1037206150000000, 
  -2304873271502961124679/1037206150000000}, 
 {-4165816332065915993210171/1504863252431250000, 
  -833164102079090892261179/300972650486250000}, 
 {-84847891560358210674271/38182036312500000, -280192972802497898406823/
   76364072625000000}, {-23722958296843789173113/12543280806250000, 
  -12932980518240222923959/2508656161250000}, 
 {-1795526990351062921522339/1061967271381250000, 
  -1615547711976333056234271/212393454276250000}, 
 {-1154388032421519000833/735646540000000, -85689199935434299401813/
   7356465400000000}, {-10557579228927413374783/7059378762500000, 
  -258548115045548863240223/14118757525000000}, 
 {-11182804717989971083244437/7707652875050000000, 
  -112917919418276088478794131/3853826437525000000}, 
 {-6308634922971585603557879/4430892270750000000, 
  -210096547498238432693420591/4430892270750000000}, 
 {-6528323244790492879746929/4638706196006250000, 
  -71700348423015373108729759/927741239201250000}, 
 {-2869161835373712269005097/2053218777370000000, 
  -1298967482475634461748919801/10266093886850000000}, 
 {-1151919991740689000704091/827912101453125000, 
  -34394982420996252907934761/165582420290625000}, 
 {-30829914556776308563463909/22216697557150000000, 
  -3794424994677390671860579093/11108348778575000000}, 
 {-211196709524393741336074621/152437011345600000000, 
  -17142585737106857496323300327/30487402269120000000}, 
 {-4736352766263686309562807/3421921644221875000, 
  -12676971303525892874545973603/13687686576887500000}, 
 {-76635349739689626482831437/55400255407800000000, 
  -84545583297393581421370173491/55400255407800000000}, 
 {-61315083311480893185812857/44341017735706250000, 
  -111526534086464920346208765963/44341017735706250000}, 
 {-112998390459030670325705197/81734434510090625000, 
  -13554749699667604739166890377/3269377380403625000}, 
 {-14016337123194003579742159/10139689323508750000, 
  -4331334571266936264204237568/633730582719296875}, 
 {-715566614611123378485308101/517696164332437500000, 
  -583317366600039966162233785967/51769616433243750000}, 
 {-10849161473982781964255339/7849502584037500000, 
  -145813757914350976178672023423/7849502584037500000}, 
 {-1236379894042269862490263/894562498066250000, 
  -136984573500474616448939334527/4472812490331250000}, 
 {-432238735797357320651705753/12549892781250000, 
  -19519227912494304764287/12549892781250000}, 
 {-218167057912397346171181/10443356250000, -1624338696878129393/
   1044335625000}, {-495960119898417700643701871/39140291275000000, 
  -7610115922561637684437/4892536409375000}, 
 {-44137843375527924957661531/5742503300000000, 
  -35731656264013396945027/22970013200000000}, 
 {-12856513514396138692450177/2757426189453125, 
  -68639336146612839505891/44118819031250000}, 
 {-1501611846422305209897851/530874843750000, -464684681822346240976/
   298617099609375}, {-1613449843923470404769981/940119616350000, 
  -91466610511017143383261/58757476021875000}, 
 {-5744129794187903280292403/5514996656250000, 
  -8590161147040554439379/5514996656250000}, 
 {-25969847226919281686286853/41069497734375000, 
  -128064318658325316441769/82138995468750000}, 
 {-5751981093473314021286699/14973591270000000, 
  -23383032870405534097933/14973591270000000}, 
 {-221727127786759410857727/949164428125000, -8916878129734513708609/
   5694986568750000}, {-359940820796210973119297/2529525681250000, 
  -397778156569718877029/252952568125000}, 
 {-14113835088895399919873/162385669750000, -6429459297635876491269/
   4059641743750000}, {-691156754563054669129597/12961030409375000, 
  -10383303376812701866671/6480515204687500}, 
 {-32276483059552959810779/979481306250000, -3198424804545751134599/
   1958962612500000}, {-560125340769370293440327/27196035656250000, 
  -45770310632368067378143/27196035656250000}, 
 {-1302296946249788112689/99402161718750, -1404256321461855647717/
   795217293750000}, {-120601663136055017742763/14095688840000000, 
  -26818812918944709718223/14095688840000000}, 
 {-637865239715304403779641/109987755750000000, 
  -234079390789973736884779/109987755750000000}, 
 {-59594258394056670543819/14436653762500000, -36098511483338970896699/
   14436653762500000}, {-429864247254779590565599/138012569006250000, 
  -2149323391333129886066353/690062845031250000}, 
 {-2657744897038571150724599/1062895429593750000, 
  -2193807024893426598019133/531447714796875000}, 
 {-133076767041121035730899/62529276492500000, -679937933756608451290009/
   117242393423437500}, {-199010547107907283316393/104597871512500000, 
  -7159452742176860599308821/836782972100000000}, 
 {-404437993283233900531/229029473750000, -7501456182751413377609/
   572573684375000}, {-2781688289555870858065007/1652837677206250000, 
  -6808317792245007112413339/330567535441250000}, 
 {-130911843488314455906227/80180533487500000, -66053982204975552373971/
   2004513337187500}, {-4088544068184567025991663/2551776740693750000, 
  -27215085141547075658161171/510355348138750000}, 
 {-746524320813629137654973/471364877543750000, 
  -40968923911526272092644129/471364877543750000}, 
 {-5770040469422631903396329/3669247649162500000, 
  -522118443170353477624524509/3669247649162500000}, 
 {-6083962482187907054155943/3885674380462500000, 
  -907703022165947120705059811/3885674380462500000}, 
 {-7482356126301710761292073/4791411932089062500, 
  -7362324868575259157529494953/19165647728356250000}, 
 {-20138786425425509618539/12916787789440000, -5104868333400149706822252613/
   8072992368400000000}, {-68056877927724746119780063/43693415118743750000, 
  -5688594736764137702867437571/5461676889842968750}, 
 {-185093142583492911865524679/118902476793600000000, 
  -204062524915627699922125996793/118902476793600000000}, 
 {-513236958121161599213510447/329817887323112500000, 
  -233227498239954114797008331881/82454471830778125000}, 
 {-1142582653241389924133941/734409658532421875, 
  -6848377473001303578365088363/1468819317064843750}, 
 {-217291325021744130798352481/139685218298768750000, 
  -1073644012890308068300323542471/139685218298768750000}, 
 {-68824559596256656467609761/44247248259187500000, 
  -56067213189128916102122441899/4424724825918750000}, 
 {-104246866377098853741499271/67023471965087500000, 
  -1400154638095849939536544014571/67023471965087500000}, 
 {-1030595723107655721156986741/662620760011293750000, 
  -22821737571183212355928718302483/662620760011293750000}, 
 {-64123123216022026625306999/1655412515625000, 
  -5794832687791360462697/3310825031250000}, 
 {-36393331874971525590191111/1548987656250000, 
  -2711230899730045660639/1548987656250000}, 
 {-22039096590721115591906927/1546487027343750, 
  -7218621502448941478747/4123965406250000}, 
 {-105018530017724128873315367/12148739906250000, 
  -21266948935531706717093/12148739906250000}, 
 {-45409518443202705573673871/8659696458750000, 
  -25268686423123396227723/14432827431250000}, 
 {-55313420617588751141719391/17387612500000000, 
  -60896969842578902757193/34775225000000000}, 
 {-38984864767872794321078633/20197539693750000, 
  -70763608433557433631629/40395079387500000}, 
 {-35763009376920034210663599/30530193475000000, 
  -53514030863535206762679/30530193475000000}, 
 {-59313786355915740235450717/83402609687500000, 
  -73166191611840554633679/41701304843750000}, 
 {-16507597674497998862419423/38208991875000000, 
  -67146362736574734875633/38208991875000000}, 
 {-420549447007836372411619/1600705850000000, -705104858978410069151/
   400176462500000}, {-78295660170256248677097/489232550000000, 
  -1731526720894114774329/978465100000000}, 
 {-8557065264307443786156079/87537398656250000, 
  -156013559943709790235893/87537398656250000}, 
 {-342720827320753448663537/5714311806250000, -10303191571685091510501/
   5714311806250000}, {-100196169659106621586633/2703414255750000, 
  -124177834093440697326533/67585356393750000}, 
 {-15004881684928597863947/647725218750000, -153341480940292463861/
   80965652343750}, {-661231597378253348290081/44870114025000000, 
  -11145669556546763424907/5608764253125000}, 
 {-584725491419813340473429/60754046125000000, -130077432866255078698529/
   60754046125000000}, {-27108408106783991374709/4155039046875000, 
  -4975393164003368363243/2077519523437500}, 
 {-17044328316232272578411/3669947250000000, -3441966827907635385897/
   1223315750000000}, {-98287637014944783482503/28045847356250000, 
  -39315094214315208959467/11218338942500000}, 
 {-380121065803640172086327/135099525937500000, 
  -73816758235316224999843/15894061875000000}, 
 {-678856076775874338596521/283462373018750000, 
  -369874439385410388486001/56692474603750000}, 
 {-154439534124606929621479/72132624181250000, -6942382740184218610433689/
   721326241812500000}, {-339687772251564171169/170938912500000, 
  -136028879826183806107541/9230701275000000}, 
 {-24851521780038086333333/13121822356250000, -227980229402113875165703/
   9841366767187500}, {-5082611027297565678134827/2766275321956250000, 
  -102525978364152644718663071/2766275321956250000}, 
 {-5071248914615472016538467/2812594272156250000, 
  -168687791042647347527993923/2812594272156250000}, 
 {-3622945926961464351012429/2032792931131250000, 
  -993560583672125966508368931/10163964655656250000}, 
 {-2511696303197714020188101/1419329637400000000, 
  -227146274238420890799073201/1419329637400000000}, 
 {-1924364758894053283378431/1092157397900000000, 
  -286939783319578041121512771/1092157397900000000}, 
 {-1584126453551339057761667/901431924307812500, 
  -1557798288558072252855908773/3605727697231250000}, 
 {-74343876582794385592659529/42372528636800000000, 
  -30134250236501905244980249783/42372528636800000000}, 
 {-5927507673557939830025273/3381691943778125000, 
  -15845229517484289236885048317/13526767775112500000}, 
 {-57728340835043612780810771/32953958978400000000, 
  -63607035999823625095777834669/32953958978400000000}, 
 {-2314698280934990034991837/1321808745694531250, 
  -33639472065993113180107679901/10574469965556250000}, 
 {-7011902556993975384873213/4005018941901875000, 
  -315021402367092114218602500199/60075284128528125000}, 
 {-262012082822907161016214019/149674332792956250000, 
  -1293844343721552306134114533289/149674332792956250000}, 
 {-10421621475751522689736657/5953825061317687500, 
  -8484838430051530837292916638417/595382506131768750000}, 
 {-348002945472925382881490669/198822156915193750000, 
  -4671309491734895337991494443101/198822156915193750000}, 
 {-150037527061658232688873601/85722444797090625000, 
  -13281984611889102338490023111797/342889779188362500000}, 
 {-421299995735392184376867839/9670072500000000, 
  -9523277892710081777963/4835036250000000}, 
 {-4856610951792698996477727/183783343750000, -90499620305490535657/
   45945835937500}, {-4207937786823561183547637/262523675500000, 
  -258559077082336453339/131261837750000}, 
 {-228770128318706201686284637/23529421593750000, 
  -2896991853752844526063/1470588849609375}, 
 {-183962299751035186941265111/31191135068750000, 
  -12290639298718286090081/6238227013750000}, 
 {-50251782925552117623527849/14044535781250000, 
  -10378783254672730974041/5266700917968750}, 
 {-29928257974201847546462057/13785743418750000, 
  -108706055745551088830299/55142973675000000}, 
 {-114706132503106605287760983/87061908400000000, 
  -171730858776268595593727/87061908400000000}, 
 {-32356807201694039143717813/40451558320312500, 
  -319475900966561236452023/161806233281250000}, 
 {-2568320878800558310064517/5285375710000000, -10452371210309734974499/
   5285375710000000}, {-1641959641649043948735301/5556491243750000, 
  -11017545228994407357961/5556491243750000}, 
 {-490297932496742632527027/2723826662500000, -10848641160290122447377/
   5447653325000000}, {-5429083792349543070437189/49378051068750000, 
  -297102213208601085268627/148134153206250000}, 
 {-138300052832192553192317/2050120320000000, -62396510892643407991217/
   30751804800000000}, {-205478049747022623181807/4928928750000000, 
  -81529642538857597110397/39431430000000000}, 
 {-40834499860769272042645211/1567107990281250000, 
  -3339938714271260018756839/1567107990281250000}, 
 {-349630500606757800997301/21091549153125000, -94331395804973534530547/
   42183098306250000}, {-9215017853350399887657/851119250000000, 
  -6151951018759475695871/2553357750000000}, 
 {-167272607161221432313037/22789579687500000, -61416366759830227037683/
   22789579687500000}, {-12707182976404209028869/2431845250000000, 
  -7699339641486617343989/2431845250000000}, 
 {-48847124720620473448649/12387506193750000, -78155477873199228678337/
   19820009910000000}, {-283431086239851309249133/89522033437500000, 
  -935563526805169718074549/179044066875000000}, 
 {-1047476862985676239532983/388683972968750000, 
  -2852890768916539677964841/388683972968750000}, 
 {-243471504718140331269/101052471250000, -328226741441949403736221/
   30315741375000000}, {-19405899783733022583499/8677927118750000, 
  -7192615346752565231103/433896355937500}, 
 {-102306854302793825422926587/48002643928862500000, 
  -22138338642133442368432051/849604317325000000}, 
 {-667403266041816012862993/322786466000000000, 
  -33640947600047150124638639/806966165000000000}, 
 {-15355835904770095422661253/7568046072000000000, 
  -510536460441966115245732077/7568046072000000000}, 
 {-6156309478878833168216637/3069514970557812500, 
  -1349964497685595704608786601/12278059882231250000}, 
 {-15736685763102365326210057/7902188661050000000, 
  -1422420455888102250335044037/7902188661050000000}, 
 {-3758621057973985230442037/1895589691956250000, 
  -560152375834047242669490557/1895589691956250000}, 
 {-20067977715349906788023249/10147630632821875000, 
  -9862069625679032940540900307/20295261265643750000}, 
 {-42957551352235248313026379/21756881520000000000, 
  -1582101586602869834380653887/1977898320000000000}, 
 {-304349634453434633169379/154295283840800000, 
  -10164385090856794579096467551/7714764192040000000}, 
 {-88681461785556332085430639/44985164529600000000, 
  -19532172741518402526667524061/8997032905920000000}, 
 {-2393192841679016559555478/1214422698323046875, 
  -208571612808600858194064819461/58292289519506250000}, 
 {-85264389764257103297019031/43276720159240625000, 
  -51048382486356216917274569663/8655344031848125000}, 
 {-1240427558160117292111583703/629673427595918750000, 
  -382633903296663428779142107908/39354589224744921875}, 
 {-7940038026222122867101307/4030893332512500000, 
  -32305178449872777865004956409/2015446666256250000}, 
 {-1393941081857973314223615533/707691904361387500000, 
  -18701282626206888816715059729353/707691904361387500000}, 
 {-839187507548187224171185021/426060830945193750000, 
  -18562366129889226667631166345599/426060830945193750000}, 
 {-919239137582133294541530923/18758068312500000, 
  -1299292433434138388021/586189634765625}, 
 {-59303535181933762111015729/1995146250000000, 
  -8844787079812824378217/3990292500000000}, 
 {-518877309804305908793393/28779625937500, -255181094612443814717/
   115118503750000}, {-1672940241078688038222271/152972593750000, 
  -678237319330661807753/305945187500000}, 
 {-299934143436185212328983189/45211557662500000, 
  -50120434106736417698407/22605778831250000}, 
 {-172787611891939887073487557/42932842343750000, 
  -95209323364465988697243/42932842343750000}, 
 {-31516685451504382677490159/12906553031250000, 
  -114529105402974772359437/51626212125000000}, 
 {-70252479836012869046867719/47404977656250000, 
  -105226749741775036475527/47404977656250000}, 
 {-71474894913926380581847177/79440774531250000, 
  -176509618160148890951523/79440774531250000}, 
 {-42341129728715685437517493/77465571150000000, 
  -172397012569174254084083/77465571150000000}, 
 {-207237057722420274005819/623482431250000, -1391202886897557351291/
   623482431250000}, {-1817758408408277359793251/8977852968750000, 
  -5029912220896083380671/2244463242187500}, 
 {-379888900750855411782643/3071695281250000, -20798502119637446052793/
   9215085843750000}, {-2930945075156919712060099/38625518900000000, 
  -88195393051830043204001/38625518900000000}, 
 {-2417629314900565911647257/51556021593750000, 
  -59979661086830130014257/25778010796875000}, 
 {-1438848263422308627618877/49088350031250000, 
  -14716648082802886300171/6136043753906250}, 
 {-145223947875168383166281/7787772867187500, -78391725013331356575529/
   31151091468750000}, {-1276540811477482105802191/104805237612500000, 
  -284157733635441345159291/104805237612500000}, 
 {-119676001466801416277571/14492568250000000, -43950164768894311632649/
   14492568250000000}, {-16170174886243538074677/2750415006250000, 
  -9798708123046943218517/2750415006250000}, 
 {-7384948258379023716847967/1664413332206250000, 
  -7384955657167175874119179/1664413332206250000}, 
 {-1442855422092419004014989/404997388968750000, 
  -2381051075399110260817601/404997388968750000}, 
 {-224875467966956321784577/74152692807500000, -95677246647633851863768/
   11586358251171875}, {-3373774146179759179846331/1244341290681250000, 
  -1515623147405976953857191/124434129068125000}, 
 {-16126783098041262051877/6408417406250000, -59751079747917514948273/
   3204208703125000}, {-7155228281015883477903977/2983341964581250000, 
  -4372296484008057205774397/149167098229062500}, 
 {-32732979448849460102/14067953754375, -98953806986975068320301501/
   2110193063156250000}, {-21704963368735876251655773/9505774002250000000, 
  -721308147889159122527649477/9505774002250000000}, 
 {-482982687968935939394309/213992666568750000, 
  -132326665615701656251748281/1069963332843750000}, 
 {-1945660520784535639143787/868198760062500000, 
  -527356240483373825393655877/2604596280187500000}, 
 {-67801004902955708997299/30385744681250000, -10099807162433063638300211/
   30385744681250000}, {-4413237069145819043077543/1983061806570625000, 
  -10839018671984476409869360277/19830618065706250000}, 
 {-87208011654031896288649471/39249259132800000000, 
  -35313561433294815832814373889/39249259132800000000}, 
 {-36573925117617139513690961/16476667882262500000, 
  -48835663911152109409239313387/32953335764525000000}, 
 {-18686371085312175406421701/8423244129600000000, 
  -102844165706123187859353339751/42116220648000000000}, 
 {-157707085641210353953580911/71115019872650000000, 
  -28620966565729029556954837717/7111501987265000000}, 
 {-556324288718542639083495161/250918464443275000000, 
  -1664596810930208249575994282161/250918464443275000000}, 
 {-120324047220050912202575961/54276813149648750000, 
  -593582566969377266721168919659/54276813149648750000}, 
 {-469215059899642909607335427/211674535256025000000, 
  -477043697715350248489233401657/26459316907003125000}, 
 {-2270564236376917973194823911/1024357500037400000000, 
  -30447903779792982342071784100403/1024357500037400000000}, 
 {-196384758282303253867882223/88600939509178125000, 
  -17367556160005722732251664211381/354403758036712500000}, 
 {-514810140884015588022809531/9339109312500000, 
  -727957972112351192807/291847166015625}, 
 {-3896142465056239593788971/116527312500000, -581329587949245517753/
   233054625000000}, {-121665828588982704850174981/5999123663281250, 
  -119719036352028194078123/47992989306250000}, 
 {-63245405706764855254705367/5141157250000000, 
  -51302790330843363933047/20564629000000000}, 
 {-61069837448385232555880547/8183686450000000, 
  -255232747390057998631/102296080625000}, 
 {-6069564546691416689565479/1340704755859375, -107066847790885859994747/
   42902552187500000}, {-147426820837657510617842353/53671617093750000, 
  -133989985009529469883391/53671617093750000}, 
 {-296852492881360397994478613/178074290412500000, 
  -444821205933249169724861/178074290412500000}, 
 {-81206236161619271271671543/80237467265625000, 
  -401249184748285700507639/160474934531250000}, 
 {-4799398491065804743068973/7806033450000000, -19549401438888270380123/
   7806033450000000}, {-1646819687347125698706677/4404526468750000, 
  -2211961242159548660529/880905293750000}, 
 {-1544684145319780866475921/6782204062500000, -34208244420771991687103/
   13564408125000000}, {-15456959278567425729415543/111106109131250000, 
  -141098569233980934998541/55553054565625000}, 
 {-2108773330487782558453/24705003000000, -52371176360037807458599/
   20381627475000000}, {-365342526800703841547123/6925832651250000, 
  -45336527640007092221173/17314581628125000}, 
 {-83821381077320282807761/2542088728125000, -27444300542493436170989/
   10168354912500000}, {-534987754881360528181693/25502174403750000, 
  -14443872539303598035701/5100434880750000}, 
 {-1693133608332891545010113/123560155187500000, 
  -376990997883715163257813/123560155187500000}, 
 {-222359450860299317910317/23933630250000000, -81675670680592680587623/
   23933630250000000}, {-39447062002779336144953/5963294625000000, 
  -7968780675682338277731/1987764875000000}, 
 {-4190817269889912150273967/839412919706250000, 
  -167632858707482008542821/33576516788250000}, 
 {-55003097702669963030051/13720195107421875, -2904281186314120973764523/
   439046243437500000}, {-46433537627578985319611/13606538047500000, 
  -474051934971998684885171/51024517678125000}, 
 {-895194697487506245244289/293403281143750000, 
  -10051196426184935933987509/733508202859375000}, 
 {-24761669625358986819317/8743865818750000, -550289681450353311102139/
   26231597456250000}, {-86871143901482419537142/32186523446484375, 
  -101884803029157175710932557/3089906250862500000}, 
 {-927814279436362606616951/354343769298437500, 
  -74767528790197251075115587/1417375077193750000}, 
 {-12888592307821219526930281/5015936357437500000, 
  -428151043680637916724743329/5015936357437500000}, 
 {-632072201868903460080339/248858239307031250, 
  -1384835343855917090374438089/9954329572281250000}, 
 {-3308091062630512315226769/1311739271750000000, 
  -896267424584125441997111879/3935217815250000000}, 
 {-3773038336336054565941259/1502598421531250000, 
  -112362074808528793665186511/300519684306250000}, 
 {-1251125843540963850898319/499571828029687500, 
  -136512312659527300078432619/222031923568750000}, 
 {-67951283717261598087446299/27176322916800000000, 
  -27504443644572041758050488293/27176322916800000000}, 
 {-677213834872462551541969/271107534402343750, 
  -7231044728320306764315567689/4337720550437500000}, 
 {-10930787300117404704721331/4378484446200000000, 
  -60134767403940545138772512129/21892422231000000000}, 
 {-11394470997350809687609241/4565856369962500000, 
  -2583786607949950704800857029/570732046245312500}, 
 {-693067855603240712489971783/277778293340525000000, 
  -2072889195349714685504426170767/277778293340525000000}, 
 {-316029134890153080662565523/126679686472100000000, 
  -3116772265856776901890837598501/253359372944200000000}, 
 {-201872703356892117227673331/80926772395078125000, 
  -656497406701762355870562831479/32370708958031250000}, 
 {-19295766780569401685037433/7735666686312500000, 
  -3879681788016147144469723218619/116035000294687500000}, 
 {-485475650234311677413511311/194632763663775000000, 
  -21457917906843083627851971137987/389265527327550000000}, 
 {-1717826594691284338853759671/27702334687500000, 
  -19439686558954907481341/6925583671875000}, 
 {-49388382587949124003788/1313095703125, -117948687207661210859/
   42019062500000}, {-998389034609763063160901/43762050000000, 
  -10237263321172779923/3646837500000}, 
 {-112587735195984512062114299/8135825431250000, 
  -22840403955887656318803/8135825431250000}, 
 {-102593631586346532385041589/12221407131250000, 
  -34314736170202119502619/12221407131250000}, 
 {-27062787070668746466601/5314062500000, -29847680909115972273/
   10628125000000}, {-182832841040282448465343327/59169894506250000, 
  -16623042074812190280641/5916989450625000}, 
 {-165883877738912930641359007/88459182025000000, 
  -248661890301860897938279/88459182025000000}, 
 {-200079495312631498215507023/175739068593750000, 
  -494489787241938200213977/175739068593750000}, 
 {-18740458460329743985391061/27095751800000000, 
  -76363585370208913373891/27095751800000000}, 
 {-796328087343651052344259/1893310175000000, -7356221613317593341549/
   2603301490625000}, {-11390002599233341024403/44455979500000, 
  -6308297377272662783893/2222798975000000}, 
 {-94873872304629811319521/606224506250000, -3465454092544360467971/
   1212449012500000}, {-6123361610556430436523257/63769697575000000, 
  -184395254687625432755563/63769697575000000}, 
 {-3739195335079087673154967/63010622756250000, 
  -37133143010360093779873/12602124551250000}, 
 {-2063477254823645780697683/55627670343750000, 
  -84477971185673991780701/27813835171875000}, 
 {-37560979020097594702963/1591523329687500, -20287531722191608313537/
   6366093318750000}, {-753114047001526348529041/48850999156250000, 
  -167726889676898427722441/48850999156250000}, 
 {-333728603096773185328027/31926430312500000, -122604080447484599373893/
   31926430312500000}, {-67737552026395855001909/9100838300000000, 
  -41055126291763132962469/9100838300000000}, 
 {-3848440302543998625632343/685046175856250000, 
  -962111039170145582459693/171261543964062500}, 
 {-1511337281172684606541159/335023600125000000, 
  -4987162236401105451774097/670047200250000000}, 
 {-2091053970655268818280473/544516044031250000, 
  -5691853957776592074650391/544516044031250000}, 
 {-159312262741238021308243/46400211841250000, -17883283824682360104420407/
   1160005296031250000}, {-4173560712213437356493/1309635756250000, 
  -15454125064613231195453/654817878125000}, 
 {-10268288762998589527823647/3380768822393750000, 
  -62703862356109917629675107/1690384411196875000}, 
 {-2533105358144841864145013/859677007231250000, 
  -153045634909184153823328453/2579031021693750000}, 
 {-45379833457029945351136869/15693778377687500000, 
  -1506964650959745174879989181/15693778377687500000}, 
 {-402373767837175592744629/140777417412500000, 
  -55079011922115930294427/351943543531250}, 
 {-9150610851673811081625301/3224319869150000000, 
  -826098358566695378762568481/3224319869150000000}, 
 {-40153045185354151423552921/14209806164950000000, 
  -5976658190977616004770041813/14209806164950000000}, 
 {-58220079766547787698628263/20657972358743750000, 
  -14287843929406630838209719541/20657972358743750000}, 
 {-41870759000793242183942607/14880646909600000000, 
  -16941664407116134691386325553/14880646909600000000}, 
 {-125362035766178055612464319/44596394716268750000, 
  -41814895412943203676340330787/22298197358134375000}, 
 {-7977020125871490093081619/2839428939600000000, 
  -8773733066774705408865052973/2839428939600000000}, 
 {-31690496184262576262591857/11284311497346875000, 
  -5861666430615398609219117324773/1150999772729381250000}, 
 {-750220623919173739433462641/267195719348937500000, 
  -2242996972187610259485882399193/267195719348937500000}, 
 {-400300900987434060682997509/142588458471956250000, 
  -123325774838729753499567282169/8911778654497265625}, 
 {-135809582641844237662639/48379679190000000, -1379669748151401586372842337/
   60474598987500000}, {-90836580468163707216480413/32360441107825000000, 
  -243429301071778952947303595773/6472088221565000000}, 
 {-243902951346132429208808209/86892741889631250000, 
  -2694117022571454878177140842187/43446370944815625000}, 
 {-72641451103928273743764623/1041315644531250, 
  -26314026594789038958881/8330525156250000}, 
 {-14508840626673125558900963/342898125000000, 
  -2166326488993725481199/685796250000000}, 
 {-357521497517378005241210431/13930311443750000, 
  -44005842471267471022081/13930311443750000}, 
 {-290071117848009675770098877/18632700968750000, 
  -58865389848266518520843/18632700968750000}, 
 {-1564501080585470716607775871/165667540890625000, 
  -1046908979685202062596251/331335081781250000}, 
 {-240211801620873892495570801/41928484531250000, 
  -8281808300457453342364/2620530283203125}, 
 {-7711549875524941251013411/2218445911250000, -70135937219216970621583/
   22184459112500000}, {-34325244097693048389014909/16270945562500000, 
  -51470827992125493130277/16270945562500000}, 
 {-111556896100050753409865353/87100831406250000, 
  -275799425429754385815047/87100831406250000}, 
 {-57804489486574642011712057/74292034500000000, 
  -235618510436758713418847/74292034500000000}, 
 {-583655972646265813693049/1233518345312500, -15689820907681789819279/
   4934073381250000}, {-1617301484060186423209907/5611191312500000, 
  -35840913981556266451561/11222382625000000}, 
 {-230665306934699550328177/1310161718750000, -2107043885450414106077/
   655080859375000}, {-7702676943996349553646919/71304796625000000, 
  -46405136358617737412817/14260959325000000}, 
 {-54009501524434287070771/809009147250000, -33532282654078967192497/
   10112614340625000}, {-1360589423692599451360597/32603056031250000, 
  -27858783502630261815557/8150764007812500}, 
 {-543282148069714987035067/20461167426562500, -293512523150739187179563/
   81844669706250000}, {-382633995538920051621793/22060217543750000, 
  -85234679858139694969793/22060217543750000}, 
 {-199838098221053363136163/16991417375000000, -73427017684168624418257/
   16991417375000000}, {-461725555701438187467/55132689453125, 
  -279870324571780473202/55132689453125}, 
 {-6231372596992740054310579/985762992881250000, 
  -1557844709140533046706249/246440748220312500}, 
 {-659372497223627779613861/129892224843750000, 
  -1087822130485353688213579/129892224843750000}, 
 {-939241926052482179902607/217345768403125000, 
  -5112459314481747532414957/434691536806250000}, 
 {-2023964335471637070914773/523837170668750000, 
  -9085944380454353882051813/523837170668750000}, 
 {-12076307280144731416723/3367424903750000, -223528525631580053972003/
   8418562259375000}, {-2257488191504483446340027/660483021393750000, 
  -5168109543427643081095379/123840566511328125}, 
 {-228746607412680647012653/68985050864062500, -55265355987084030381601903/
   827820610368750000}, {-57101723226921418538016139/17548172847812500000, 
  -1895635536590552578197925171/17548172847812500000}, 
 {-4892976011489453583983/1521228367187500, -26782541667280206041640623/
   152122836718750000}, {-10397932652823950329152253/3255764617850000000, 
  -938401964108088502779749097/3255764617850000000}, 
 {-10705123516082605131744999/3366505310837500000, 
  -1592907749762669860619001651/3366505310837500000}, 
 {-60316610418211494079592573/19018215958687500000, 
  -30828177830272509006335246/39621283247265625}, 
 {-23353225026143188594208189/7375233794400000000, 
  -1889208579893159144180333479/1475046758880000000}, 
 {-917919330770023669500861/290172451975850000, 
  -7651860341444080255090904153/3627155649698125000}, 
 {-6357365787159263295083441/2010876810400000000, 
  -6990017984722793475239209103/2010876810400000000}, 
 {-22915939780676956295419039/7251062493502343750, 
  -332335557486257995923823500623/58008499948018750000}, 
 {-5810213975406082030998802243/1838868073454937500000, 
  -17365568851907181292371656549339/1838868073454937500000}, 
 {-725230659296087451983506793/229557724270118750000, 
  -3573720514287279173236765320863/229557724270118750000}, 
 {-133342704617070073175394169/42210430168289062500, 
  -866664683884108950330031196431/33768344134631250000}, 
 {-556122313743355736055869113/176052390190700000000, 
  -7449198129623031735072257525037/176052390190700000000}, 
 {-271648498996713363153749981/85998663986634375000, 
  -23996826619694066910671393249119/343994655946537500000}, 
 {-120893615169951915227167259/1540445027343750, 
  -43805956964185846811003/12323560218750000}, 
 {-577044418365335453734033/12122343750000, -43092079290731432717/
   12122343750000}, {-841387048869368262137673783/29140662850000000, 
  -25898284642534370615927/7285165712500000}, 
 {-506051979314667064509686407/28894246343750000, 
  -205450701515787111858761/57788492687500000}, 
 {-25395745333888108123738843/2390382529375000, 
  -84994526882240231382329/23903825293750000}, 
 {-9381213848252704245839471/1455521718750000, -11647138782461814350509/
   3274923867187500}, {-725948513826902283329532869/185634089268750000, 
  -330218611926831425662613/92817044634375000}, 
 {-3926655143879108019025409/1654498996875000, 
  -5889750825922803297101/1654498996875000}, 
 {-119018199415030644276873311/82600675218750000, 
  -294331473447472431592069/82600675218750000}, 
 {-2461566988414889370028181/2812135745000000, 
  -401462953765886186643/112485429800000}, 
 {-5143624801426686851057719/9662761034375000, -69155330746448681138369/
   19325522068750000}, {-3986037714270493456961939/12292711656250000, 
  -44179798931247122124821/12292711656250000}, 
 {-4994036771037371351606683/25213597381250000, 
  -91263158480173789026057/25213597381250000}, 
 {-2011406767324925916380911/16550633337500000, 
  -60605755827434377635201/16550633337500000}, 
 {-247818556729524772796567/3299516606250000, -3078022332532116728269/
   824879151562500}, {-7035575141435197997561/149850187500000, 
  -1152742850480781797663/299700375000000}, 
 {-2261040301314094485128629/75688485881250000, 
  -305454341169796011703979/75688485881250000}, 
 {-320602014704852102060433/16428404743750000, -214289563465900951615699/
   49285214231250000}, {-230670371582647712505503/17431269750000000, 
  -84767265227374674477757/17431269750000000}, 
 {-27836457205522876830773/2953972381250000, -16874000042645189702293/
   2953972381250000}, {-6955678423932315643965931/977862988931250000, 
  -6955685387741844773900279/977862988931250000}, 
 {-2484689016979248728559337/434971122093750000, 
  -241112115836306224474069/25586536593750000}, 
 {-77105830252234559601/15855796724000, -491770129699437615358199/
   37162023571875000}, {-1696157927894366691706581/390105357868750000, 
  -4567767800820405706360451/234063214721250000}, 
 {-62838212905239692911949/15570671443750000, -465142290007171106919379/
   15570671443750000}, {-35028943913091891810167/9107137487500000, 
  -855173439364757153833947/18214274975000000}, 
 {-83989172269691464922433/22508256840625000, -2028647607742350665104027/
   27009908208750000}, {-37287823792545532583797/10182813369296875, 
  -12375224140912834338267697/101828133692968750}, 
 {-10596562517271721390234597/2927550013581250000, 
  -579857455313394194554965823/2927550013581250000}, 
 {-3204288917825881894914073/891570377815625000, 
  -289100830685098952581250539/891570377815625000}, 
 {-40821255923120423904104567/11407538364625000000, 
  -1214478906183627680303434447/2281507672925000000}, 
 {-77078678585489309494406977/21596583777856250000, 
  -18904292861846755447256028283/21596583777856250000}, 
 {-409558801689664441155901/114937869040000000, 
  -828062130261150303954169679/574689345200000000}, 
 {-2087619573870183431802451/586436472686250000, 
  -154644584694332295769434697/65159608076250000}, 
 {-55382648232788214953541353/15566821045200000000, 
  -60876268189196240868955233751/15566821045200000000}, 
 {-707156918412910537395176087/198837236783331250000, 
  -1281557406634176505676646371379/198837236783331250000}, 
 {-94341800001735392158538521/26532645399222500000, 
  -1409431957618393731819042589861/132663226996112500000}, 
 {-866843921556498840078593/243822967087187500, 
  -3990168156144631334495584459/227828180446268000}, 
 {-3351349272784946966021411/942731804216250000, 
  -136098882636086538608513671427/4713659021081250000}, 
 {-237838589797878704002036991/66907048887868750000, 
  -3184890637402897185077770814919/66907048887868750000}, 
 {-119718551098655894706250041/33679357321562500000, 
  -1057257919794278549879270875843/13471742928625000000}, 
 {-79896023658077991517882183/904896375000000, 
  -1809872098182396892441/452448187500000}, 
 {-334653847277453221418453/6248906250000, -12498759743347600961/
   3124453125000}, {-18603595098087345045857563/572705439062500, 
  -9164418538135185282227/2290821756250000}, 
 {-271219484208741717412113973/13764737593750000, 
  -2118082644274151534567/529412984375000}, 
 {-694354364856294183606119/58092275781250, -1859576218234281000967/
   464738206250000}, {-229539052381558465792960987/31655338906250000, 
  -126691378261885807779913/31655338906250000}, 
 {-34210381025119104966755497/7775717443750000, 
  -3113123381924784617487/777571744375000}, 
 {-891236674669536632353546721/333785381118750000, 
  -1337148915530471761432001/333785381118750000}, 
 {-196947984415706819805871949/121493224687500000, 
  -243588746930867403296063/60746612343750000}, 
 {-272391083458160262066742663/276596988300000000, 
  -1110909549344894698644833/276596988300000000}, 
 {-1988843957426197971519371/3320947562500000, 
  -1337329707572928627453/332094756250000}, 
 {-10510779709046030759462117/28811748593750000, 
  -116527302890046906434003/28811748593750000}, 
 {-869293216538261558913443/3901002291250000, -79449086106699482891893/
   19505011456250000}, {-4442358948143072279346989/32490223750000000, 
  -26777122578731413144179/6498044750000000}, 
 {-3834856591361255185376917/45382251768750000, 
  -190567693672016928232847/45382251768750000}, 
 {-2340987503529558180997231/44317084593750000, 
  -47955425059351556089091/11079271148437500}, 
 {-259343705541421267097464/7716188068359375, -560686010443149327784229/
   123459009093750000}, {-42824518129344877651873/1950361400000000, 
  -9542842621635290476173/1950361400000000}, 
 {-92169130474180093180567/6190147987500000, -33874591582426535428817/
   6190147987500000}, {-28080673387018976249841/2648266662500000, 
  -17023124842445598326401/2648266662500000}, 
 {-4394181277254378546777841/548987774493750000, 
  -878837135200117416413041/109797554898750000}, 
 {-1253323788781417778302003/194978045343750000, 
  -129214584173598931034027/12186127833984375}, 
 {-2888712960214016997896807/527875315393750000, 
  -7859878134601611990820557/527875315393750000}, 
 {-14162642745120040694551/2894553837500000, -101690177657883804964023/
   4631286140000000}, {-115344593769011653849817/25398046281250000, 
  -426818487133988669235803/12699023140625000}, 
 {-11657954028736993605573379/2693368551443750000, 
  -8892087243483816490925478/168335534465234375}, 
 {-7799954544039954355632797/1857500053581250000, 
  -156961059590682854070088287/1857500053581250000}, 
 {-32949366434124300929606999/7995872496875000000, 
  -1093268424681192084262462511/7995872496875000000}, 
 {-9224830938242929351275521/2264726278056250000, 
  -504668042680797167311819043/2264726278056250000}, 
 {-8451535640904636071258663/2089669252609375000, 
  -762329752715200787899130181/2089669252609375000}, 
 {-9124565401730742001960789/2265873800875000000, 
  -271396601879108386535838557/453174760175000000}, 
 {-247351261753120654945328597/61586124896906250000, 
  -808662036414509615777488609/821148331958750000}, 
 {-82503185957497368673793939/20574796406400000000, 
  -6670601907337367852062746697/4114959281280000000}, 
 {-1275258209185374794458730701/318335952059043750000, 
  -94442813794379060883956860819/35370661339893750000}, 
 {-25351950760632501196973579/6332213448000000000, 
  -139297393692118761030901586057/31661067240000000000}, 
 {-75324541346585744214621641/18820725875392187500, 
  -545891054293455027640508753007/75282903501568750000}, 
 {-474302062856771596043866703/118535751371875000000, 
  -1416811705971083352439076838039/118535751371875000000}, 
 {-678472705056482043224079451/169583671336543750000, 
  -417683188256554324660803143057/21197958917067968750}, 
 {-2532854358168318224185087/633135454399687500, 
  -411331718982208065357122609821/12662709087993750000}, 
 {-350837449498165259777845999/87702797658631250000, 
  -4696834530926041720870781264767/87702797658631250000}, 
 {-47349026203292175209940449/11836719164553750000, 
  -5225497750162498558164210002837/59183595822768750000}}


==> anc/integralfamilies.yaml <==
integralfamilies:

  - name: "PL2A"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]

  - name: "PL2Z1"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mZ^2" ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]

  - name: "PL2Z3"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", "mZ^2" ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]

  - name: "PL2Z4"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", "mZ^2" ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      
  - name: "PL2W1"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mW^2" ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]

  - name: "PL2W3"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", "mW^2" ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]

  - name: "PL2W4"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", "mW^2" ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      
  - name: "PL2W29"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", "mW^2" ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", "mW^2" ]

  - name: "NPL2A"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2Z1"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mZ^2"]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2Z4"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", "mZ^2"]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2Z7"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", "mZ^2"]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2Z1c13c24"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mZ^2"]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p3", 0]
      - [ "k2-p3", 0]
      - [ "k1-p3-p4", 0]
      - [ "k1-k2+p1", 0]
      - [ "k2-p3-p4-p1", 0]
      - [ "k1-k2-p3-p4", 0]

  - name: "NPL2W1"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mW^2"]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2W4"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", "mW^2"]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2W7"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", "mW^2"]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]

  - name: "NPL2W1c13c24"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "mW^2"]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p3", 0]
      - [ "k2-p3", 0]
      - [ "k1-p3-p4", 0]
      - [ "k1-k2+p1", 0]
      - [ "k2-p3-p4-p1", 0]
      - [ "k1-k2-p3-p4", 0]

  - name: "NPL2W28"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", "mW^2"]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", "mW^2"]
      - [ "k1-k2-p1-p2", 0]


